The three-loop single-mass heavy-flavor corrections to the structure functions $F_2(x,Q^2)$ and $g_1(x,Q^2)$

We present quantitative results on the single-mass heavy-flavor contributions in the region of large virtualities $Q^2$ up to three-loop order to the unpolarized structure function $F_2(x,Q^2)$ and the polarized structure function $g_1(x,Q^2)$ for the first time. These results are relevant for precision QCD analyses of the World deep-inelastic data and the data taken at future colliders, such as the Electron--Ion Collider, since the scaling violations due to massless and massive Wilson coefficients are significantly different. In order to measure the strong coupling constant $\alpha_s(M_Z^2)$ and the twist-2 parton distribution functions consistently at highest precision, the next-to-next-to-leading order corrections have to be taken into account. Furthermore, the complete three-loop corrections will allow to reduce the present theory error of the charm mass $m_c$ as measured form deep-inelastic data. We provide a fast and precise public numerical code for the unpolarized and polarized massive Wilson coefficients in the asymptotic region.

==> anc/WILS3HQF2/DATH2gS.f <==
      SUBROUTINE DATH2gS
*     ------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),H2gS
      CHARACTER*80 STAR
      COMMON/H2gS/ H2gS(29,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS10000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) H2gS(1,IX,1)
          A(IX)=H2gS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(1,IX,2)=B(IX)
          H2gS(1,IX,3)=C(IX)
          H2gS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='H2gS10100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(2,IX,1)
          A(IX)=H2gS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(2,IX,2)=B(IX)
          H2gS(2,IX,3)=C(IX)
          H2gS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS11000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) H2gS(3,IX,1)
          A(IX)=H2gS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(3,IX,2)=B(IX)
          H2gS(3,IX,3)=C(IX)
          H2gS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS20000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(4,IX,1)
          A(IX)=H2gS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(4,IX,2)=B(IX)
          H2gS(4,IX,3)=C(IX)
          H2gS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS20100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(5,IX,1)
          A(IX)=H2gS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(5,IX,2)=B(IX)
          H2gS(5,IX,3)=C(IX)
          H2gS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS20200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(6,IX,1)
          A(IX)=H2gS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(6,IX,2)=B(IX)
          H2gS(6,IX,3)=C(IX)
          H2gS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS21000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(7,IX,1)
          A(IX)=H2gS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(7,IX,2)=B(IX)
          H2gS(7,IX,3)=C(IX)
          H2gS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS21100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(8,IX,1)
          A(IX)=H2gS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          H2gS(8,IX,2)=B(IX)
          H2gS(8,IX,3)=C(IX)
          H2gS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS22000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(9,IX,1)
          A(IX)=H2gS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(9,IX,2)=B(IX)
          H2gS(9,IX,3)=C(IX)
          H2gS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS30000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(10,IX,1)
          A(IX)=H2gS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(10,IX,2)=B(IX)
          H2gS(10,IX,3)=C(IX)
          H2gS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS30001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(11,IX,1)
          A(IX)=H2gS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(11,IX,2)=B(IX)
          H2gS(11,IX,3)=C(IX)
          H2gS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS30010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(12,IX,1)
          A(IX)=H2gS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(12,IX,2)=B(IX)
          H2gS(12,IX,3)=C(IX)
          H2gS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS30100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(13,IX,1)
          A(IX)=H2gS(13,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(13,IX,2)=B(IX)
          H2gS(13,IX,3)=C(IX)
          H2gS(13,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS30110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(14,IX,1)
          A(IX)=H2gS(14,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(14,IX,2)=B(IX)
          H2gS(14,IX,3)=C(IX)
          H2gS(14,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS30200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(15,IX,1)
          A(IX)=H2gS(15,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(15,IX,2)=B(IX)
          H2gS(15,IX,3)=C(IX)
          H2gS(15,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS30210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(16,IX,1)
          A(IX)=H2gS(16,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(16,IX,2)=B(IX)
          H2gS(16,IX,3)=C(IX)
          H2gS(16,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS30300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(17,IX,1)
          A(IX)=H2gS(17,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(17,IX,2)=B(IX)
          H2gS(17,IX,3)=C(IX)
          H2gS(17,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS30310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(18,IX,1)
          A(IX)=H2gS(18,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(18,IX,2)=B(IX)
          H2gS(18,IX,3)=C(IX)
          H2gS(18,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS31000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(19,IX,1)
          A(IX)=H2gS(19,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(19,IX,2)=B(IX)
          H2gS(19,IX,3)=C(IX)
          H2gS(19,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*

      OPEN(UNIT=LIN,FILE='H2gS31010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(20,IX,1)
          A(IX)=H2gS(20,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(20,IX,2)=B(IX)
          H2gS(20,IX,3)=C(IX)
          H2gS(20,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS31100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(21,IX,1)
          A(IX)=H2gS(21,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(21,IX,2)=B(IX)
          H2gS(21,IX,3)=C(IX)
          H2gS(21,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS31110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(22,IX,1)
          A(IX)=H2gS(22,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(22,IX,2)=B(IX)
          H2gS(22,IX,3)=C(IX)
          H2gS(22,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS31200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(23,IX,1)
          A(IX)=H2gS(23,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(23,IX,2)=B(IX)
          H2gS(23,IX,3)=C(IX)
          H2gS(23,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS31210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(24,IX,1)
          A(IX)=H2gS(24,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(24,IX,2)=B(IX)
          H2gS(24,IX,3)=C(IX)
          H2gS(24,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS32000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(25,IX,1)
          A(IX)=H2gS(25,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(25,IX,2)=B(IX)
          H2gS(25,IX,3)=C(IX)
          H2gS(25,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS32010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(26,IX,1)
          A(IX)=H2gS(26,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(26,IX,2)=B(IX)
          H2gS(26,IX,3)=C(IX)
          H2gS(26,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS32100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(27,IX,1)
          A(IX)=H2gS(27,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(27,IX,2)=B(IX)
          H2gS(27,IX,3)=C(IX)
          H2gS(27,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS33000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(28,IX,1)
          A(IX)=H2gS(28,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(28,IX,2)=B(IX)
          H2gS(28,IX,3)=C(IX)
          H2gS(28,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2gS33010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2gS(29,IX,1)
          A(IX)=H2gS(29,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2gS(29,IX,2)=B(IX)
          H2gS(29,IX,3)=C(IX)
          H2gS(29,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='H2gS.dat',STATUS='NEW')
      DO ISET=1,29
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) H2gS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/WILS3HQF2/DATH2qPS.f <==
      SUBROUTINE DATH2qPS
*     -------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),H2qPS
      CHARACTER*80 STAR
      COMMON/H2qPS/ H2qPS(22,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS20000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) H2qPS(1,IX,1)
          A(IX)=H2qPS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(1,IX,2)=B(IX)
          H2qPS(1,IX,3)=C(IX)
          H2qPS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='H2qPS20100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(2,IX,1)
          A(IX)=H2qPS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(2,IX,2)=B(IX)
          H2qPS(2,IX,3)=C(IX)
          H2qPS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS20200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) H2qPS(3,IX,1)
          A(IX)=H2qPS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(3,IX,2)=B(IX)
          H2qPS(3,IX,3)=C(IX)
          H2qPS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS21000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(4,IX,1)
          A(IX)=H2qPS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(4,IX,2)=B(IX)
          H2qPS(4,IX,3)=C(IX)
          H2qPS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS22000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(5,IX,1)
          A(IX)=H2qPS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(5,IX,2)=B(IX)
          H2qPS(5,IX,3)=C(IX)
          H2qPS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS30000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(6,IX,1)
          A(IX)=H2qPS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(6,IX,2)=B(IX)
          H2qPS(6,IX,3)=C(IX)
          H2qPS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS30001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(7,IX,1)
          A(IX)=H2qPS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(7,IX,2)=B(IX)
          H2qPS(7,IX,3)=C(IX)
          H2qPS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS30010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(8,IX,1)
          A(IX)=H2qPS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          H2qPS(8,IX,2)=B(IX)
          H2qPS(8,IX,3)=C(IX)
          H2qPS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS30100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(9,IX,1)
          A(IX)=H2qPS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(9,IX,2)=B(IX)
          H2qPS(9,IX,3)=C(IX)
          H2qPS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS30110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(10,IX,1)
          A(IX)=H2qPS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(10,IX,2)=B(IX)
          H2qPS(10,IX,3)=C(IX)
          H2qPS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS30200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(11,IX,1)
          A(IX)=H2qPS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(11,IX,2)=B(IX)
          H2qPS(11,IX,3)=C(IX)
          H2qPS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS30210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(12,IX,1)
          A(IX)=H2qPS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(12,IX,2)=B(IX)
          H2qPS(12,IX,3)=C(IX)
          H2qPS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS30300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(13,IX,1)
          A(IX)=H2qPS(13,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(13,IX,2)=B(IX)
          H2qPS(13,IX,3)=C(IX)
          H2qPS(13,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS30310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(14,IX,1)
          A(IX)=H2qPS(14,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(14,IX,2)=B(IX)
          H2qPS(14,IX,3)=C(IX)
          H2qPS(14,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS31000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(15,IX,1)
          A(IX)=H2qPS(15,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(15,IX,2)=B(IX)
          H2qPS(15,IX,3)=C(IX)
          H2qPS(15,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS31010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(16,IX,1)
          A(IX)=H2qPS(16,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(16,IX,2)=B(IX)
          H2qPS(16,IX,3)=C(IX)
          H2qPS(16,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS31100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(17,IX,1)
          A(IX)=H2qPS(17,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(17,IX,2)=B(IX)
          H2qPS(17,IX,3)=C(IX)
          H2qPS(17,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS32000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(18,IX,1)
          A(IX)=H2qPS(18,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(18,IX,2)=B(IX)
          H2qPS(18,IX,3)=C(IX)
          H2qPS(18,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
      OPEN(UNIT=LIN,FILE='H2qPS32010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(19,IX,1)
          A(IX)=H2qPS(19,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(19,IX,2)=B(IX)
          H2qPS(19,IX,3)=C(IX)
          H2qPS(19,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS32100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(20,IX,1)
          A(IX)=H2qPS(20,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(20,IX,2)=B(IX)
          H2qPS(20,IX,3)=C(IX)
          H2qPS(20,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS33000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(21,IX,1)
          A(IX)=H2qPS(21,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(21,IX,2)=B(IX)
          H2qPS(21,IX,3)=C(IX)
          H2qPS(21,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='H2qPS33010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) H2qPS(22,IX,1)
          A(IX)=H2qPS(22,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          H2qPS(22,IX,2)=B(IX)
          H2qPS(22,IX,3)=C(IX)
          H2qPS(22,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='H2qPS.dat',STATUS='NEW')
      DO ISET=1,22
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) H2qPS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/WILS3HQF2/DATL2gS.f <==
      SUBROUTINE DATL2gS
*     -------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),L2gS
      CHARACTER*80 STAR
      COMMON/L2gS/ L2gS(13,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2gS21010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) L2gS(1,IX,1)
          A(IX)=L2gS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2gS(1,IX,2)=B(IX)
          L2gS(1,IX,3)=C(IX)
          L2gS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='L2gS21110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2gS(2,IX,1)
          A(IX)=L2gS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2gS(2,IX,2)=B(IX)
          L2gS(2,IX,3)=C(IX)
          L2gS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2gS30010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) L2gS(3,IX,1)
          A(IX)=L2gS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2gS(3,IX,2)=B(IX)
          L2gS(3,IX,3)=C(IX)
          L2gS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2gS30011.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2gS(4,IX,1)
          A(IX)=L2gS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2gS(4,IX,2)=B(IX)
          L2gS(4,IX,3)=C(IX)
          L2gS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2gS30110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2gS(5,IX,1)
          A(IX)=L2gS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2gS(5,IX,2)=B(IX)
          L2gS(5,IX,3)=C(IX)
          L2gS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2gS30210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2gS(6,IX,1)
          A(IX)=L2gS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2gS(6,IX,2)=B(IX)
          L2gS(6,IX,3)=C(IX)
          L2gS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2gS30310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2gS(7,IX,1)
          A(IX)=L2gS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2gS(7,IX,2)=B(IX)
          L2gS(7,IX,3)=C(IX)
          L2gS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2gS31010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2gS(8,IX,1)
          A(IX)=L2gS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          L2gS(8,IX,2)=B(IX)
          L2gS(8,IX,3)=C(IX)
          L2gS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2gS31110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2gS(9,IX,1)
          A(IX)=L2gS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2gS(9,IX,2)=B(IX)
          L2gS(9,IX,3)=C(IX)
          L2gS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2gS31210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2gS(10,IX,1)
          A(IX)=L2gS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2gS(10,IX,2)=B(IX)
          L2gS(10,IX,3)=C(IX)
          L2gS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2gS32010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2gS(11,IX,1)
          A(IX)=L2gS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2gS(11,IX,2)=B(IX)
          L2gS(11,IX,3)=C(IX)
          L2gS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2gS32110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2gS(12,IX,1)
          A(IX)=L2gS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2gS(12,IX,2)=B(IX)
          L2gS(12,IX,3)=C(IX)
          L2gS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2gS33010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2gS(13,IX,1)
          A(IX)=L2gS(13,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2gS(13,IX,2)=B(IX)
          L2gS(13,IX,3)=C(IX)
          L2gS(13,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='L2gS.dat',STATUS='NEW')
      DO ISET=1,13
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) L2gS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/WILS3HQF2/DATL2qNS.f <==
      SUBROUTINE DATL2qNS
*     --------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),L2qNS
      CHARACTER*80 STAR
      COMMON/L2qNS/ L2qNS(21,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS20000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) L2qNS(1,IX,1)
          A(IX)=L2qNS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(1,IX,2)=B(IX)
          L2qNS(1,IX,3)=C(IX)
          L2qNS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='L2qNS20100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(2,IX,1)
          A(IX)=L2qNS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(2,IX,2)=B(IX)
          L2qNS(2,IX,3)=C(IX)
          L2qNS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS20200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) L2qNS(3,IX,1)
          A(IX)=L2qNS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(3,IX,2)=B(IX)
          L2qNS(3,IX,3)=C(IX)
          L2qNS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS21000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(4,IX,1)
          A(IX)=L2qNS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(4,IX,2)=B(IX)
          L2qNS(4,IX,3)=C(IX)
          L2qNS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS22000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(5,IX,1)
          A(IX)=L2qNS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(5,IX,2)=B(IX)
          L2qNS(5,IX,3)=C(IX)
          L2qNS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS30000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(6,IX,1)
          A(IX)=L2qNS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(6,IX,2)=B(IX)
          L2qNS(6,IX,3)=C(IX)
          L2qNS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS30001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(7,IX,1)
          A(IX)=L2qNS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(7,IX,2)=B(IX)
          L2qNS(7,IX,3)=C(IX)
          L2qNS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS30010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(8,IX,1)
          A(IX)=L2qNS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          L2qNS(8,IX,2)=B(IX)
          L2qNS(8,IX,3)=C(IX)
          L2qNS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS30100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(9,IX,1)
          A(IX)=L2qNS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(9,IX,2)=B(IX)
          L2qNS(9,IX,3)=C(IX)
          L2qNS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS30110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(10,IX,1)
          A(IX)=L2qNS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(10,IX,2)=B(IX)
          L2qNS(10,IX,3)=C(IX)
          L2qNS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS30200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(11,IX,1)
          A(IX)=L2qNS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(11,IX,2)=B(IX)
          L2qNS(11,IX,3)=C(IX)
          L2qNS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS30210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(12,IX,1)
          A(IX)=L2qNS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(12,IX,2)=B(IX)
          L2qNS(12,IX,3)=C(IX)
          L2qNS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS30300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(13,IX,1)
          A(IX)=L2qNS(13,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(13,IX,2)=B(IX)
          L2qNS(13,IX,3)=C(IX)
          L2qNS(13,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS30310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(14,IX,1)
          A(IX)=L2qNS(14,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(14,IX,2)=B(IX)
          L2qNS(14,IX,3)=C(IX)
          L2qNS(14,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS31000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(15,IX,1)
          A(IX)=L2qNS(15,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(15,IX,2)=B(IX)
          L2qNS(15,IX,3)=C(IX)
          L2qNS(15,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS31010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(16,IX,1)
          A(IX)=L2qNS(16,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(16,IX,2)=B(IX)
          L2qNS(16,IX,3)=C(IX)
          L2qNS(16,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS31100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(17,IX,1)
          A(IX)=L2qNS(17,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(17,IX,2)=B(IX)
          L2qNS(17,IX,3)=C(IX)
          L2qNS(17,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS32000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(18,IX,1)
          A(IX)=L2qNS(18,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(18,IX,2)=B(IX)
          L2qNS(18,IX,3)=C(IX)
          L2qNS(18,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS32100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(19,IX,1)
          A(IX)=L2qNS(19,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(19,IX,2)=B(IX)
          L2qNS(19,IX,3)=C(IX)
          L2qNS(19,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS33000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(20,IX,1)
          A(IX)=L2qNS(20,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(20,IX,2)=B(IX)
          L2qNS(20,IX,3)=C(IX)
          L2qNS(20,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qNS33010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qNS(21,IX,1)
          A(IX)=L2qNS(21,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qNS(21,IX,2)=B(IX)
          L2qNS(21,IX,3)=C(IX)
          L2qNS(21,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='L2qNS.dat',STATUS='NEW')
      DO ISET=1,21
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) L2qNS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/WILS3HQF2/DATL2qPS.f <==
      SUBROUTINE DATL2qPS
*     -------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),L2qPS
      CHARACTER*80 STAR
      COMMON/L2qPS/ L2qPS(10,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qPS30010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) L2qPS(1,IX,1)
          A(IX)=L2qPS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qPS(1,IX,2)=B(IX)
          L2qPS(1,IX,3)=C(IX)
          L2qPS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='L2qPS30011.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qPS(2,IX,1)
          A(IX)=L2qPS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qPS(2,IX,2)=B(IX)
          L2qPS(2,IX,3)=C(IX)
          L2qPS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qPS30110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) L2qPS(3,IX,1)
          A(IX)=L2qPS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qPS(3,IX,2)=B(IX)
          L2qPS(3,IX,3)=C(IX)
          L2qPS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qPS30210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qPS(4,IX,1)
          A(IX)=L2qPS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qPS(4,IX,2)=B(IX)
          L2qPS(4,IX,3)=C(IX)
          L2qPS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qPS30310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qPS(5,IX,1)
          A(IX)=L2qPS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qPS(5,IX,2)=B(IX)
          L2qPS(5,IX,3)=C(IX)
          L2qPS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qPS31010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qPS(6,IX,1)
          A(IX)=L2qPS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qPS(6,IX,2)=B(IX)
          L2qPS(6,IX,3)=C(IX)
          L2qPS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qPS31110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qPS(7,IX,1)
          A(IX)=L2qPS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qPS(7,IX,2)=B(IX)
          L2qPS(7,IX,3)=C(IX)
          L2qPS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qPS32010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qPS(8,IX,1)
          A(IX)=L2qPS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          L2qPS(8,IX,2)=B(IX)
          L2qPS(8,IX,3)=C(IX)
          L2qPS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qPS32110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qPS(9,IX,1)
          A(IX)=L2qPS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qPS(9,IX,2)=B(IX)
          L2qPS(9,IX,3)=C(IX)
          L2qPS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='L2qPS33010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) L2qPS(10,IX,1)
          A(IX)=L2qPS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          L2qPS(10,IX,2)=B(IX)
          L2qPS(10,IX,3)=C(IX)
          L2qPS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='L2qPS.dat',STATUS='NEW')
      DO ISET=1,10
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) L2qPS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/WILS3HQF2/DELH2qPS.f <==
      REAL*8 FUNCTION DELH2qPS(IO,as,LM,LQ,NF,flav)
*     ---------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,LM,LQ,NF,flav,PI,ln2,z3,z5,li4half,G
      REAL*8 w(2)
      INTEGER IO
*
      ln2     = 0.6931471805599453094D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 101
      IF(IO.EQ.3) GOTO 102
      WRITE(6,*) 'DELH2qPS,IO=',IO,'  STOP'
      STOP
101   G=0.0D0
      GOTO 200
102   w(1)=Pi**2
      w(1)=1.D0/3.D0*w(1)
      w(2)=50 - w(1)
      w(1)=w(2)*w(1)
      w(1)= - 800.D0/3.D0*z5 + 140.D0/3.D0*z3 + 40 + w(1)
*
      G = 4.D0/9.D0*as**3*flav*w(1)
200   CONTINUE
*
      DELH2qPS = G
*
      RETURN
      END


==> anc/WILS3HQF2/DELL2qNS.f <==
      REAL*8 FUNCTION DELL2qNS(IO,as,LM,LQ,NF,flav)
*     ------------------- ------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,LM,LQ,NF,flav,PI,ln2,z3,z5,li4half,G
      REAL*8 w(8)
      INTEGER IO
*
      ln2     = 0.6931471805599453094D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 101
      IF(IO.EQ.3) GOTO 102
      WRITE(6,*) 'DELLG1qNS,IO=',IO,'  STOP'
      STOP
101   w(1)=1.D0/3.D0 + LM
      w(1)=LM*w(1)
      w(2)= - 19.D0/3.D0 + LQ
      w(2)=LQ*w(2)
      w(1)=w(1) + w(2)
      w(2)= - 8*LQ + 67.D0/3.D0 + 4*LM
      w(2)=w(2)*Pi**2
      w(1)=2.D0/9.D0*w(2) + 265.D0/9.D0 + 2*w(1)
*
      G = 2.D0/3.D0*as**2*w(1)
      GOTO 200
102   w(1)=4*LQ
      w(2)=49.D0/3.D0 - LQ
      w(2)=w(2)*w(1)
      w(2)= - 3323.D0/9.D0 + w(2)
      w(3)=8*LQ
      w(2)=w(2)*w(3)
      w(4)=Pi**2
      w(5)= - 107.D0/3.D0 + 98.D0/5.D0*LQ
      w(5)=w(5)*w(4)
      w(2)=13.D0/3.D0*w(5) + 48371.D0/9.D0 + w(2)
      w(5)=1.D0/3.D0*w(4)
      w(2)=w(2)*w(5)
      w(6)=47 - w(1)
      w(6)=LQ*w(6)
      w(6)= - 13934.D0/3.D0 + 23*w(6)
      w(6)=LQ*w(6)
      w(2)=w(2) + 63734.D0/9.D0 + w(6)
      w(6)=2*LQ
      w(7)= - 19 + w(6)
      w(7)=LQ*w(7)
      w(7)=203.D0/3.D0 + w(7)
      w(7)=w(7)*w(6)
      w(8)=67.D0/3.D0 - w(1)
      w(6)=w(8)*w(6)
      w(6)= - 8.D0/15.D0*w(4) - 641.D0/9.D0 + w(6)
      w(8)=2.D0/3.D0*w(4)
      w(6)=w(6)*w(8)
      w(6)=w(6) - 463.D0/3.D0 + w(7)
      w(6)=NF*w(6)
      w(7)=50 - w(5)
      w(5)=w(7)*w(5)
      w(5)= - 800.D0/3.D0*z5 + 40 + w(5)
      w(5)=flav*w(5)
      w(2)=2.D0/3.D0*w(6) + w(5) - 272*z5 + 1.D0/3.D0*w(2) - 64*li4half
      w(5)=7 - 11.D0/9.D0*LQ
      w(5)=16*w(5) - 419.D0/45.D0*w(4)
      w(5)=w(5)*w(8)
      w(6)=35 - 8.D0/3.D0*w(4)
      w(6)=NF*w(6)
      w(3)=10.D0/9.D0*w(6) + w(5) - 4717.D0/9.D0 + w(3)
      w(5)= - 5 - w(1)
      w(5)=w(5)*w(4)
      w(6)= - 29 + 2*NF
      w(6)=LM*w(6)
      w(1)=2.D0/9.D0*w(6) + 8.D0/27.D0*w(5) + 95.D0/9.D0 + w(1)
      w(1)=LM*w(1)
      w(1)=1.D0/3.D0*w(3) + 2*w(1)
      w(1)=LM*w(1)
      w(3)= - 16.D0/9.D0 + LQ
      w(3)=LQ*w(3)
      w(5)=79.D0/3.D0 + NF
      w(5)=2*w(5) + 5*LM
      w(5)=LM*w(5)
      w(3)=16.D0/3.D0*w(5) - 32*NF + 280.D0/3.D0*flav - 512.D0/9.D0*
     & w(4) - 26363.D0/27.D0 + 112*w(3)
      w(3)=z3*w(3)
      w(5)=ln2**2
      w(4)=w(4) - w(5)
      w(4)=w(4)*w(5)
      w(1)=1.D0/3.D0*w(3) + 16.D0/9.D0*w(4) + 2.D0/3.D0*w(2) + w(1)
*
      G = 2.D0/3.D0*as**3*w(1)
*
200   CONTINUE
*
      DELL2qNS = G
*
      RETURN
      END


==> anc/WILS3HQF2/DELL2qPS.f <==
      REAL*8 FUNCTION DELL2qPS(IO,as,LM,LQ,NF,flav)
*     --------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,LM,LQ,NF,flav,PI,z3,z5,G
      INTEGER IO
*
      PI = 3.1415926535897932385D0
      z3 = 1.2020569031595942854D0
      z5 = 1.0369277551433699263D0
*
      G = as**3*flav*NF*(160.0D0/9.D0 + 200.0D0*Pi**2/27.0D0 
     &  - 4.0D0*Pi**4/81.0D0 + 560.0D0*z3/27.0D0 
     &  - 3200.0D0*z5/27.0D0)
*
      DELL2qPS = G
*
      RETURN
      END


==> anc/WILS3HQF2/GRH2gS.f <==
      REAL*8 FUNCTION GRH2gS(IO,X,AS,LM,LQ,NF,FLAV)
*     ---------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LM,LQ,NF,FLAV,G,DX
      REAL*8 H2gS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/H2gS/  H2gS(29,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRH2gS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRH2gS'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      T3  =0.0D0
      DO K=1,4
      T1  = T1   + H2gS(1,I1,K)*DX**(K-1)
      T2  = T2   + H2gS(2,I1,K)*DX**(K-1)
      T3  = T3   + H2gS(3,I1,K)*DX**(K-1)
      END DO
*
      G = AS*(T1+T2*LQ+T3*LM) 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      DO K=1,4
      T4  = T4   + H2gS(4,I1,K)*DX**(K-1)
*      WRITE(6,*) 'K,T4=',K,T4
      T5  = T5   + H2gS(5,I1,K)*DX**(K-1)
      T6  = T6   + H2gS(6,I1,K)*DX**(K-1)
      T7  = T7   + H2gS(7,I1,K)*DX**(K-1)
      T8  = T8   + H2gS(8,I1,K)*DX**(K-1)
      T9  = T9   + H2gS(9,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T4+T5*LQ+T6*LQ**2+T7*LM+T8*LM*LQ+T9*LM**2) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      T13 =0.0D0
      T14 =0.0D0
      T15 =0.0D0
      T16 =0.0D0
      T17 =0.0D0
      T18 =0.0D0
      T19 =0.0D0
      T20 =0.0D0
      T21 =0.0D0
      T22 =0.0D0
      T23 =0.0D0
      T24 =0.0D0
      T25 =0.0D0
      T26 =0.0D0
      T27 =0.0D0
      T28 =0.0D0
      T29 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T10 = T10  + H2gS(10,I1,K)*DX**(K-1)
      T11 = T11  + H2gS(11,I1,K)*DX**(K-1)
      T12 = T12  + H2gS(12,I1,K)*DX**(K-1)
      T13 = T13  + H2gS(13,I1,K)*DX**(K-1)
      T14 = T14  + H2gS(14,I1,K)*DX**(K-1)
      T15 = T15  + H2gS(15,I1,K)*DX**(K-1)
      T16 = T16  + H2gS(16,I1,K)*DX**(K-1)
      T17 = T17  + H2gS(17,I1,K)*DX**(K-1)
      T18 = T18  + H2gS(18,I1,K)*DX**(K-1)
      T19 = T19  + H2gS(19,I1,K)*DX**(K-1)
      T20 = T20  + H2gS(20,I1,K)*DX**(K-1)
      T21 = T21  + H2gS(21,I1,K)*DX**(K-1)
      T22 = T22  + H2gS(22,I1,K)*DX**(K-1)
      T23 = T23  + H2gS(23,I1,K)*DX**(K-1)
      T24 = T24  + H2gS(24,I1,K)*DX**(K-1)
      T25 = T25  + H2gS(25,I1,K)*DX**(K-1)
      T26 = T26  + H2gS(26,I1,K)*DX**(K-1)
      T27 = T27  + H2gS(27,I1,K)*DX**(K-1)
      T28 = T28  + H2gS(28,I1,K)*DX**(K-1)
      T29 = T29  + H2gS(29,I1,K)*DX**(K-1)
*      WRITE(6,*) 'K,T21=',K,T21
      END DO
*      WRITE(6,*) 'T1 =',T1
*      WRITE(6,*) 'T2 =',T2
*      WRITE(6,*) 'T3 =',T3
*      WRITE(6,*) 'T4 =',T4
*      WRITE(6,*) 'T5 =',T5
*      WRITE(6,*) 'T6 =',T6
*      WRITE(6,*) 'T7 =',T7
*      WRITE(6,*) 'T8 =',T8
*      WRITE(6,*) 'T9 =',T9
*      WRITE(6,*) 'T10=',T10
*      WRITE(6,*) 'T11=',T11
*      WRITE(6,*) 'T12=',T12
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*(T10 + FLAV*T11 + NF*T12 + LQ*T13 + LQ*NF*T14 
     &   + LQ**2*T15 + LQ**2*NF*T16 + LQ**3*T17 + LQ**3*NF*T18 
     &   + LM*T19 + LM*NF*T20 + LM*LQ*T21 + LM*LQ*NF*T22 
     &   + LM*LQ**2*T23 + LM*LQ**2*NF*T24 + LM**2*T25 
     &   + LM**2*NF*T26+ LM**2*LQ*T27 + LM**3*T28 
     &   + LM**3*NF*T29)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRH2gS= G
*
      RETURN
      END


==> anc/WILS3HQF2/GRH2qPS.f <==
      REAL*8 FUNCTION GRH2qPS(IO,X,AS,LM,LQ,NF,FLAV)
*     -----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LM,LQ,NF,FLAV,G,DX
      REAL*8 H2qPS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22
      COMMON/H2qPS/  H2qPS(22,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.2) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRH2qPS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRH2qPS'
      IF(IO.EQ.2) GOTO 101
      IF(IO.EQ.3) GOTO 102
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      DO K=1,4
      T1  = T1   + H2qPS(1,I1,K)*DX**(K-1)
      T2  = T2   + H2qPS(2,I1,K)*DX**(K-1)
      T3  = T3   + H2qPS(3,I1,K)*DX**(K-1)
      T4  = T4   + H2qPS(4,I1,K)*DX**(K-1)
      T5  = T5   + H2qPS(5,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T1+T2*LQ+T3*LQ**2+T4*LM+T5*LM**2) 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      T13 =0.0D0
      T14 =0.0D0
      T15 =0.0D0
      T16 =0.0D0
      T17 =0.0D0
      T18 =0.0D0
      T19 =0.0D0
      T20 =0.0D0
      T21 =0.0D0
      T22 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T6  = T6   + H2qPS(6,I1,K)*DX**(K-1)
      T7  = T7   + H2qPS(7,I1,K)*DX**(K-1)
      T8  = T8   + H2qPS(8,I1,K)*DX**(K-1)
      T9  = T9   + H2qPS(9,I1,K)*DX**(K-1)
      T10 = T10  + H2qPS(10,I1,K)*DX**(K-1)
      T11 = T11  + H2qPS(11,I1,K)*DX**(K-1)
      T12 = T12  + H2qPS(12,I1,K)*DX**(K-1)
      T13 = T13  + H2qPS(13,I1,K)*DX**(K-1)
      T14 = T14  + H2qPS(14,I1,K)*DX**(K-1)
      T15 = T15  + H2qPS(15,I1,K)*DX**(K-1)
      T16 = T16  + H2qPS(16,I1,K)*DX**(K-1)
      T17 = T17  + H2qPS(17,I1,K)*DX**(K-1)
      T18 = T18  + H2qPS(18,I1,K)*DX**(K-1)
      T19 = T19  + H2qPS(19,I1,K)*DX**(K-1)
      T20 = T20  + H2qPS(20,I1,K)*DX**(K-1)
      T21 = T21  + H2qPS(21,I1,K)*DX**(K-1)
      T22 = T22  + H2qPS(22,I1,K)*DX**(K-1)
*      WRITE(6,*) 'K,T21=',K,T21
      END DO
*      WRITE(6,*) 'T1 =',T1
*      WRITE(6,*) 'T2 =',T2
*      WRITE(6,*) 'T3 =',T3
*      WRITE(6,*) 'T4 =',T4
*      WRITE(6,*) 'T5 =',T5
*      WRITE(6,*) 'T6 =',T6
*      WRITE(6,*) 'T7 =',T7
*      WRITE(6,*) 'T8 =',T8
*      WRITE(6,*) 'T9 =',T9
*      WRITE(6,*) 'T10=',T10
*      WRITE(6,*) 'T11=',T11
*      WRITE(6,*) 'T12=',T12
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*(T6 + FLAV*T7 + NF*T8 + LQ*T9 + LQ*NF*T10 + LQ**2*T11
     &   + LQ**2*NF*T12 + LQ**3*T13 + LQ**3*NF*T14 + LM*T15 + LM*NF*T16
     &   + LM*LQ*T17 + LM**2*T18 + LM**2*NF*T19 + LM**2*LQ*T20 
     &   + LM**3*T21 + LM**3*NF*T22)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRH2qPS= G
*
      RETURN
      END


==> anc/WILS3HQF2/GRL2gS.f <==
      REAL*8 FUNCTION GRL2gS(IO,X,AS,LM,LQ,NF,FLAV)
*     ---------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LM,LQ,NF,FLAV,G,DX
      REAL*8 L2gS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      COMMON/L2gS/  L2gS(13,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.2) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRL2gS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRL2gS'
      IF(IO.EQ.2) GOTO 101
      IF(IO.EQ.3) GOTO 102
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      DO K=1,4
      T1  = T1   + L2gS(1,I1,K)*DX**(K-1)
      WRITE(6,*) 'K,T1=',K,T1
      T2  = T2   + L2gS(2,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*NF*LM*(T1+T2*LQ) 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      T13 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T3  = T3   + L2gS(3,I1,K)*DX**(K-1)
      T4  = T4   + L2gS(4,I1,K)*DX**(K-1)
      T5  = T5   + L2gS(5,I1,K)*DX**(K-1)
      T6  = T6   + L2gS(6,I1,K)*DX**(K-1)
      T7  = T7   + L2gS(7,I1,K)*DX**(K-1)
      T8  = T8   + L2gS(8,I1,K)*DX**(K-1)
      T9  = T9   + L2gS(9,I1,K)*DX**(K-1)
      T10 = T10  + L2gS(10,I1,K)*DX**(K-1)
      T11 = T11  + L2gS(11,I1,K)*DX**(K-1)
      T12 = T12  + L2gS(12,I1,K)*DX**(K-1)
      T13 = T13  + L2gS(13,I1,K)*DX**(K-1)
      END DO
*      WRITE(6,*) 'T1 =',T1
*      WRITE(6,*) 'T2 =',T2
*      WRITE(6,*) 'T3 =',T3
*      WRITE(6,*) 'T4 =',T4
*      WRITE(6,*) 'T5 =',T5
*      WRITE(6,*) 'T6 =',T6
*      WRITE(6,*) 'T7 =',T7
*      WRITE(6,*) 'T8 =',T8
*      WRITE(6,*) 'T9 =',T9
*      WRITE(6,*) 'T10=',T10
*      WRITE(6,*) 'T11=',T11
*      WRITE(6,*) 'T12=',T12
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*NF*(T3+T4*FLAV+LQ*T5+T6*LQ**2+T7*LQ**3+T8*LM
     &   +T9*LM*LQ+T10*LM*LQ**2+T11*LM**2+T12*LM**2*LQ+T13*LM**3)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRL2gS = G
*
      RETURN
      END


==> anc/WILS3HQF2/GRL2qNS.f <==
      REAL*8 FUNCTION GRL2qNS(IO,X,AS,LM,LQ,NF,FLAV)
*     -----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LM,LQ,NF,FLAV,G,DX
      REAL*8 L2qNS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21
      COMMON/L2qNS/  L2qNS(21,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.2) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRL2qNS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRL2qNS'
      IF(IO.EQ.2) GOTO 101
      IF(IO.EQ.3) GOTO 102
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      DO K=1,4
      T1  = T1   + L2qNS(1,I1,K)*DX**(K-1)
      T2  = T2   + L2qNS(2,I1,K)*DX**(K-1)
      T3  = T3   + L2qNS(3,I1,K)*DX**(K-1)
      T4  = T4   + L2qNS(4,I1,K)*DX**(K-1)
      T5  = T5   + L2qNS(5,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T1+T2*LQ+T3*LQ**2+T4*LM+T5*LM**2) 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      T13 =0.0D0
      T14 =0.0D0
      T15 =0.0D0
      T16 =0.0D0
      T17 =0.0D0
      T18 =0.0D0
      T19 =0.0D0
      T20 =0.0D0
      T21 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T6  = T6   + L2qNS(6,I1,K)*DX**(K-1)
      T7  = T7   + L2qNS(7,I1,K)*DX**(K-1)
      T8  = T8   + L2qNS(8,I1,K)*DX**(K-1)
      T9  = T9   + L2qNS(9,I1,K)*DX**(K-1)
      T10 = T10  + L2qNS(10,I1,K)*DX**(K-1)
      T11 = T11  + L2qNS(11,I1,K)*DX**(K-1)
      T12 = T12  + L2qNS(12,I1,K)*DX**(K-1)
      T13 = T13  + L2qNS(13,I1,K)*DX**(K-1)
      T14 = T14  + L2qNS(14,I1,K)*DX**(K-1)
      T15 = T15  + L2qNS(15,I1,K)*DX**(K-1)
      T16 = T16  + L2qNS(16,I1,K)*DX**(K-1)
      T17 = T17  + L2qNS(17,I1,K)*DX**(K-1)
      T18 = T18  + L2qNS(18,I1,K)*DX**(K-1)
      T19 = T19  + L2qNS(19,I1,K)*DX**(K-1)
      T20 = T20  + L2qNS(20,I1,K)*DX**(K-1)
      T21 = T21  + L2qNS(21,I1,K)*DX**(K-1)
*      WRITE(6,*) 'K,T21=',K,T21
      END DO
*      WRITE(6,*) 'T1 =',T1
*      WRITE(6,*) 'T2 =',T2
*      WRITE(6,*) 'T3 =',T3
*      WRITE(6,*) 'T4 =',T4
*      WRITE(6,*) 'T5 =',T5
*      WRITE(6,*) 'T6 =',T6
*      WRITE(6,*) 'T7 =',T7
*      WRITE(6,*) 'T8 =',T8
*      WRITE(6,*) 'T9 =',T9
*      WRITE(6,*) 'T10=',T10
*      WRITE(6,*) 'T11=',T11
*      WRITE(6,*) 'T12=',T12
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*(T6 + FLAV*T7 + NF*T8 + LQ*T9 + LQ*NF*T10 + LQ**2*T11
     &   + LQ**2*NF*T12 + LQ**3*T13 + LQ**3*NF*T14 + LM*T15 + LM*NF*T16
     &   + LM*LQ*T17 + LM**2*T18 + LM**2*LQ*T19 + LM**3*T20 
     &   + LM**3*NF*T21)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRL2qNS = G
*
      RETURN
      END


==> anc/WILS3HQF2/GRL2qPS.f <==
      REAL*8 FUNCTION GRL2qPS(IO,X,AS,LM,LQ,NF,FLAV)
*     ----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LM,LQ,NF,FLAV,G,DX
      REAL*8 L2qPS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10
      COMMON/L2qPS/ L2qPS(10,501,4)
      COMMON/XXV/   XXV(501)
*
      NX=501
      IF(IO.LT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRL2qPS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRL2qPS'
      IF(IO.EQ.3) GOTO 102
      STOP
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T1  = T1   + L2qPS(1,I1,K)*DX**(K-1)
      WRITE(6,*) 'K,T1=',K,T1
      T2  = T2   + L2qPS(2,I1,K)*DX**(K-1)
      T3  = T3   + L2qPS(3,I1,K)*DX**(K-1)
      T4  = T4   + L2qPS(4,I1,K)*DX**(K-1)
      T5  = T5   + L2qPS(5,I1,K)*DX**(K-1)
      T6  = T6   + L2qPS(6,I1,K)*DX**(K-1)
      T7  = T7   + L2qPS(7,I1,K)*DX**(K-1)
      T8  = T8   + L2qPS(8,I1,K)*DX**(K-1)
      T9  = T9   + L2qPS(9,I1,K)*DX**(K-1)
      T10 = T10  + L2qPS(10,I1,K)*DX**(K-1)
      END DO
      WRITE(6,*) 'T1 =',T1
      WRITE(6,*) 'T2 =',T2
      WRITE(6,*) 'T3 =',T3
*      WRITE(6,*) 'T4 =',T4
*      WRITE(6,*) 'T5 =',T5
*      WRITE(6,*) 'T6 =',T6
*      WRITE(6,*) 'T7 =',T7
*      WRITE(6,*) 'T8 =',T8
*      WRITE(6,*) 'T9 =',T9
*      WRITE(6,*) 'T10=',T10
*
      G = as**3*NF*(T1+T2*FLAV+T3*LQ+T4*LQ**2+T5*LQ**3
     &    +T6*LM+T7*LQ*LM+T8*LM**2+T9*LM**2*LQ+T10*LM**3)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRL2qPS = G
*
      RETURN
      END


==> anc/WILS3HQF2/H2gS10000.dat <==
# H2gS10000
-2.
-2.00003926197133879574863145384
-2.00004211877768103902079942121
-2.00004518053514272012038337163
-2.00004846168156538454704610201
-2.00005197764733953624825175678
-2.00005574492133154706965597779
-2.00005978112096710291521572552
-2.00006410506671103808400254202
-2.00006873686119491230871448061
-2.00007369797325547070136890173
-2.00007901132715916475888065883
-2.0000847013973001656007315558
-2.00009079430867172375357214637
-2.00009731794342326933918348059
-2.00010430205382823882781392659
-2.0001117783820001847795451237
-2.00011978078670718582501005621
-2.00012834537764682400879544932
-2.00013751065755591814057454274
-2.00014731767254065978711796352
-2.00015781017102363789007361496
-2.00016903477171428132734564269
-2.00018104114101829377344774119
-2.0001938821803094718909940877
-2.00020761422349362514397755955
-2.00022229724529885777032318705
-2.00023799508072889663886243433
-2.00025477565611607601151233355
-2.00027271123220759723133539234
-2.00029187865971229080079047148
-2.00031235964772478424798703459
-2.00033424104542912051228696023
-2.00035761513746380497895322945
-2.00038257995330423133218366637
-2.00040923959098560491507798328
-2.00043770455544890684676618306
-2.00046809211174307352560634023
-2.00050052665325723474342820897
-2.0005351400850862567104240669
-2.00057207222254952390413915093
-2.00061147120478525318350498393
-2.00065349392322887268716696976
-2.00069830646465212579381732161
-2.0007460845682873668227708245
-2.00079701409638654825586051028
-2.00085129151736394021294771501
-2.00090912440044265843089592175
-2.00097073192046426910975898824
-2.00103634537122439176863017274
-2.00110620868536124422331253919
-2.00118057895844394173394799371
-2.00125972697447807110914933305
-2.00134393772956207843954918738
-2.00143351094988322368804695542
-2.00152876159962951470418601647
-2.00163002037370668175234617234
-2.00173763416937866141497518773
-2.00185196653008714399987699175
-2.00197339805374048274914159471
-2.00210232675668361752095149859
-2.00223916838335644914002376795
-2.00238435665030488778657950371
-2.00253834341171179685198164053
-2.00270159873194796808505979606
-2.00287461084878815099553691094
-2.00305788600887426559686653739
-2.00325194815471551248522908505
-2.00345733843996923879154270022
-2.00367461454692081418820345896
-2.00390434977694649044636492029
-2.00414713188126846434602185091
-2.00440356159546119841489730689
-2.00467425083690409966556508104
-2.00495982051965577455946177217
-2.00526089793600301871920184364
-2.00557811364816272127558109031
-2.00591209782723132328360966789
-2.0062634759694233792037577832
-2.00663286391185131858153084488
-2.00702086206149954324140425055
-2.00742804874155748715878413108
-2.00785497254881069903587206433
-2.00830214360425076631929456912
-2.00877002356634960274829922019
-2.00925901426243742292001916905
-2.00976944477820258238188015827
-2.01030155682836036683988376789
-2.01085548821287002248502429543
-2.01143125414255554329815921232
-2.0120287261954333411286882559
-2.01264760864028216247896564144
-2.01328741183680584243236738477
-2.01394742239192048554112069472
-2.01462666971901104396969936597
-2.01532388861119799141395732071
-2.01603747740046591533482805167
-2.01676545123164847683030167618
-2.01750538993343779727305679599
-2.01825437991747453031206994048
-2.01900894948084671761888663897
-2.0197649968266375382038476329
-2.02547185014368999683478875296
-2.02581007598329364285502480155
-2.02264571202813214282974919187
-2.01687210439222359827095490867
-2.00901948682308387084550094224
-1.99944088348622200934838287228
-1.98838909296753060939362430954
-1.97605454742916474387105253281
-1.96258616117999810629768586653
-1.94810377994858431591920687358
-1.93270608328164982539802652338
-1.91647584699296790811329252881
-1.89948358570082003827361576718
-1.88179015575552603550088050556
-1.86344866570186620478032537023
-1.84450591081410457422083340833
-1.82500347164081170319783704987
-1.80497856978357193864991921095
-1.78446474467385373243453909418
-1.76349239598227531039381437253
-1.74208922354893293443712202748
-1.72028058803608108041829351115
-1.69808980946159140896402990568
-1.67553841649083219329852506733
-1.65264635628166950333068985423
-1.62943217242352466809985153861
-1.60591315684116303641312221979
-1.58210548028048316269188881749
-1.55802430504210629457107237778
-1.53368388289859325018665824118
-1.50909764056554810025183602935
-1.48427825465466401810791018283
-1.45923771768807042428439454169
-1.43398739647619240283231635306
-1.40853808393941427752049438792
-1.38290004527490475673926786555
-1.3570830592247407884159899126
-1.33109645508288285569858182973
-1.30494914598115806412421674149
-1.27864965891397455041163482198
-1.25220616189472236701365669846
-1.22562648858111829545246486508
-1.1989181606600728116904277085
-1.17208840824336315520780658627
-1.14514418849217944378857042872
-1.11809220266041845646403321344
-1.09093891172258046039943124087
-1.06369055073158584679025996222
-1.0363531420342046982257203077
-1.008932507456619544009505331
-0.981434279559536908333228937684
-0.953863912050910229257750823188
-0.926226689434472293420416832545
-0.898527735963680130323111089915
-0.870772023963165731459341319111
-0.842964381573207781413696889629
-0.815109499966962836454724385626
-0.787211940085109167994481733577
-0.759276138928069599304438167618
-0.731306415442011816616238682174
-0.703306976031308186227553798522
-0.675281919727014185816897743591
-0.647235243038145516108444598876
-0.619170844510056099948476857021
-0.59109252901200568325802394467
-0.563004011774024803945906615788
-0.534908922191408920306444376631
-0.506810807413578548489762821638
-0.478713135732607513587253230061
-0.45061929978542869873520495543
-0.422532619582562555209760251332
-0.394456345375144030797367678968
-0.36639366037111065392148579063
-0.338347683310486449741247990015
-0.310321470908969361350548398854
-0.282318020178283824272746982293
-0.254340270631120744825310958984
-0.226391106377893925618099845027
-0.198473358122001966085996368808
-0.170589805059791351877951639093
-0.142743176690965262333655496963
-0.114936154544769496732070040662
-0.0871713738269082126859488908183
-0.0594514249917946358826777327514
-0.0317788552444226327002415590951
-0.00415616997585143141042614335707
0.0234141658639745034524068993239
0.0509297264525974953432638148098
0.0783881238373673511170489680439
0.105787006730679586949477662406
0.133124059355296031668243534174
0.16039700033709392838553380481
0.187603581642757468421197181857
0.214741587560081177394157514108
0.241808833718698759184614625059
0.268803166149184820867033573022
0.295722460378601196591029022509
0.322564620560675129612307876293
0.349327578638904058807874102673
0.376009293540981826182434247167
0.40260775040303435593310896005
0.429120959822239783626994805932
0.455546957136489120091901111029
0.481883801729819261330024246291
0.508129576362420908143473057801
0.534282386524090108137627973207
0.560340359810054018355181452721
0.586301645318159420927361667066
0.612164413066466793227805515713
0.637926853430343601281197474774
0.663587176598198192674927768188
0.689143612045040435741854000466
0.714594408023097290544185515038
0.739937831068750993364748623638
0.765172165525104664512630062388
0.790295713079515070377421025785
0.815306792315465133650447439688
0.84020373827817972806280301589
0.86498490205341744315560401372
0.88964865035889847833254181529
0.914193365147854732905906801873
0.938617443224212601219842119838
0.962919295868942053073893980474
0.987097348477127366687296577296
1.01115004020533546524202211778
1.03507582362887726380176898116
1.05887316440857583103160519162
1.08254054096667257467956575442
1.10607644417151913177523418786
1.12947937703071824034910904161
1.15274785439239164174178746808
1.17588040265426706026644468777
1.19887555948028957584000343581
1.22173187352447528789415812977
1.24444790416173710528457236613
1.26702222122542382428887289321
1.28945340475132440995027388745
1.31174004472789960756133740244
1.33388074085251271147801577853
1.3558741022934405362508495043
1.37771874745745439699395966942
1.39941330376276923703780187464
1.42095640741716696471777003567
1.44234670320110759966891735558
1.4635828442556490028998284888
1.48466349187500279361163692137
1.50558731530356055743499571373
1.52635299153723064259889760633
1.54695920512893173861070741431
1.56740464799809505144401559163
1.58768801924403224422735109758
1.60780802496303141638800659166
1.62776337806904825972905859292
1.64755279811786416886435032095
1.66717501113458750697503366626
1.68662874944437844650393139143
1.7059127515062818280849030049
1.72502576175005631905825068774
1.74396653041589181415983611692
1.76273381339691051369854811239
1.78132637208435044658961799888
1.7997429732153333843818121363
1.81798238872312212487908150625
1.83604339558977501669325691928
1.85392477570110835528527763244
1.87162531570387991262101614961
1.88914380686510937201808671424
1.90647904493345383231607245766
1.92362983000255882609562443593
1.94059496637630746995662494264
1.95737326243589243523547519403
1.97396353050863739914278564245
1.99036458673849651304757622392
2.00657525095816221021318638552
2.02259434656271337318403542186
2.03842070038473749451245799097
2.05405314257086199669314045774
2.06949050645963133095144996325
2.08473162846066785265237833335
2.09977534793505577613725091299
2.11462050707688874617887929547
2.12926595079592272924745431581
2.14371052660127702753268014649
2.1579530844861272541706172495
2.17199247681333508124501461702
2.18582755820196048461688160553
2.19945718541460306310764744069
2.21288021724551980553067446456
2.2260955144094674189327553828
2.23910193943121801646447348944
2.2518983565356975947357497562
2.26448363153869730942048406984
2.2768566317381080852449593236
2.28901622580562957322744081489
2.30096128367890489493819748011
2.31269067645403299133738740185
2.32420327627841072305255168009
2.33549795624385715032144999346
2.34657359027997265470861606073
2.35742905304768575148084273474
2.36806321983294058149088803912
2.37847496644047816478136693937
2.38866316908766454501220456715
2.39862670429831895428443067342
2.40836444879649508194894681581
2.41787527940016843843872181507
2.42715807291478266585291520341
2.43621170602660746067609745723
2.44503505519586054027680318873
2.45362699654954580325524822077
2.46198640577395950377340623894
2.47011215800681588108865587511
2.4780031277289432569236771498
2.48565818865550113424895981953
2.49307621362666830064669178152
2.50025607449775135668769417167
2.50719664202866245361074416006
2.51389678577271433386983552244
2.52035537396468002152957297198
2.52657127340806370565438221705
2.53254334936152849725448146374
2.5382704654244258174057663729
2.54375148342137018911663533274
2.54898526328580215651156900783
2.55397066294248093994729642827
2.5587065381888472526441595042
2.56319174257519545103125943873
2.56742512728359286484767911868
2.57140554100548275153490182413
2.57513182981790583985387356582
2.578602837058273867046987703
2.58181740319762686914123298098
2.58477436571230425186244822126
2.58747255895395784660832801145
2.58991081401783323830236713318
2.59208795860924363578988987143
2.59400281690815843657028929849
2.59565420943182641166464083931
2.59704095289535109860686274018
2.59816186007013353594975006936
2.59901573964009489602623956007
2.59960139605558886841654804788
2.59991762938491080872320256435
2.59996323516330768957216832211
2.59973700423938976658484010555
2.59923772261884159434633703853
2.59846417130532658864689108068
2.59741512613847572355730093703
2.59608935762884716679496402087
2.59448563078973968540742551231
2.5926027049657384865605146997
2.59043933365786778509787016114
2.58799426434521979984402487333
2.58526623830292506299453929806
2.58225399041632386930346634781
2.5789562489911933813109709524
2.57537173555987932991098931793
2.57149916468317539163144101243
2.56733724374778716965036960901
2.56288467275921123836939323196
2.55814014412985291381559619379
2.55310234246219926560862890945
2.54776994432685637085274319814
2.54214161803525190492363573247
2.53621602340679584613950550622
2.52999181153028331664525513749
2.52346762451931436478478870339
2.51664209526149578732946436361
2.50951384716117986383359644423
2.502081493875484098742053459
2.49434363904332470614571326397
2.48629887600718459138817342801
2.47794578752732394466406778869
2.46928294548812822318105813104
2.46030891059627421630615691678
2.45102223207038001512575290113
2.44142144732178899332552062157
2.43150508162612129583451084129
2.42127164778520876685087624249
2.41071964577901066689662137205
2.39984756240708786194211992923
2.38865387091919234379269290876
2.37713703063450688168831781667
2.36529548654904622626200963618
2.35312766893070649792048243402
2.34063199290142309452978514621
2.32780685800586954245051881511
2.31465064776610007649198391277
2.30116172922150724508648877046
2.28733845245343236376381777787
2.27317915009373103875456555338
2.25868213681655809727148900485
2.24384570881259592268341702322
2.22866814324490721812950093061
2.2131476976855474122462399774
2.1972826095320230596288827235
2.18107109540263044171557437278
2.1645113505096528856934186286
2.14760154800933581191555530943
2.13033983832749489148485287848
2.11272434845954461506782285091
2.09475318124366168151075714545
2.0764244146057195171049688078
2.05773610077454650342386996109
2.03868626546597065309905458105
2.01927290703401701353415312363
1.99949399558752043365709756403
1.97934747207030487877488050926
1.95883124730296054291832877275
1.93794320098412083862187402178
1.91668118064900211756437007414
1.89504300058281878490555734041
1.87302644068652431523518433147
1.85062924529215345450568195137
1.82784912192485137961121308415
1.80468374000847043486997560993
1.78113072951139277643485726159
1.75718767952899617220694382296
1.73285213679891848343491483106
1.70812160414499194598718521514
1.68299353884540899329950675178
1.65746535092034447649791375901
1.63153440133389190185154815844
1.60519800010477054887775334721
1.57845340431982250275032631674
1.55129781604383975112639967225
1.5237283801187370887939041952
1.49574218184451161850240810587
1.46733624453379847401999237535
1.43850752693113863890583143882
1.40925292048731118023219080778
1.37956924647824069916451291982
1.34945325295706206740666812628
1.31890161152689806167492678829
1.28791091392076937084485276946
1.25647766837379700161361214805
1.22459829577145877918925319456
1.19226912555610661015703677775
1.15948639137221900786900812898
1.12624622642893058625125015183
1.09254465855621974706953421035
1.05837760492871637780976176632
1.02374086642837688851361059292
0.988630121614222404265273005715
0.95304092026389861639670785754
0.916968676447935800932760920688
0.88040866109319833464303498002
0.843355993987036705181394433006
0.805805635167999837676430494808
0.767752375642523413496554733427
0.729190827359652809359017014695
0.690115412367435497766978261507
0.650520351064946398478364041011
0.610399649452774658057035020142
0.569747085271942469010120206088
0.528556192906333762010541622313
0.486820246906405716165933457446
0.444532243971781216838735230439
0.40168488320671758579312815956
0.358270544434732787187969869203
0.31428126432600421503332985772
0.269708710052497758453781798279
0.224544150139844489255395235415
0.178778422130145100302432878114
0.132401896604119953246996658692
0.0854044370317710921421067786437
0.0377753548247194015317345020099
-0.0104966411535535223274269281372
-0.0594235015065837382186729090681
-0.109017900716529876715018719538
-0.159293310331197410525278027383
-0.210264082482893127223321253666
-0.2619455456400368267488126785
-0.314354114929532690575874858333
-0.367507419927132149030888485575
-0.421424453535098265476080359689
-0.476125746508034949223394608063
-0.531633573428581838806244092801
-0.587972197588847599764000747562
-0.645168164466407674002165755719
-0.703250656539389354822193249005
-0.762251926429833545867150478624
-0.822207831358821298027233323546
-0.883158500517910063023510377937
-0.945149179614835975593607976537
-1.0082313158509294406775206591
-1.07246397585844966587315425768
-1.13791573555852201233508437529
-1.20466725707222834771242017376
-1.27281489774778272536875964238
-1.34247592841263551725730727562
-1.41379637578640596456509761333
-1.48696338740336218922753959215
-1.56222595611162393964965814065
-1.63993258559463671388865114096
-1.72060794635870013209926340848
-1.80513815055027374567191082847
-1.89537884944334001012165171358
-2.


==> anc/WILS3HQF2/H2gS10100.dat <==
# H2gS10100
2.
1.999996000004
1.99999567447405035262850326301
1.9999953224516681635482577986
1.99999494178083898781878477415
1.99999453013008790776271580859
1.99999408497820038333640406436
1.99999360359878107645653007503
1.99999308304355608883119541632
1.99999252012431635867172860658
1.99999191139339164155556195738
1.9999912531225355037713497896
1.99999054128009202766975244221
1.99998977150630440836086326641
1.99998893908661424520255679067
1.99998803892278803034835814
1.9999870655016940349554879553
1.99998601286153841017414695259
1.99998487455535376682801143457
1.99998364361151667969877554121
1.99998231249105237677800436423
1.99998087304146520964575097648
1.99997931644681223816651059799
1.99997763317371427111164738658
1.99997581291297384375337345734
1.99997384451644273218728182456
1.99997171592875253809902396623
1.99996941411349044958910637046
1.99996692497336830185508686956
1.99996423326389631885047238588
1.99996132250003318959801306115
1.99995817485524117864808510314
1.99995477105232852771993110165
1.99995109024541119222396111092
1.99994710989227166673000827816
1.99994280561633395750773608809
1.99993815105741030144514140611
1.99993311771030662369628165026
1.99992767475029955511431172752
1.99992178884441764528111517376
1.99991542394737272209764237914
1.99990854108089363991326592084
1.99990109809511335857208137086
1.99989304941055079383710616897
1.99988434573911051495931573053
1.99987493378239542467381301829
1.99986475590548927098923746155
1.99985374978421637814913373962
1.99984184802372444976004141281
1.99982897774606172326794026716
1.99981506014423109860735992136
1.99980001
1.99978373516252444562408027457
1.99976613598460778776856480638
1.99974710471315743717555576222
1.99972652483012508166610595333
1.99970427033991581610845312278
1.99968020499892745837975738087
1.99965418148253124017243175962
1.99962604048442699484548258804
1.99959560974289772626253618221
1.99956270298804767827930177995
1.99952711880363220533758368287
1.99948863939657415578775978116
1.99944702926670720886705616866
1.99940203376868853183903515863
1.99935337755737790171917436914
1.99930076290728448762632955768
1.99924386789593198898710199679
1.99918234444018368525181366852
1.99911581617369681541671644017
1.99904387615273592667745856152
1.99896608437656247106300831581
1.99888196510752774069074431198
1.99879100397482265507034436336
1.99869264484457506466545485786
1.99858628643762690495119831128
1.99847127867486318940117472655
1.99834691872839561053808730732
1.99821244675521825433947202224
1.99806704128814415641642925565
1.99790981425689139681675039818
1.99773980561010816365923656242
1.99755597750689954183110273034
1.9973572080440363994530268554
1.99714228448248029960872005229
1.99690989593413955784768530644
1.99665862546687227731216112683
1.99638694158266464294540942063
1.9960931890206297010165904505
1.99577557883298682593852688228
1.99543217767848969290212624169
1.99506089627386687455316495913
1.99465947693972207118182187343
1.99422548017301076361761692818
1.99375627017367005951556234706
1.99324899924823576895735994372
1.99270059100834704433060780116
1.99210772227693174342081979121
1.99146680360960953348058817073
1.99077395833347769543617756393
1.990025
1.9801
1.970225
1.9604
1.950625
1.9409
1.931225
1.9216
1.912025
1.9025
1.893025
1.8836
1.87422500000000000000000000073
1.8649
1.855625
1.8464
1.837225
1.8281
1.819025
1.81
1.801025
1.7921
1.783225
1.7744
1.765625
1.7569
1.748225
1.7396
1.731025
1.7225
1.714025
1.7056
1.697225
1.6889
1.680625
1.6724
1.664225
1.6561
1.648025
1.64
1.632025
1.6241
1.616225
1.60839999999999999999999999999
1.60062499999999999999999999994
1.59289999999999999999999999963
1.58522499999999999999999999794
1.57759999999999999999999998967
1.57002499999999999999999995267
1.56249999999999999999999979984
1.55502499999999999999999921362
1.54759999999999999999999711241
1.54022499999999999999999003731
1.53289999999999999999996755014
1.52562499999999999999989979677
1.5183999999999999999997055333
1.51122499999999999999917364448
1.50409999999999999999777862019
1.49702499999999999999426375093
1.48999999999999999998573418697
1.48302499999999999996575123271
1.47609999999999999992045679079
1.46922499999999999982092969311
1.46239999999999999960853786124
1.45562499999999999916761728402
1.44889999999999999827579446567
1.44222499999999999651580079737
1.43559999999999999312243574729
1.42902499999999998672261274607
1.42249999999999997490264344603
1.41602499999999995350162686962
1.4096
1.403225
1.3969
1.390625
1.3844
1.378225
1.3721
1.366025
1.36
1.354025
1.3481
1.342225
1.3364
1.330625
1.3249
1.319225
1.3136
1.308025
1.3025
1.297025
1.2916
1.286225
1.2809
1.275625
1.2704
1.265225
1.2601
1.255025
1.25
1.245025
1.2401
1.235225
1.2304
1.225625
1.2209
1.216225
1.2116
1.207025
1.2025
1.198025
1.1936
1.189225
1.1849
1.180625
1.1764
1.172225
1.1681
1.164025
1.16
1.156025
1.1521
1.148225
1.1444
1.140625
1.1369
1.133225
1.1296
1.126025
1.1225
1.119025
1.1156
1.112225
1.1089
1.105625
1.1024
1.099225
1.0961
1.093025
1.09
1.087025
1.0841
1.081225
1.0784
1.075625
1.0729
1.070225
1.0676
1.065025
1.0625
1.060025
1.0576
1.055225
1.0529
1.050625
1.0484
1.046225
1.0441
1.042025
1.04
1.038025
1.0361
1.034225
1.0324
1.030625
1.0289
1.027225
1.0256
1.024025
1.0225
1.021025
1.0196
1.018225
1.0169
1.015625
1.0144
1.013225
1.0121
1.011025
1.01
1.009025
1.0081
1.007225
1.0064
1.005625
1.0049
1.004225
1.0036
1.003025
1.0025
1.002025
1.0016
1.001225
1.0009
1.000625
1.0004
1.000225
1.0001
1.000025
1.
1.000025
1.0001
1.000225
1.0004
1.000625
1.0009
1.001225
1.0016
1.002025
1.0025
1.003025
1.0036
1.004225
1.0049
1.005625
1.0064
1.007225
1.0081
1.009025
1.01
1.011025
1.0121
1.013225
1.0144
1.015625
1.0169
1.018225
1.0196
1.021025
1.0225
1.024025
1.0256
1.027225
1.0289
1.030625
1.0324
1.034225
1.0361
1.038025
1.04
1.042025
1.0441
1.046225
1.0484
1.050625
1.0529
1.055225
1.0576
1.060025
1.0625
1.065025
1.0676
1.070225
1.0729
1.075625
1.0784
1.081225
1.0841
1.087025
1.09
1.093025
1.0961
1.099225
1.1024
1.105625
1.1089
1.112225
1.1156
1.119025
1.1225
1.126025
1.1296
1.133225
1.1369
1.140625
1.1444
1.148225
1.1521
1.156025
1.16
1.164025
1.1681
1.172225
1.1764
1.180625
1.1849
1.189225
1.1936
1.198025
1.2025
1.207025
1.2116
1.216225
1.2209
1.225625
1.2304
1.235225
1.2401
1.245025
1.25
1.255025
1.2601
1.265225
1.2704
1.275625
1.2809
1.286225
1.2916
1.297025
1.3025
1.308025
1.3136
1.319225
1.3249
1.330625
1.3364
1.342225
1.3481
1.354025
1.36
1.366025
1.3721
1.378225
1.3844
1.390625
1.3969
1.403225
1.4096
1.416025
1.4225
1.429025
1.4356
1.442225
1.4489
1.455625
1.4624
1.469225
1.4761
1.483025
1.49
1.497025
1.5041
1.511225
1.5184
1.525625
1.5329
1.540225
1.5476
1.555025
1.5625
1.570025
1.5776
1.585225
1.5929
1.600625
1.6084
1.616225
1.6241
1.632025
1.64
1.648025
1.6561
1.664225
1.6724
1.680625
1.6889
1.69722500000000000000000000001
1.7056
1.714025
1.7225
1.731025
1.7396
1.748225
1.7569
1.765625
1.7744
1.783225
1.7921
1.801025
1.81
1.819025
1.8281
1.837225
1.8464
1.855625
1.8649
1.874225
1.8836
1.893025
1.9025
1.912025
1.9216
1.931225
1.9409
1.950625
1.9604
1.970225
1.9801
1.990025
2.


==> anc/WILS3HQF2/H2gS11000.dat <==
# H2gS11000
-2.
-1.999996000004
-1.99999567447405035262850326301
-1.9999953224516681635482577986
-1.99999494178083898781878477415
-1.99999453013008790776271580859
-1.99999408497820038333640406436
-1.99999360359878107645653007503
-1.99999308304355608883119541632
-1.99999252012431635867172860658
-1.99999191139339164155556195738
-1.9999912531225355037713497896
-1.99999054128009202766975244221
-1.99998977150630440836086326641
-1.99998893908661424520255679067
-1.99998803892278803034835814
-1.9999870655016940349554879553
-1.99998601286153841017414695259
-1.99998487455535376682801143457
-1.99998364361151667969877554121
-1.99998231249105237677800436423
-1.99998087304146520964575097648
-1.99997931644681223816651059799
-1.99997763317371427111164738658
-1.99997581291297384375337345734
-1.99997384451644273218728182456
-1.99997171592875253809902396623
-1.99996941411349044958910637046
-1.99996692497336830185508686956
-1.99996423326389631885047238588
-1.99996132250003318959801306115
-1.99995817485524117864808510314
-1.99995477105232852771993110165
-1.99995109024541119222396111092
-1.99994710989227166673000827816
-1.99994280561633395750773608809
-1.99993815105741030144514140611
-1.99993311771030662369628165026
-1.99992767475029955511431172752
-1.99992178884441764528111517376
-1.99991542394737272209764237914
-1.99990854108089363991326592084
-1.99990109809511335857208137086
-1.99989304941055079383710616897
-1.99988434573911051495931573053
-1.99987493378239542467381301829
-1.99986475590548927098923746155
-1.99985374978421637814913373962
-1.99984184802372444976004141281
-1.99982897774606172326794026716
-1.99981506014423109860735992136
-1.99980001
-1.99978373516252444562408027457
-1.99976613598460778776856480638
-1.99974710471315743717555576222
-1.99972652483012508166610595333
-1.99970427033991581610845312278
-1.99968020499892745837975738087
-1.99965418148253124017243175962
-1.99962604048442699484548258804
-1.99959560974289772626253618221
-1.99956270298804767827930177995
-1.99952711880363220533758368287
-1.99948863939657415578775978116
-1.99944702926670720886705616866
-1.99940203376868853183903515863
-1.99935337755737790171917436914
-1.99930076290728448762632955768
-1.99924386789593198898710199679
-1.99918234444018368525181366852
-1.99911581617369681541671644017
-1.99904387615273592667745856152
-1.99896608437656247106300831581
-1.99888196510752774069074431198
-1.99879100397482265507034436336
-1.99869264484457506466545485786
-1.99858628643762690495119831128
-1.99847127867486318940117472655
-1.99834691872839561053808730732
-1.99821244675521825433947202224
-1.99806704128814415641642925565
-1.99790981425689139681675039818
-1.99773980561010816365923656242
-1.99755597750689954183110273034
-1.9973572080440363994530268554
-1.99714228448248029960872005229
-1.99690989593413955784768530644
-1.99665862546687227731216112683
-1.99638694158266464294540942063
-1.9960931890206297010165904505
-1.99577557883298682593852688228
-1.99543217767848969290212624169
-1.99506089627386687455316495913
-1.99465947693972207118182187343
-1.99422548017301076361761692818
-1.99375627017367005951556234706
-1.99324899924823576895735994372
-1.99270059100834704433060780116
-1.99210772227693174342081979121
-1.99146680360960953348058817073
-1.99077395833347769543617756393
-1.990025
-1.9801
-1.970225
-1.9604
-1.950625
-1.9409
-1.931225
-1.9216
-1.912025
-1.9025
-1.893025
-1.8836
-1.87422500000000000000000000073
-1.8649
-1.855625
-1.8464
-1.837225
-1.8281
-1.819025
-1.81
-1.801025
-1.7921
-1.783225
-1.7744
-1.765625
-1.7569
-1.748225
-1.7396
-1.731025
-1.7225
-1.714025
-1.7056
-1.697225
-1.6889
-1.680625
-1.6724
-1.664225
-1.6561
-1.648025
-1.64
-1.632025
-1.6241
-1.616225
-1.60839999999999999999999999999
-1.60062499999999999999999999994
-1.59289999999999999999999999963
-1.58522499999999999999999999794
-1.57759999999999999999999998967
-1.57002499999999999999999995267
-1.56249999999999999999999979984
-1.55502499999999999999999921362
-1.54759999999999999999999711241
-1.54022499999999999999999003731
-1.53289999999999999999996755014
-1.52562499999999999999989979677
-1.5183999999999999999997055333
-1.51122499999999999999917364448
-1.50409999999999999999777862019
-1.49702499999999999999426375093
-1.48999999999999999998573418697
-1.48302499999999999996575123271
-1.47609999999999999992045679079
-1.46922499999999999982092969311
-1.46239999999999999960853786124
-1.45562499999999999916761728402
-1.44889999999999999827579446567
-1.44222499999999999651580079737
-1.43559999999999999312243574729
-1.42902499999999998672261274607
-1.42249999999999997490264344603
-1.41602499999999995350162686962
-1.4096
-1.403225
-1.3969
-1.390625
-1.3844
-1.378225
-1.3721
-1.366025
-1.36
-1.354025
-1.3481
-1.342225
-1.3364
-1.330625
-1.3249
-1.319225
-1.3136
-1.308025
-1.3025
-1.297025
-1.2916
-1.286225
-1.2809
-1.275625
-1.2704
-1.265225
-1.2601
-1.255025
-1.25
-1.245025
-1.2401
-1.235225
-1.2304
-1.225625
-1.2209
-1.216225
-1.2116
-1.207025
-1.2025
-1.198025
-1.1936
-1.189225
-1.1849
-1.180625
-1.1764
-1.172225
-1.1681
-1.164025
-1.16
-1.156025
-1.1521
-1.148225
-1.1444
-1.140625
-1.1369
-1.133225
-1.1296
-1.126025
-1.1225
-1.119025
-1.1156
-1.112225
-1.1089
-1.105625
-1.1024
-1.099225
-1.0961
-1.093025
-1.09
-1.087025
-1.0841
-1.081225
-1.0784
-1.075625
-1.0729
-1.070225
-1.0676
-1.065025
-1.0625
-1.060025
-1.0576
-1.055225
-1.0529
-1.050625
-1.0484
-1.046225
-1.0441
-1.042025
-1.04
-1.038025
-1.0361
-1.034225
-1.0324
-1.030625
-1.0289
-1.027225
-1.0256
-1.024025
-1.0225
-1.021025
-1.0196
-1.018225
-1.0169
-1.015625
-1.0144
-1.013225
-1.0121
-1.011025
-1.01
-1.009025
-1.0081
-1.007225
-1.0064
-1.005625
-1.0049
-1.004225
-1.0036
-1.003025
-1.0025
-1.002025
-1.0016
-1.001225
-1.0009
-1.000625
-1.0004
-1.000225
-1.0001
-1.000025
-1.
-1.000025
-1.0001
-1.000225
-1.0004
-1.000625
-1.0009
-1.001225
-1.0016
-1.002025
-1.0025
-1.003025
-1.0036
-1.004225
-1.0049
-1.005625
-1.0064
-1.007225
-1.0081
-1.009025
-1.01
-1.011025
-1.0121
-1.013225
-1.0144
-1.015625
-1.0169
-1.018225
-1.0196
-1.021025
-1.0225
-1.024025
-1.0256
-1.027225
-1.0289
-1.030625
-1.0324
-1.034225
-1.0361
-1.038025
-1.04
-1.042025
-1.0441
-1.046225
-1.0484
-1.050625
-1.0529
-1.055225
-1.0576
-1.060025
-1.0625
-1.065025
-1.0676
-1.070225
-1.0729
-1.075625
-1.0784
-1.081225
-1.0841
-1.087025
-1.09
-1.093025
-1.0961
-1.099225
-1.1024
-1.105625
-1.1089
-1.112225
-1.1156
-1.119025
-1.1225
-1.126025
-1.1296
-1.133225
-1.1369
-1.140625
-1.1444
-1.148225
-1.1521
-1.156025
-1.16
-1.164025
-1.1681
-1.172225
-1.1764
-1.180625
-1.1849
-1.189225
-1.1936
-1.198025
-1.2025
-1.207025
-1.2116
-1.216225
-1.2209
-1.225625
-1.2304
-1.235225
-1.2401
-1.245025
-1.25
-1.255025
-1.2601
-1.265225
-1.2704
-1.275625
-1.2809
-1.286225
-1.2916
-1.297025
-1.3025
-1.308025
-1.3136
-1.319225
-1.3249
-1.330625
-1.3364
-1.342225
-1.3481
-1.354025
-1.36
-1.366025
-1.3721
-1.378225
-1.3844
-1.390625
-1.3969
-1.403225
-1.4096
-1.416025
-1.4225
-1.429025
-1.4356
-1.442225
-1.4489
-1.455625
-1.4624
-1.469225
-1.4761
-1.483025
-1.49
-1.497025
-1.5041
-1.511225
-1.5184
-1.525625
-1.5329
-1.540225
-1.5476
-1.555025
-1.5625
-1.570025
-1.5776
-1.585225
-1.5929
-1.600625
-1.6084
-1.616225
-1.6241
-1.632025
-1.64
-1.648025
-1.6561
-1.664225
-1.6724
-1.680625
-1.6889
-1.69722500000000000000000000001
-1.7056
-1.714025
-1.7225
-1.731025
-1.7396
-1.748225
-1.7569
-1.765625
-1.7744
-1.783225
-1.7921
-1.801025
-1.81
-1.819025
-1.8281
-1.837225
-1.8464
-1.855625
-1.8649
-1.874225
-1.8836
-1.893025
-1.9025
-1.912025
-1.9216
-1.931225
-1.9409
-1.950625
-1.9604
-1.970225
-1.9801
-1.990025
-2.


==> anc/WILS3HQF2/H2gS20000.dat <==
# H2gS20000
169.79756791479623457113778772
169.777141054489921234072627841
169.776145893248360016192515448
169.775111915143373253542016983
169.77403850626234259277449014
169.772925145823289236799157875
169.771771420851054589040004681
169.770577042309237234466263151
169.769341862806286699825455043
169.768065896002404258936378589
169.76674933785262620020837048
169.765392589830683762679486357
169.763996284287964348078015492
169.762561312112158094340961469
169.761088852860979207030001906
169.759580407557718411313964255
169.758037834347326140428951038
169.756463387224258768754384696
169.754859758056453674785576527
169.753230122143542354537203269
169.751578187561770788534350247
169.749908248563076340752549388
169.748225243311370623068659444
169.746534816255293851030556215
169.744843385453529335793037213
169.743158215186182518006233461
169.741487494203716708505354431
169.739840419983469687026377993
169.738227289382815666400912164
169.736659596097540852454266506
169.735150135353912602472869038
169.733713116283175092408950024
169.732364282447718518321129306
169.731121041008849691556402229
169.730002601046828686604570013
169.72903012156450008496275821
169.728226869726289281751696499
169.727618389904382845436412465
169.727232684123370782436976995
169.727100404513274021904067343
169.727255058398458407227350583
169.727733226666159369613147343
169.728574796072884770827664799
169.729823206159462040935284004
169.731525711455539998748951884
169.733733659661486980674576412
169.736502786499332841750662835
169.739893527924112068997870647
169.743971350382043563033953557
169.748807099791724497658092362
169.754477369908139650252657741
169.761064890705929229483882561
169.768658937387062717245701221
169.777355760577780735111513714
169.787259038229232261790935375
169.79848034967437635863023159
169.811139672219037113837340651
169.825365900555964603039905113
169.841297389185685211153371293
169.85908251790498765878392067
169.87888028028108496228030241
169.900860894864636047323990408
169.925206438705530139184918264
169.952111502519053088809460415
169.981783866603968982529421816
170.014445196335131063864161802
170.050331755738204071979786006
170.089695137299394623420420741
170.132803005764929996673512924
170.179939853239290832692696062
170.231407762393477606924975216
170.287527174040144351489468569
170.348637654716206165554230678
170.415098659230118871790055914
170.48729028237468918438573842
170.565613993170894799018488478
170.650493344087308529942103279
170.74237464666650159973252465
170.841727603877065908247570668
170.949045888290116653130015742
171.064847653844461545778903709
171.189675967506897348198939359
171.324099145544901268126659858
171.468710977399692007512450451
171.62413081826946008369801093
171.791003529476656555006897929
171.969999243490762154409938906
172.161812928100271067605703739
172.367163721666362783793534179
172.586794008638048474219382143
172.821468201557338148876228177
173.071971192627052844774102962
173.339106434548497937268939963
173.62369360675822678659557326
173.926565819401637208555251268
174.24856630337795008735725815
174.590544530581367553413398583
174.953351704056151245432344988
175.337835553193239846363881415
175.744834364343096694011573105
176.175170172331218593017459853
176.629641033375239332250757267
181.812436636013453446578325366
185.853099562580301553913931167
189.114520286987680203360793846
191.791792417762096387430947939
194.006960903969731300499426274
195.843572077550498699485064035
197.362355191544563752467626759
198.609393501039050610644549825
199.620807889797679680726634054
200.42563662623050553788139844
201.047704166622691785368703515
201.506887037059649277712387565
201.82000180180172187818894606
202.001446299097071027246166823
202.063674210533737773138067871
202.017553747692827325671602885
201.872643739206641172359730093
201.637409556581470379362664768
201.319394383187302746292075094
200.925356774336209415104703816
200.461382389026707175864133167
199.932975664253274461009721265
199.345135723628919840978099024
198.702419756899850634346893109
198.008996342332052242179733808
197.268690621951125881658789298
196.485022821119345884661285961
195.661241288549386189940210925
194.800350992546573173571791341
193.90513822429742391487549726
192.978192115292162475087879806
192.021923463303897928218800351
191.038581272308956081959436884
190.030267340827946394150787807
188.998949176297795590000161712
187.946471467166122938131406507
186.874566307087993407412172401
185.784862335107257696622059072
184.67889293063608778234778705
183.558103581331017849837403907
182.423858524759787792542865096
181.277446750397306860330986107
180.120087436455439589602447674
178.952934885920998116340345885
177.777083017613360962818935203
176.593569460806793431858911368
175.40337929577353349865246443
174.207448477313561282840995875
173.006666973799773219647012288
171.801881650363207440262193289
170.593898921473199486269783319
169.383487195250071038450432657
168.171379129315165589461271041
166.958273715778012265648652745
165.744838211035625564935516449
164.531709924374533553761543276
163.319497877888439709753694628
162.108784348925029261351027679
160.900126305130214249544024225
159.694056741146560540596070702
158.491085925127257946365066816
157.291702562432816004439334703
156.096374883171858591937061135
154.905551659618915742896507681
153.719663158981459974016591766
152.539122036487390051758329387
151.364324173315611771556674554
150.195649463490127210160716299
149.033462553496749420243721264
147.878113538056526601540555335
146.7299386152003920886797863
145.589260703504734816741866168
144.456390024164665986022040064
143.331624650280310679688698258
142.215251025614449214965436955
141.107544454858151038095926292
140.008769567293299958417930395
138.919180755592194068543669112
137.839022591360623966223768771
136.768530218908835707870685691
135.707929728623402768184145592
134.65743851121122491265046463
133.617265593993714894389446281
132.587611960343899247859715648
131.568670853280907860592327911
130.560628064164496660450378122
129.563662207366245458147228285
128.577944981733366331463614092
127.603641419605168492770903632
126.640910124090722874378164281
125.689903495268765916209849468
124.75076794592702751199632878
123.823644107417646977846472086
122.908667026167867798455197847
122.005966351350518464698299516
121.115666514186658929949897499
120.237886899322987863602782582
119.372742008698972317779329621
118.520341618293003581732996874
117.680790928113041635958251558
116.8541907057750407455307294
116.040637423991818212782755851
115.240223392275816607184531306
114.453036883141306851740834428
113.679162253074884797931726893
112.918680058527535376717108231
112.171667167166991861929574285
111.438196864615526071355115106
110.71833895688559771345775708
110.012159868713902639635014361
109.319722737983230854246870977
108.6410875064111209594511626
107.976311006674527853584967
107.325447046130558550459279576
106.688546487284734188163459207
106.0656573251501652345795902
105.456824761633445209911683948
104.862091277075942363688076201
104.281496699072467651031117517
103.715078268682992379075431593
103.162870704147153515638207053
102.624906262205694315784119801
102.101214797127719884631536314
101.591823817537680476340687149
101.096758541131310178484920054
100.616041947365327003660594514
100.149694828201525457433461318
99.6977358369819487183415306954
99.2601815355081000969190316535
98.837046439393628897031372442
98.4283430617565915818421469782
98.0340819553142335117439830426
97.6542717529402485359192329224
97.2889192067416431860953351791
96.9380292257096496284126363866
96.6016049119965879989061049847
96.2796475958681659889123726018
95.9721568693784138120319864365
95.6791306188122787321531342393
95.4005650559388383888909200575
95.1364547481161298838449618566
94.8867926472867260534315640897
94.6515701179014159921337628727
94.4307769638066584932257910125
94.2244014541298697563713021066
94.0324303481950758890694323082
93.8548489195000020991097517645
93.691640978784279997385915686
93.5427888962171283081653209522
93.4082736227315969484126763307
93.2880747105312565325277975343
93.1821703327940617254929984877
93.0905373025970145324571351372
93.0131510910841997754024314583
92.949985844899757028227024726
92.9010144029063886715250379173
92.8662083122090801396293561657
92.8455378435028236488977351917
92.8389720057622886247709453014
92.8464785602905687080765144634
92.8680240341433547485205069738
92.9035737329441338163906806251
92.9530917531052943077948087629
93.0165409934693250983902284336
93.0938831663836309125221301538
93.1850788082218451936071650154
93.2900872893639044348199622281
93.4088668236465528721221974175
93.5413744772953724336804880838
93.6875661773488787197781505408
93.847396719584688450437792174
94.0208197759572462115528398037
94.2077879015560974508637946689
94.4082525410932095650237944843
94.622164034927372663660304879
94.8494716246332553213176580471
95.0901234581222474965716490529
95.3440665943217920076242654558
95.6112470074194867362189025642
95.8916095906778313481730539446
96.1850981598250940590167357564
96.4916554560273851533677369382
96.8112231484466439274977799824
97.1437418363888738294839937181
97.4891510510465962048250138311
97.8473892568391356212072472797
98.2183938523539986657911708115
98.6021011708922628197828025145
98.9984464806205519708259276528
99.4073639843318397900013634621
99.8287868188169910551547104551
100.26264705384862353489910949
100.708875690778548756502486016
101.167402660749728372836006582
101.638156822523363432622896531
102.121065959921416164331870226
102.616056778884547431965290357
103.123054904145137339139359927
103.641984875514741077251080072
104.172770143785016566647714388
104.715333066240844259399271694
105.269594901784042190635161949
105.835475805665760512730700446
106.412894823825318850280585257
107.001769886832926397103519799
107.602017803433398257657283319
108.213554253687651626085072856
108.836293781708431501087856173
109.470149787986377249715254185
110.11503452130219794393557503
110.770859070220375475342567148
111.43753335415945946807302034
112.114966114033656406747337138
112.803064902460046608750090818
113.501736073525386115709974571
114.210884772106065656939269306
114.930414922734404927686395598
115.660229218004056886084880164
116.400229106506882940622990688
117.150314780293235086258256712
117.910385161847144537035850162
118.680337890567467453003499618
119.460069308745576195759306084
120.249474447029708364028656296
121.048447009365594817372711249
121.856879357402481114438720625
122.674662494353133354313351427
123.501686048295878355375107189
124.337838254906168430152100361
125.183005939604581663396806601
126.037074499107568468729513727
126.899927882366633126726059067
127.771448570880993775664912603
128.65151755836809465435796363
129.540014329775648937133606294
130.436816839618167835813431743
131.341801489620180278572855456
132.254843105647565836514967589
133.175814913907609995367898789
134.104588516397543610137030993
135.041033865580445585361806816
135.9850192382664675392479819
136.936411208676379371653143235
137.895074620663433080392378062
138.860872559068496547711799954
139.833666320182316903996441497
140.813315381287631879417558922
141.79967736925265453262419168
142.792608028146208990240576826
143.791961185843489257099182809
144.797588719590046491581386726
145.80934052049017890824837593
146.82706445688439898036897518
147.850606336579080946116385497
148.879809867889743604672934952
149.91451661945769458751404298
150.954565978797947986583386951
151.999795109534422390711274527
153.05003890727642567292774262
154.105129954088330581346270946
155.164898471502135234703544673
156.229172272020278524562169215
157.297776709053635257772945648
158.370534625237042244283732612
159.447266299061996551382944145
160.527789389763312367269207676
161.611918880393514320449766847
162.699467019015573032061184851
163.790243257941242800657715278
164.884054190938730564174586544
165.98070348832969779003368731
167.079991829891659994077547267
168.181716835477688539323163267
169.285672993260921572932981539
170.391651585506739698027232203
171.499440611770540347301535811
172.608824709413834658885128415
173.719585071325872405349439799
174.831499360732153154156156441
175.944341622964982680265830588
177.057882194064658285626293408
178.171887606072888767473975584
179.286120488872645896613974451
180.400339468420773729760342202
181.514299061211316728796902671
182.627749564798631644819017343
183.740436944199882660070687715
184.852102713986442375010211411
185.96248381586298738750369602
187.071312491521637114748617799
188.178316150546284645027509548
189.283217233129250677562013864
190.38573306734849288900252087
191.485575720738754714665777452
192.582451845874164858440686761
193.676062519662820503440062974
194.766103076035714528437488089
195.852262931692903335588922759
196.934225404548951587615696489
198.011667524497317883836350213
199.084259836089335028043305665
200.15166619269765198797450266
201.213543541706290661639115741
202.269541700239663300314105426
203.319303120910813869144927408
204.362462647034588792084200728
205.398647256714189546432397281
206.427475795169369418125142966
207.448558694631142734612323996
208.461497681080982936355905723
209.465885467061771187742116482
210.461305429732860925609790165
211.447331273282148629135748745
212.423526674743547201850976162
213.389444912198257750250203245
214.344628474262186455738704789
215.288608649679153404620557585
216.220905095749519329239434874
217.141025384225767182567624963
218.048464523199584725800799747
218.942704453388170454010299284
219.823213517099786130797830915
220.689445898018837406426092551
221.540841029797669499650125622
222.376822971274345856261130209
223.196799745951277782701663176
224.000162643166825665420657283
224.786285478168790532892122162
225.554523808052676253329286167
226.304214100256029904635384653
227.03467285000000059510935919
227.745195642737017737484854606
228.435056157295219659084165731
229.103505105001447392743701793
229.749769099610097271521397652
230.373049452358992648505692558
230.972520885908913193108153076
231.547330160292719548416918498
232.096594603294156896743723653
232.619400536885050935976380256
233.114801590460732502840185621
233.581816890613233266249316682
234.019429116053911442131830182
234.42658240502284088767253953
234.802180101079496593838355283
235.145082321532176270501953966
235.454103330901873196630722462
235.728008699694207889971777988
235.965512226328278382488363054
236.165272597293800939808705073
236.32588975741809597393746741
236.445900958451216793559372348
236.523776449935667714298742151
236.557914771414375890430713956
236.546637599323420418788493634
236.48818409526498930536152181
236.38070469457935925181065591
236.222254265010421071525125554
236.010784554515183909295055621
235.744135834568365474117574072
235.420027630243321128164240655
235.036048410393384632139742549
234.589644089766648800563576091
234.078105169048927339427304512
233.498552307614819035317862953
232.847920085864854766026593645
232.122938667757985205538643883
231.320113017345644040870292267
230.435699252958819081187336612
229.465677635502339868987319708
228.405721578196890722436307412
227.251161927586023628231164265
225.996945590962480011829870906
224.637587361710898854689703843
223.167113505144659575553627742
221.57899529065490391666439059
219.86607015966941170409212955
218.020447557885488668890799779
216.033395569303267290726526016
213.895203273160736112495633526
211.595012060446241481241231779
209.120606777822059662336953197
206.458154178208783156852096509
203.591871217716222556730337606
200.5035983854485713307223963
197.172242046194525756365984927
193.57303223758524117522981637
189.6765140739869519169855079
185.447143668584829645547294782
180.841277353068965034211362721
175.804193242569912304870843864
170.265495274995242519809143426
164.131652335245394789052459542
157.273077128828429636096018048
149.499745499693909245993764309
140.509330037783868220740627937
129.754736089564076686190439552
115.974650566876314279655537187
91.4248047209556469208061582925


==> anc/WILS3HQF2/H2gS20100.dat <==
# H2gS20100
-128.318945069571622983558642666
-128.330596070871713544750408952
-128.331376819065347160290156019
-128.332208663367351856150869141
-128.333094845772748757221613932
-128.334038805383696679527115288
-128.335044189657552865501970177
-128.336114866232192788442005265
-128.337254935352276981976268463
-128.338468742920529419442879107
-128.339760894198400989513661347
-128.341136268180721887607292211
-128.342600032669085878160145408
-128.344157660068743698629468393
-128.345814943933697285738092921
-128.347578016284464397121735101
-128.34945336572260631332012275
-128.351447856365559581046019707
-128.353568747624564205227775663
-128.355823714847511224100201243
-128.358220870847315852767250944
-128.360768788334929554694353962
-128.363476523274304058362279609
-128.366353639174478196571543355
-128.369410232331437167864462857
-128.372656958029452772115043721
-128.376105057708208189270808711
-128.379766387098093990956049319
-128.383653445321581270346158083
-128.387779404953476660244698708
-128.392158143027081534673898618
-128.396804272966747825699406234
-128.401733177419974287274807929
-128.406961041953942685421130868
-128.412504889572170237443401811
-128.41838261599666319357411919
-128.424613025649500471110022009
-128.431215868255052210530801507
-128.438211875969934878762935095
-128.44562280093220287505450944
-128.453471453104048762667622928
-128.461781738263293555520129527
-128.470578695978048822197861538
-128.479888537375967759221875405
-128.489738682494306555881431996
-128.500157796969413311909838501
-128.511175827794061310714431388
-128.522824037838046882776748214
-128.535135038791467798876596321
-128.548142822150862271884584733
-128.561882787825684896623876501
-128.576391769896175221010306103
-128.591708059003275334699524674
-128.607871420796600309350635165
-128.624923109807272280016781989
-128.64290587804839576579210628
-128.661863977576766870126175814
-128.681843156174749341622697243
-128.702890645230782756300489161
-128.725055138810369699502331936
-128.748386762816269443905139049
-128.772937033036649067551920546
-128.798758800772749569620381092
-128.82590618462285402961520619
-128.854434486876639753731638385
-128.884400092843006166426871022
-128.91586035129485634014712129
-128.948873434065751642494845536
-128.983498172675559732534436471
-129.019793869694912387503612272
-129.057820082381259707709256516
-129.097636375932382336878507312
-129.139302043506300171828208841
-129.182875789949571462648368671
-129.228415375959084021565460283
-129.275977219175790586958511028
-129.32561594847276190662500442
-129.37738390745491651996368278
-129.431330602934521407213870163
-129.487502093885954944538283248
-129.545940316116459627634836161
-129.606682337618171013113124495
-129.669759539292432107941632637
-129.735196715462542193933167898
-129.803011088318374525357308878
-129.873211230169004302607433903
-129.945795887121520673825730665
-130.020752697560177636075051798
-130.09805679857541472823239795
-130.177669313293434574357792108
-130.259535711891416049649632975
-130.343584038959742049524937258
-130.429722999800885633312994929
-130.51783989824645273290976444
-130.60779841864272592885946849
-130.699436244816304606431110871
-130.792562509102775652341013769
-130.886955064923021114728013206
-130.982357576946906378985966027
-131.078476423619072766647677701
-131.174977407766408137349657004
-131.271482272195606334737471802
-132.041420897652113803432774368
-132.271937427247018823504463674
-132.218666834154744886352226219
-131.988328503930917478439080493
-131.637797289449257348615905542
-131.20157884626880003206627647
-130.702394957135233707773729501
-130.15608244113463090519390141
-129.574150330326266438743694047
-128.965234587995045963220754555
-128.335981157246921701509144423
-127.691609967668658080719336562
-127.036290254509985470619567633
-126.373398907749714420626472823
-125.705703426028099391521915813
-125.035494648918874401514664584
-124.364685081984284821873912878
-123.694883068630453970386626863
-123.027449642402644950439223848
-122.36354272478639763418483873
-121.704151921638410731916777518
-121.050126230157829744054642602
-120.402196327558391467321428349
-119.760992668082624101341478226
-119.127060301308847941612177387
-118.5008710998794056652758671
-117.882833921355189656119813282
-117.273303108561574047645988418
-116.672585643115359983833563542
-116.080947199259779952910293806
-115.498617293712262384490867308
-114.92579368772079250240746896
-114.362646166901500984097506908
-113.80931980049887608635781121
-113.265937762864486139444961348
-112.732603785002537754774126602
-112.209404292094477205554832683
-111.696410273322749217574836732
-111.193678922559157228964399997
-110.701255082178514469407930269
-110.219172517104861705317489394
-109.747455041963816360902010178
-109.286117520719725369148865166
-108.835166755278095705303402538
-108.394602277119943864692740361
-107.96441705401596325134375291
-107.544598122173425044159486043
-107.135127152740219896229033522
-106.735980960382189438097655121
-106.34713196062441354211085521
-105.96854858177389699552657087
-105.600195636495184880724408272
-105.242034657471342135802607467
-104.894024201033572782058010265
-104.556120122169557363349302399
-104.228275823911753359771605885
-103.910442483752768147359119188
-103.602569259427398610660822459
-103.30460347613326085486070122
-103.016490797028408678122335153
-102.738175378640152492302533786
-102.469600012640373147963952304
-102.210706255285526134864059736
-101.961434545681314701933184571
-101.721724313910171296456290094
-101.491514079952084125396872278
-101.270741544234104332866398787
-101.059343670559492564761069476
-100.857256762092553894409289554
-100.664416531008595570223322092
-100.480758162367624550240502308
-100.306216372664334062159914258
-100.140725463604122486152912309
-99.9842193713920134737736547442
-99.8366317119871891711714313466
-99.6978958226281823361343158259
-99.5679447999386553341261165152
-99.4467115348914672267170401125
-99.334128744883987114535386604
-99.2301290031553004461211443342
-99.1346447657558123167602104518
-99.0476083962615460495253055498
-98.9689521884089618232065963643
-98.8986083868111976697902336683
-98.8365092059031033635528593336
-98.7825868472501542363855577049
-98.7367735153451703493675219961
-98.699001432006614271327026834
-98.6692028494829978021850544151
-98.6473100623595050138153151527
-98.6332554183552562141603333859
-98.6269713280926235791260207485
-98.6283902739136004344267695451
-98.6374448178123653327623355361
-98.6540676085478178733964032487
-98.6781913879949495938420141783
-98.7097489967894088211839275751
-98.748673379315485840581021191
-98.7948975880839505514160483832
-98.8483547875426886652281268862
-98.9089782573598771281652048505
-98.9767013952164901342062386941
-99.0514577191422115042704381125
-99.1331808694263271271122697494
-99.221804610132864276150054398
-99.3172628302471163235076256061
-99.4194895444787265938489457009
-99.5284188937446901418898861003
-99.6439851453539546483368784213
-99.7661226929137500804770785467
-99.8947660559763409389647659423
-100.029849879443565409096988186
-100.171308932745293977314034775
-100.319078108806798234124263391
-100.473092422818961512947616101
-100.633287010824280174373412587
-100.799597128130691757944759861
-100.971958147564418415419854912
-101.150305557572225996571515227
-101.334574960182766284765130898
-101.524702068835987958703988283
-101.720622706088967018866995544
-101.922272801205916107693501403
-102.129588387639581104491387643
-102.342505600410719584781889986
-102.56096067339187643439504067
-102.784889936501224555087960093
-103.014229812811820844954382119
-103.24891681558123732075495407
-103.48888754520616237551500928
-103.734078686106225891883705188
-103.984427003540982559168491172
-104.239869340363688698093749179
-104.500342613715227729088483388
-104.765783811661276782957892394
-105.036129989775560602726955804
-105.311318267671807669686246603
-105.591285825486806337097704604
-105.87596990031675468121006693
-106.165307782608905862291573393
-106.459236812510330175284530986
-106.757694376175444868084549186
-107.060617902033802478951705623
-107.367944857019477208364111847
-107.679612742763246057510117441
-107.99555909174862654228878951
-108.315721463432705175403463697
-108.640037440332570084592748412
-108.968444624078046621546116933
-109.300880631431326164866095823
-109.637283090273975112386458865
-109.977589635561712901378237845
-110.321737905247254423081174203
-110.669665536171423067364239578
-111.021310159922655522537835892
-111.376609398664938062801685879
-111.735500860934136098404869738
-112.097922137402603975320048499
-112.463810796611890141924961355
-112.833104380673283614314102837
-113.205740400935880947443397385
-113.58165633362178844686621639
-113.960789615428011937438816944
-114.343077639094525853824471888
-114.728457748937954555530971101
-115.116867236350241428287191828
-115.508243335261625353885833324
-115.90252321756718935998152254
-116.299643988516192554607920242
-116.699542682063343668732685339
-117.102156256181122541322840079
-117.50742158813220455789785758
-117.915275469700992273107867726
-118.325654602383208092690228366
-118.738495592532451846496526289
-119.153734946462577242071658749
-119.571309065504691440710702276
-119.991154241017532241132131154
-120.413206649349927488564923616
-120.83740234675399125006080128
-121.263677264247660913033844941
-121.691967202425128577830044129
-122.122207826213668832287451898
-122.554334659575313123545602813
-122.988283080151768387342400792
-123.423988313850924265732834455
-123.861385429373239048845329383
-124.300409332676239323206454178
-124.740994761375312106290921914
-125.183076279078910901752635431
-125.626588269656238528964755767
-126.071464931435409669740549927
-126.517640271330034738875808609
-126.965048098892103826415222941
-127.413622020288984979536979024
-127.863295432202284889934792539
-128.31400151564625202559433597
-128.765673229703332288475897968
-129.218243305174415283659363887
-129.671644238141235139818665754
-130.125808283438313411044235011
-130.580667448031752798056574418
-131.036153484302109130958854012
-131.492197883228485129947848214
-131.948731867470902774501137595
-132.405686384347921530402161543
-132.862992098706377067399005892
-133.320579385680019302747587398
-133.778378323333729476020724239
-134.236318685189893340877843879
-134.694329932633401285950358705
-135.15234120719163609861606979
-135.610281322685694983837458066
-136.068078757248974159208018503
-136.525661645209121672353565693
-136.982957768829236824514288373
-137.439894549904062521776081352
-137.896399041206779790398104087
-138.352397917781871351860295194
-138.807817468079373312356261423
-139.262583584925680424410415682
-139.716621756325910756527953387
-140.169857056092669678469753615
-140.622214134295880539022584675
-141.073617207528169969274875578
-141.523990048980109060913018746
-141.973255978319417402717682498
-142.421337851368034748346651548
-142.868158049570754554943069395
-143.3136384692488943754925859
-143.757700510632249687431820501
-144.200265066662339752633096934
-144.64125251155970606262128398
-145.080582689147765335535246296
-145.518174900925449378939266583
-145.953947893880582867657867554
-146.387819848035656630641773161
-146.819708363717347785618989401
-147.249530448540818360916268634
-147.677202504099490219986123985
-148.102640312350645436819744299
-148.525759021686836999407019376
-148.946473132682714039771693119
-149.364696483506467852280647376
-149.780342234984688866642953359
-150.193322855308989535077859217
-150.603550104372292764902783524
-151.010935017722209008439887215
-151.415387890118426277606063462
-151.816818258680514978227874207
-152.215134885612002283200990589
-152.610245740485997430085866932
-153.002057982077048400018196921
-153.390477939723280383980107237
-153.775411094202205647013009081
-154.156762058102901136059818081
-154.534434555676522608500786765
-154.908331402146360234497161899
-155.278354482457838469689181556
-155.644404729448020293557444686
-156.006382101413290306246413486
-156.36418555905296016113486392
-156.717713041765560703628060213
-157.066861443273555131319737454
-157.411526586551123437296754581
-157.751603198028527090600711935
-158.086984881045360866880216431
-158.417564088523732249701065893
-158.743232094831073902477167895
-159.063878966800887108161790868
-159.379393533878229234523071914
-159.689663357355191329400765031
-159.994574698659957656019350797
-160.294012486661291739281359975
-160.587860283948447298427015223
-160.876000252044550837142148754
-161.158313115509438719725702204
-161.434678124885747835378770963
-161.704973018439747436508719959
-161.969073982645951818879674646
-162.226855611361959920973631526
-162.478190863637218671957985734
-162.722951020096491250805448188
-162.961005637835717728112562989
-163.192222503764671323721817574
-163.416467586327325204697885757
-163.633604985527137758134485667
-163.843496881180522803317551887
-164.046003479317578164590120446
-164.240982956644682902550098723
-164.428291402978820244628501916
-164.60778276155841812471372539
-164.779308767130098644212170032
-164.942718881704966087209538415
-165.097860227871912523248946944
-165.244577519548850239507913883
-165.382712990045758311425090834
-165.512106317305920658344162549
-165.6325945461836958151460386
-165.744012007608551697205251409
-165.846190234475875234180784733
-165.938957874095175957860758952
-166.022140597015688728840849197
-166.09556100203798276960599781
-166.15903851720793518360727715
-166.212389296576253850872685252
-166.255426112492556489840774581
-166.287958243187741282156279683
-166.309791355381922436670302854
-166.320727381637444235316742823
-166.320564392157311302079835213
-166.30909646070865068224322142
-166.28611352432840877630384423
-166.251401236444223948153773821
-166.204740813017127354787238832
-166.145908871284214731172224104
-166.074677260648483556127611357
-165.990812885229402163785504927
-165.894077517551201774277458087
-165.784227602806060374499305174
-165.661014053085945705393177418
-165.524182030929531199358475227
-165.373470721478877411540823334
-165.208613092484016248052989701
-165.029335641331663420897992236
-164.8353581282064289790600374
-164.626393294418436096071657126
-164.402146564849450543661859413
-164.162315733379627927608176371
-163.906590630057853944349625472
-163.634652768669310395640613646
-163.34617497323312819350116711
-163.04082098182940401761852929
-162.718245026006884340433151072
-162.378091383858462887370978599
-162.01999390466924295521139051
-161.643575502838934968599896
-161.24844761855409718867741067
-160.834209642433085583781438992
-160.40044830108398851684357847
-159.946737000199162249292678533
-159.4726351214544852756828532
-158.977687269081580810428550749
-158.461422461530583573983568346
-157.923353263132048206361262246
-157.362974850090543404631706982
-156.779764004489069602611436457
-156.173178029240596044621652476
-155.542653576076490454329353669
-154.887605377694565659279530477
-154.207424874081908764631479539
-153.501478721755805330055842029
-152.76910717320151888443169269
-152.009622312094392384574260697
-151.222306127934752433449274279
-150.406408411447969671339524257
-149.56114444944880756811718576
-148.685692494765887089907246787
-147.779190983179455095916460596
-146.840735465034035047877711173
-145.869375214111641552654839932
-144.864109470323199674242984359
-143.823883265586313367099999668
-142.747582773644124547897130776
-141.634030114211705264016816975
-140.481977529293247345934672266
-139.290100834258916256087517262
-138.056992027615017111917472377
-136.781150920452036096496373978
-135.460975618146835209100353252
-134.094751651494830453603201345
-132.68063951002144109492153344
-131.216660274046082165650305736
-129.700678970464235498145731985
-128.130385185142761316840634082
-126.503270345339764806659542498
-124.816600928943406616558050734
-123.06738664980546102649692386
-121.252342390245569231214269074
-119.367842274070595843735421229
-117.409863753406412235625646656
-115.373918855670748542314340659
-113.254968703606992918452227887
-111.047315924751136877350076117
-108.744467354202255009822314307
-106.338956086983462843440370328
-103.822106737209251778875906718
-101.18371944304436675835219563
-98.411634385348713263677066259
-95.4911148666695081529756889645
-92.4039441824073255760624210993
-89.1270497960291694426984271415
-85.6303013353749827040960876958
-81.8727572055309722454814217182
-77.7957100957385907248701439928
-73.3082066937801943745863105157
-68.2510405414565441797159838209
-62.2738009915178366556293486797
-53.4978022282742145490805055549


==> anc/WILS3HQF2/H2gS20200.dat <==
# H2gS20200
4.66666666666666666666666666667
4.66599117276132923545839416376
4.66594071169184058859594589439
4.6658865111990229449912335143
4.66582829684501690459448985065
4.66576577428970826671581794024
4.66569862786897025840886637489
4.66562651907330817714509782395
4.66554908492011189525406946326
4.66546593621227540164211305651
4.66537665567546864747542592343
4.66528079596584387412981217257
4.66517787753942472300358652098
4.66506738637386007806251117132
4.6649487715326240240453963011
4.66482144256110669723501860437
4.66468476670336627327864900457
4.66453806592759792071008971422
4.66438061374761922517976658213
4.66421163182687126814094880825
4.66403028635058807242351728583
4.66383568415089229429613925241
4.66362686856862958144564468974
4.66340281503475561437196199423
4.66316242635303614908333806679
4.66290452766470899279977733998
4.66262786107458536001390067089
4.66233107991683405145350172679
4.66201274263739295453678428807
4.66167130626858608225435321493
4.66130511947008838889726612
4.66091241510887262817131762803
4.66049130234919034173300316847
4.66003975822198059038124165498
4.65955561864136332249072112753
4.65903656883405755954952572826
4.65848013314566634336668554219
4.6578836641857893910795522475
4.65724433127185973653986470632
4.65655910812945179342672208254
4.65582475980457522015920890525
4.65503782874115221281881972349
4.65419461997447655254623634833
4.65329118538897278048173965197
4.65232330698601601034390446459
4.65128647910494083770926599923
4.65017588953766640527073888743
4.64898639947460004849581085793
4.64771252221666163879248460241
4.64634840058540396745813649643
4.64488778296030233885294675358
4.64332399786936213088710837448
4.64164992705626196744180867276
4.6398579769443305263088330693
4.63794004841476806477932926052
4.63588750481369402577371878261
4.63369113809985789137008484968
4.63134113304222428279244274722
4.62882702937417236817809356121
4.62613768180877637472045907164
4.62326121781760669521951261906
4.62018499307376452112065438664
4.61689554445849915177118144735
4.61337854052982619216400004039
4.60961872935114575785159612551
4.60559988357804146131984360661
4.60130474270232324481007345109
4.59671495235407209769465173655
4.59181100056507785802837687259
4.58657215090077303664181809624
4.58097637237271275235860554095
4.57500026605000842156618012865
4.56861898829608583342842964242
4.56180617056692378411107248368
4.55453383571877900100643517271
4.54677231078758492286209464346
4.53849013621902376299519427985
4.52965397154804334018740419923
4.52022849754968820563474671692
4.5101763149099435222743816118
4.4994578394962977670337763239
4.48803119434341146313918167525
4.47585209851018016565048888876
4.46287375301120356647237238127
4.44904672407888327151566939169
4.43431882407280133058700818965
4.41863499042148532482472173845
4.40193716305902931159887058502
4.38416416090628616357356947959
4.3652515580445438986176374744
4.34513156033991794659356760763
4.32373288340041664019181412102
4.30098063288617393142307348674
4.2767961883482285244208415973
4.25109709194414173652054939338
4.22379694357152048644717856655
4.1948053041751452434854537181
4.16402760922207156827336573761
4.13136509460414439783394693998
4.09671473752140624436681484401
4.05996921522568042134376685784
4.02101688486418464855019067285
3.55993980921257575774475666579
3.16834789635998600451448579293
2.82177253209607137717740788064
2.5085903363189882093583286052
2.22195372117239572893503276927
1.95733688734575357389202921843
1.71152227267821642991624900718
1.48210337975178621527597868855
1.2672116751399048211652487341
1.06535391693937210960822943217
0.875309148942053943176806062956
0.696060273109522415849523769369
0.526746800531932034384335676873
0.366631169095156098351288442928
0.21507408114625419176477640719
0.0715160292574052942792626717311
-0.0645368173314270763303385996511
-0.193523581207640844328799944726
-0.315837330473962800807342473587
-0.431831997952140830313992853924
-0.541827979909108158114531801121
-0.646116715089290084862512194201
-0.744964466175396909026819478866
-0.838615470143580489156275913179
-0.927294583944539045219949897611
-1.01120952271059473507471538721
-1.09055276605142068489999377082
-1.16550319178337111023703626786
-1.23622748414113905992136023369
-1.30288135409801650341020863358
-1.36561060212943528953449814523
-1.42455204806013939975316822847
-1.47983434815047148464428622641
-1.53157871601686534873598733146
-1.57989956113413026980146208254
-1.62490505637387587242819279868
-1.66669764417447535556958410072
-1.70537448942177078973069830964
-1.74102788587590497914591147866
-1.77374562195369186923046102469
-1.80361131082526586429895268488
-1.83070468907496004583457623724
-1.85510188758303597302808493339
-1.87687567778601393169417112947
-1.89609569605212811768757463601
-1.91282864855134266385473138881
-1.92713849869548772872287630325
-1.9390866389645358822732116278
-1.9487320487125946604025708396
-1.95613143935590294863022979556
-1.96133938818009695861556583401
-1.96440846186121296783864628737
-1.96538933067096263636913815106
-1.96433087422895617882559775116
-1.96128027957042037255925394777
-1.95628313221559977363803334308
-1.94938350085478806290057634628
-1.9406240161994161705334656358
-1.93004594449364178328443916694
-1.91768925613143559216785520979
-1.90359268978038615881525058388
-1.88779381237461498703397759954
-1.87032907530467839353601949467
-1.85123386710159351278086872922
-1.83054256288469740856282367005
-1.80828857081852936216874567073
-1.78450437580196945740952577422
-1.75922158059317007422817439428
-1.73247094455611864435083402816
-1.70428242019874152173901239278
-1.67468518766012260697388229837
-1.64370768727883002142396785369
-1.61137765039692791189195835247
-1.57772212849127291818203890511
-1.54276752076244397301552491554
-1.50653960027593677701708990298
-1.46906353875072428749431310706
-1.43036393008192927616127198719
-1.39046481267776853044567562239
-1.34938969068491813312848925215
-1.30716155417095852938101461736
-1.26380289832753610125833763455
-1.21933574175327953572226339415
-1.1737816438712940531309235601
-1.12716172153218849048228634309
-1.07949666485003701417777404081
-1.03080675231540991835626824208
-0.981111865226600555930685313832
-0.93043150147740458787143701566
-0.878784788737252395998459990586
-0.826190497057136739200981572684
-0.77266705093259844982100855809
-0.71823254085301772738494192092
-0.662904734364593430671174925695
-0.606701086672665058614823129792
-0.549638750807430392974044382696
-0.491734587375625660902561644881
-0.433005173919355127718125288945
-0.373466813901974671201727679682
-0.313135545339741312739402482839
-0.252027149096830777171010981757
-0.190157156860291439393328627645
-0.127540858810539575127799790802
-0.0641933110021022613788316410754
-0.000129342468475627805901643227162
0.0646364379358170781057067400869
0.130089634943615122841053656543
0.196216060522289631497529101781
0.263001727748665180417373316984
0.33043284490126590409686002421
0.398495809760020264105016742928
0.467177204104085361783240926237
0.536463788398945750167417034422
0.606342496664405404550087157942
0.676800431515526956763994432182
0.747824859368981433165253352003
0.819403205807656358135008881728
0.891523051096731854274967401895
0.964172125844774822301466546444
1.03733830680372183775279839933
1.11100961280192337218943725347
1.18517420080470655078390668182
1.25982036209718202416938414249
1.33493651858427370633620499336
1.41051121920318908306611436842
1.48653313644377342832807827957
1.56299106297240441676037505384
1.63987390835528506743813304869
1.71717069587718342181914375798
1.79487055945184752113818881847
1.87296274062049473329336547232
1.95143658563493587130622648451
2.030281542622047389986638498
2.10948715882644975307013023745
2.18904307792838730444261017322
2.26893903743393509728709186798
2.3491648661347815480758805197
2.42971048163495287523139961854
2.51056588794195641682024895771
2.5917211731199254363399189669
2.67316650700244823734902043998
2.754892138962859613078589033
2.83688839573986313420385532951
2.91914567931643878717260448463
3.00165446485007226115748609722
3.08440529865241997297424843349
3.16738879621659793123031100445
3.2505956402903529754282872496
3.3340165789934419723620920821
3.41764242397760838906433679404
3.5014640486276064562437065081
3.58547238630178104603716611026
3.66965842861076656108790344464
3.75401322373292070778974180188
3.83852787476515913616685824754
3.92319353810790469577010596758
4.00800142188291059746990062254
4.09294278438276019467842124251
4.17800893255088750759378256871
4.26319122049100210785387278619
4.34848104800483965028387775045
4.43386985915719526976167729585
4.51934914086723133624342546391
4.60491042152508375670722726192
4.69054526963282220186477627735
4.77624529246884938655292099105
4.86200213477485291049656431285
4.9478074774644502317541917019
5.0336530363526931563245051309
5.11953056090562283859168745085
5.20543183300908974996126203548
5.29134866575607543576011345773
5.37727290225177418910117079786
5.46319641443571306823790285994
5.54911110192020801182082891468
5.63500889084447220298379728252
5.72088173274371033471993301087
5.80672160343254906987875174456
5.89252050190216980168989253351
5.97827044923052483549661306955
6.06396348750503235809535394588
6.14959167875715906477421635771
6.23514710390831210126725459931
6.32062186172647407230814005007
6.40600806779302629273164643439
6.49129785347921623219558609927
6.57648336493173525030609680306
6.66155676206688225367418215876
6.74651021757279784743369190404
6.83133591591926191705518171897
6.91602605237455537680777585419
7.00057283202889407277167653794
7.08496846882394954365257625775
7.16920518458797753354180253009
7.25327520807608082796081914036
7.33717077401513815782527426339
7.4208841221529355942291094392
7.50440749631104104814122506011
7.58773314344096620029556585424
7.67085331268316342394021800598
7.75376025442840803203841430017
7.83644621938111848549031536245
7.91890345762416904364635616805
8.00112421768475072566833701872
8.08310074560083738320785751395
8.16482528398781416264932789112
8.24629007110482565923684141734
8.32748733992040063539504681723
8.40840931717690929028039565226
8.48904822245340772506528910304
8.56939626722642244584974945314
8.6494456539282254797721244781
8.72918857500214794537261472274
8.80861721195447671022014868739
8.88772373440247508104606550651
8.96650029911806429705342878331
9.04493904906669792769855656485
9.12303211244095610315184686131
9.20077160168838081896281967044
9.27814961253306734531945891962
9.35515822299052002382788728672
9.43178949237527343801715310338
9.50803546030077208377782710974
9.5838881456709932275233728956
9.65933954566328860669471146949
9.73438163470191098176066922861
9.80900636342168127227162354683
9.88320565762124108163705539294
9.95697141720532381455967254285
10.0302955151154652944462343079
10.103169796248561771071094062
10.1755860763626694451250961805
10.2475361409694250981793425782
10.3190117442124520743889641567
10.3900046077310996824391467015
10.4605064195088470392997179402
10.5305088327056844257248183088
10.6000034644737663293267356862
10.6689818947556104743558087531
10.7374356650640962354568059304
10.8053562772434938604653267927
10.8727351922107328368137302335
10.9395638286760934764667814244
11.0058335618424803115307962057
11.0715357220824091295105994109
11.1366615935918113728617938068
11.2012024130197301175198055129
11.2651493680729508610472562304
11.328493596094577820287294076
11.3912261826155322838256936363
11.4533381598779137042635981334
11.5148205053291265623188509255
11.5756641400856364967215106812
11.635859927365177672581966356
11.6953986708861897520507514655
11.754271113233217023729679822
11.8124679341869541234634444015
11.8699797490175722133385411252
11.926797106739906344386439991
11.9829104883290288694530883422
12.0383103048946750445474290739
12.0929868958129251984159145015
12.1469305268134828892017268401
12.2001313880208201205558694334
12.2525795919473887619848880198
12.3042651714370216009517531622
12.3551780775565667246153342291
12.4053081774337149492851986327
12.4546452520388915315859331198
12.5031789939089901353508383341
12.5508990048106287019135279453
12.5977947933405031679247488542
12.6438557724603055613634958357
12.6890712569635575266705901599
12.7334304608715884020299192783
12.7769224947557581863235045375
12.8195363629828896509805034234
12.8612609608807300014174320972
12.902085071820110367778004537
12.9419973642103104612554710007
12.9809863884039653855797099177
13.0190405735076712141306238998
13.0561482240942548543870099481
13.0922975168124711936428359152
13.1274764968896757670394531779
13.1616730745227933632640750496
13.1948750211526611699982937816
13.22706996561656827261998967
13.2582453901735404884968074297
13.2883886263966294914795929337
13.3174868509261567083160599465
13.3455270810775341987447107361
13.3724961702969351991660043225
13.3983808034577146276864629856
13.4231674919900828924596541949
13.4468425688361129439542730307
13.4693921832217086309967961804
13.4908022952366798478509148233
13.5110586702135542871013382604
13.5301468728952042173370605599
13.5480522613807767253269331866
13.5647599808387841783755432507
13.580254956975534864994718541
13.5945218892463581346046709034
13.6075452437962998026535272115
13.6193092461161276514531241189
13.6297978733985886450018802453
13.6389948465788936182013666387
13.6468836220423657995312721991
13.6534473829810700977079173798
13.6586690303800334917945667356
13.6625311736123652500605193112
13.665016120621180396770438379
13.6661058676647112774387299058
13.6657820885993496639822268651
13.6640261236735838870350420735
13.660818967803869017040480478
13.6561412583013787572301570463
13.6499732620163194900108597255
13.6422948618640220768130961337
13.6330855426943457816169960456
13.6223243764630090331878401933
13.6099900066602790617436305017
13.5960606319489792461148690759
13.5805139889599785090769304558
13.5633273341891767992481633401
13.5444774249354558637181078816
13.5239404992140815951429135978
13.5016922545745741861603788089
13.4777078257460498237390228574
13.4519617610264202070961936481
13.4244279973245430432787494206
13.3950798337563676760166631168
13.3638899036872240635529409981
13.3308301451025568148126260816
13.2958717691784907885930105015
13.258985226911495923979810936
13.2201401736529420662577384549
13.1793054313793224569676851809
13.1364489485121736877009077417
13.091537757082995765525197369
13.0445379270175077515082875756
12.9954145172900488788440138043
12.944131523672488637170416434
12.8906518227722192721287255991
12.8349371120201775433019255008
12.7769478452318030527497035209
12.716643163320712242034318049
12.6539808196958556589202055178
12.5889170998170941693219396981
12.5214067343203687228450857098
12.4514028050506321358834922214
12.378856643256892989356114415
12.3037177191072183057241870808
12.225933521570106845422029015
12.1454494275795741300443298834
12.0622085592513146085860175172
11.9761516277424579917278974388
11.8872167621428791472084539848
11.7953393215458319071867418964
11.7004516881625709651715568565
11.6024830390105951679342955427
11.5013590933069957997876271665
11.3970018322231375924075680977
11.289329187086960527841573442
11.1782546914323441588093030417
11.0636870914629486352922104268
10.9455299084845220137453835791
10.8236809456181242605470705775
10.6980317295763465731037593846
10.5684668763858550544910611539
10.4348633675673647252039624375
10.2970897202983430234795424082
10.155005031295754938839689583
10.0084578693095073058397337098
9.8572849848592387908650329163
9.70130979768697356926152422376
9.54034061164423143703139749708
9.37416849239603061748558620673
9.20256472397195765594749807659
9.02527773371177287908661615149
8.84202933836591037041261415908
8.65251011216064237400604687716
8.45637360292185205537014923266
8.25322901268845998435836764697
8.04263179458429468340382669208
7.82407136403729176764596947619
7.59695472002009485517869488433
7.360584111829956738657613664
7.11412576086252742711827505295
6.85656463576955537617043507797
6.58663648488936897597461460538
6.30272067359457335140417112048
6.00266057197477686953901240898
5.68343712032625921302389796913
5.34050447726912956632968927717
4.96618430467304072899087524348
4.54439558944236829550234343526
4.


==> anc/WILS3HQF2/H2gS21000.dat <==
# H2gS21000
24.985611736238289650225309333
24.992765334003718318336246366
24.993261734837415505126082166
24.9937920495773554504357706355
24.9943585508932066034396335337
24.9949636600373345265866846003
24.9956099562442567882156441702
24.9963001866976959650402594624
24.9970372770971348632591938559
24.9978243428573560207009011549
24.9986647009760827993259632995
24.9995618826065317517296894564
25.0005196463734349532602094728
25.0015419924728957655198071008
25.0026331775983007456090881055
25.0037977307364223667740342965
25.00504046987980955705811844
25.0063665197035728712791190787
25.0077813302567247833672352996
25.0092906967203287518047733862
25.0109007802868381481903246948
25.0126181302171616743618825661
25.0144497071341682957174110341
25.0164029076135335813469049694
25.0184855901350209570661336072
25.0207061024594745956981749667
25.0230733104989627470498816107
25.0255966287496367465101969983
25.0282860523589452961296416762
25.031152190900847311377527121
25.0342063039345787497561072671
25.0374603384243258858229052186
25.040926968098813144859639597
25.0446196348312984292600682784
25.048552592121750049701122558
25.0527409507640203787544806464
25.057200726781591595240427533
25.0619488917159033759592263869
25.0670034253513312852550799791
25.072383370960512824036180879
25.078108893152854820213517709
25.0842013384076340447094712085
25.0906832983710488386169722623
25.0975786759938120246124489388
25.1049127545823053891935761833
25.1127122698318458948292851774
25.1210054849051365339228026774
25.1298222686123733265249158063
25.1391941767416264818580466439
25.1491545365788685619340961661
25.1597385346462333516060988327
25.1709833076745902173512188353
25.1829280368121295929647563598
25.1956140450541797621897868067
25.2090848978607004205695745238
25.2233865069065937216682093572
25.2385672368858885677068126244
25.2546780152637182183889151283
25.2717724448395324623474137488
25.2899069189508480153716280244
25.3091407391087042503252933924
25.3295362348134895344394665847
25.3511588852525425357013083176
25.374077442528490057328013066
25.3983640560092050206499299165
25.4240943973260700297243837768
25.4513477854763951720433613623
25.4802073114078104834958198974
25.5107599613766453056226835491
25.5430967382780933940930030891
25.5773127800426814513047244452
25.6135074740805091392205721922
25.6517845666311718289047863483
25.6922522657424367202730301567
25.735023336453804757802732606
25.780215186601205488888595156
25.8279499414853566040924499836
25.8783545054578607983811427487
25.9315606082749698748253298708
25.9877048338481588245254946416
26.0469286287822461298508312148
26.1093782878347906870979278889
26.1752049131539160654535026355
26.2445643438546037407939372201
26.3176170521749379412925241546
26.3945280021129098229444039078
26.4754664660804097397623292267
26.560605794723270965509707838
26.6501231346441326266812568766
26.7441990883280977162670039387
26.8430173101095312014562232934
26.9467640315320078420276705003
27.0556275089428536111459573799
27.1697973856298155511475622892
27.2894639602515270484634252515
27.4148173527375891420347787328
27.5460465582409529901631498193
27.6833383791183932412777096715
27.8268762242987260961525507439
27.9768387647787310450421520521
28.1333984333705229786306476489
28.2967197562200177580778275711
30.0586543057632305940121081112
31.3577173936543596591740763414
32.3855740499333894403168435812
33.227080536786841271367533458
33.929695195328955829971153729
34.5234762408893716628184239888
35.0290219203869181602421186521
35.4612424121356038672008934809
35.8313756575814442393568945024
36.1481593719441537943253262931
36.4185571812172013668083629295
36.648231500976751999754690138
36.8418641175303278593651697448
37.003380845627698480553012422
37.1361134068819261144457192252
37.2429188701545087376485349345
37.3262695997330067368790277596
37.3883222114063839641085309026
37.4309712706619888844113699625
37.4558916942435013438344041429
37.4645726495423796952665480946
37.4583449603866087370198179173
37.4384034873058825457832516162
37.4058255716479636700303157788
37.3615863630598406208600840511
37.3065716545798021929442527268
37.2415887063065103190263889087
37.1673754321237755595621849957
37.0846082438804699155278155681
36.9939087865475261334970323396
36.8958497511265722713243036981
36.7909599158512868852587302134
36.6797285378933835938414759586
36.5626091954556809248564972515
36.4400231624003719133976787918
36.3123623833752874085040599558
36.179992105978388633962121771
36.0432532172448517530809909175
35.9024643241963479676854401413
35.7579236120076213968901720473
35.6099105082490594487204374018
35.4586871774430702499470097786
35.3044998666596342125484815828
35.1475801199402246713598218381
34.9881458768742609038269485571
34.8264024685742639384996627204
34.6625435225372993054146100147
34.496751786386449709337740167
34.3291998792125735829247615773
34.1600509781472569289369579375
33.9894594468629799940318754611
33.8175714118916779742785130365
33.6445252919579015060621988669
33.4704522849209458428319478374
33.2954768163976885426502176113
33.1197169536828178123951471524
32.9432847881858928135738545008
32.7662867892570492036602956767
32.5888241319682260912083177433
32.4109930011486864502627720175
32.2328848737373596455427880874
32.0545867813059196407755726919
31.8761815544219130950699137096
31.6977480503575761486489745844
31.5193613655045744718207692426
31.3410930337254862878887482498
31.1630112117574551386011758335
30.9851808526803677917560827264
30.8076638683696900504763777189
30.6305192817714407219972662505
30.4538033697692534963481839968
30.2775697973051840614019538956
30.101869743468918244415180722
29.9267520200432746221540329682
29.7522631831044157925941322183
29.5784476381420163654575295883
29.4053477391523098339264012243
29.2330038821169091476858997643
29.0614545932473339277468668901
28.8907366123452157537214209636
28.7208849716008856759055339406
28.5519330701282034590184351506
28.3839127445108247311256736825
28.2168543356144054556037185424
28.0507867519003216135978248873
27.8857375294591649236200353609
27.7217328889664102491277425617
27.558797789748100524644978296
27.396955981131038243156990195
27.2362300512396990575596759038
27.0766414733907942928012794126
26.9182106502260165046599732075
26.7609569557139258489392258262
26.6048987751431030023539966924
26.4500535432205417833197862062
26.2964377803817228058444334898
26.1440671274118454172424595301
25.992956378471250793971290289
25.8431195126121008719416704443
25.6945697238678462778403234412
25.5473194499918857430105544086
25.4013803999170570200219131723
25.2567635800031754199563679904
25.1134793191357237284455572483
24.9715372927349718116439791346
24.8309465457312432175331215144
24.6917155145587289910141154354
24.5538520482171569954011265291
24.4173634284477411085864964221
24.2822563890671430286429449679
24.1485371345006656850977616219
24.0162113575535482068824567967
23.8852842564570359299351806807
23.7557605512238439082316670508
23.6276444993457085926936047066
23.5009399108639203537444695598
23.3756501628420406837172556962
23.2517782132684242458712166919
23.1293266144146800820083391704
23.0082975256748114652730167205
22.8886927259084638250003710294
22.7705136253104790904463910544
22.653761276827797351595657199
22.5384363871436579711007685972
22.4245393272480276232099635846
22.3120701426122179429946215423
22.2010285629847466128507271183
22.0914140118246391495187138973
21.9832256153875610031783667344
21.8764622114794077021634381412
21.7711223578912617572987679575
21.6672043405289461693344099595
21.5647061812497631417945886078
21.4636256454184006453544714429
21.3639602491934166260347870783
21.2657072665551688650804779142
21.1688637360855458887173918085
21.0734264675093691244158485484
20.9793920480068770586993082589
20.8867568483062669315705165799
20.7955170285648570676942003275
20.7056685440470419523483639854
20.6172071506068413561705141481
20.5301284099824930235046143969
20.4444276949102045668287503594
20.3601001940638632266115974569
20.2771409168272010995510306119
20.1955446979046274067280454911
20.1153062017766675214905983798
20.036419927005690012193705107
19.9588802103973571335975969278
19.8826812310230003247736086348
19.8078170141078996853882257393
19.7342814347902344905643752707
19.6620682217552699885764111432
19.5911709607491534614710352218
19.5215830979765093047192920432
19.4532979433858482168256259707
19.3863086738466390303455234558
19.3206083362217328353287550606
19.2561898503386774428854957449
19.1930460118633155316015639654
19.1311694950789216558289206435
19.0705528555740013356895633777
19.011188532841749376239545229
18.9530688527940440777842069525
18.8961860301927388177014405044
18.840532171000902338915287812
18.7860992746565537187140725893
18.7328792362713371751200776338
18.6808638487564853706929915193
18.6300448048783274819097304999
18.5804136992455098140184975177
18.5319620302300119652249977873
18.4846812018239602991013338442
18.4385625254341625986375998163
18.3935972216162130868006408884
18.3497764217499453527083674178
18.3070911696579419734283739371
18.2655324231687436303326785785
18.2250910556263371543274189291
18.1857578573474410712360675008
18.1475235370280487385409566992
18.1103787231006329549003399621
18.0743139650433618772651367172
18.0393197346426240952007118109
18.0053864272101106913277690309
17.9725043627556539684790104718
17.9406637871169761605001818698
17.9098548730474567810618870705
17.8800677212629842237953992685
17.8512923614489157316513299062
17.8235187532281298312527076702
17.7967367870911167101445316907
17.7709362852890147353384019538
17.7461070026904653074843092924
17.7222386276031234562406072557
17.6993207825606279514676321615
17.6773430250758021767443007125
17.6562948483608255337583165178
17.636165682015084667929088764
17.6169448926813842788640501332
17.5986217846711686575768525741
17.5811856005593773313271311364
17.5646255217495312537500729509
17.5489306690096198115583637355
17.5340901029793334900049314325
17.5200928246491623094425572049
17.5069277758118560780322869528
17.4945838394867190655546831377
17.4830498403171888561951409584
17.4723145449421268510689803796
17.4623666623412261321451787151
17.4531948441549211371285878963
17.444787684979162799697591775
17.4371337226354024520486663494
17.4302214384161078385415034688
17.4240392573061150226656942535
17.4185755481801007575270285103
17.4138186239764410061516316105
17.4097567418477027162547506935
17.4063781032879976493397333052
17.4036708542374090111453190064
17.4016230851636838049980452035
17.4002228311213662073395237776
17.3994580717885298216576581184
17.399316731481249379561004078
17.3997866791459353022820517765
17.4008557283296374890939106642
17.4025116371284077376703808439
17.4047421081137933020340310186
17.407534788237517233119048152
17.410877268714384301747495714
17.4147570848834344504723985809
17.4191617160473488355891334235
17.4240785852900965797306513403
17.4294950592727933346210193536
17.4353984480077256281931891353
17.4417760046104777153976854845
17.4486149250300802421841267897
17.4559023477570824413370775689
17.463625353509431780500788496
17.4717709648960269495738377989
17.4803261460577917786940803267
17.489277802286099090451320384
17.498612779618354581051635572
17.5083178644105315642305847129
17.5183797828864277670293548503
17.5287852006633953052138419633
17.5395207222542744539906822449
17.5505728905452408312677647278
17.5619281862492540890768297139
17.5735730273347741254119655099
17.5854937684293881434421817219
17.5976767001979685558156878381
17.6101080486949577146242119601
17.6227739746903506964786179117
17.6356605729689218387539908899
17.6487538716022143566715394895
17.662039831192785118185399494
17.6755043440901684585474242793
17.6891332335779937198676729403
17.7029122530316609407156038478
17.7168270850459477311372464359
17.7308633405318877800472405681
17.7450065577822275815067299171
17.7592422015047327564134902277
17.7735556618225787045773997747
17.7879322532410221621439420176
17.8023572135795104687608793105
17.8168157028683438700645620235
17.8312928022089628902921717168
17.8457735125968875969528799797
17.860242753706288327431141265
17.8746853626351180316152551974
17.8890860926096846725984547521
17.903429611647487978024093761
17.9177005011770880973014529262
17.9318832546137142342773840783
17.945962275889258919825743457
17.959921877935238081429815956
17.9737462811172282618969153465
17.9874196116192200280821473682
18.0009258997762505695691983496
18.0142490783535984775885284941
18.0273729807707394599752140504
18.0402813392681730142231207321
18.0529577830151365533295362309
18.0653858361561248422570539311
18.0775489157940285172450101118
18.0894303299075955613615624276
18.1010132752008035056368980332
18.1122808348816073941042198572
18.1232159763673987389816314611
18.1338015489143733097576126587
18.1440202811678601195263377491
18.1538547786305098243222913925
18.1632875210450773217987141889
18.1723008596883599602605822884
18.180877014572668729674432587
18.1889980715510143257338505112
18.1966459793219822148058942647
18.2038025463300498695639669131
18.2104494375568642030902639439
18.2165681711987468294050308857
18.2221401152254279542132773258
18.2271464838147251828266195576
18.2315683336575799425669297708
18.2353865601275400513706837588
18.2385818933084305843233104273
18.2411348938735848078811597667
18.243025948809610615557851524
18.2442352669772434752979832963
18.2447428745013820534627346768
18.2445286099819148572225426377
18.2435721195164226343594898705
18.2418528515252788127609813249
18.2393500513690655746171700887
18.2360427557475725299555677537
18.2319097868689442944009111021
18.2269297463767880844987525762
18.2210810090222377540899290435
18.2143417160670910224874821093
18.2066897684031859258745167852
18.1981028193721540454928962114
18.188558267268574391435945762
18.1780332475083446955071584335
18.1665046244427771207412242356
18.1539489827975028277602745897
18.1403426187137230860204971507
18.125661530367661006424089595
18.1098814081422333433127523931
18.0929776243229603325535915197
18.0749252222879454589626860579
18.0556989051593664796344261555
18.0352730238813016095293689645
18.01362156468584533908189684
17.9907181359063185385861505687
17.9665359540929152901433852953
17.94104782938231806302588241
17.9142261500686123895698197856
17.8860428663181955508562856612
17.8564694729662480145454665376
17.8254769913266611916330329208
17.7930359499410216904944688251
17.7591163641852619703153014258
17.7236877146448099887362937179
17.6867189241604026043478690226
17.6481783334370500556153501211
17.6080336750978144910692257338
17.5662520460519356026074253912
17.5227998780332171387775290515
17.4776429061492660970783772763
17.4307461352649034393397657547
17.3820738040235516264627396803
17.3315893462883114512359385908
17.2792553497593715137109687853
17.2250335114958815658581571839
17.1688845900379159368599220532
17.1107683537870056345869097505
17.050643525261157892899498563
16.9884677207913958730955784188
16.9241973851705505922277095273
16.8577877207000227859670673515
16.7891926100049497722226742955
16.7183645319007971306927028076
16.6452544694926067900942650065
16.5698118095692751604773802302
16.4919842322160572419207683301
16.4117175894050763682523151022
16.3289557711312413299064994167
16.2436405574339512521764645869
16.155711454376495413234020548
16.0651055117370291534443121043
15.9717571197879034624991671087
15.8755977820929683186811145844
15.7765558607230383557753484002
15.6745562896652407560036299428
15.5695202514708354758826368792
15.4613648113414230202195558954
15.3500025019004133169094304634
15.2353408508670200769534385786
15.1172818428310444075488313214
14.9957213055178942389465942406
14.8705482107610508734949454693
14.7416438817506930847400136976
14.6088811028406472771970112332
14.4721231401209636020522704073
14.3312227083442922817056805736
14.1860209808771579776010256611
14.036346876335086116784962324
13.8820171717654881164299607148
13.7228387595719580860730521191
13.558616369427502025985669709
13.3891748839934083083274093645
13.2144249209746336424015680642
13.0345830359175661004273803977
12.8511832801030643309265580278
12.686051290583446740409208222


==> anc/WILS3HQF2/H2gS21100.dat <==
# H2gS21100
4.
4.00013403172553801471140006423
4.00014403706781505132455083468
4.00015478321973947030664965644
4.00016632449225875688973748521
4.00017871912970784264339736517
4.00019202959030845343472001488
4.00020632284627091129227907814
4.00022167070483092377465313522
4.00023815015164091009855794516
4.0002558437180277593616352249
4.00027483987372688285623272749
4.00029523344680631161251779725
4.00031712607260471553641982082
4.00034062667362390700261355028
4.00036585197243997605511705045
4.00039292703982803398543709161
4.0004219858804339750357800824
4.00045317205847307020601396364
4.00048663936608995954511740133
4.00052255253717809477630430397
4.00056108800962929422579403997
4.00060243473916620351043951014
4.00064679506810250824822153654
4.0006943856525781201563911734
4.00074543845202965462775596573
4.0008002017848807308171064642
4.00085894145467234064581177154
4.00092194195110112456757897601
4.00098950773069321557044789827
4.00106196458211370172293120409
4.00113966108139701497287076812
4.0012229701426819461415297629
4.00131229067034673373618110828
4.00140804931876494252051995368
4.00151070236624173534759103926
4.00162073771004266791520523678
4.00173867698979322647477125647
4.00186507784690679862063193054
4.00200053632809130389716754975
4.00214568944138985107240680081
4.00230121787362789586227147114
4.00246784887856760931764859974
4.00264635934550846452170306832
4.00283757905852007360311853224
4.00304239415694741979626939477
4.00326175080828784349659064285
4.00349665910500107234202319662
4.00374819719727539521699686602
4.00401751567423141443881374537
4.00430584220649572810396609031
4.00461448646351578810516900073
4.00494484531940868523433487599
4.0052984083615345110003674704
4.00567676371635204634099612934
4.00608160420744254298761923326
4.00651473386086676591097698379
4.00697807477324032532904742251
4.00747367435806013156250634851
4.0080037129858762563368622236
4.00857051203386226513762689794
4.00917654236017460914176582309
4.00982443321818678199271403728
4.01051698162521261865192175093
4.01125716219966805005668146071
4.01204813747973087367216908565
4.0128932687354085757574006944
4.01379612728447522087545467132
4.01476050632094495414580201334
4.01579043326256090420829284922
4.01689018262113677115057844908
4.01806428939642922597889375222
4.01931756299046914917415833624
4.02065510163485598280617599649
4.02208230731832875093289760427
4.02360490119586438434257217795
4.02522893945350023410420634143
4.02696082959489937373472979328
4.02880734710622383717021753457
4.03077565244498265212450088498
4.03287330828598735329245586103
4.03510829694316251936632075232
4.03748903786948070900168581355
4.04002440511844760838095299673
4.04272374462904786343835201766
4.04559689117153039171542954676
4.04865418476347655888089337489
4.05190648633382003509217673353
4.05536519237638414211144739322
4.0590422482935214568888823657
4.06295016008396418243484106121
4.06710200397632955051121305644
4.07151143355009493579415207688
4.07619268381839058448936916004
4.08116057167067651356165874931
4.08643049198717912457409410152
4.09201840863963612633880234872
4.09794083948306319901189994195
4.10421483431937790028900826671
4.11085794467408094154304169452
4.11788818406988791827070788226
4.1253239773040909501702044663
4.21191271686599109854502897613
4.28304341357990827327742534897
4.34374840174383533123111003719
4.39644936099756987715269254353
4.4425907633557815724566660887
4.48313896314017192144210735005
4.51878923708040546918571615115
4.55006777479537270136410645521
4.57738793670998667383651128779
4.60108390200134576116460324173
4.62143206160020751097898094366
4.63866528712006946456728293675
4.65298282302804260448208820443
4.66455736655554004372814398283
4.67354027217172941889560696948
4.68006546554782252974341261958
4.68425244538614440906604723719
4.68620862542289918222968221739
4.68603118934581125639789224269
4.68380857965806830465166456671
4.67962170704033279902715074033
4.67354494324253536346575601943
4.66564694416385693770247391759
4.65599133817124631493095071201
4.64463730634034652373940862237
4.63164007518165356517778778939
4.61705133787490517392636844997
4.60091961662525031866855540971
4.58329057616461374689033396012
4.56420729643297129338553590862
4.54371051093226701173850461888
4.52183881603913973557482158252
4.49862885561047640839768246654
4.47411548445845393429485149468
4.44833191366483991070290260403
4.42130984021461406319663246067
4.39307956303123420247481633003
4.36367008717084119478986762965
4.33310921766554338219092461387
4.30142364428513303883233119965
4.26863901830317258584591851117
4.23478002220027186880796499372
4.19987043310895921272653296836
4.16393318069636768622311080223
4.12699040008944115871084580317
4.08906348036963486610311954586
4.05017310909781289471112546402
4.01033931327333516602466035938
3.96958149708263014688922822306
3.92791847675059477587054700697
3.88536851277190121225761602746
3.84194933976785257915587281182
3.79767819418709499524242247464
3.75257184004465849439956471605
3.70664659287296043971361425983
3.65991834204013777877294396714
3.61240257157502145393134132787
3.56411437962392503540858565312
3.51506849665193353640281656827
3.46527930249032894960673937774
3.41476084232198984294617255729
3.36352684168789375006096411958
3.3115907205900960856633119223
3.2589656067596400106596574907
3.2056643481516663556941363083
3.15169952472445342324421737049
3.09708345955414697791829186442
3.04182822933247475391071640748
2.98594567429071967162449934131
2.92944740758960132412715608461
2.8723448242114526731115849197
2.8146491093880532838141545663
2.75637124659497654057242580051
2.6975220251406063876656050581
2.63811204737601927509375152079
2.57815173554977934198558024204
2.51765133832990846175991084277
2.45662093701361864651129936515
2.39507045144387109989185604718
2.33300964565043382119316799885
2.27044813323183536040363172367
2.20739538249344474934776178355
2.14386072135583664973758771203
2.07985334204661730109012088127
2.01538230558798280468759517973
1.95045654609144936817504934549
1.88508487487042882691811945206
1.81927598438061618089386046263
1.75303845199750375431041957717
1.68638074363973413609054680311
1.61931121724644699483593014001
1.55183812611625929915376911988
1.48396962211504090152962862819
1.41571375875920468147590227707
1.34707849418081960904455640753
1.27807169398047356725177768869
1.20870113397345818531398899379
1.13897450283451812296135495444
1.06889940464610024241092155227
0.99848336135475211642391117983
0.927733815140052713358840519974
0.856658130700209380650442944707
0.785263597458223052691060005785
0.713557431692306690048226320491
0.641546778594039172129324265587
0.569238714257547168208115805964
0.496640247602829942332629764335
0.423758322236175725041534069013
0.350599818250462399711708253517
0.277171553967989059672934185866
0.203480287628347809324579857551
0.129532719023716377938770900908
0.0553354910838311076599609704945
-0.0191048085872138683867494467507
-0.0937816462203024204879433935774
-0.168688540434829020008351577118
-0.243819060834584751033975109846
-0.319166826644242628808931081423
-0.394725505384772263430424452151
-0.470488811586193251110843772898
-0.54645050553615152751484405702
-0.622604392062873565863367501067
-0.698944319351120013576833264346
-0.775464177789823383044807487284
-0.852157898850153974929792757919
-0.929019453992814530314973742066
-1.00604285360341738012922485983
-1.08322214595484827197942493956
-1.16055141619556877840758683862
-1.23802478536285438751617312407
-1.31563640942000819683179143226
-1.39338047831663071409445358785
-1.47125121507106474492797888989
-1.54924287487417083898507004283
-1.62734974421362338707284252901
-1.70556614001795031842184046029
-1.78388640881957053923379996111
-1.86230492593611287409118095854
-1.94081609466932840793875298387
-2.0194143455209348598193430727
-2.09809413542475702687377443434
-2.17684994699455149001296068774
-2.2556762877869267383831524298
-2.3345676895787917113536372078
-2.41351870765878653345614733557
-2.49252392013216898506953946949
-2.5715779272386490618618587049
-2.650675350682681878104852336
-2.72981083297574620904057237388
-2.8089790367901521888219028008
-2.88817464432393712390131624293
-2.96739235667642308541927882877
-3.0466268932340239441948570585
-3.12587299106590284227299625719
-3.20512540432909378757209645991
-3.28437890368271314307107873463
-3.36362827571089828749339655683
-3.44286832235412167725623546232
-3.52209386034853896467889883974
-3.60129972067303974875236403621
-3.68048074800367897446018352391
-3.75963180017517597571797825233
-3.83874774764917669525864385061
-3.91782347298898273088168967489
-3.99685387034045856897593284088
-4.07583384491883568966296361641
-4.15475831250113917887836222573
-4.23362219892396907588111708455
-4.31242043958637493386909191291
-4.39114797895756798957283565505
-4.46979977008922093712027346873
-4.54837077413211059359487517379
-4.62685595985686373933599249349
-4.7052503031785711252750306169
-4.78354878668503907195647873384
-4.86174639916845224924855927345
-4.939838135160225130420578773
-5.01781899446882326702118221613
-5.09568398172033893907775825176
-5.17342810590160890529445672841
-5.25104637990566491641555974781
-5.32853382007931036754083729792
-5.40588544577261895728373065915
-5.4830962788901534981767468854
-5.5601613434437050881624146182
-5.63707566510635471147327424435
-5.71383427076766099242334466229
-5.79043218808977928095215591415
-5.86686444506431850715980657478
-5.94312606956974330616886573758
-6.01921208892912978671776927337
-6.09511752946808399885933925588
-6.17083741607263264959910009752
-6.24636677174689592152142376969
-6.32170061717035236934997464005
-6.39683397025450580358101224783
-6.47176184569876381910063194629
-6.54647925454533719001651705112
-6.62098120373296872944821414305
-6.69526269564929940405455582252
-6.76931872768167849663910117574
-6.84314429176622342494814486425
-6.91673437393493344911935876438
-6.99008395386065993218185390167
-7.0631880043997340552462480294
-7.13604149113205092891315119294
-7.20863937189840688198208018176
-7.28097659633488434441946955979
-7.35304810540407617004278937875
-7.4248488309229384614265811416
-7.49637369508705796068418462622
-7.56761760999111685018339603473
-7.63857547714533436166888308145
-7.70924218698766091502522631505
-7.77961261839149659292629796449
-7.84968163816870159833568061209
-7.91944410056766193124002578903
-7.98889484676616885161973537291
-8.05802870435886575949207344279
-8.12684048683901091137794340611
-8.19532499307429889667316407161
-8.26347700677647800750212105853
-8.33129129596449454144921360164
-8.39876261242088866722496530176
-8.46588569114115974729199564349
-8.5326552497758119365208632379
-8.59906598806478344910808776433
-8.66511258726395509354313106135
-8.73078970956342550282586458552
-8.79609199749723191902948579648
-8.86101407334418641139865603236
-8.92555053851948799824655634248
-8.98969597295676128674778386388
-9.05344493448016192204295189426
-9.11679195816617832748804805112
-9.17973155569474789983145832173
-9.24225821468929397377167345072
-9.30436639804527746560637354885
-9.36605054324684411999730443242
-9.42730506167113469023067715204
-9.48812433787981115216244828419
-9.54850272889733715504534632854
-9.60843456347553531661125147954
-9.66791414134392764121723513848
-9.72693573244534824264402642499
-9.78549357615629964922200680209
-9.84358188049150521804854004658
-9.90119482129209054443863546492
-9.95832654139680617713993617073
-10.0149711497956823912304667252
-10.071122720765484178077169429
-10.1267752929863109312311170929
-10.181922868638660481321812403
-10.2365594124802511009990957341
-10.2906788509018677980876418188
-10.3442750709614705726573958171
-10.3973419193957722586470716424
-10.4498732016084620253620209377
-10.5018626806342174960151630245
-10.553304076077613661611720548
-10.6041910630260002353488185991
-10.6545172709353807056888098352
-10.7042762824882859992364192378
-10.7534616324225932443828198519
-10.802066806330195512752611307
-10.8500852394243814791255211456
-10.8975103152747345443714768959
-10.9443353645083089633983402204
-10.9905536634757857545194353731
-11.0361584328812534705833929973
-11.0811428363741981066507421119
-11.1254999791022223124285675663
-11.169222906222946465087718243
-11.2123046013734728199492582347
-11.2547379850957186576079776759
-11.2965159132158448341816507061
-11.3376311751759221460392113192
-11.3780764923158891512654253459
-11.4178445161037612355273465052
-11.4569278263119514349757178379
-11.4953189291374584732561998084
-11.5330102552635662462751277755
-11.5699941578605811801430781708
-11.6062629105230090456814283489
-11.6418087051404404531173596747
-11.6766236496992738512871600042
-11.7106997660122558537386734628
-11.7440289873726605015805381793
-11.7766031561297609928436822454
-11.8084140211820687502198529025
-11.8394532353846246948236329969
-11.8697123528664254110120274938
-11.8991828262538516247296383695
-11.9278560037957370977690262439
-11.955723126385471601992270978
-11.9827753244752709290515049888
-12.0090036148774686606293251718
-12.034398897447387310163865361
-12.0589519516420289674123900136
-12.0826534329484861175604801003
-12.1054938691756101066488876475
-12.1274636566020858640508324565
-12.148553055973644872746520252
-12.1687521883417017059998114123
-12.1880510307352202157134725641
-12.2064394116571009155337546235
-12.2239070063958282388140300346
-12.2404433321425218631980488747
-12.2560377429028965504526854402
-12.2706794241929459622125922121
-12.284357387506423288457382971
-12.297060464541390428465914316
-12.3087773011722425589499959581
-12.3194963511526803214041073751
-12.329205869534091050863416022
-12.3378939057827062483392448673
-12.3455482965777168898090296077
-12.3521566582712423156410304747
-12.3577063789896525278429766281
-12.362184610354226811227004934
-12.3655782587974815232000827749
-12.3678739764497031041535317024
-12.3690581515682637085755975963
-12.3691168984801594252441415588
-12.368036047005875902592773372
-12.3658011313301320904202996677
-12.3623973782822559151569451618
-12.3578096949858792220944955534
-12.3520226558342730632068224522
-12.3450204887439443409937080708
-12.3367870606350424759728145868
-12.3273058620826366207091094765
-12.3165599910779706498752816856
-12.3045321358333286691397813636
-12.2912045565580843364086927252
-12.2765590661267901805113949973
-12.2605770095527052988109329211
-12.2432392421718662790749345626
-12.2245261064335679227094351237
-12.2044174071828120650185774776
-12.1828923853087601801313992181
-12.1599296896203219069261300172
-12.1355073467955343168568483483
-12.1096027292351119749106426491
-12.082192520632215465481070403
-12.0532526790497927114042462822
-12.0227583972734384257315704042
-11.9906840601811765506669809481
-11.9570031988414095724592666489
-11.9216884410159204493451009506
-11.8847114577055752671091106293
-11.8460429053314478369617725145
-11.8056523630925068760750084099
-11.7635082649816196434302985555
-11.7195778258730505878330546647
-11.6738269610152053833374842202
-11.6262201981700779568281741673
-11.5767205815332590657146314006
-11.5252895664424833280445553631
-11.4718869037348829307925152186
-11.4164705124388970239928818375
-11.3589963392806129301983833
-11.2994182032393000607191098012
-11.2376876230944322504969780395
-11.1737536255557620898748611597
-11.1075625311453361274996753259
-11.039057714488322843481460455
-10.9681793350458793466239247199
-10.8948640335592586189958004925
-10.8190445885325918482016034064
-10.7406495259133190750709792593
-10.6596026736694117863675933839
-10.5758226511251114662314683646
-10.4892222805858391664410757243
-10.3997079058003744419650109447
-10.3071785979573182842638316735
-10.2115252248912370996628881902
-10.1126293525560846000897390091
-10.0103619390012483057526928338
-9.90458176917648310996662781828
-9.79513356259494453867600116179
-9.68184566324531306861803917918
-9.56452718917440759104030089762
-9.44296447318271625053076470224
-9.31691655859041221267102988285
-9.18610941270080341860707862218
-9.05022836447745409255882503905
-8.90890802531133184169673886269
-8.76171854550438051476893609849
-8.60814636613388088525943542331
-8.44756638838377025798066563884
-8.27920014735145561882979611401
-8.10204986580361984323987514948
-7.91478792352275390161936811171
-7.71555597453482334480415659579
-7.50155611518456145152920636817
-7.26806275178519972140870311012
-7.00517941402781150399122811369
-6.66666666666666666666666666667


==> anc/WILS3HQF2/H2gS22000.dat <==
# H2gS22000
-8.66666666666666666666666666667
-8.66612520448686725016979422799
-8.66608474875965563992049672907
-8.66604129441876241529788317074
-8.66599462133727566148422733586
-8.6659444934194161093592153054
-8.66589065745927871184358638976
-8.66583284191957908843737690208
-8.66577075562494281902872259848
-8.66570408636391631174067100168
-8.66563249939349640683706114833
-8.66555563583957075698604490006
-8.66547311098623103461610431823
-8.66538451244646479359893099214
-8.66528939820624793104800985139
-8.66518729453354667329013565481
-8.66507769374319430726408609618
-8.66496005180803189574586979662
-8.66483378580609229538578054577
-8.66469827119296122768606620958
-8.6645528388877661671998215898
-8.66439677216052158852193329238
-8.66422930330779578495608419988
-8.66404961010285812262018353076
-8.66385681200561426923972924019
-8.66364996611673864742753330571
-8.66342806285946609083100713509
-8.66319002137150639209931349833
-8.66293468458849407910436326409
-8.6626608139992792978248011132
-8.66236708405220209062019732408
-8.66205207619026964314418839616
-8.66171427249187228787453293137
-8.66135204889232732411742276325
-8.66096366796012826501124108121
-8.66054727120029929489711676753
-8.66010087085570901128189077897
-8.65962234117558261755432350397
-8.65910940911876653516049663686
-8.65855964445754309732388963229
-8.65797044924596507123161570606
-8.65733904661478010868109119463
-8.65666246885304416186388494806
-8.65593754473448124500344272029
-8.65516088604453608394702299683
-8.654328873261888257505535394
-8.65343764034595424876732953028
-8.65248305857960112083783405455
-8.65146071941393703400948146843
-8.6503659162596353818969502418
-8.64919362516679806695691284389
-8.64793848433287791899227737522
-8.64659477237567065267614354875
-8.64515638530586503730920053971
-8.64361681213112011112032538986
-8.64196910902113656876133801588
-8.64020587196072465728106183347
-8.63831920781546460812149016973
-8.63630070373223249974059990972
-8.63414139479465263105732129525
-8.631831729851468960357139517
-8.62936153543393913026242020973
-8.62671997767668593376389548462
-8.62389552215503881081592179131
-8.62087589155081380790827758622
-8.61764802105777233499201269226
-8.6141980114377318205674741455
-8.61051107963854731857010640787
-8.60657150688602281217417888593
-8.60236258416333394085011094546
-8.59786655499384952350918399003
-8.59306455544643764754507388087
-8.58793655128655498260258797866
-8.58246127220177976691724848016
-8.57661614303710775193933277698
-8.5703772119834493072046668214
-8.56371907567252399709940062129
-8.55661480114294271392213399251
-8.54903584465591204280496425149
-8.54095196735492617439888249678
-8.53233114778228512032623218493
-8.52313949128657398250550242757
-8.5133411363796608746521747023
-8.50289815812965117485332537799
-8.49177046870793113495402140935
-8.47991571524433172230243773641
-8.46728917518496188370561511334
-8.45384364939284934669104731855
-8.43952935328267030568501687282
-8.42429380633806535550651984009
-8.40808172042388212902840866884
-8.39083488737674619070302717747
-8.37249206643626886721722556363
-8.35298887216661910891021075735
-8.33225766361481825008220814269
-8.31022743555869961102127266807
-8.28682371281478136982425606682
-8.26196844870513476728526567956
-8.23557992892352229812295520669
-8.20757268219548718590985653852
-8.1778573992955683396144747401
-8.14634086216827559872039513915
-7.77185252607856685628978564192
-7.45139130993989427779191114189
-7.16552093383990670840851791783
-6.90503969731655808651102114874
-6.66454448452817730139169885797
-6.44047585048592549533413656848
-6.23031150975862189910196515833
-6.03217115454715891664008514375
-5.84459961184989149500176002189
-5.6664378189407178707728326739
-5.49674121054226145415578700662
-5.33472556022959188041680670612
-5.17972962355997463886642388131
-5.03118853565069614207943242576
-4.88861435331798361066038337667
-4.75158149480522782402267529131
-4.61971562805471733273570863754
-4.49268504421525833790088227266
-4.3701938588718484555905497691
-4.25197658170592747433767171278
-4.13779372713122464091261893921
-4.02742822815324527860324382523
-3.92068247798846002867565443873
-3.81737586802766582577467479883
-3.71734272239580747851945872476
-3.62043055247105883010307240218
-3.52649857182348448902637467915
-3.43541642484187920843151914185
-3.34706309202347468696897372643
-3.26132594233495478997532727504
-3.17809990880283172220400647365
-3.09728676797900033582165335405
-3.01879450746000492375339624013
-2.94253676844158858555886416322
-2.86843235253070964090144052149
-2.79640478384073819076843966199
-2.72638191885675884690523222931
-2.65829559774907040505916932001
-2.59208133178963840304501313521
-2.52767802233144116960187017497
-2.46502770747790672154696582629
-2.40407533312531182297338875648
-2.34476854552592323969844803497
-2.28705750291035375452893967276
-2.23089470403731304102327116716
-2.17623483181829220224838815705
-2.12303461040232516598824916076
-2.07125267430879928375144873158
-2.02084944837003548648665738347
-1.9717870373946918272403172114
-1.92402912459180425364205019345
-1.87754087790663961131722652444
-1.83228886351613235887328432358
-1.78824096581570231557396696489
-1.74536631330254006715436031206
-1.70363520982453800513491062406
-1.66301907072023339103076498159
-1.62349036342450886487512001732
-1.58502255215829175311837740134
-1.54759004635889335743888416795
-1.51116815254160368413092197342
-1.47573302931327876302698652003
-1.44126164528541769212729242762
-1.40773173965804649787878876148
-1.37512178526696894713131263824
-1.34341095390592406107547169976
-1.31257908375217752050876609021
-1.2826066487393046796825420132
-1.25347472973460102727366531315
-1.22516498739085980238814369182
-1.19765963655133006613770262133
-1.17094142210922326239018671261
-1.14499359619804862868046744804
-1.11979989664933346948356615299
-1.09534452661357530207822660525
-1.07161213527384256496849033906
-1.04858779957918417426559773571
-1.02625700693168937035002737796
-1.00460563876610256944618042479
-0.983619954965515688064678746699
-0.963286579060876831022617106307
-0.943592484165908648089424148998
-0.924524979602557114015324317884
-0.906071698175323247959197321177
-0.888220584055794314205308836637
-0.870959881241412353997275304677
-0.854278122555018908561851209984
-0.838164119154015624963175148803
-0.822606950520099166438982561506
-0.807595954902481740092086812524
-0.793120720189310255634948567324
-0.779171075183660849332760561789
-0.765737081262023174144686707274
-0.752809024394611250804727351372
-0.740377407508154550429733277735
-0.72843294317304317427773330599
-0.716966546597832524411427348908
-0.705969328915162995243229665498
-0.695432590744125571209193872593
-0.685347816015010803684508696991
-0.675706666043221936187829538216
-0.666500973839917941257114317062
-0.657722738647683477563260214983
-0.649364120690204428669394679416
-0.64141743612556354432342262236
-0.633875152193364246313822546051
-0.626729882546445065173683420877
-0.619974382758465356539063170794
-0.6136015459991275801290815705
-0.607604398869254963769794210077
-0.60197609738836807342959660048
-0.596709923127801739722011827146
-0.591799279482776857827378004917
-0.587237688077191536163337711191
-0.583018785295224536276051038605
-0.579136318934152413156901774885
-0.575584144973071607101033771882
-0.572356224452489225466036320471
-0.569446620460002558871042094293
-0.566849495217528586641954626433
-0.564559107265771844674593196452
-0.562569808741832984920539180749
-0.560876042746062010592550878144
-0.559472340794450323291397506075
-0.558353320353035108136321610506
-0.557513682450958898013104537505
-0.556948209368987036631150194012
-0.556651762400436795458708109126
-0.556619279681614643411556919355
-0.556845774088993133622015694396
-0.557326331200486536461574040058
-0.558056107318305157211772896659
-0.559030327550982645058659608101
-0.560244283952278914085060194623
-0.561693333714763917369767644214
-0.563372897415984778865251407692
-0.565278457315211008842080558596
-0.567405555698840001140218660004
-0.569749793272628008881495973833
-0.572306827598990576520575894201
-0.575072371577691210475246005647
-0.578042191968308123065628345263
-0.581212107952936395820702899713
-0.584577989737647075818967276828
-0.588135757191285727701338761644
-0.591881378520250987904708964001
-0.595810868977948869368452299552
-0.599920289607671097323434913599
-0.604205746017695763321519708221
-0.608663387187456200242433993244
-0.613289404303669332342390265167
-0.618080029625357960617887281489
-0.623031535376742616893046386137
-0.628140232667017865516745544686
-0.63340247043606534859476178763
-0.638814634425191552699027232952
-0.644373146172012309976504065706
-0.650074462028638517422185780184
-0.655915072202348542914883728965
-0.661891499817962359101508749985
-0.668000300001160675823694226542
-0.67423805898201929404369904352
-0.680601393218054640984781613306
-0.68708694853610102582553758703
-0.69369139929236363288884343647
-0.700411447550013696889957374641
-0.707243822273713731618202087129
-0.714185278540481155873074617349
-0.721232596766318222455413217987
-0.728382581948054849018851795798
-0.735632062919868812840988566754
-0.742977891623964842165238283938
-0.750416942394910449765178304372
-0.757946111257141942962872243039
-0.76556231523516893986435018084
-0.773262491676019953735238009068
-0.781043597583485204299354237867
-0.788902608963725802857569528431
-0.796836520181830862612134281754
-0.804842343328915930202156341147
-0.812917107599367441679794198074
-0.821057858677848697233379059791
-0.82926165813569314398352394016
-0.837525582836320574131393164665
-0.845846724349321204569231816186
-0.854222188372861520722311854916
-0.862649094164074257882752140764
-0.871124573977102972722026244613
-0.879645772508479340273885329255
-0.888209846349518610886315981393
-0.896813963445425590090006580821
-0.905455302560810073912337282063
-0.914131052751316894053476160236
-0.922838412841081612020378760397
-0.93157459090572845861084450031
-0.940336803760632354244262015563
-0.949122276454171775128477492908
-0.957928241765703858124708008988
-0.966751939707997470847351711184
-0.975590617033864019885662183465
-0.98444152674672953539931312443
-0.993301927614895060542170498202
-1.00216908368923559452699740367
-1.01104026382409079348648311705
-1.01991274120110332796160948455
-1.02878379285576323373617669818
-1.03765069920641877725476123558
-1.04651074358551629097557725744
-1.0553612117728331202376062735
-1.06419939153046926363870796144
-1.07302257213936448516556482693
-1.08182804393710862958872844337
-1.09061309785681358370373164129
-1.09937502496681579519492237234
-1.10811111601097848811976754203
-1.11681866094936269871774817122
-1.12549494849903599645853077581
-1.13413726567478725153211148839
-1.14274289732951505947074622765
-1.15130912569405643394151551351
-1.15983322991622112715472321511
-1.16831248559879543051503204485
-1.1767441643362775423286135081
-1.18512553325010456029840759384
-1.193453854522128859402715826
-1.20172638492609904523980599071
-1.2099403753568978231635357825
-1.21809307035728598809392433159
-1.22618170764189831173380795733
-1.23420351761823337541674851142
-1.24215572290437535967243802964
-1.25003553784318144687853983803
-1.25784016801266381143155871434
-1.26556680973229015234601226246
-1.2732126495649213549510986504
-1.28077486381409913946825961843
-1.28825061801639045195314485811
-1.29563706642848886372036213735
-1.30293135150876635435850432066
-1.31013060339296154522612877839
-1.31723193936368270830287850852
-1.32423246331339568176838390498
-1.33112926520055815985552994483
-1.33791942049855267031356106721
-1.34459998963706088686657298593
-1.35116801743551172363978700473
-1.35762053252822489947126546628
-1.36395454678086031660862076543
-1.37016705469777164314735790526
-1.3762550328198498925952269111
-1.38221543911242952618642870436
-1.38804521234281563108773383252
-1.39374127144697601539969827814
-1.3993005148849265715828706219
-1.4047198199843219539631096467
-1.40999604227174645107228400486
-1.41512601479118186481637275906
-1.42010654740911018797652018748
-1.42493442610568884837127696649
-1.42960641225141520784136779422
-1.43411924186867480919861047482
-1.43846962487754449272710466625
-1.44265424432519688996530760239
-1.44666975559822687617304958153
-1.45051278561719324923227671282
-1.4541799320126401218262320166
-1.45766776228183218024385733328
-1.46097281292540598588685841225
-1.46409158856310577706649774675
-1.46702056102773666476744533677
-1.46975616843643059526278583339
-1.47229481423828085549618128789
-1.4746328662373590962757775927
-1.47676665559008470672133192519
-1.47869247577586974442194160239
-1.48040658153991335214185383145
-1.48190518780696750494129210417
-1.48318446856484085015200675129
-1.48424055571634913225065803179
-1.48506953789835902627975316288
-1.48566745926650691232351010924
-1.48603031824410496785549612434
-1.48615406623367367424393177721
-1.48603460628946214796140756637
-1.48566779174923531392209350321
-1.48504942482351951197691504547
-1.48417525514040531625962031883
-1.48304097824390777103945149067
-1.48164223404377949565312518427
-1.47997460521456074125974003116
-1.47803361554153201349242694954
-1.47581472821110878773268324231
-1.47331334404308357443636595302
-1.47052479966197752991743674168
-1.46744436560461129046738321682
-1.46406724436084201490276804193
-1.46038856834423997036747100857
-1.45640339778929253768704946237
-1.45210671857152531968894824674
-1.44749343994671809977658045959
-1.44255839220516661867804553911
-1.43729632423669831432471079414
-1.43170190100188999224819828894
-1.42576970090465642860485949114
-1.41949421306107958694005464736
-1.41286983445902673591936949536
-1.40589086700276040618785021064
-1.39855151443637175500331776401
-1.39084587913946924907858675887
-1.38276795878812413549532516775
-1.37431164287361020333718376452
-1.36547070907097482159460499517
-1.35623881944893783782044242088
-1.34660951651203095603462253062
-1.33657621906525861311881084314
-1.32613221789087763869579720625
-1.31527067122615212723145087027
-1.30398460003013644158912657166
-1.29226688302666696216788309742
-1.2801102515097952655860911997
-1.26750728389686425841691327066
-1.2544504000133059290343084909
-1.24093185509201535316803290539
-1.22694373346881982087072751713
-1.21247794195410260648415708383
-1.19752620285904470882786367239
-1.18208004665319994856116271978
-1.16613080422820237304841804442
-1.14966959874030112295355635674
-1.13268733700210548274531478656
-1.11517470039137773112337906127
-1.09712213524190642256963994416
-1.07851984267839702614138143125
-1.05935776785389539441315963454
-1.03962558854447247840393335636
-1.01931270305170060808161550422
-0.998408217358790625168878014842
-0.976900931481075787182803892233
-0.954779324945754534258250057245
-0.93203154132936162268233026405
-0.908645371774235585393798150947
-0.884608237397185844582157558389
-0.859907170494514561987165456033
-0.834528794437376662259773784902
-0.808459302140003806647655196097
-0.781684432970384831897679218655
-0.754189447958364627018133116697
-0.725959103139535691367337100828
-0.696977620854446086460938868961
-0.667228658801173719976838747522
-0.636695276614793455735975080488
-0.605359899719184298921719706825
-0.57320428016438611328110600508
-0.540209454125598662293888525264
-0.506355695697056257588974350292
-0.471622466564368746706845663164
-0.43598836108123665175784334988
-0.399431046209198926013266038219
-0.361927195700395819163898621679
-0.323452417810948976394226677783
-0.283981175723673941178675018954
-0.243486699729982237735912242704
-0.201940890067695739068517365278
-0.159314209128705341910590058221
-0.115575561531198437966712282251
-0.0706921602870080313096277158742
-0.0246293769746257918107499718244
0.0226494265613573328785411407815
0.0711830879411343584487299150509
0.121012858956245275097844021822
0.172182649527464020579918105386
0.224739306102047061163630946349
0.27873293082676844275192595637
0.334217249290084227601386141288
0.391250036490867136125277234933
0.449893613098079493398798757203
0.510215427204263530401363966423
0.572288740911853163058341511991
0.636193446605217688267106627043
0.702017045204525454019129741696
0.769855828883171659589385010295
0.839816324879402698205425020109
0.912017077013765217034254020466
0.98659087026086419516061546958
1.06368754590195222831266223588
1.1434776181165087352032519301
1.22615700044016232491285556286
1.31195330529123698651804397836
1.40113443367442377611132243449
1.49402060527135345814116037036
1.59100175261421488181023056088
1.69256366246208664285518150862
1.79932919220904649183570402899
1.91212735154797703208035570272
2.03211885420856413178025862666
2.161051637915431885199517091
2.30187844711215899241782786664
2.46078382458544320848888467843
2.66666666666666666666666666667


==> anc/WILS3HQF2/H2gS30000.dat <==
# H2gS30000
-7757.18338126714527298856948042
-7754.36824693861114051439818257
-7754.07986035270310529352367714
-7753.76905252449936684384256348
-7753.4343544123360770517710738
-7753.07421548654805640705410735
-7752.68700018172521277406529382
-7752.27098426939556065780838537
-7751.82435115642813548618544946
-7751.34518811535993605065692465
-7750.83148245383867849870371873
-7750.2811176314417295797389636
-7749.69186933328527197527455715
-7749.06140151108072891748343235
-7748.38726240363192271503123887
-7747.66688055020051117816424876
-7746.89756081170301669216008587
-7746.07648041634420538048368821
-7745.20068504804250550468585613
-7744.26708499786718828770443189
-7743.27245140068752381028290653
-7742.2134125813340991832411126
-7741.0864505367945816129613721
-7739.88789758331258878757738756
-7738.61393319973059767852186127
-7737.2605811010169297894289078
-7735.82370657864298466129907781
-7734.2990141473293654664686791
-7732.68204554065665746935020871
-7730.96817810113554437168884469
-7729.15262361354754482642605424
-7727.23042763369632490400521765
-7725.19646936814305249014222694
-7723.04546216402852886045145833
-7720.77195467169873406034998422
-7718.37033274653555202407317537
-7715.83482216013487185051565449
-7713.15949219475128061923163622
-7710.33826019872038979530157409
-7707.36489718435132134720496244
-7704.23303455352418021242688911
-7700.93617203989758375308939941
-7697.4676869601922398696475304
-7693.82084487042612156778726111
-7689.98881172618775762221152123
-7685.96466764899372800156572421
-7681.74142240342576054974275242
-7677.31203269201651540378636721
-7672.66942137667888599855524648
-7667.80649873677164820810313528
-7662.71618587457679686012482002
-7657.39144037893469322826908535
-7651.82528435693699242742097456
-7646.01083494179950820311024833
-7639.94133738220297574557718025
-7633.6102008143638545159886929
-7627.01103681273365208812542849
-7620.13770080836609489074962234
-7612.98433645546733274765782021
-7605.54542301627355975494375185
-7597.81582582198880463083373012
-7589.79084985285634905208871006
-7581.46629646331065290816468862
-7572.83852325833042754961989657
-7563.90450710434265108134475105
-7554.66191023205468925946780212
-7545.10914935914843828964090979
-7535.24546772757686016422315851
-7525.07100991297000480181849289
-7514.58689922208685344385740328
-7503.79531744803681550790013516
-7492.69958670183195628997052991
-7481.30425298240802448154882521
-7469.61517108526093052847950412
-7457.63959038198317972490202199
-7445.38624092896013744000054909
-7432.86541928302328948728426872
-7420.08907331470390874218490885
-7407.07088521566303827127868859
-7393.82635179570874755940945443
-7380.37286105641461469878772398
-7366.72976391265042423694783559
-7352.91843981032715420266465181
-7338.96235485843243188053348402
-7324.88711095618477945122142692
-7310.7204842521854888422119926
-7296.49245112226325682075842542
-7282.23519969692762318978048768
-7267.98312480881038366489102375
-7253.7728040662462947933463075
-7239.64295259255541379617818815
-7225.63435380326976485968220807
-7211.78976342746914552146938271
-7198.15378381691481103670096281
-7184.77270543059304021072885633
-7171.69431223589271898512229625
-7158.96764763478274477533953374
-7146.6427374084819626822651699
-7134.7702660823658647362809503
-7123.40120305012664987899014099
-7112.58637476922703463224221279
-7102.37597935610960608933599666
-7045.1923289642292885786884629
-7043.61758181410384569759240327
-7054.67139997932365200936959272
-7066.5406469409068929460760358
-7075.19340436625867365228985197
-7079.25092573527753257625008327
-7078.38372986830042573305743861
-7072.70603197594575040004117536
-7062.51941858141704633466943752
-7048.19642646331940858415786092
-7030.12563364548607671516517412
-7008.68330119437695971204215283
-6984.23160492807005175611802227
-6957.09722602829274752188028885
-6927.58276179970648597178239269
-6895.96381438523048347052601075
-6862.4906217552047647082250482
-6827.390030977363920958384366
-6790.86755068766402876965328368
-6753.10934582787439500630089451
-6714.28410766295596646504755295
-6674.5447708538402657295625156
-6634.03007059192209653544137175
-6592.86594409041621896801243368
-6551.1667863613879597867485597
-6509.0365726376699223524069468
-6466.56986044137042833934591313
-6423.85268397636737822158565155
-6380.96335270737522869929176704
-6337.97316495727843964014034875
-6294.94704626289811422433781894
-6251.94412116241750615384272354
-6209.01822608917976211929536815
-6166.21837013617171699024353161
-6123.58914963905201047348180303
-6081.17112180122057450559219338
-6039.00114194630981277326973812
-5997.1126684239285307896954697
-5955.53603870526222576617119276
-5914.29871977811812286344133074
-5873.42553557859781811623659623
-5832.93887387186126009619066354
-5792.85887471122503597583103846
-5753.20360235765318971033755135
-5713.98920232576903113294789654
-5675.23004503368095772023957865
-5636.93885736856757320924837579
-5599.12684333498891586996982243
-5561.80379482558929018702092521
-5524.97819344191086290624398808
-5488.65730419444331256392984686
-5452.84726182406625256542369202
-5417.55315041020750109190285686
-5382.77907686305453555348543036
-5348.52823883690621776642182868
-5314.80298754827454362729697806
-5281.60488593480787072878406955
-5248.93476254878447148778740291
-5216.79276154119005846414455983
-5185.17838905869864019499603337
-5154.09055634574666606652824985
-5123.52761981691066327730580922
-5093.48741834060570213668831801
-5063.96730795339867962946640458
-5034.96419420469851735892920479
-5006.47456231400093688390818111
-4978.49450530701409947715671346
-4951.01975028268440242987107277
-4924.04568295021283677366776353
-4897.56737056345479334906289789
-4871.57958336931014689371052748
-4846.07681467849490741234751585
-4821.05329965403373617400623489
-4796.50303291230516444226830229
-4772.41978501665834960997482111
-4748.79711794170310309049960375
-4725.628399578805703112587193
-4702.90681734808512981633539513
-4680.62539097720998338674723623
-4658.77698450272939907354381307
-4637.35431754549125018813887294
-4616.34997590787153303763021993
-4595.75642153702748980229420657
-4575.56600189516449550748948366
-4555.77095877484671131872874494
-4536.36343659466031233722406482
-4517.33549020803439917408559863
-4498.67909225571925395783145565
-4480.38614009029702564567157686
-4462.44846229914051966793687331
-4444.85782485042731215413803178
-4427.60593688514603952618450973
-4410.68445617648776391066150202
-4394.08499427658719861662859549
-4377.79912136925668308652249392
-4361.81837084613138562783073647
-4346.13424362250933573717149495
-4330.73821220811730790808595263
-4315.62172454705669935881193746
-4300.7762076402763490108920172
-4286.19307096307624269794407748
-4271.86370968936222316407307307
-4257.77950773364258622228859674
-4243.93184062107859978778854672
-4230.31207819526868760916923487
-4216.91158717285675307753838555
-4203.72173355350565138477100427
-4190.73388489326418723558050247
-4177.93941244887749901778423314
-4165.32969320014378803891578392
-4152.89611175700276345820575035
-4140.6300621576507836822200164
-4128.52294956361253461491521767
-4116.5661918573573987556489825
-4104.75122114772878126315358648
-4093.06948518815504245627147848
-4081.51244871232993088525991459
-4070.07159469178721472978280927
-4058.73842551954736815543332021
-4047.50446412378257020676996935
-4036.3612550152288867721307555
-4025.3003652718703774430922251
-4014.31338546422811525354101155
-4003.39193052440690947171542185
-3992.52764056188312046119405714
-3981.71218162885764653706110487
-3970.93724643784829162967202894
-3960.19455503405468190670441721
-3949.47585542489612474176614367
-3938.77292416899776967698803217
-3928.07756692678265008230775151
-3917.3816189747162017186180949
-3906.67694568514524734941105163
-3895.95544297357481088669517643
-3885.20903771506046753306453669
-3874.42968813181417639205811348
-3863.60938415251640164412934689
-3852.74014774628387587352615093
-3841.81403323163642915417388779
-3830.82312756225452139780459724
-3819.75955059074786422122381196
-3808.61545531166555382336669097
-3797.38302808491945637918138258
-3786.05448884073714538134842031
-3774.62209126720830076928672633
-3763.07812298143896908295383473
-3751.4149056852812898734199942
-3739.62479530656206414160275936
-3727.70018212669173325025911989
-3715.63349089549581814486201905
-3703.41718093407351380264658467
-3691.04374622645282542088345669
-3678.50571550077826109449474321
-3665.79565230073555760575252137
-3652.90615504788811484579548005
-3639.82985709557165969366242399
-3626.55942677496706689055506605
-3613.08756743394615282058718153
-3599.40701746926155332932293951
-3585.51055035262942858682340775
-3571.39097465123264068148760748
-3557.04113404315216133942469978
-3542.45390732821572995672714647
-3527.62220843473514166656283686
-3512.53898642258695048751221976
-3497.19722548307577595517360662
-3481.58994493600475827658016088
-3465.71019922436397505646804633
-3449.55107790703477279670150579
-3433.10570564989594196945725031
-3416.36724221570644121199643798
-3399.3288824531289220564815443
-3381.98385628524859071443990523
-3364.3254286979329399464939781
-3346.34689972836956606908873459
-3328.04160445411162963335352082
-3309.40291298295350096931365938
-3290.42423044395273301378473407
-3271.09899697990870463088436515
-3251.42068774160306052669039582
-3231.38281288410242286630520908
-3210.97891756541975025309866354
-3190.20258194782715862323169292
-3169.04742120210998395980323988
-3147.50708551504934793249976922
-3125.57526010041847525072847982
-3103.24566521377649751481489969
-3080.51205617134245566834281552
-3057.36822337323167594966738091
-3033.80799233133663779120987993
-3009.82522370213487280623569062
-2985.41381332470732930971556902
-2960.56769226425200529643513039
-2935.28082686137949406978544012
-2909.54721878747940146784901008
-2883.36090510644938362223116489
-2856.71595834308182222755285371
-2829.60648655840690428387906172
-2802.02663343229511016756348625
-2773.97057835362684374549341151
-2745.43253651834216823668557555
-2716.40675903568934993121298137
-2686.88753304299716813383670873
-2656.86918182930273441540043067
-2626.34606496817388923823209036
-2595.31257846007312231752495837
-2563.76315488461840900734143092
-2531.69226356310538419096315793
-2499.0944107316649046053597722
-2465.96413972544029864477252673
-2432.29603117417948934195314336
-2398.08470320964872281780546288
-2363.32481168528686401407959867
-2328.01105040853215863608515337
-2292.13815138626703133034927278
-2255.70088508384092342645704049
-2218.69406069814639921666544677
-2181.11252644523979987436391534
-2142.95116986301463297931729879
-2104.20491812945368970488571436
-2064.86873839700461985577262304
-2024.93763814364340842351378397
-1984.40666554121093006189312775
-1943.2709098416295565470027404
-1901.52550178162970646751065028
-1859.16561400664030877100792374
-1816.18646151452245832691417718
-1772.58330211985213178048607158
-1728.35143693948576877239406028
-1683.48621090017187409800866573
-1637.98301326900263174411759624
-1591.8372782075319175431401505
-1545.04448535042013369110948108
-1497.60016040950205084111309929
-1449.49987581750256305309876673
-1400.73925133278546661179119218
-1351.31395480472198254180492047
-1301.21970283650821955737068671
-1250.45226154430604530217528502
-1199.00744733491309840317910275
-1146.88112771629596457790520011
-1094.06922214224309277737633434
-1040.56770289245016349279708697
-986.372595989409694749627717866
-931.479982153538849663661420422
-875.885997798044871372967547626
-819.586836065096507021301891999
-762.57874790494239512332598021
-704.858043199693896397438356663
-646.421091933570477725570612942
-587.264325411490758468136427245
-527.384237527981960698123362622
-466.777386088475050613763356587
-405.440394185152617184443637406
-343.369951629621826302370487659
-280.562816444795956812284966808
-217.015816418485435051930676565
-152.725850721323328878763399699
-87.6898915917813601258272443745
-21.9049860911710953296788003643
44.6317420683284401923898542248
111.923090619420394245192189866
179.971776755856495620407935819
248.780435065485981050330343121
318.35161537646871265424542113
388.687780512739116181620653326
459.791303954600824373904656416
531.6644674001126681955606465
604.30945822269407104033936648
677.728366820131052039998429481
751.923183849901948796269240448
826.895797345463565534923192047
902.647989707842595442715230665
979.181434566562621549471491864
1056.49769350360243706363137928
1134.59821263372540546169628931
1213.48431903414054919203863601
1293.15721701605233403687150029
1373.61798423022588727895229961
1454.86756759823568557113130164
1536.90677906057644332814192318
1619.73629113229271685370092283
1703.35663225628669349418574494
1787.76818194344382488082887607
1872.97116568935122189535005918
1958.96564965458255884656543766
2045.75153509691432851931126841
2133.32855254178591520219159978
2221.69625567690380951932240353
2310.85401495593343150760302506
2400.80101089526065545311382418
2491.53622704677332425313614897
2583.05844262850495842093199295
2675.36622479379211796039481986
2768.45792051831647756620974534
2862.33164808302497859408216903
2956.98528812943804534489388584
3052.41647426225760984198458345
3148.62258317246349424181754327
3245.60072425222747650594121811
3343.34772867096693507061265455
3441.86013787969093137434115459
3541.13419150844618554537642714
3641.16581461913235835641697482
3741.95060427320741531631262024
3843.483815370824781815235188
3945.76034571471257022274177976
4048.77472024859709631472316445
4152.52107441616130747054536777
4256.99313658238378651467953674
4362.18420945459254775898426916
4468.08715043565308334549706549
4574.69435083635106955904296898
4681.99771386818114695268631719
4789.98863133136201781870552877
4898.65795890591960725866616916
5007.99598994600344206875306788
5117.99242766926611146917335482
5228.63635562389505372393150904
5339.91620630581799114016257654
5451.81972778749499359886393932
5564.33394820749637009937720544
5677.44513795660633753908616793
5791.1387693813446988635112669
5905.39947380939936055077120401
6020.21099568332660268179763282
6135.55614356879395053513142083
6251.41673778137413371280655916
6367.77355435117695813491132946
6484.60626501712005244936040738
6601.89337291203665099259409178
6719.61214356569533541583750296
6837.73853081470053396939982501
6956.24709716562257085349818094
7075.11092810996124843264344273
7194.30153983597304444221187491
7313.78877972217539823941385696
7433.54071892954031314337022164
7553.52353633291072266700205141
7673.70139294574581778993624161
7794.03629589444434481905412401
7914.48795088747670391544344937
8035.01360199834974506282357522
8155.56785743765099636539430313
8276.10249982526729633380278236
8396.56627928603492716802320474
8516.90468747663279938491273411
8637.05971040381924501875669216
8756.96955760858732612861181135
8876.56836496084092287949277157
8995.78586792682113932718136766
9114.54704172717013146406088573
9232.77170428565148880371936407
9350.37407726314670262239771942
9467.262299761574566202120911
9583.33788844701646709758561112
9698.49513685503704325563495068
9812.62044547250045406075868803
9925.59157280015055830735892379
10037.2767959404117122438767118
10147.5339672647349864612709531
10256.2094513182944632848136932
10363.1369232208123687169291495
10468.136006298510253862225551
10571.0107223766076730779279266
10671.5477228677581781751302011
10769.514262414942758964035137
10864.6558680910586088473737682
10956.6936484530750545836297686
11045.3211721043554353528898557
11130.2008308291564325933191412
11210.9595809320126530481503037
11287.1839301028144258327860507
11358.414002647436197792522554
11424.1364708010164091919630055
11483.7760801594022229009779841
11536.6854174887369569367674018
11582.1324613155098708655468031
11619.2853080614610900270654806
11647.1932616645143083768176407
11664.7631862712970227570368099
11670.7296090553006474524452217
11663.6164594964279321511822218
11641.6874394064219871480432527
11602.8806641193105235858862858
11544.7211097143990767321340507
11464.2010350739192983657945189
11357.6129950000092252350594564
11220.3105653202278973761924499
11046.3549693782383210195928191
10827.9740787331253222840149356
10554.6972383245749862052609584
10211.8947782353360112082744698
9778.13646036853730498776198665
9219.95598539578649813970078941
8480.05514399799782220728444862
7444.9743741905852169712722732
5818.81626520019458382004925548
937.852239202778493533858607625


==> anc/WILS3HQF2/H2gS30001.dat <==
# H2gS30001
0
0.00807748023488436377256998082445
0.00841929940858186154123223496285
0.00877124337233044140909663312368
0.00913322199458339143029546475172
0.00950509701448726145430946097584
0.00988667686535681058878668332094
0.0102777110932090172490378103698
0.0106778843449209655411668837772
0.0110868098993788264772391470802
0.0115040227137657306760773579225
0.0119289719558987558683309760271
0.0123610129922738218528926866627
0.0127993988002169734630119994438
0.0132432707712770638415232094702
0.0136916488717347731440599750247
0.0141434211248536589981204806619
0.014597332378268965742727491235
0.015051972318708724210272127897
0.0155057626950799264802764694991
0.015956943709842206243099038803
0.016403559537545821624678975758
0.0168434429284446470177489607745
0.017274198854224777546850086311
0.0176931871521334295063503246188
0.0180975041231711676289866883527
0.018483963039545226942430939052
0.0188490735162971356981561492505
0.0191890197019406523009497758974
0.0194996372431053933915487412333
0.0197763889786093453401888117259
0.0200143393191145004578971895566
0.0202081272695920100655922114989
0.0203519380532776542493792042994
0.0204394732976797446977485707582
0.0204639197455581679425677030903
0.0204179164566774431988936203113
0.0202935204696048775248661948787
0.0200821708969380134206915597952
0.0197746514321690745860642013845
0.0193610512519983882000894610976
0.0188307243043692676583974514332
0.0181722469798943918247142171108
0.0173733741727647035025810740752
0.0164209937467684581962452972789
0.0153010794327984858118215626028
0.0139986421962944004307123695201
0.0124976801265642251914947065573
0.010781126914974072999392584015
0.00883079900570922166016651775702
0.00662734152132603034101688545339
0.00415017308576941790899736406265
0.00137742969006970506813639363257
-0.00171409222929299415343059658816
-0.00514899330220071176297714738123
-0.0089533291000034603948260442651
-0.0131546681145806717686529891719
-0.0177821495466574172421860225254
-0.0228665405702227329741498716127
-0.0284402926981686089358748123664
-0.0345375968290707405555224866564
-0.04119443650617086888444162845
-0.0484486388668980671356856506425
-0.0563399227044842735580738600803
-0.0649099430021897913221412305611
-0.0742023312351616261328798923559
-0.0842627306648098339430650526671
-0.0951388257756193858642055147663
-0.106880364924341381768160637093
-0.119539175186363766561520052873
-0.133169168293599455488693874154
-0.147826336462319615083598783248
-0.163568736807895931337384207264
-0.180456462936320464664246665666
-0.198551602189601197807884733226
-0.217918176903681233090162603782
-0.238622067913441519977646892502
-0.260730918409716115668769712842
-0.284314016118231822253289016266
-0.309442151630207322525271833647
-0.336187450569317207262795104988
-0.364623177130240473559404029954
-0.39482350637056994957981153626
-0.426863262481071766963641632597
-0.460817620099893417729243962233
-0.496761765575208550819969745422
-0.534770514918998220736024675931
-0.574917885033418814413016992025
-0.617276614631906907435831043211
-0.661917631121444495920959014202
-0.708909459562112110173649915653
-0.758317569677306320593324704801
-0.810203656755186392982903026341
-0.864624852161742236762579497038
-0.921632859081374825990211853023
-0.981273009015444826864135517683
-1.04358323450666105912724210941
-1.10859295352165804174814103697
-1.17632186092032101079016058972
-1.24677862247352394553373654851
-1.31995946696665465204908934389
-1.39584667205089447763687547757
-2.17485475824158840819434476281
-2.68729106298523468400488569734
-3.04311678751544671363062172495
-3.29300639973175596299989139396
-3.46558943325681289692429961503
-3.57897970788390104468422867453
-3.64551045703874365507110812836
-3.67402572986143422888044228648
-3.67111779021405806012536825255
-3.64185049413802983972263593413
-3.59020847586686452752508452543
-3.51938966960706148438416242575
-3.43200330037418912678622137791
-3.33020824258502827297716995336
-3.21581234444884313713649758751
-3.09034538962645506733063193466
-2.95511377024568308169241041944
-2.81124217391011830349687283211
-2.65970586001589542790613562153
-2.50135599238620174920748356893
-2.33693976568278730879790200729
-2.16711657179287037585413315232
-1.99247111480487273564861743715
-1.81352414693084486794778017148
-1.63074132963950776547339534596
-1.44454060285765932544726026021
-1.25529835620169146277894667242
-1.06335463028634692930859751043
-0.869017526714880143490054784658
-0.672566967869036635848351955821
-0.474257918914392373237531075177
-0.274323162255791392598768310774
-0.0729756973894641040530832347115
0.129589174484530632165040129146
0.333192032477925806076164909333
0.537667744617432136799971090132
0.742864069872826860658944189286
0.948640426000777049608205102611
1.15486680010577030121105047563
1.36142278250334802361441120004
1.56819670749529562036119022234
1.77508488716194151893020263908
1.98199092634551228229300706567
2.18882510872126158299889497092
2.39550384529385511553230404874
2.60194917786633011816845864147
2.80808833104882452220301385488
3.01385330723720874301145733024
3.21918051972449700065822077084
3.4240104597322234482373695463
3.62828739368262089078955908164
3.8319590874900253340755409873
4.03497655504346659304939848534
4.23729382839183286606272397944
4.43886774743656533144090232452
4.63965776719141926567882852675
4.8396257808901644231387655857
5.03873595741600564915441858893
5.23695459169503627300269564055
5.43424996684361008705451672431
5.63059222698902536970228077451
5.82595325979681128404075363384
6.02030658783828202083990567803
6.21362726802065953586487264926
6.40589179838048618922757801322
6.59707803161056130878405449187
6.78716509475236434328702336635
6.97613331454083993606072079994
7.16396414793735286287353701844
7.35064011743029671504862277923
7.5361447507218863570985303173
7.72046252445462907891203247972
7.90357881166231496722766453592
8.08547983265853480655681143622
8.2661526091010472363082970176
8.44558492099312889494420041783
8.62376526640360713927122608447
8.8006828237058480616260778759
8.97632741615276571577396720783
9.15068947862012144138704079375
9.32376002636416228207709797482
9.49553062565215270988375529584
9.6659933661357152735014288529
9.83514083484722964308970911718
10.00296609170894910854418708
10.1694626464530707699720733526
10.3346244368588222722637432826
10.4984458082197769713651314745
10.6609214939611460676278218987
10.8220465973327787972512669993
10.9818165741090824323642155807
11.1402272162320993950845271013
11.2972746363385912371631438769
11.4529552531162163108571684063
11.6072657774377836055371879226
11.7602031992261500204774560992
11.9117647750056298502454644578
12.0619480160988283514060998013
12.2107506774306184128402927655
12.3581707469035708929900111678
12.5042064353115435169341702384
12.6488561667603470191607276491
12.7921185695664555991143662296
12.933992467606625458012913918
13.0744768720930426858212115509
13.2135709737502514168764305882
13.3512741353716253043590998972
13.4875858847345493925029249374
13.6225059078547839769229241243
13.7560340425616948739537838736
13.8881702723771628274231658272
14.0189147206820351095594030566
14.1482676451549607086433385893
14.2762294324693623212614170573
14.402800593235148704567381151
14.5279817571725643998795182465
14.6517736685063146401059810801
14.7741771815687952816093628256
14.8951932566019044234499435937
15.0148229557475172740526545034
15.1330674392172718162157319321
15.2499279616328426861630217281
15.3654058685283769829295657908
15.4795025930072308230770743835
15.5922196525455815322465823839
15.7035586459358994318127039475
15.8135212503636470950951557258
15.9221092186109344318628276878
16.0293243763811966019335986565
16.1351686197392800298222877167
16.2396439126616210551197478433
16.3427522846914832700752820815
16.4444958286944845371616105553
16.5448766987098941309802639262
16.643897107893415418447434904
16.7415593265473909146094674632
16.8378656802345752981837072203
16.9328185479718188493262022368
17.0264203605001895340222515478
17.1186735986282373045227718701
17.2095807916452697648183694396
17.2991445158016647710571380034
17.387367392853393364601656376
17.4742520886680661974061691399
17.5598013118899487975058687168
17.6440178126615160957779304317
17.726904381399235022479898261
17.8084638476213760839068086681
17.8886990788257610201641448646
17.9676129794154542745485776369
18.0452084896705014007972885165
18.1214885847639080029539337615
18.1964562738201386307317057765
18.2701145990144965098016315356
18.3424666347118223232695959485
18.4135154866430237138679159012
18.4832642911180169675610911813
18.5517162142737286761788693708
18.6188744513558682544403821895
18.6847422260332421885453151219
18.7493227897434379915291862077
18.8126194210687601966184991215
18.874635425141352486033460827
18.9353741330764893722106788941
18.9948389014330678559711534115
19.0530331117003743085814914206
19.1099601698102445814282533571
19.1656235056737761507409273732
19.2200265727417900616106797753
19.273172847588277645583716801
19.325065829516102543840474386
19.3757090401842625626014481453
19.4251060232560484031747391072
19.4732603440674674255904590062
19.5201755893153303973198916664
19.5658553667644277183482409777
19.6103033049732489682381085127
19.6535230530377258535880105643
19.6955182803525038059032803822
19.7362926763892716476572056682
19.7758499504917019625802526149
19.8141938316865771265607737893
19.8513280685106974269639619927
19.8872564288531883672371303351
19.9219826998128441646484781452
19.9555106875701636440455141536
19.9878442172737532497570013185
20.0189871329407897794603298486
20.048943297371252724498234363
20.0777165920756528156125566583
20.105310917215999554686256136
20.1317301915597661937262455923
20.1569783524466258325119296109
20.1810593557677470753551249696
20.2039771759574520433734420954
20.2257358059970535085884939001
20.2463392574307015260266587029
20.2657915603930832148876653414
20.2840967636488323039486663021
20.3012589346435177330784968225
20.3172821595660930146980495426
20.3321705434227002282085557595
20.3459282101217344681700557053
20.3585593025700863141335835924
20.3700679827804914567894441841
20.3804584319899280213108794185
20.3897348507890133938628167988
20.3979014592623635002695690652
20.4049624971398885255473439284
20.4109222239590100179027682484
20.41578491923779520916137564
20.4195548826590152235390150587
20.4222364342651446562039333336
20.4238339146643308001235591061
20.4243516852473716021449818813
20.4237941284157522550358652737
20.4221656478208011992895417209
20.4194706686140372349590416695
20.4157136377087904478691547654
20.4108990240531907547042793179
20.4050313189146290863732730681
20.3981150361758075776996664685
20.3901547126425066332138554753
20.3811549083632084133707113187
20.3711202069607281530720504231
20.3600552159760168056373191782
20.3479645672243108216014553711
20.3348529171638174448142817861
20.3207249472771367608450976608
20.305585364465634887984028924
20.2894389014569961833209195176
20.2722903172261961705047639676
20.2541443974301511078369826715
20.2350059548563147323671755563
20.2148798298855077658019240481
20.1937708909692812806793706387
20.1716840351221310310828996829
20.1486241884288963832471141473
20.1245963065676945713359553749
20.0996053753487586876509294517
20.0736564112695661314963852168
20.0467544620866632256878989443
20.018904607404611405031564798
19.9901119592825008299544082342
19.9603816628584985260447468281
19.9297188969929202442314955788
19.8981288749303382269820816241
19.8656168449812610063282172032
19.8321880912239463058443878078
19.7978479342269341302349010807
19.7626017317929142657124407171
19.726454879724570748352376745
19.6894128126130754565223540843
19.6514810046499339220014562136
19.6126649704629188117545070809
19.5729702659768603926322981972
19.532402489300098743880072475
19.4909672816374396222237230356
19.4486703282304948124640186107
19.4055173593263286204153741729
19.3615141511753749991024433895
19.3166665270596347652726154285
19.2709803583522095914259731169
19.2244615656092790872768636859
19.177116119695679461709977806
19.1289500429452971397536943623
19.0799694103575484675183172589
19.0301803508312774517056556652
18.979589048437467541980553751
18.9282017437322309805035444032
18.8760247351116104341341675886
18.8230643802098027278463714572
18.7693270973424937663793033545
18.7148193669970774370947977347
18.6595477333716197223328184865
18.6035188059645227276812119217
18.5467392612169421902534682128
18.4892158442101166303091307933
18.4309553704198770397623776914
18.3719647275307232814358820509
18.312250877311977654733031422
18.2518208575586578531888518856
18.1906817840998513217059319579
18.1288408528775213822464996294
18.0663053420988330475474111952
18.0030826144652538434547557616
17.9391801194818629257749786599
17.8746053958504910796627531103
17.8093660739505156649596708439
17.743469878411349125829276328
17.676924630780888300124019531
17.6097382522944355093552364127
17.5419187667488624416382922097
17.4734743034870654156140867515
17.4044131004980571012598850128
17.3347435076383566627438120316
17.2644739899806792009627665517
17.1936131312962880772060097809
17.1221696376777621235040129587
17.050152341309345995997926018
16.9775702043924983070693098643
16.9044323232347311979706698368
16.8307479325103494429871002161
16.7565264097022500295345574665
16.6817772797345377493372905645
16.6065102198063523014421375749
16.5307350644379917456666425079
16.4544618107411602522441002217
16.3777006239259698116292739837
16.3004618430581912344121176169
16.2227559870811852736345649605
16.144593761117956544961327234
16.0659860630698682967115520914
15.986943990529742954167068989
15.907478848028360555645559267
15.8276021546347645035815436945
15.7473256519323023505415203945
15.6666613123939807274932046213
15.5856213481825114751155584804
15.5042182204023855850734949447
15.4224646488334494754220151124
15.3403736221777931723786462172
15.257958408854313153537786607
15.1752325683781074750433740473
15.0922099633649237999261823459
15.0089047722042418016605206783
14.9253315024482636240886839956
14.8415050049681474102174350751
14.7574404889332920449416122565
14.6731535376744144862718716405
14.5886601254966091331659310951
14.5039766355146037637083507497
14.4191198785890993967286513943
14.3341071134504825830172839252
14.2489560681044201514557231367
14.1636849626229936118427228256
14.0783125334352239521560318147
13.9928580592422161185005140556
13.9073413886948756489247934073
13.8217829699864019016630763457
13.7362038825277560179958304328
13.6506258708922840008709029531
13.5650713812359328290470380318
13.479563600422364361890449403
13.3941264981081379518911983657
13.3087848720724548475299409998
13.2235643971092718298399296385
13.1384916778375294355966880543
13.0535943058285471900786584691
12.9689009214991977598306149759
12.8844412812763334954645090626
12.8002463306033540032380287344
12.7163482834352695527151397863
12.6327807089559302579294155347
12.549578626352421980958122985
12.4667786085995985396972571532
12.3844188963455109305600512882
12.3025395231499932258681377477
12.2211824535186323282066078655
12.1403917353986452235541005997
12.0602136690690615846164148574
11.9806969946740731454032013325
11.9018931010267267817688092282
11.8238562587644600098491954336
11.7466438814861984941098374115
11.6703168191656135918458634417
11.5949396889458095727999081464
11.5205812494147310817960061404
11.4473148256867138725369525112
11.375218794137645372293112581
11.304377137543312494783200616
11.2348800837646650417783115665
11.1668248441602765035202097838
11.1003164717891493726055663521
11.0354688644756380959336447349
10.9724059443299656280389437227
10.9112630538959574980530845626
10.8521886205045346120214589041
10.7953461557605735937581195548
10.740916678011813872274507374
10.6891016745676470072573189385
10.6401267610307019800384103822
10.5942462530634894342866196813
10.5517489502307163799563887503
10.5129655568116042538000932312
10.478278354943463610118458515
10.4481340428387030967407496672
10.4230611292828853156820038389
10.4036940724624269771836547179
10.3908077325050811690099299492
10.3853682173743543859510954627
10.3886110285452043065339729198
10.4021673563117199151846129367
10.4282817066052326752126256574
10.47022014562742607648990879
10.5331326845618357061488110552
10.6262359361338519972581113892
10.7704466714869780522316555599
11.0873349647990561807176224211


==> anc/WILS3HQF2/H2gS30010.dat <==
# H2gS30010
63.5413163807900734467716700468
63.3727444650714760728849278177
63.3610719753305676968201278421
63.348678452132123709657990975
63.3355248625170115040312323017
63.3215704473383467371860948855
63.3067726749446316017867085122
63.29108719634410411115567982
63.2744678021966687970133859306
63.2568663820116790021138240611
63.2382328859637161888343079051
63.218515289774426572541096182
63.1976595631464903716838332375
63.1756096422759698296987768674
63.1523074070116590182058745625
63.1276926632746845972346623941
63.1017031313985174858901560193
63.0742744410987767139526489624
63.0453401338337536592269861199
63.014831673370460040542858195
62.9826784654271948238869061666
62.9488078873221058706475382657
62.9131453286179457764119391854
62.8756142438161215497918540987
62.8361362182181253605779869441
62.7946310481393939203938973891
62.7510168367294343292189295584
62.7052101067225004552521769674
62.6571259315149978298532263967
62.6066780860388906841422239066
62.5537792189743949598822082314
62.4983410479198337520439672013
62.4402745792113256181405369462
62.3794903541595373881107970178
62.3158987235445700025954504977
62.2494101522826050756300617154
62.1799355562486013415348886508
62.1073866733074025665753517607
62.0316764706703342651843745722
61.9527195907548767511966518088
61.8704328377803714202901483484
61.7847357073819190237469788557
61.6955509615665399273681798743
61.6028052513690624418357744594
61.5064297895887556058553018351
61.4063610759999859864795249794
61.3025416774295979872768347336
61.1949210650786191246633316293
61.0834565114344793339979622875
60.9681140490702860235742454827
60.8488694935577679714795079633
60.7257095326281186020960663507
60.5986328835978343747470360003
60.4676515209323351078624128154
60.3327919756461284337432920553
60.1940967080318846049294972006
60.0516255549692589030546073769
59.9054572527847798184109936095
59.7556910363136728709275869518
59.602448314450108132169454865
59.445874422060995205889401855
59.2861404476770336746530193171
59.1234451358602002538558629887
58.9580168625762004916474710037
58.790115681270701446972255199
58.620035436656591894452345718
58.4481059424634722546187754624
58.2746952185776873106468203285
58.1002117821094256396657460101
57.9251069859610588383446857358
57.7498773974368008215302337533
57.57506720832733224729106491
57.4012706667243459897143556249
57.2291345195699248266842342204
57.0593604536261030609258562378
56.8927075211638186503276460755
56.7299945352219069809505723135
56.5721024177814148252867590866
56.4199764826455185681249748332
56.2746286332197089028377982665
56.1371394537616575782943511577
56.0086601710285412890591852785
55.8904144616072518138676646488
55.7837000785882522191249384813
55.6898902696581627875067566601
55.6104349571639684825857308225
55.546861649270933722904039046
55.5007760500284261491634285493
55.4738623350082648067151540244
55.4678830582283115300768799463
55.4846786553633603458275943567
55.5261665078237227188153002238
55.5943395322012693865591075981
55.6912642598992377197434429252
55.8190783725359602417765398897
55.9799876600075238343512565365
56.1762623699769993770548116969
56.4102329200973590687191252333
56.6842849475418660823950451177
57.0008536744798351209456012827
57.3624175730656430550613623955
57.7714913193690812664512060042
63.8744625932413755665900282228
69.9598630697268756274724686966
75.6098359765338898022085721766
80.8091037011228532769394789598
85.6034208925600215219429866319
90.0443008800340093295011887829
94.1778167230321757820589552914
98.0429464752219382937891761997
101.672186487069431113521237067
105.092599040881053728007726964
108.326809763168813582073238288
111.393844987533858191859054038
114.309806231633635439581792294
117.088406245299985369667452737
119.741394229061735400276842363
122.278894240009552825439000291
124.709676033307189174428123929
127.041373282183458357061327623
129.28066064148718141207131135
131.433398430685850732641130972
133.504751669471626012473905353
135.499288656656162968469687818
137.421063118140448998591571487
139.273683067043447121987479486
141.060368846769707071216539241
142.784002312632911192182196804
144.447168710325211214027935426
146.052192501028063858708148953
147.601168141838146957246658703
149.095986640481161215824661547
150.538358553087522251704756277
151.929833974147231878118865114
153.271819971869547718161449148
154.565595844888182882390083594
155.812326513623877574902238529
157.013074308598630782670887611
158.168809376229130392991356899
159.280418888270100866119911093
160.348715212687617221628233304
161.374443180179341825348047208
162.358286560920484796650088678
163.300873849681813437566597115
164.202783443663293179731954209
165.064548285750556347892741139
165.886660036056861007526855414
166.6695728262565160252774581
167.413706644099094108982060408
168.119450389414299253167303547
168.787164637708435468669087511
169.417184142977581274929704367
170.009820107506026741504635321
170.565362243086763691888360193
171.08408064521506347907862893
171.566227499300565542327567963
172.012038635762588061906763678
172.421734948971080696453651309
172.795523693332551320867621246
173.133599668363230130903608698
173.436146303312530331032772536
173.703336650774573293214857578
173.93533429773373987889493579
174.132294201614423222723040836
174.294363458130423356827884634
174.421682007042882531620497225
174.514383281326241799870123785
174.572594804699852748021547584
174.596438742000344376012527811
174.586032406439468444606067373
174.541488727407715052077564414
174.462916682140100418350115796
174.350421694236276247430746504
174.204106001851852500019729586
174.024068997854788521642555977
173.810407544437040230961440939
173.563216264083043046489381171
173.282587808831571595387170069
172.968613109536499048485208814
172.621381606693142602328071264
172.240981464263085389501797653
171.827499767809177931300277201
171.381022708142538590912009292
170.901635751583634359898554495
170.389423797848902229722709647
169.844471326491952673785507697
169.266862532753365851808479152
168.656681453604721767460952538
168.014012084710149377621471841
167.338938488971757024067246868
166.631544897273298911674143557
165.891915801988875047269518087
165.120136043779938327780659684
164.316290892164018116130884015
163.480466120302028297281984245
162.612748074417506786927523328
161.713223738230360131025615476
160.781980792759415353834875078
159.819107671822089707512918817
158.824693613535576996220039788
157.798828708101935426748895559
156.741603942139182408761430705
155.653111239801807755382341307
154.533443500916873544709349915
153.382694636345954182451739533
152.200959600768472858481932148
150.988334423068409621556346092
149.74491623449379982200787411
148.470803294746826027728479066
147.166095016151555465661216319
145.8308919860364190538349953
144.465295987459303716503106129
143.069410018394578966847896089
141.643338309493448733349813055
140.187186340521661655109968974
138.701060855571783241516282549
137.185069877140890775975554127
135.639322719158659426683674279
134.063929999045331580093704411
132.459003648873969615303687941
130.824656925706656431000613662
129.161004421169901596815937988
127.468162070330409734707068981
125.746247159928549295815549026
123.995378336023303714798776503
122.215675611099174053458142938
120.40726037068241523295003793
118.570255379511110705589988854
116.704784787300908088003224773
114.810974134145737166191335164
112.888950355590499138779019009
110.938841787410540299694236092
108.960778170130693773318871958
106.95489065331477941466726909
104.921311799654685333395454649
102.860175588886506140717776573
100.771617421559675033634631794
98.6557741226835918860766118643
96.5127839452749108145799014514
94.3427865738274019261514503571
92.1459231277251372952512447959
89.9223361646186652353700283625
87.6721696837828245992123573309
85.3955691294739074918115117376
83.0926813943030000787818382042
80.7636548226415130921939794869
78.4086392140741524402447075278
76.0277858269138725401121122561
73.6212473817926973880289163945
71.1891780653416839565147601211
68.731733533972736477283198981
66.2490709177744559374414648161
63.7413488245337242766426753815
61.2087273438942750839771303076
58.6513680516630899736660630141
56.069434014275080333135186115
53.4630897934261659878572213368
50.8325014508845438442241706432
48.1778365534896492035481418022
45.4992641783480487472487688573
42.7969549182352658394786394545
40.0710808872123245402074762874
37.321815726465607421489261448
34.5493346103784528699133614336
31.7538142528427690567175609947
28.9354329138188132564456729751
26.0943704061511758586862771152
23.2308081026489174750886123384
20.3449289434377342878749798241
17.4369174435919705678842434199
14.5069597010542575170339485294
11.5552434048505337220513933279
8.58195784360819405354653785528
5.58729391438512036468721075506
2.5714441318173684398395938918
-0.465397362406679038363945380126
-3.52303478973783450768618008822
-6.6012707246153806714318786912
-9.69990608396610064682059149008
-12.8187401163449755276716986235
-15.9575703907093592690383505302
-19.1161927848183253900407397383
-22.2944014732487517687231753882
-25.4919889150195688341242045887
-28.7087458408154427794459848354
-31.9444612398009990291536975797
-35.1989223460165120648708466305
-38.4719146243457957932796964959
-41.7632217560468238378260475925
-45.0726256238353913397681592863
-48.3999062965118989190195574852
-51.7448420131210951985011425301
-55.1072091666343565356532647799
-58.4867822871438111006713739416
-61.8833340245573289329967970444
-65.2966351307830998061468498071
-68.7264544413922063166791469348
-72.1725588567472702360693720876
-75.6347133225849054436034263458
-79.1126808100393502813657734934
-82.60622229509427549384052515
-86.115096737449370555913062733
-89.6390610587879006411529118122
-93.1778701204309981886708532911
-96.7312767003640064063876131122
-100.299031469619726478046717472
-103.880882968002935058150265913
-107.476577579140033139629223121
-111.085859504837160817279335943
-114.708470738729564055160708984
-118.344151039204428461253201723
-121.992637901578800392192770958
-125.653666529513596518688900968
-129.326969805644058288933483137
-133.012278261406336487967805529
-136.709320046039192202152793795
-140.417820894739072794786148093
-144.137504095946063752202147111
-147.868090457737428172164086216
-151.609298273304623869329573443
-155.360843285488832122042552093
-159.122438650349140457292824203
-162.893794899736592959230137616
-166.674619902846353695547890605
-170.464618826719220196386209305
-174.263494095662672604465034832
-178.070945349560548150892978399
-181.886669401039287896035435801
-185.710360191457510989617083259
-189.54170874568442870575824412
-193.380403125631313722643642327
-197.226128382498886929733530692
-201.078566507702071697178441359
-204.937396382432091115322070029
-208.802293725814344123803658236
-212.672931041618888440460368351
-216.548977563478698935852377153
-220.430099198568970527379043863
-224.315958469699332135771432162
-228.206214455768200178488731931
-232.100522730527213415325705268
-235.998535299601161341251841656
-239.899900535706766437770035342
-243.804263112011362210431455169
-247.711263933570103279760610525
-251.62054006677782457340034548
-255.531724666769027762656736345
-259.444446902696707996127425105
-263.358331880817835806106156464
-267.273000565310270472100306475
-271.188069696742694335601800793
-275.103151708115814298539743238
-279.017854638389568209723567367
-282.931782043407390695310671237
-286.844532904124725268813975652
-290.755701532044906670403613082
-294.664877471761268054422970226
-298.57164540049983985191285359
-302.475585024552288075396605334
-306.376270972483775852387374509
-310.273272684995208507996802178
-314.166154301313824023827931308
-318.054474541980300587288253479
-321.93778658789445348974180097
-325.815637955475165894864790654
-329.687570367783421732705351992
-333.553119621450162523185708621
-337.411815449243150119026703898
-341.26318137809905936843705248
-345.106734582438621951686953731
-348.941985732573766655073159537
-352.768438838006321563294153346
-356.585591085407927303646740745
-360.392932671060322382853591596
-364.18994662752406403610549004
-367.976108644292000255700695893
-371.750886882171367127827919319
-375.513741781125203315436095466
-379.264125861289799928231980617
-383.0014835168700846676159943
-386.725250802599115344320991736
-390.434855212431166361910968738
-394.129715450120164263152295974
-397.809241191316391231554929061
-401.472832836794302077969409931
-405.119881256403325656606765889
-408.749767523309869559414933694
-412.361862638076241601670975589
-415.955527242094849594010017198
-419.530111319869604661084637405
-423.084953889606886210596549931
-426.61938268154726749947325737
-430.132713803435878844781993105
-433.624251392493682859057779303
-437.093287253213873593693552856
-440.53910048026689420291614269
-443.960957065753983285127453822
-447.358109490002476798207753583
-450.72979629504605760925978379
-454.075241639879482245450197894
-457.393654836519722466548600121
-460.68422986584360769751349279
-463.946144872105581582408498895
-467.178561634967695682895560724
-470.380625017797020946835329858
-473.551462390902785715994086218
-476.690183028296223158349987774
-479.795877476459754027355672606
-482.867616893508107112596554295
-485.904452357011589208671519223
-488.905414138630186021126854382
-491.869510943575651474330312729
-494.79572911277628145208117902
-497.683031785464624214634470975
-500.530358019740795702759584851
-503.33662186848205906252087804
-506.10071140777146717778425421
-508.821487714803068095037346954
-511.497783791986669361574206684
-514.128403433719479103243955387
-516.712120032012890926431099755
-519.247675316857799602221932024
-521.733778026878375407047075527
-524.169102505459105570302959889
-526.552287217129673432629309493
-528.881933178553003240978236139
-531.156602297979176779328142403
-533.374815616496996561438419123
-535.535051443830162516948988269
-537.635743380780050525929017107
-539.675278219704802664699239103
-541.651993713636772588338361894
-543.564176203768123393533808231
-545.41005809406708511990887991
-547.187815160713109626852221503
-548.895563682844273962941776679
-550.531357379779165780131282744
-552.09318413839022464359526653
-553.578962512645522634928371
-554.986537975477530419564311365
-556.313678901053153277856749524
-557.558072253177560209440689571
-558.717318952928336151115933634
-559.788928895643565355876021435
-560.770315584027849838043499283
-561.658790340335858069593286705
-562.451556056275708175159933539
-563.145700434364362271218699414
-563.738188668870077207526883636
-564.225855508081592834800186947
-564.605396632318363671621324026
-564.873359273684141009234233428
-565.02613199388085947359873186
-565.059933525217683895664675638
-564.970800567003044446472001767
-564.754574414472397852755941818
-564.406886279890485757511451142
-563.923141144999479183101080577
-563.298499959985029329184004174
-562.527859975892448854760084458
-561.605832964073670940623731333
-560.526721036705519068398923018
-559.284489735354056491060834246
-557.872737998299409428233944771
-556.284664549786061829042087328
-554.513030172881994989992961578
-552.550115228860511734398768236
-550.387671665674215020008328404
-548.016868610658571661972583407
-545.428230460943962136290160603
-542.611566159857429926492115917
-539.555888066614939096550759914
-536.249318473611342746351042949
-532.678981378902736241679827515
-528.830876551743482823214281753
-524.689732196336873494522209064
-520.238831568226570878850176236
-515.45980765224501112579456507
-510.332398362327401938542631025
-504.834152516884641521578071086
-498.940073854052200869362930776
-492.622186247789169105403973065
-485.848997572059391775102700885
-478.584831578161855233247635503
-470.78898551840603089654100453
-462.414654185000250006792249095
-453.407535459667419305541618057
-443.70399321774882986960678353
-433.228591538351017602923336397
-421.890713540943369908693071268
-409.579808683756500910249939906
-396.158514980331842612003571029
-381.452355037069316040056996716
-365.23363673499750475481073879
-347.194953788747308813212059875
-326.902569750353810038681028137
-303.706859709584176975562046305
-276.547656525531793071396456424
-243.443524347767442174187815717
-199.611334313528691534706733853
-110.908026491706434629631859005


==> anc/WILS3HQF2/H2gS30100.dat <==
# H2gS30100
8379.63187489580390339870434871
8374.61233745861058001792955994
8374.36065049499148423254696023
8374.0976073504757135730064752
8373.82278621939305807283383939
8373.53575638993450584196799481
8373.23607862916537216013017578
8372.92330563324707897958486534
8372.59698254787090460361209113
8372.25664756414691019844790764
8371.90183259543261545131253733
8371.53206404082759456010634197
8371.1468636413005739638920255
8370.74574943465322057488250316
8370.32823681575779011494003835
8369.89383970873210832545069767
8369.44207185793268541867903241
8368.9724482448525512682762662
8368.48448663820179218302682357
8367.977709284622605438542054
8367.45164474764346629085256823
8366.90582990260486596337813933
8366.33981209538778508984664615
8365.75315147284096054889021404
8365.14542349282899029032893281
8364.51622162180483829770953684
8363.86516022774129049273934117
8363.19187767612978498401880674
8362.49603963656465154269903121
8361.77734260716841189777411913
8361.03551766377106135558415662
8360.27033444032417041815349428
8359.48160534649952965838166812
8358.66919002778152030747056821
8357.83300007260129838391750691
8356.97300397016734085944640669
8356.08923232160824162874681844
8355.18178330584638019985450421
8354.25082840025091191713143381
8353.29661835456030599344217039
8352.31948941480240750915822379
8351.31986979195690356405569288
8350.29828636788348345090024639
8349.25537162856043764597711662
8348.19187081192369752626649459
8347.10864925454539329488100942
8346.00669991802323382054995331
8344.88715107224611047139641363
8343.75127410863550088987181935
8342.60049145201429754470651951
8341.43638453490214459402251233
8340.26070179275667215817072225
8339.07536663295070736242167193
8337.88248532407448896500743285
8336.684354745457597747858679
8335.48346992959714492748707839
8334.28253132243743587098479603
8333.08445167815426233504951231
8331.89236249623878831593629044
8330.70961989923904743654687964
8329.53980983949210422134983532
8328.38675251256177170664464527
8327.25450584388512954011851842
8326.14736790333143550533569599
8325.06987809000164061823817504
8324.02681691666578585622758275
8323.02320420977842465644747871
8322.06429552706878685892182856
8321.15557658032469061655064627
8320.30275543624305023945043224
8319.51175225318675637475363689
8318.78868629646703906660653638
8318.1398599594815449654868428
8317.57173950282320564547761943
8317.09093220850076416691082799
8316.70415963187402640955290348
8316.41822662003243796324459835
8316.23998575239632046811175856
8316.17629684759658251002366868
8316.23398117053420614580625695
8316.41976996532556416715710678
8316.74024693404548952163999309
8317.20178427828526343820681935
8317.81047192110709559559633489
8318.57203953162686047311089996
8319.49177098389180925029295731
8320.57441089671670177081842584
8321.82406292256108145139649056
8323.24407948232256515765556708
8324.83694268013154686640715968
8326.60413617900773518646221159
8328.54600787583020687803138882
8330.66162328384194953563021698
8332.94860961433256720072428513
8335.40299064781028436210563287
8338.01901260059475718330849922
8340.78896132715925602001079725
8343.70297135366017133560632033
8346.74882741595408757880800463
8349.91175937815238420427944191
8353.17423163761298900834549919
8356.51572838148704620077504616
8384.67136466172980782082488689
8391.22678817156212378116279206
8384.76744502612061971142813746
8370.06431679446230958306690376
8349.95148421030996078926786101
8326.23342913269688600818293436
8300.11996104012132006655614468
8272.45370427820926914986362731
8243.83849050543681714765073307
8214.71638386766386916364329037
8185.41621334608608378380339197
8156.18540010781356091913118727
8127.21153265544586953554888835
8098.63740476264161742789540862
8070.57174784219545591190511033
8043.09704779382075656506506243
8016.27533962034654520665211191
7990.15256967254641482719581843
7964.76192441552554927417596224
7940.12640121281751733007036707
7916.26081500366133623742069282
7893.17337962215957869799978481
7870.86696456947776972169623166
7849.3401014961712545375174028
7828.58779577755068111109057763
7808.60218496031314048667235868
7789.37307592577244223769399194
7770.88838527706082380854721998
7753.13450197761300242843024206
7736.09658713445146849452042532
7719.75882267243457454859672224
7704.10461822854529276366897869
7689.11678372406517380022933945
7674.77767361291783955281158672
7661.06930765799640991447620794
7647.97347218081045496225572115
7635.47180500862844971971654686
7623.54586676622892193091377074
7612.17720069508819748770818636
7601.34738280735781085767647848
7591.03806387685452272543806716
7581.23100452018158969194174917
7571.90810441685037791019869417
7563.05142654911085602114508117
7554.6432172032117962835993256
7546.66592235851131340668270067
7539.10220099487349047166790765
7531.93493576861583297824789573
7525.14724144009836024336257984
7518.72247137959249410987540816
7512.64422243049025896685601114
7506.8963383687079325436168585
7501.46291216307382529038820527
7496.32828721255863922891759961
7491.47705771157838842487312482
7486.89406827358812578824868858
7482.56441292522120784803601698
7478.47343356784098157289950942
7474.60671799016563764214747581
7470.95009750427318603562139295
7467.48964426751597638831234638
7464.21166834444085535291854262
7461.10271455552640288187166075
7458.14955915324757604931435798
7455.33920636052070568872706824
7452.65888480184951455604246416
7450.09604385338479000057518204
7447.63834993454060445409090583
7445.27368276070515627943630668
7442.99013157388163398619215489
7440.77599136562570224139590476
7438.61975910530864666532678493
7436.5101299830025846055615832
7434.4359936776889571140346811
7432.38643065738860659162582982
7430.35070851815076865169490507
7428.3182783673232666476544025
7426.27877125568349070257327584
7424.22199466221844919091037282
7422.13792903465180055733659432
7420.01672438821374839617794527
7417.84869696462507213077590798
7415.62432595280982715965947652
7413.33425027245405015901406837
7410.96926542118286469741031787
7408.52032038582932737062283453
7405.9785146180096045906907341
7403.33509507399573283397087917
7400.58145331868499832362572881
7397.70912269330010677653489103
7394.70977554631348784877013524
7391.57522052696937951743781929
7388.29739994067620157955735668
7384.86838716545689760915798837
7381.28038412857441239725124797
7377.52571884239152399262044416
7373.59684299847731979304695762
7369.48632961893533047626672954
7365.18687076389950977046280167
7360.69127529412280898895085436
7355.99246668756810398013428862
7351.08348090890185933167311856
7345.95746433078642767708599545
7340.60767170586663353869064251
7335.0274641883497095156197923
7329.21030740408423271743638202
7323.14976956805300509741387496
7316.83951964820643893282942061
7310.27332557457660056101709733
7303.44505249262732500789285326
7296.34866105981247104499844057
7288.97820578433220237102286245
7281.32783340509594646228023144
7273.39178131192021391432980368
7265.16437600500959599998000105
7256.64003159278985481770126862
7247.81324832718295459946055683
7238.67861117543504597827561783
7229.23078842762971269669803231
7219.46453033904014013631576465
7209.37466780649519589570881744
7198.95611107795566289511176995
7188.20384849451798221982209612
7177.11294526408380085700480141
7165.67854226595434013431363183
7153.89585488562907153861003188
7141.76017187910838049797313646
7129.26685426601979317036325119
7116.41133425090691797378562991
7103.18911417203949786206071277
7089.59576547712186978209903396
7075.62692772529567578135351821
7061.27830761485085981772386623
7046.54567803607681161526301344
7031.42487714870298200004729856
7015.91180748339539282878996408
7000.00243506679220015601518598
6983.69278856957784423180311008
6966.97895847711133796025687019
6949.85709628213991122884941731
6932.32341369914454752849579554
6914.37418189987892773133012678
6896.00573076967794060114669304
6877.21444818412623792711059771
6857.99677930569131188352986613
6838.34922589993926148646770299
6818.26834567096480230841177956
6797.75075161568016764391295266
6776.79311139662035901472855796
6755.39214673293473834701258511
6733.5446328092472225552189524
6711.24739770207935293110257794
6688.49732182354227603167299806
6665.29133738201519910094621607
6641.62642785953918088475225633
6617.49962750566619745145313857
6592.90802084751429175445744761
6567.84874221579028458882734403
6542.31897528655200270324124079
6516.31595263849227649815153636
6489.8369553255370843036086053
6462.8793124645601819799801718
6435.4404008380263647761411843
6407.51764451138517222765987814
6379.10851446504637555906233188
6350.21052824077798971099207185
6320.82124960237683785477597486
6290.93828821047087416616776407
6260.559299311321549767798462
6229.68198343950349616171562692
6198.30408613434770919671110436
6166.42339767004325368690552206
6134.0377527993012832634052066
6101.14503051049389096223244399
6067.74315379818898251876291249
6033.83008944701100547878070371
5999.40384782876598222480052378
5964.4624827127778930895809786
5929.0040910893920461953107115
5893.0268130066096629106308025
5856.52883141982651135101073406
5819.50837205465704476630622613
5781.96370328283415669527173207
5743.89313601118336029574802675
5705.29502358367894531523086392
5666.16776169659847295891941911
5626.50978832680084684324555005
5586.31958367316215790529543606
5545.59567011121255341531608971
5504.33661216102653620319134571
5462.54101646842837122330520537
5420.20753179958367430056237785
5377.33484904905779429319427196
5333.92170126143128728346988918
5289.96686366657263243698009488
5245.46915372867836691555757587
5200.42743120920103516562527376
5154.84059824379576995573492711
5108.7075994334269631027315272
5062.0274219497873578110917261
5014.79909565519301740088016752
4967.02169323712901293850839642
4918.69433035763234154581725717
4869.81616581771055523334697503
4820.38640173700686496218249994
4770.40428374893510500077386533
4719.86910121152091800587680494
4668.78018743419887194780843569
4617.13691992082896722861975073
4564.93872062921015825219725168
4512.18505624738312143522593831
4458.87543848702957538837874885
4405.00942439429102405678803533
4350.58661667834587648238441691
4295.60666405810052529069238002
4240.06926162736716909846195185
4183.97415123891897228941825142
4127.3211219078316010191512578
4070.11001023453929048665659266
4012.34070084805342074093771412
3954.01312686981214366357112926
3895.12727039865095127531802503
3835.68316301740624617327051012
3775.68088632168701187975595381
3715.12057247137362962229229457
3654.00240476542779643628648168
3592.3266182406234179353990478
3530.09350029483533081219177759
3467.30339133555081120707660453
3403.95668545429810470369732025
3340.05383112771673435115440528
3275.59533194602617075599619466
3210.58174736968265263299996012
3145.0136935150486009223635125
3078.89184396993525256355452092
3012.21693063991693365203364158
2944.98974462635488317611510473
2877.2111371371098201271628091
2808.88202043096561623331833095
2740.00336879683159743029552363
2670.57621956883825919592828701
2600.60167417849066039736551141
2530.08089924509558075440624977
2459.01512770573281937845374203
2387.40565998609791513609606531
2315.25386521360323146109348391
2242.56118247418692556826624792
2169.32912211434498153914484024
2095.5592670899704057393697249
2021.25327436365605008107363494
1946.41287635219354445636234702
1871.03988242608069791203717057
1795.13618046293369639355003186
1718.70373845678872566209787814
1641.74460618537053979963596443
1564.26091693750325427073082824
1486.25488930294156198152672727
1407.72882902700896518232864583
1328.68513093254382075403193638
1249.12628091177436970197621295
1169.05485799087084655440461068
1088.47353647005665042144578956
1007.38508814230184495943687954
925.792384593771408530565074417
843.698399589358180878579133827
761.106211546796887021764154143
678.019006103031539953692494796
594.440078776694550206107100213
510.37283773075266672492487746
425.820806639583153178307334155
340.787627664964133092360329658
255.277064545696639813260828455
169.293005805823469104222999869
82.839468086672406463535427783
-4.07940039177018565662274746492
-91.4593162343539779728588528752
-179.295857133012345201678067444
-267.584457981314745367183026586
-356.320406834521330807998169466
-445.498840707960782620620616235
-535.114741206151803242814757034
-625.162929974662369265297755256
-715.638063966246845024539575592
-806.534630512317337367262465267
-897.846942190290012735018740533
-989.56913147679709235877878638
-1081.695145176168278801648581
-1174.21873861295861296415625223
-1267.13346957663013602380375448
-1360.43269200577888859963466323
-1454.10954939853307862553620313
-1548.15696793492872604590802298
-1642.56764929619142783759748218
-1737.33406316491237222715865958
-1832.44843938909822815425312461
-1927.9027597919924338703470813
-2023.688749608403574369010058
-2119.79786852702826287870611878
-2216.22130131691388290652813045
-2312.94994801476265736492662427
-2409.97441364822396526181443482
-2507.28499746864693760273039684
-2604.87168166495949020264016111
-2702.72411952839138889057904123
-2800.83162303565481022292787967
-2899.18314981592196522390028709
-2997.76728946448004168346212145
-3096.57224916328171131828770891
-3195.58583856572564423158609507
-3294.79545389987474749170234463
-3394.1880612409267996984399799
-3493.75017890006684863468522727
-3593.46785887282438254607668567
-3693.32666728569888378083397196
-3793.31166377506933387309866933
-3893.40737972722691769856044984
-3993.59779530272136050298791617
-4093.86631516204066045086503327
-4194.19574280289625993415038087
-4294.56825341199914577059591785
-4394.96536512611772074525484588
-4495.3679085883277991279230079
-4595.75599467561134956943113404
-4696.10898026323525353628524309
-4796.40543187953344434358367916
-4896.62308709170009671621744503
-4996.73881344883641341214122945
-5096.72856479261857388264348396
-5196.56733472838755457888487551
-5296.22910702999594741559409694
-5395.68680273014710319970273739
-5494.91222362395934556690759548
-5593.87599188677579086830707614
-5692.54748547746722423532190278
-5790.8947689652386736742180176
-5888.88451938078684104377860662
-5986.48194665103227728532018404
-6083.65070812995192172883911224
-6180.35281668555287198488747731
-6276.54854174393232282249202323
-6372.19630262470339539792108493
-6467.25255342671628345596911786
-6561.67165863766614895542391768
-6655.40575854432888540114094775
-6748.40462341001407071109844148
-6840.61549526026581636426035416
-6931.98291597439240374100170127
-7022.44854021612433348822721286
-7111.95093154809738649958956606
-7200.42533985777619610960211691
-7287.80345797190912742929707464
-7374.0131550466845458571673119
-7458.97818398428130155955455169
-7542.6178597348270639801972767
-7624.84670488541906581027573682
-7705.57405840207352678624044322
-7784.70364276067523048989383607
-7862.13308396008271804935336606
-7937.75337803094615418584727435
-8011.44829660833517538433782447
-8083.09372288863850030364994564
-8152.55690779595723198011438179
-8219.69563438323139727399263625
-8284.35727631633893583964041016
-8346.37773364341786437514643316
-8405.58022581891617028778642984
-8461.77391798056173270541369852
-8514.75235157050736879281924043
-8564.29164429164801896393224062
-8610.14841675688694239704176533
-8652.05739357156654030291564174
-8689.72861438217880745733444397
-8722.84417480872780183842433061
-8751.05439703393841646303958026
-8773.97330360250108693296897797
-8791.17323352468589947978628517
-8802.17839401971136565116262754
-8806.45707978457658362477474418
-8803.41220814480454212056905476
-8792.36970339154955544941661796
-8772.56410283724539240436241574
-8743.12052888222250237462171242
-8703.03184167739238382534819286
-8651.12930142253165238160979261
-8586.04433880417523128526840519
-8506.15790622307087364829702163
-8409.5320997069368384618990742
-8293.81583007431391758307078314
-8156.11139613920129663834158561
-7992.78012852758150969250616229
-7799.14920205024152123882276461
-7569.05019902038647252985211617
-7294.05366424479232371383005571
-6962.11126660023817810576174185
-6554.92310690357967670561366477
-6042.15647426380126540039417547
-5366.09384947220437933153031406
-4384.23077843164245635137028949
-2023.79101311513418610382349007


==> anc/WILS3HQF2/H2gS30110.dat <==
# H2gS30110
-570.747441346063608692182077223
-570.658337823219285018118225252
-570.654460222622886219528175782
-570.650453478091991128946853975
-570.64631654958755467577466619
-570.642048726882029581996409101
-570.637649668930542352374329476
-570.633119446295319519402382326
-570.628458586802955390336007598
-570.623668124621133401759252041
-570.618749652948395766007183373
-570.613705380517458710596008354
-570.608538192119346510765508499
-570.603251713362214458531340475
-570.597850379885090749229197127
-570.592339511252825484117427499
-570.586725389764220233198062296
-570.581015344410545191705229452
-570.575217840226346364827502807
-570.569342573278507513727231947
-570.563400571542856941053530276
-570.557404301920084227944977843
-570.551367783644233305455939455
-570.545306708337431606889298568
-570.539238566963655056345608242
-570.533182783932057935899599558
-570.527160858596545332490322854
-570.521196514392650830863890757
-570.515315855845206555580574259
-570.509547533670545368892323453
-570.503922918184829849717380254
-570.498476281215317960198275672
-570.493244986693693385331263694
-570.488269690089735262850273835
-570.483594546819286372248986691
-570.479267429732392567440843796
-570.475340155755303588224134966
-570.471868721723403022893166876
-570.468913549400712123155974029
-570.466539739635009865079837892
-570.464817335545434319914778342
-570.463821594581265461828475255
-570.463633269226008283869568355
-570.464338896049453589411926963
-570.466031092731634106386274174
-570.468808862596045111843869349
-570.472777906094680293711969761
-570.478050938583855311190421979
-570.484748013616957708486206343
-570.49299685085767388683974203
-570.502933167584403850806165856
-570.514701012612989345486970805
-570.528453101310067263844274541
-570.544351150202849208017553009
-570.562566209512472189344944721
-570.583278991746844789300165929
-570.606680194284743219995355677
-570.632970813665452025633476362
-570.662362449067207287101544436
-570.69507759221286228383107126
-570.731349900682407574897823891
-570.771424451339177393473942995
-570.81555797028980046749865979
-570.864019035497358913053065378
-570.917088247853086709031522337
-570.975058366184698742167907331
-571.03823440133968527601751668
-571.106933664130409200645508489
-571.181485761565578996367919425
-571.262232535420832797820804275
-571.349527936821190889844083476
-571.443737830121706229035249405
-571.545239718981733158718888023
-571.65442238713510657939441898
-571.771685445965752413850059085
-571.897438780608736294980129058
-572.032101885913739317055537048
-572.176103083235010097774691994
-572.329878608652910010373281076
-572.493871562891512824090188429
-572.668530712878937727807581118
-572.854309134607084906102891926
-573.051662686690369458060795111
-573.261048303804287734081968507
-573.482922099009713756851201905
-573.717737263843268372097745474
-573.965941754983405152595334182
-574.227975756291252595923295696
-574.504268905079547490964806846
-574.795237271586322909969141146
-575.101280080825543934871563898
-575.422776166256461738913184774
-575.760080145057180154698971974
-576.113518305203636523578484087
-576.483384195037860536623178629
-576.869933906550373428784212714
-577.273381044187872523933107983
-577.693891371610430462488072016
-578.131577129437250863102286076
-578.586491017603545286070653054
-579.05861983646080020585948366
-579.547877781134731205612584014
-584.57369957464774802864357113
-587.935259480708383738801745449
-590.354762737530466466510095274
-592.152463902687185674626306094
-593.503359488995704826996008983
-594.514908633337752125978779305
-595.258301940806002228760126214
-595.783307939365372167043678123
-596.126149473047944998440225115
-596.314031839693773776061912624
-596.367910207328841475093748374
-596.304264595159768158744764027
-596.136283768611330514658686064
-595.874680909402025293101651974
-595.52827115562818332436279168
-595.104390194592389396599449802
-594.609203843435709426704366986
-594.047941084079021130569707999
-593.425072229451714409590796471
-592.744447035734369264045099552
-592.009403096867864800678249858
-591.222851867144685570273421799
-590.38734761959532681781802741
-589.505143233027731373872722634
-588.578235701891072841355504682
-587.608403547452283678677534747
-586.597237788759158846966379891
-585.54616774920209202003533154
-584.456482689594106469525207523
-583.329350044288658602433559975
-582.165830873886261250914944986
-580.966893023052677817510228854
-579.733422375218554780782309667
-578.466232520452058729972772447
-577.166073093468222524088391654
-575.833636991774131415771218959
-574.469566646523173377493961324
-573.074459488639511191832144144
-571.648872728564376213303950535
-570.193327548337491835660338842
-568.708312788712323783980737152
-567.194288200878682022081480819
-565.6516873215578628604308945
-564.080920021294740238881825886
-562.482374768343425672434567407
-560.856420644346949483041900961
-559.203409142822415381818903336
-557.523675777101290505026296582
-555.817541520694944077892588638
-554.085314099940919589309529107
-552.327289156140356952317003025
-550.543751292143635819465804792
-548.73497501641590034314982163
-546.901225595964171497127637579
-545.042759828089923241425262696
-543.159826739709385160838472787
-541.25266822192857892162806922
-539.321519606646290256750180622
-537.366610191164976324784561475
-535.388163716099511118203226148
-533.386398801271946216070338648
-531.3615293437546712914793577
-529.313764881763966793523252925
-527.243310927702009988109006513
-525.150369273290316421975983426
-523.035138269424880353436905801
-520.897813083107368057964789778
-518.73858593356285815639445914
-516.557646309438724545302381937
-514.355181168787799690186927344
-512.131375123368482227692430924
-509.886410608645799241413108193
-507.620468040735506556718150159
-505.333725961423995455937215209
-503.026361172279218289791233612
-500.698548858777365737240124556
-498.350462705282143460601726498
-495.982275001636474394464536757
-493.594156742057059195260529267
-491.186277716959820946370842266
-488.758806598288070363507598046
-486.31191101886457630001496595
-483.84575764624301564761187798
-481.360512251492979280156343141
-478.856339773315360282254638951
-476.333404377851134704429542448
-473.791869514515897777643045863
-471.231897968164715342817545437
-468.653651907866602795794583421
-466.057292932544995503387422195
-463.442982113719696810057679054
-460.810880035566778531715556782
-458.161146832495582148925780472
-455.493942224426163990403736102
-452.809425549936098851817744129
-450.107755797432373188196690418
-447.389091634492044163489199587
-444.653591435504309303636888253
-441.901413307736528780765434641
-439.132715115937483430329155058
-436.347654505582659893267799634
-433.546388924858560746786275091
-430.729075645475879846201502573
-427.895871782394805082784924687
-425.046934312539661505611586155
-422.182420092574541237436046939
-419.302485875806441158240980308
-416.407288328277707160163247016
-413.49698404410523062704136432
-410.571729560119827550916210817
-407.631681369855525100082452436
-404.67699593693505879587146262
-401.70782970789472234845621166
-398.724339124488790344703414124
-395.726680635511031960588907839
-392.715010708168333981973277974
-389.689485839039137501860383796
-386.650262564647249961848936876
-383.597497471679609232904796641
-380.531347206874736851204220375
-377.451968486606912050935553862
-374.359518106189516531405102763
-371.254152948919532489773778218
-368.136029994883814660111431831
-365.005306329546492958462473141
-361.862139152135688530424651482
-358.706685783846635816911618255
-355.539103675877290524201437159
-352.359550417311562432132092601
-349.168183742864437579827550911
-345.965161540502441727597016497
-342.750641858952141682885718
-339.524782915108679021821922625
-336.287743101355678179521013039
-333.039680992807264357932257107
-329.780755354482363014093069321
-326.51112514842092889501498234
-323.230949540751265955208595343
-319.940387908717147514219416726
-316.639599847673026360961157797
-313.328745178055235041618483934
-310.007983952336715293080446987
-306.677476461972480668257146084
-303.337383244342706144929833465
-299.987865089700051344727605768
-296.629083048127558459414269404
-293.261198436513220742221008152
-289.884372845547091226895642957
-286.498768146746593033463795235
-283.1045464995155011401014159
-279.701870358241889857043708893
-276.290902479440179516682483211
-272.871805928942269247712230464
-269.444744089142609347450444471
-266.009880666301945981145426917
-262.567379697914362050709032099
-259.117405560142140469227768582
-255.660122975322889180509606432
-252.195697019553290547634192276
-248.724293130353770714971795148
-245.24607711441832677684259326
-241.761215155453700651262045111
-238.269873822112048081056027683
-234.772220076021218820548917396
-231.268421279916739497125011326
-227.758645205879573574128394863
-224.243060043683723021843604767
-220.721834409257733488386889352
-217.195137353264168737208849528
-213.663138369801130689552321428
-210.126007405229918406476253365
-206.583914867132942613610569021
-203.03703163340604177916646545
-199.485529061489381186393604071
-195.929578997741157797349041851
-192.36935378695838090370657939
-188.805026282049051536419526775
-185.236769853860122308659267405
-181.664758401165683759657918049
-178.089166360819893329277093998
-174.510168718079238816627471886
-170.927941017098809566791279076
-167.342659371607335706879104276
-163.754500475765848548588415389
-160.163641615214913834321013404
-156.57026067831549388571031693
-152.974536167588604987715056248
-149.37664721135905259146900078
-145.776773575608649240650705941
-142.175095676044448627698731022
-138.571794590387663988898338213
-134.967052070889080285178650699
-131.361050557076917435334932642
-127.75397318874325643045252713
-124.146003819175301636090514441
-120.537327028637921169505607463
-116.928128138114083124088580386
-113.318593223309988817843638354
-109.708909128931895397535731857
-106.099263483241819280653821708
-102.489844712899519324897146421
-98.880842058098374557050681519
-95.272445588002996064284722633
-91.6648462164966465629860872548
-88.0582357182467845432751813847
-84.4528067450973030903765437679
-80.8487528427962968757077887294
-77.2462684680684647802378372309
-73.6455490060415405711571743313
-70.0467907880364404335212838097
-66.4501911097311244181578699
-62.8559482497084894873507851754
-59.264261488398945328118712539
-55.675331127428670993985379661
-52.0893585093849112932612910465
-48.5065460380100472583467576442
-44.9270971988365656313643784068
-41.351216580275458744770183417
-37.779109895171009154784968156
-34.210984002835353630813592609
-30.6470469315766793847613565779
-27.0875079017353825507501668741
-23.5325773492430157520756686846
-19.9824669497193690181286891917
-16.4373896431235672877480011499
-12.8975596589756292566986752127
-9.36319254216551744957787502657
-5.83450517936731923177713103638
-2.31171582607683419733827852919
1.20495586570849378978100628641
4.71528881914767035549992584991
8.21906050353191955932633617734
11.7160469045570250756221237949
15.2060224938703555437198732598
18.688760197869866480776873528
22.1640313657315154849739147713
25.6316057366406338501740813714
29.0912514062018642514239099835
32.5427347920012988184435094218
35.9858205982934325489984829204
39.4202717797844813584920929026
42.8458495044824997161598440027
46.262313115583567240342078695
49.6694200923620941232059667953
53.0669260100320189761165667926
56.4545844985443366064759785024
59.8321472002849941484145308806
63.199363726635728471400277166
66.5559816133588822726283262889
69.901746274765626888595926561
73.2364009566253325685859230231
76.5596866877720574138675599311
79.871342230362269805582588448
83.1711040287359710350956115981
86.458706156831339815401253606
89.7338802641008728600130560391
92.9963555198747398784470573456
96.2458585561147008838829101933
99.4821134084994419570684135024
102.704841455779565438550935038
105.913761357337714333240360114
109.10858898888641040326383041
112.28903737623313234699072768
115.454816627038945376609358459
118.605633860493606544515094397
121.741193134826500780720512497
124.86119537256899950778423952
127.965338283479864825406396968
131.053316285041134681977775181
134.124820420427504335206408244
137.179538273847551917927617148
140.217153883150225167774088795
143.237347649584795293716057089
146.239796244596974231527307136
149.224172513538063524304196355
152.190145376157835629244566775
155.137379723745318887726097209
158.065536312774741272674665994
160.97427165490655905075408669
163.863237903185726348466734852
166.732082734271119774025252049
169.580449226521285815013158817
172.407975733752392201425090571
175.214295754474399463148579036
177.999037796400984109425111633
180.761825236017595448363527991
183.502276172980165619966915994
186.220003279104364514149151996
188.914613641691841099938367275
191.585708600925558747505467886
194.232883581051047606461831976
196.855727915044089524328858647
199.453824662447941600099904269
202.026750420044607655849791768
204.574075125004789525519667318
207.095361850139890677759517664
209.590166590856692781401601059
212.058038043390960844808675141
214.498517373870122939677182234
216.911137977727172519860014002
219.295425228957897809893703916
221.650896218681281685867827808
223.977059482428248532913467099
226.273414715546655229339457901
228.539452476070305071524310353
230.774653874356557223083333919
232.978490248750536510302156903
235.150422826483717957363847701
237.289902368960435626507049083
239.39636880052728028544817502
241.469250819757001346138867175
243.507965492209969150655023306
245.511917823561990334096362778
247.48050031190675489634947312
249.413092477953822500839105654
251.309060371748154376209643249
253.167756054434018019897314386
254.988517053473802314867227305
256.770665789609953248193788489
258.513508973724840509058039178
260.216336971607737044555682125
261.8784231344789442941581476
263.499023092946977114054407874
265.077374011884009867801206538
266.612693803495653945896794339
268.104180295631534081974482353
269.55101035213074305737385811
270.952338941718471270499521843
272.30729815166397853869086394
273.614996142072259706118500197
274.874516036308464445603636853
276.084914742641060771015705567
277.245221701731982407009926185
278.354437554093986566303125332
279.411532721070789816303775335
280.415445892266941739463021712
281.365082411653462115469178159
282.25931255379237988339583019
283.096969680747382745621536436
283.876848269266015770456778908
284.597701796716448305437016712
285.258240473021589976319590387
285.857128804435318570729046955
286.392982973426525190723957798
286.86436801714940942709293821
287.269794784951133727557854853
287.607716653063173557671228269
287.87652597199642017183285224
288.074550219160247037742398874
288.200047825790637380818501871
288.251203643328723943514226115
288.226124009851190291566260644
288.122831371913153118044206817
287.939258411096513927623415623
287.673241617510548253422186516
287.322514244282940336910745762
286.884698567485223844169782378
286.357297364684028813401568418
285.737684512064412000149575312
285.023094584422163796205068307
284.210611323758792286892027197
283.297154820102031479866615007
282.279467221723529407460990567
281.15409676013700462865080451
279.917379836873667137179416115
278.565420872442175297599584366
277.094069561031830371416292828
275.498895104758030099344547358
273.775156915132373495029647881
271.917771162454477435540508709
269.921272420012751724622223014
267.779769481416629444941417866
265.486894215405242551811096703
263.035742048622224700203108832
260.41880231327281254610335554
257.627876235764965395138763109
254.65397973573415920338896762
251.487227397279343206575439937
248.116692886455282754095321368
244.530239604811868456831749652
240.714313314799683161660493611
236.653685586248615272632019758
232.331132786739563910127029007
227.727029327945967225641241772
222.81882493896710961314000524
217.580362121756939514523009927
211.980968651925862104707063277
205.984225674034388633122252214
199.54625469026405926277001922
192.613267301821820320877095436
185.117940461523935278131191964
176.97383092706035056833258129
168.066321532245796950956744798
158.236967303597217607847164054
147.254012705612869805050806125
134.749803376226064192563677991
120.061341187031655469879406453
101.667081040595545434214077539
70.3282645836524247137114793092


==> anc/WILS3HQF2/H2gS30200.dat <==
# H2gS30200
-100.81477020388103140094448938
-101.485577913003069007229911079
-101.525268792210698878836122981
-101.567195312576994898598194517
-101.611474657312643026048366414
-101.658229463873726368145284204
-101.707588021802778017460194397
-101.759684472810262008100836658
-101.814659012583014219418868714
-101.872658093737288102832863923
-101.933834629259294650546044149
-101.998348195695123803317191869
-102.066365235264291310848938335
-102.138059255976460995244350024
-102.213611028728722144478108846
-102.293208780250715257040318864
-102.37704838064644231811140828
-102.46533352415430275154751957
-102.558275901610283656969428126
-102.65609536295281279596010592
-102.759020067951056057125532958
-102.867286623170902042733963382
-102.981140203014014894670719801
-103.100834652474640997475539373
-103.226632569055816175115577749
-103.358805361070733668880203993
-103.497633279325806068765414847
-103.643405418938908395479906262
-103.796419687788967847163249134
-103.956982737821039319150237648
-104.125409855143880960082204762
-104.302024804554470734584454055
-104.487159623805586364167081798
-104.681154362598273982587358615
-104.884356760930597774290047855
-105.097121861067424862056309115
-105.319811547013191184988817784
-105.552794004970769002593703007
-105.796443097855006389021499823
-106.051137646499682341683628095
-106.317260609752145736390217091
-106.595198155191613264705124937
-106.885338611736051130266649785
-107.188071294920076480460305455
-107.503785195133996099073727072
-107.832867518613885031019955095
-108.175702070466791829998561381
-108.532667468506438190234328168
-108.904135176166304279527475206
-109.290467342252397888928373851
-109.692014434801483599320677771
-110.1091126558268889479348858
-110.5420811232686632188245308
-110.991218806024024768340115686
-111.456801197524676689363447731
-111.939076712957552613954419441
-112.438262794903680902535579983
-112.954541711905968927190582639
-113.488056034281777845803205115
-114.038903771382370606169007172
-114.60713315448218011460572866
-115.192737049571292980476813492
-115.795646984541042756114776481
-116.415726775613267577544258879
-117.052765738388486884223264175
-117.706471469598750925623622855
-118.376462186570982261546443047
-119.062258612562158176402288488
-119.763275397546828786097507293
-120.478812065750755600739211493
-121.208043483264911504858145201
-121.950009841477333530617759679
-122.703606154864700967282911477
-123.467571274932158284676199028
-124.240476425822821620764048933
-125.020713271384528630016852951
-125.80648152833059033118355786
-126.595776145616392151622119061
-127.386374076330364382781670231
-128.175820675324572505202554034
-128.961415763548048725913490175
-129.740199408658449073824322754
-130.508937481040162627729973136
-131.264107054916704415139052818
-132.00188173588020551205167785
-132.718117008939503378115153528
-133.408335715178589548732992797
-134.067713780385179580424851375
-134.691066335618118856251607989
-135.272834387690800214177390673
-135.807072217007766858130051453
-136.287435701146364531182754358
-136.707171785056237492061789589
-137.059109342773319991300359287
-137.335651701109755829568690848
-137.528771122861694946324630521
-137.630005575619531411729365629
-137.63045814218163412300650217
-137.520799459733009392547002211
-137.291273607174603282481737514
-136.931707893037404569809425125
-136.4315270299776406143009316
-124.031461505152400054489063499
-107.907650918170349545954601615
-91.3889021667598323651039857956
-75.3826460727466194001377937862
-60.1845411115537152542978543012
-45.8800872017300451959167593019
-32.4716335333289446491040194529
-19.9267816974597309070729838979
-8.19902054732912166819342758826
2.762863298965945259493810079
13.0103501233302261290283783991
22.5931033244566055441612060216
31.5580462568257950749791039819
39.9490263691556585159607923882
47.8067781944301914473672699715
55.1690353595652356306315021696
62.0707121558119347162627116376
68.5441121518030813855623854442
74.6191412230202277066174261714
80.3235132774375426295919256832
85.682942997900126887534202626
90.7213232716455892001864057186
95.4608868147880794923760008712
99.9223524778986774287056367779
104.125057206983091348395040167
108.087074843571005529867211847
111.825323000689925197548579204
115.355659219502958131544719494
118.692967535918870008905807171
121.85123649163366077730881685
124.843629523592575493200596864
127.682548567385258644987837869
130.379691617578599359503737521
132.946104903282501743260834765
135.392230260923153012671178188
137.727948218158922422406405894
139.962617242637949615175039977
142.10510955621023358601485667
144.163843868555534924603745964
146.146815343259992902188568118
148.06162307349585381274409455
149.915495313012467867095239906
151.715312680577040589508057159
153.467629531817027978939439606
155.17869367117815832327176808
156.854464558042802679522840056
158.500630144621661840971031807
160.122622468749745784879742728
161.72563211193577806131341833
163.314621621716126797131790627
164.894337987362718607552911072
166.46932424912673600407558221
168.043930313325466470161288724
169.622323038576361364238119102
171.2084956522441714777018725
172.806276550601829335535900221
174.419337531233391901688071949
176.051201501758014614208587304
177.705249704966688997275411278
179.384728496885137602208425113
181.09275571106028361953679039
182.832326639473332701988872099
184.606319657873961028343690645
186.417501520975981352257937586
188.268532350827519973333255628
190.161970339743832584494605775
192.100276187446932330385786677
194.085817290474217654241707821
196.12087170048147623773362284
198.207631866759124828656351071
200.348208176981055950691186686
202.544632309808163701933792892
204.798860410112464172431370285
207.112776099534175454520998856
209.488193331625464476065676841
211.926859101546658416874142664
214.430456019129939049487661129
217.000604753551150065773250568
219.638866357266573024976594212
222.34674447633500038067475349
225.125687453751863625111076347
227.977090331967700891700611648
230.902296760344394667641522293
233.902600812916241647657027335
236.979248721466203349621314077
240.133440528598070707659451624
243.366331665180445199943236453
246.679034456256298409459013628
250.072619559250522453139129928
253.548117338065602543878157612
257.106519176430765241455233637
260.74877873366125907807095395
264.475813145790513649945975605
268.288504174857619828752536839
272.187699308964802516993381888
276.17421281556333749333731023
280.248826750280799581448317721
284.412291923466801830100237712
288.665328826507745551046925357
293.008628519842863088867404945
297.442853484503370635108203721
301.968638438893280902564236299
306.586591122433826074432351492
311.297293047603024271107783452
316.101300221817241219150664084
320.999143840522242018808776134
325.991330952786817672519913179
331.078345100622258924855767295
336.260646933185414751314309787
341.538674796961518172343149704
346.9128453029651143737852379
352.383553871943032640018866303
357.951175258512170702463100333
363.616064055116691636081045701
369.378555176643869331120077986
375.23896432649507351327751656
381.197588444868087528514400744
387.254706139968942362552451691
393.410578102835580815671675797
399.665447506421799149844927192
406.019540389557922348748990938
412.473066026374434835358879188
419.026217281746200807208391883
425.67917095328786464670436423
432.432088100405426570457736132
439.285114360884752746294153298
446.23838025547481950876597592
453.292001480901730602562249365
460.446079191728912302527885414
467.700700271459316307896069235
475.055937593256881429789723288
482.511850270646863339656458484
490.068483898537881891204790543
497.725870784892606179484785063
505.484030173358850256120098604
513.342968457158442032711193108
521.302679384517511968573419776
529.363144255908786889115209907
537.524332113364030409845989548
545.786199922102909928546077346
554.148692744713258105380234419
562.611743908106903273481212162
571.175275163464939256610718833
579.839196839376463286777428506
588.603407988365405393048627916
597.467796526991079554538729888
606.432239369699483258472980956
615.496602556594136369712367118
624.660741375287362114904087122
633.924500476985353368243355814
643.287713986953118219770883411
652.750205609498442932010870542
662.311788727607331700330263437
671.972266497356965852921236534
681.731431937226055800147496386
691.589068012416523476024266053
701.544947714294738227047390916
711.598834135055022784091756886
721.750480537702836415762565486
731.999630421449918505754728689
742.346017582608727069400408265
752.78936617106872308490952212
763.329390742432423401278485656
773.965796305884663284027066431
784.698278367864165677316648568
795.52652297160229969357021301
806.450206732589817752046523869
817.468996870028381579787078802
828.582551234319814684133596437
839.790518330642245924409676421
851.092537338658628746298677698
862.488238128399527047572485871
873.977241272358545308095363009
885.55915805383534155126644444
897.233590471557791123357281009
909.000131240611561585084633228
920.858363789702108783146879252
932.807862254770906144224543452
944.848191468984568291149543544
956.97890694911242123356012435
969.199554878304999765551138329
981.509672085282913549696583152
993.908786019942512014519411218
1006.39641472538179005874055261
1018.97206680634700713059209657
1031.63524139409753708580077251
1044.38542810768352092611920614
1057.22210701162795472458279089
1070.1447485700019064273383633
1083.15281359687861347843015577
1096.2457532031492640470160139
1109.42300873968030375005719853
1122.68401173678913285189237611
1136.02818384001206166009281145
1149.45493674213536987003343543
1162.96367211145726454478785874
1176.55378151624544680895135609
1190.22464634535187468192766231
1203.97563772494314420528754918
1217.80611643130169847678595003
1231.71543279964980964607994298
1245.70292662894495750747280472
1259.76792708259184508292549744
1273.90975258501284143872184886
1288.12771071401511969888658034
1302.42109808888915843535180094
1316.78920025416959179390733433
1331.23129155898562214501500692
1345.7466350319243428283810143
1360.33448225132635158382361609
1374.99407321092896120253465112
1389.72463618076812623044867162
1404.52538756324589639452955447
1419.39553174426577171848589681
1434.33426093933376367306044326
1449.34075503451825348566622335
1464.41418142215687490404131694
1479.55369483119362590761634315
1494.75843715202422335400012487
1510.0275372557223472045088096
1525.36011080751386723710050228
1540.75526007436039502245875203
1556.21207372650754692555255651
1571.72962663284712900785124105
1587.30697964993605041006487296
1602.94317940450812598160394869
1618.63725806930802886845733561
1634.38823313206948610242315734
1650.19510715745236088588763428
1666.05686754174551943574969197
1681.97248626013432235278303196
1697.94091960632319410101244471
1713.96110792429499201181124412
1730.03197533197980002284197393
1746.15242943659629287268166216
1762.32136104141893337985192711
1778.53764384371395728451540543
1794.80013412357634425546790822
1811.10767042338874610693014906
1827.45907321761161869650620619
1843.8531445726015555891002077
1860.28866779614202101004467451
1876.76440707635729684540503395
1893.27910710966646167062188811
1909.8314927174195752937449451
1926.42026845084291435242977175
1943.04411818390405520489698193
1959.70170469369078949038508887
1976.39166922788024261677878894
1993.11263105885610072927185482
2009.8631870240124892613456989
2026.64191105176273477641345642
2043.44735367274992704062480013
2060.27804151573382221621583842
2077.13247678760512909948536333
2094.00913673695353282600191967
2110.90647310058986452522963858
2127.82291153239554653096347729
2144.75685101384375151459818692
2161.70666324550652557990674441
2178.67069201883034952271390018
2195.64725256742915257827609541
2212.6346308971085459313056514
2229.6310830937978988407573524
2246.63483460852772059627435592
2263.64407951854851061802323737
2280.65697976364366191822660057
2297.67166435664300538616937857
2314.68622856709500915131239044
2331.69873307700433269911465303
2348.70720310748720150967788884
2365.70962751513972380566452778
2382.70395785685361151429124779
2399.6881074217495725290932153
2416.65995022883067407882705058
2433.61731998888598289210095032
2450.55800902909849294205840343
2467.47976717873046091251257872
2484.38030061417346538530552072
2501.25727066155944557257569216
2518.10829255503228973873560084
2534.93093414867683351004338757
2551.72271457999296339866925272
2568.4811028826864356784975498
2585.20351654642451197935595926
2601.88732002107303604439570876
2618.52982316279154135662051703
2635.12827961921374785450296324
2651.67988515078168493034800061
2668.18177588513191561170100226
2684.63102650125111700477426439
2701.02464833992470774582939204
2717.35958743679533980940732665
2733.63272247412683986136753175
2749.84086264713245117373763898
2765.9807454404727448292523189
2782.04903431025697922331826158
2798.04231626659050570824600522
2813.95709935139842412191591349
2829.78981000592031167996787798
2845.53679032191054147148718428
2861.1942951701913464619963988
2876.75848919978904026444579966
2892.22544370043511856651945621
2907.59113332073052459850563001
2922.85143263375007824815398615
2938.00211254130154034699463622
2953.03883650744626435493271014
2967.95715661123174500467563142
2982.7525094078760457180441955
2997.42021158687503251191884603
3011.95545541466998444051102353
3026.35330394860931237786729024
3040.60868600795695015868735878
3054.71639088663388195985494548
3068.67106279121978775387636513
3082.46719498647952273986741815
3096.09912362930362224575143315
3109.56102127045155631527117173
3122.84689000184799731866305916
3135.95055422539131330776114396
3148.86565301727351276192881645
3161.58563205966361017424133753
3174.10373510925126743622145783
3186.4129949695614360113478857
3198.50622393110749495185946362
3210.37600364032062293775717615
3222.01467435474360860987367616
3233.41432353817036182925122708
3244.56677374520537990664347164
3255.4635697400619050711791723
3266.09596478925837675525054889
3276.45490606214723577802509899
3286.53101906684647839939019438
3296.31459104206057020539833886
3305.7955532173794101259216243
3314.96346184582402461193644305
3323.80747790254132551150528187
3332.31634533249428609834157365
3340.4783677175826437118394916
3348.28138321967083265040525618
3355.71273764027145090691929891
3362.75925541987476771323030608
3369.40720837982485955206028659
3375.64228198686671414652540093
3381.44953889461050889208948831
3386.81337948669036212753622111
3391.71749911275834757023235358
3396.14484166996784304242463559
3400.07754913845305202212504754
3403.49690662853881629048803552
3406.38328243886362041318869751
3408.71606255688650531908704208
3410.47357895471188172777026098
3411.63303094179559607886679273
3412.17039872945451462965804149
3412.0603482372237798627285614
3411.27612602436345697271705574
3409.78944305675461339896338537
3407.57034581454715630090335093
3404.58707300241260749900735323
3400.80589583362105792952688284
3396.19093951076171474640453149
3390.70398310635389218193380497
3384.30423453885877661580992379
3376.94807672203395317945989652
3368.58878021035959298637496387
3359.1761767344593816121722031
3348.65628687123791941732532166
3336.97089366245131610019366183
3324.05705220138441488897819117
3309.84652294182338140594254003
3294.26511360057916417605461677
3277.23191082582203249546292975
3258.65837801537750866431843315
3238.44728941222876306545833098
3216.49146234433276320605340309
3192.67223845024182175304954248
3166.85764983817458485274032875
3138.90018574387994885842934666
3108.63404696097398273135268776
3075.87173543194387411728600374
3040.39976918675521324730381923
3001.97322921245602189748052968
2960.3087200404588204926422533
2915.07513509779040159800808106
2865.88131846215535913049700721
2812.25923020442559676737941275
2753.6404108248708167471894176
2689.32212418076685898041577203
2618.41696702132344674194890041
2539.77471315612940175108353415
2451.85473304880780554337412732
2352.5036945295053356533384825
2238.53324563101410256166862556
2104.81453972185740760596102101
1941.94377761555087674254753439
1727.86364487875252564505618542
1320.88041976259585983468676132


==> anc/WILS3HQF2/H2gS30210.dat <==
# H2gS30210
165.532176080620131460966235018
165.547080153805300797710925114
165.547952792852177834625632663
165.54887387831494622925728453
165.549845894119010031805661968
165.550871435237986025553133338
165.551953211307970644193235017
165.55309405023571019104649676
165.554296901785526135168907302
165.555564841128079453271892748
165.556901072332144973533468638
165.558308931778499044163100274
165.559791891472791741017917917
165.56135356223186794319037033
165.562997696715409192116650462
165.564728192271979106498144161
165.566549093565557601126026236
165.568464594945431156768029997
165.570479042518855377820007788
165.572596935882209096030317032
165.574822929462402963765255284
165.577161833416076070523572507
165.579618614029597488526339101
165.582198393558071350184019336
165.584906449436409328388629003
165.587748212790068223565643507
165.590729266167237551823475431
165.593855340408087227603890717
165.597132310560133220588632015
165.600566190741834024664298405
165.604163127849177585573094636
165.607929393992241867424439404
165.611871377540497677617603652
165.615995572646955328459696736
165.620308567112123376873918088
165.624817028439134961275946993
165.629527687921292951459031758
165.634447322592678127335715213
165.639582734861345071732694188
165.644940729632990068989639697
165.650528088720807452432128516
165.656351542324550943531845062
165.662417737348582248586706554
165.668733202314920764872030292
165.675304308613008814399574118
165.682137227813082693753844339
165.689237884754700880890014756
165.696611906106140768101409231
165.704264564074052379580214116
165.712200714925974444008367156
165.720424731971102758988908912
165.728940432627086301325074874
165.737750999182652158741248966
165.74685889284757147762231265
165.756265760662927234346055225
165.765972334825889681038504013
165.775978323964312961815589914
165.786282295877510291444097788
165.79688155124062653063846818
165.807771987751195002847474753
165.818947954177836689067708677
165.830402093752738736294646533
165.842125176331646911178672127
165.854105918727741215183187224
165.866330792609059131703511353
165.878783819333215352868320666
165.891446351078171986175468861
165.904296837613872120488543574
165.917310578046794091174984663
165.93045945685804159934046285
165.943711663545576039950651723
165.957031395172729805230527599
165.970378541118303198185799948
165.983708349318409134663646041
165.996971073286823548289389821
166.010111599198919067763576142
166.023069052324247332384417304
166.035776382094369389347049205
166.048159925095413326319299253
166.060138945278767058230417716
166.071625150687879594928201637
166.082522186003794857889710792
166.092725100216061351094454808
166.102119788728135668568041478
166.11058240920618339786419534
166.117978770475860983029710307
166.124163693761501862867419494
166.128980345544023974942529702
166.132259541285286534853563605
166.13381901922451517061808572
166.133462683393171907931932418
166.130979814913990643335958081
166.126144250542785199116159975
166.118713527272144309620212789
166.108427991637330990780648143
166.095009872138532389051233179
166.078162312910685668377567313
166.057568366421578747241037762
166.032889942548253983215521781
166.003766710856488964065317151
165.969814952271705737027471668
165.930626355563065162403606133
165.277026141313480746292395263
164.525029479926998091826101338
163.746576731620061620301763079
162.962269281882441669519836279
162.179597359556285095409437484
161.401444279477375274451540212
160.628797509013318248617172736
159.861796347660555319109649982
159.100188263856043717559255037
158.343543836849225160261941189
157.591363179986376478599698761
156.843130053492720659555211191
156.098339444571860993710259653
155.356511194715916772566376406
154.617196117764799243571435495
153.879978035736284431904754945
153.144473608056858900631961295
152.410331002012032241321151491
151.67722799710946383457554802
150.944869859770492050682530989
150.212987177779849332172253994
149.48133375852038429928728608
148.749684645039071804019963009
148.017834274726817839915192315
147.285594788402728115316853585
146.552794487935265823217417019
145.819276435276081049156672621
145.084897183164932781586229552
144.349525626716807443539482627
143.613041964972275272048263593
142.875336761879704603324759796
142.136310096838945066120358428
141.395870795722314305902609306
140.653935734111646236358299414
139.910429205298351572101577268
139.16528234635850843751273089
138.418432616322754836892353447
137.669823321105657197740829106
136.919403180440886075895327449
136.1671259325894872689055375
135.412949973052900721990636236
134.65683802393496549439794771
133.898756830962962165946315012
133.138676885501676722656023116
132.376572169181132567604903647
131.61241991901227429996131217
130.846200411089344982443129666
130.077896761176426313603702113
129.307494740651676464083348574
128.534982606438918063139957995
127.760350943694791884868529767
126.983592520142803892298111459
126.204702151055100590582658543
125.423676573980328416409962028
124.640514332402884873479725971
123.85521566759649407000986186
123.067782418004424972629972635
122.278217925540770242018250298
121.486526948262852677874124999
120.692715578914758321770762587
119.896791168886854017925393393
119.098762257176498625307729645
118.298638503971498996284918731
117.496430628510632788515994798
116.692150350905146783038458833
115.885810337631882915796047134
115.077424150432886284109932313
114.267006198378276803107584188
113.454571692869055333324892231
112.640136605374575617554617671
111.823717627715081247462759129
111.005332134719331060016961641
110.184998149088211566861758051
109.362734308327094668184004089
108.538559833603063407392965281
107.712494500403506579852575369
106.884558610878928483000576004
106.054772967761909637185494793
105.22315884976209975696250811
104.389737988344412235416624658
103.554532545804280372791406654
102.717565094559983892522428593
101.878858597587708870339382159
101.038436389930209141843147203
100.196322161214732316037450538
99.3525399391202946104886985955
98.5071140737384682878181807726
97.6600692227756128698187396394
96.8114303375479631188159134312
95.9612226497242071023178686291
95.1094716587731683582710901662
94.2562031200769671069589304195
93.4014430336725946561295781927
92.5452176335872090337523906865
91.6875533777346634044631699063
90.8284769383428256021344409049
89.9680151928831495653152139942
89.1061952154757289348208347927
88.2430442687447099237450245341
87.3785897961004742720814720233
86.5128594144264323186081153259
85.6458809071495988990400809503
84.7776822176753681858335975316
83.908291443168064392789149915
83.0377368286599295998318379013
82.1660467614722234339785892542
81.2932497659330571407294458834
80.4193744983774714505159185134
79.544449742416097963648769421
78.6685044044595215752076315946
77.7915675094861904535864160064
76.9136681970424036993327865289
76.0348357174635482066783018613
75.1550994283063583489795751789
74.2744887909825376096847229579
73.3930333675846126775758287768
72.5107628178953901275004720925
71.6277068965728557528395438635
70.7438954505027988833760933543
69.8593584163118604470902191635
68.9741258180340958185924126815
68.0882277649245132197070801557
67.2016944494133970654814318051
66.3145561451955545438847302077
65.426843205448934145944971857
64.5385860611773580027273363226
63.6498152196723868322853306476
62.760561263089598073847881956
61.8708548471348053385403264576
60.9807266998559815217816720693
60.0902076205368696282969312329
59.1993284786884753272440295613
58.3081202131348342018420876137
57.4166138311896352571694599826
56.5248404079204611295076754184
55.6328310854975751879247521836
54.7406170726243468829921345137
53.8482296440465597926895166153
52.955700140137992323051812455
52.0630599665597993919500043663
51.1703405939913550813233444473
50.2775735579303415826740178899
49.3847904585599891547331129732
48.4920229606814856101932901785
47.599302793709682378379180042
46.7066617517303277610593216475
45.8141316936171568992757392005
44.9217445432072624729249215431
44.0295322895332605187360057516
43.1375269871108522182274573257
42.2457607562804653032525130111
41.3542657836017380679676831835
40.4630743222996850654766241586
39.5722186927614565967159446282
38.6817312830826742495163406055
37.7916445496623921885019953516
36.9019910178457987936999439004
36.0128032826138357509509639832
35.1241140093189719559604672737
34.2359559344664277441332939462
33.3483618665402011312442202518
32.461364686873302070027919266
31.5749973505616533133627892464
30.6892928874211674386286641519
29.8042844029875590374996146942
28.9200050795584991134146351744
28.036488177277765453177935996
27.1537670352610882432239154892
26.2718750727634345747063971465
25.3908457903875188107061348273
24.5107127713333681560322308214
23.6315096826888142546798304028
22.7532702767608223184150994299
21.8760283924476092358909383661
20.9998179566515413963546301507
20.1246729857328416542968133016
19.2506275870041730281129968294
18.3777159602662044318909993655
17.5059723993843010479478262984
16.6354312939065189202961261465
15.7661271307231200459961932635
14.8980944957678607212685631783
14.0313680757613422201316865796
13.1659826599967491020659214726
12.301973142168336617858386508
11.4393745222430648647531949601
10.5782219083758135881845232936
9.71855051886864789217073844972
8.86039568417464165808993984113
8.00379284894680223609107433494
7.14877757413267701885400392637
6.29538553911525988793934775848
5.44365254390085329294143122735
4.59361451135457993781094731232
3.74530748948427676226751973671
2.8987676537735431750053118852
2.0540313095647553759724114677
1.21113489449289915480656747833
0.370114980971114829960008197005
-0.468991721271109942304648487628
-1.30614836259612084720425267019
-2.14131795081162861428172326931
-2.97446334846852448221466842319
-3.80554727010186632770251300144
-4.63453227941387541755457440286
-5.46138078639773562412538153792
-6.28605504440093757785235566264
-7.10851714712685954308815559215
-7.928729025573224718430901239
-8.7466524449060211014057795403
-9.56224900126741493783746461207
-10.3754801185161320137028930647
-11.1863070448987225535213817377
-11.9946908496500651727838622637
-12.8005924195214030971833426371
-13.6039724552341416091606448329
-14.4047914678575693089839519646
-15.2030097751085971752170547131
-15.998587497571538465216069331
-16.7914845548358790923851116312
-17.5816606615499121301024557856
-18.3690753233880313935803430296
-19.1536878329293975054691039467
-19.9354572654456053173584493569
-20.7143424745948938892444013746
-21.4903020880203492670605364648
-22.2632945028494558813775586966
-23.0332778810922543470652556336
-23.8002101449352615941443111998
-24.5640489719282034151087549248
-25.3247517900604994748020955797
-26.082275772724326386261542002
-26.836577833560965389595769473
-27.5876146211870172490511119162
-28.3353425137969379616681234272
-29.0797176136382144918792446523
-29.8206957413553597385899556651
-30.5582324301987600183747960785
-31.2922829200942562082300750443
-32.0228021515691810148421869362
-32.7497447595304092876224111531
-33.4730650668898055138240356982
-34.1927170780322722495897560031
-34.9086544721214148528457776892
-35.6208305962376410715933277382
-36.3291984583433083588218858538
-37.0337107200693167612736068385
-37.7343196893173203639926069708
-38.4309773126714950365679129321
-39.1236351676135540589925542858
-39.8122444545344455099193279858
-40.4967559885358954463214593109
-41.177120191014678220915405679
-41.8532870810221990604695585581
-42.5252062663916635082607439577
-43.1928269346247827139540844346
-43.85609784352962197977579914
-44.514967311600841534318891627
-45.1693832081332022376624280786
-45.8192929430588137941872518935
-46.464643456498187965986857046
-47.1053812080147230716158145125
-47.7414521655617874763697089616
-48.3728017941110875026691578544
-48.9993750439504977945875058661
-49.6211163386389981454115882754
-50.2379695626057985245168928382
-50.8498780483801417919187651477
-51.4567845634376495182186875266
-52.058631296648418458057486253
-52.6553598443113814414742920995
-53.2469111957587144847690727892
-53.8332257185132993538586459459
-54.4142431429814350373031243494
-54.9899025466621298129943223861
-55.5601423378533948276534548133
-56.1249002388349971366443069099
-56.6841132685061115189264443849
-57.2377177244552323749762636976
-57.7856491644385656401190608893
-58.3278423872419116032773135703
-58.8642314128997681823600731669
-59.3947494622440255839857947188
-59.9193289357531819881934709515
-60.4379013916714801449270881993
-60.950397523365740282911647118
-61.456747135885938744225220561
-61.9568791216937469518422498347
-62.450721435521293776529219783
-62.9382010683203375240950929311
-63.4192440202598223305696842416
-63.8937752727274376672058228037
-64.3617187592882880008468356753
-64.8229973355511005742084860925
-65.2775327478895398856101970956
-65.7252456009631437543689079534
-66.1660553239791326170601487259
-66.5998801356328543145012734138
-67.0266370076608930100944275836
-67.4462416269368732940371633993
-67.8586083560357074307763845462
-68.2636501921874415573146817797
-68.6612787245369296905739003971
-69.0514040896202744687515928692
-69.4339349249632897540846949696
-69.8087783207011286966094713659
-70.1758397691116444246090760733
-70.5350231119479683388417963208
-70.8862304854481581154231514528
-71.2293622628915344995007433756
-71.5643169945624382789903615176
-71.8909913449725363125985688994
-72.2092800271824217110412404289
-72.5190757340520147725976218039
-72.8202690662370967332461485809
-73.1127484567361076837730765398
-73.3964000917770131333795067752
-73.6711078278184795731237763613
-73.9367531044226744517057115847
-74.1932148527385826116491559382
-74.4403693993146559932569678726
-74.6780903649377149488986534184
-74.9062485581711062305256278991
-75.1247118632389800947021562512
-75.3333451218749364654786765008
-75.5320100087219375848416456775
-75.7205648998359882740731323181
-75.8988647338083026456286208207
-76.0667608649791218067008781887
-76.2241009081705845587002569288
-76.3707285743155885616125361366
-76.5064834963038530523603682434
-76.6312010443047700811736492307
-76.7447121297583857583361055233
-76.8468429971501612471110819618
-76.9374150026010829174767573072
-77.0162443782111437417972994463
-77.0831419809899668509591675089
-77.1379130250919657465976686119
-77.1803567959432968296300776511
-77.210266344702068818234683502
-77.2274281613296437139583218937
-77.2316218243668592814086835517
-77.2226196253016751204396349919
-77.2001861651806566140191301842
-77.1640779208518468623612775972
-77.1140427779262293113899255166
-77.0498195272036216250238404409
-76.9711373209199446722398288543
-76.877715084728671360088852316
-76.7692608808207370094970538335
-76.6454712170034089655520508356
-76.5060302958865817889780535375
-76.3506091975491260318533166048
-76.178864988159561618600298274
-75.9904397459818626129310770637
-75.7849594949812504764362838588
-75.5620330348230757555003850416
-75.3212506543895899217987232955
-75.0621827139745488961271153212
-74.7843780789924480420835022866
-74.4873623852812294398679938548
-74.1706361127891188076038087565
-73.8336724404982531710540886483
-73.47591485069918311776240811
-73.0967744449999362638521047625
-72.6956269274869750592592339994
-72.2718092019392861826030889954
-71.8246155195247918934655768048
-71.3532931004504133372723277105
-70.8570371368966919420808253538
-70.3349850643208047048926138379
-69.7862099626212700608841622439
-69.2097129160520319120139671728
-68.6044141188700555780937416738
-67.9691424593463706235888395866
-67.3026232435590983208129224825
-66.6034636260790633304797636948
-65.8701351882950958906949589349
-65.1009529336459582799514090778
-64.2940497330697848744107115292
-63.4473449243319615026417314775
-62.5585053005659729641246678989
-61.6248960455711642935813337883
-60.6435181720167290642421787446
-59.6109275045943943290921838291
-58.5231279003153050073318728975
-57.3754276413577362929366840725
-56.1622417213601226319025605466
-54.8768120504158428729233337768
-53.5107983168613192603386671496
-52.053655466998284840099393288
-50.4916386905418217380657584287
-48.8061098877588686495138174083
-46.970405015752552951358162383
-44.9433240342491239442191962825
-42.6529808410949099963298316973
-39.9418318022239933343122329254
-35.9743541070121261757195652589


==> anc/WILS3HQF2/H2gS30300.dat <==
# H2gS30300
305.566925607768376640874718418
305.53418957697721769091875445
305.531966992219741727929359216
305.52959642566518445844149372
305.52706826431037657963035785
305.524372290476180462423765821
305.521497645418370484536432066
305.518432790887252372026264789
305.515165468532315761895470947
305.511682657044038015856655066
305.507970526920716461747770416
305.504014392743912006003973858
305.499798662841752530853953161
305.495306786214984715315297318
305.490521196596295112497662384
305.485423253509065057973622563
305.479993180187401446261987796
305.474209998215021595503825466
305.468051458736393410940157399
305.461493970089473303476437016
305.454512521705478923163154579
305.447080604117420800951979093
305.439170124915639832514854374
305.430751320485404224277377006
305.421792663358763135375962156
305.412260765010393317113627458
305.402120273925173974508479187
305.391333768763754580022357191
305.379861646451517989417972485
305.367662005016171784206260951
305.354690520999816972710426511
305.340900321272846094504108445
305.326241849079522437917305667
305.3106627241487081256516901
305.294107596708071089038350001
305.276517995246350141502183658
305.257832167876045719539457369
305.237984917158395859626020911
305.216907428263870036393710142
305.194527090354858675484805192
305.170767311092958935287943322
305.145547324191478302986499637
305.118781989954733089646075329
305.090381588769662004593789174
305.060251607542475847725956936
305.028292519103811078801649266
304.994399554640454204120021806
304.958462469250481206791324435
304.920365300761956790394997369
304.879986122003527034930970598
304.837196786768701321550522693
304.791862669774760416290586424
304.743842400982472872626175982
304.692987594714596679068874698
304.639142574089951834049950456
304.58214409137615512585634549
304.521821044958410804780001181
304.457994193724565505785796977
304.390475869778491497136072044
304.31906969051529851333059268
304.243570271223437783009269339
304.163762939521002269861373185
304.079423453086992711952599071
303.990317722313550145875733013
303.896201539682677799732014218
303.79682031786129091715162198
303.691908838712011601552110619
303.581191015634391990722854338
303.464379671882569904069670627
303.341176337751029981780606221
303.211271069780362211983254662
303.07434229540976834409730443
302.930056686792518641776965466
302.778069067794396881284589843
302.618022358512985758420873776
302.449547561986802577294338293
302.272263798106889391120453083
302.085778390098267754576139907
301.88968700930309013195901744
301.683573884369331068223197432
301.467012081325935799697448829
301.239563861404380409402955212
301.000781123843831193883177499
300.750205941287995420823858682
300.487371195740932462711830003
300.211801323390147116880406553
299.923013176920680931843766817
299.620517014224820563883428045
299.303817622648147132375300446
298.972415588091973997245900152
298.625808718400878484598203315
298.263493630485989121542697845
297.884967510551471631165854192
297.489730056582039783947311763
297.077285611888970039671399211
296.647145497973187457799542201
296.198830554214734039954068036
295.731873890902107641122594598
295.245823860831354148341525168
294.74024725308658188695658177
294.214732710607622084594620335
293.66889437069669721959951975
287.90153596059392053132167506
283.73856338594546880878359393
280.456041493846142773199546235
277.747081542538298810466832217
275.445849392707561199266222967
273.450381021302317752559619328
271.692637315976941530498686867
270.124557294094434012206551796
268.710734586215871955204152723
267.424227433697019462851008225
266.244001142223477314520233682
265.153285690504138943492809261
264.138476945721788831080007897
263.188376309743504437985848392
262.29364942378998797724084181
261.446431396199045775689740868
260.64003282669896206704186531
259.868716876596370082844911214
259.127527490818370122360225528
258.41215514527242773885986561
257.718830585544900585314633489
257.044239758914982169185434187
256.385455009513004591391405333
255.739878905928356782756299699
255.105197990166480212364199468
254.479344397770007375988413353
253.860463780676300161425971232
253.246888320120086193273310821
252.637113882714192723624446112
252.029780573671217837361654654
251.423656094405254948281861901
250.817621429844382868162078018
250.210658482570869991713651589
249.60183934283376137805341432
248.990316940278160572521373309
248.375316868412533696751903707
247.756130209011577682663683711
247.132107212805654136621441919
246.502651716443085888480579865
245.867216194982053361776066273
245.225297364964906963289870648
244.576432266141745295598575324
243.92019476068385644499032461
243.256192397687653106879338724
242.584063598253905184251794846
241.903475122704470178524113173
241.214119786784798001907802516
240.515714398168634965309263353
239.80799788837178918826539783
239.090729618408462173558436504
238.363687839279456428818974406
237.626668290742714158727588034
236.879482923845807224591550728
236.121958734448959125747430577
235.353936696478863628975230035
234.57527078496369225213274068
233.785827080038079893685165286
232.985482944098531304793466163
232.174126265155600828503527455
231.351654760187067704812653305
230.517975332961128726899621458
229.673003481383052940654611243
228.816662749933583376489851033
227.948884223221831578485476154
227.069606057077358983788157347
226.178773043962316821292780722
225.276336209800714727384369044
224.362252439603094727059713816
223.436484129515405629050472672
222.498998863144426070295980811
221.549769110193358049886817339
220.588771945735804620549061347
219.615988788302115013596631736
218.631405155576391883751886449
217.635010436188276565123464557
216.62679767644773996550405841
215.606763380899095259911992074
214.574907325675720205386766696
213.53123238372278964258764966
212.475744361032995530274679418
211.408451843110630195621515341
210.329366050943286542674268869
209.238500705818458091340685553
208.135871902375097277107373637
207.021497989328241161221937011
205.895399457348609813598618618
204.75759883361904291562753225
203.608120582626138047563242553
202.446991012778823158837646408
201.274238188476134038462169815
200.089891847274442135351544058
198.893983321830028079572264571
197.686545466316436431980358961
196.467612587037670444790305081
195.237220376978165461877076409
193.995405854048772270919805715
192.742207302804828091498570342
191.477664219427920054318030124
190.201817259777268826942631541
188.914708190329882313640464108
187.616379841840845102566787349
186.306876065566403729143666969
184.986241691902958124845437169
183.654522491304745961665233483
182.311765137351972716577393185
180.958017171849454133213887751
179.59332697184355211799770042
178.217743718452348053813369998
176.831317367410652889417435008
175.434098621237641182187079225
174.026138902940653086459321945
172.607490331174067503556921898
171.178205696777141813076702677
169.738338440619366778944019289
168.287942632686225016662275108
166.827072952342291340136854837
165.355784669712394961581686934
163.874133628125096718388706757
162.382176227566037463344789103
160.879969409091803232730431362
159.367570640157844219019250137
157.845037900816692120479807687
156.312429670745257204476471459
154.769804917062364471707919155
153.217223082899918780101459351
151.654744076693181961334933391
150.082428262157610339791910859
148.500336448921547426009272932
146.908529883785802029351012357
145.307070242582774138763584285
143.696019622609326622181841067
142.075440535609046550511670148
140.445395901280901747955230805
138.80594904129258156173963444
137.15716367377802098830294337
135.499103908299748980421858449
133.831834241257779443451650672
132.155419551727781249866875586
130.469925097712225412970426911
128.775416512789116950565244253
127.07195980314377927959788607
125.359621344969973328323681518
123.638467882227404838484153267
121.908566524743404267107628405
120.169984746647256816739325061
118.42279038512631778845874532
116.667051639493672873837280102
114.902837070557696246784997403
113.130215600284423318047758735
111.349256511744191584802104832
109.560029449334513841906861872
107.762604419271634710327679514
105.957051790343685473902096884
104.143442294918794998225789088
102.321847030201937350172834138
100.492337459734700879454109422
98.6549854151325501271439110699
96.8098630980545220843261583742
94.9570430824006530673513576943
93.0965983167327727758757534377
91.2286021269146288720166723091
89.3531282189676195284965321912
87.4702506821387136577724824903
85.580043992177429725705019185
83.6825830148190249038813647349
81.7779430094713175174643210318
79.866199633102827957874727612
77.9474289443301770760432464844
76.0217074077029271458606222188
74.0891118981842893536580623431
72.1497197058263539663322048551
70.203608540638725371723829056
68.2508565376496645608719539712
66.2915422621590568024808179082
64.3257447151827326955266335845
62.353543339087876908561520522
60.3750180234194611395364422285
58.3902491109178365582313326351
56.3993174037278166110705082152
54.4023041697997739489030264869
52.3992911494834657443483399947
50.3903605623154901481724204555
48.3755951140014634360593771339
46.3550780035941928518383257019
44.3288929308693045870059080212
42.29712410389997006899900307
40.2598562468325570762163815679
38.2171746078652154655710758156
36.1691649674315907937353357763
34.1159136465920431384399741972
32.0575075156349332810925886526
29.9940340028907243949071987407
27.9255811037618347912198788205
25.8522373899713664081916500262
23.7740920190340248788723936672
21.6912347439527404892733031409
19.6037559231446954335218006736
17.5117465306006617971415651769
15.4152981662817569594848334459
13.3145030667579289152532435154
11.2094541160926936909813344675
9.10024485697886089939418158414
6.98696950213020186351015808005
4.86972294593423799161785498882
2.74860077637155554056428816995
0.623699287207286924120124200096
-1.50488450953936132840475912932
-3.63705287084140760359148313544
-5.77270730961984191607203753201
-7.91174858140218094557158554879
-10.0540766706769244838177813452
-12.1995907769367308738529610722
-14.3481893004028451318971301235
-16.4997698274230206957687006024
-18.6542291155348736618132393294
-20.8114630781862964525542519497
-22.9713667691042355771839237459
-25.1338343663028049615753534483
-27.2987591557213616649835959557
-29.4660335144828140729798315706
-31.6355488937620632394854254915
-33.8071958012540952954668066524
-35.98086378323084606790464369
-38.1564414061755475476911988547
-40.3338162379828388623788843208
-42.5128748287124811658995766893
-44.6935026908840555303695871177
-46.8755842792995446515074850871
-49.0590029703802020518085374154
-51.2436410410035955306564769931
-53.4293796468261738647404159458
-55.616098800076146149622287791
-57.8036773468008805823141577091
-59.9919929435524227441045924882
-62.1809220334941013182768171818
-64.3703398219105303672684030644
-66.5601202511026304252583474557
-68.7501359746485742861373828841
-70.9402583310108159534257513081
-73.1303573164685811519378159858
-75.3203015573543833731481059342
-77.5099582815722788319175110236
-79.6991932893746850420647597205
-81.8878709233736589518896926176
-84.0758540377615595796076089604
-86.2630039667150045880735400562
-88.4491804919549678389599684226
-90.6342418094347531259088586361
-92.818044495126415308005003229
-95.000443469874981089354864766
-97.1812919632885446827686785426
-99.3604414766309753336540287626
-101.537741744682570742328864904
-103.713040696532519173140779528
-105.886184415265489612074978373
-108.057017096503049620715906985
-110.225381005758910160519087576
-112.391116434565210972770132545
-114.554061655325184139827720325
-116.71405287484556194181875259
-118.870924186500022431777038052
-121.024507520972786279885537555
-123.174632595529184981538975009
-125.321126861757606650856139491
-127.463815451724684033924901682
-129.602521122482912278543950223
-131.737064198867063056645426122
-133.867262514512787940674098591
-135.992931351027667951377114034
-138.113883375241657715024278339
-140.229928574460380761192905994
-142.340874189641045443280495884
-144.446524646406856212700267381
-146.546681483811679050307970424
-148.641143280762368292840710681
-150.729705580001559356557828146
-152.812160809548861265633229113
-154.888298201493226495597044463
-156.957903708023814138878837408
-159.020759914580875011746765905
-161.07664595000205166987200564
-163.125337393532978264213469816
-165.16660617856415874010496137
-167.200220492948768994021516898
-169.225944675748238949709129754
-171.243539110244191355088388773
-173.252760113046510032611709337
-175.253359819117943038210228024
-177.245086062525674232059390698
-179.227682252719675214548999518
-181.20088724612632972861275053
-183.164435212833751633352032493
-185.118055498132338041434000961
-187.061472478660348846178216831
-188.994405412889614858762744376
-190.916568285670775366810027015
-192.827669646540651777138492759
-194.727412441476389555579553251
-196.615493837761750408647117926
-198.49160504161030628436288476
-200.355431108168162356158691529
-202.206650743495093078747119763
-204.044936098097477263659886329
-205.869952551559015471603489992
-207.681358487785741979975178562
-209.478805060350124279042490474
-211.261935947384877851656910547
-213.030387095440295557292630147
-214.783786451679160010917393009
-216.521753683740410261684645009
-218.243899886556379987757373135
-219.949827275358292149706427669
-221.639128864050429520311744433
-223.311388128074608773224442958
-224.966178650822832473803550143
-226.603063752586795403776164046
-228.221596100957742787140143527
-229.821317301508421745234472893
-231.401757467499869681941474821
-232.962434767258804082084907319
-234.502854947765591183124917962
-236.022510832877252700248574309
-237.520881794483686700292362103
-238.997433194757072437538300305
-240.451615797502999296567186154
-241.882865146455745440874107744
-243.290600908177687042363318119
-244.67422617702218896738315646
-246.033126739398417530791399222
-247.366670294332955624169877206
-248.674205627054205059212614695
-249.955061732028282656934620812
-251.208546881545990096156831008
-252.433947635595515324575417397
-253.630527788350300282382315152
-254.797527246150834235171924592
-255.93416083135710169717947683
-257.039617005888252025304135751
-258.113056507639967320629456519
-259.153610892268995899867415792
-260.160380972048000444046214959
-261.13243514261020790682353019
-262.06880758740836802524281133
-262.96849634858996246162636891
-263.830461251721474319915405111
-264.653621670356616104924788968
-265.436854114810661507436843841
-266.178989627644767131662965597
-266.878810966244215174743865525
-267.535049550450018579650813517
-268.146382150423435822941433014
-268.711427286727035777328940034
-269.228741310921578438569439108
-269.696814130718206336096257509
-270.114064538785595317064622166
-270.478835098565251336123802694
-270.789386533741477346529226215
-271.043891560158479937098952423
-271.240428089746485371470085059
-271.376971725129779236086640844
-271.451387450694042174797984953
-271.461420410555753495629639526
-271.404685645562845050597320379
-271.278656639485384950269181558
-271.080652498071955044540911882
-270.807823552564165300334694005
-270.457135140187981795925129717
-270.025349266286132921968561394
-269.509003793799502321731587583
-268.90438873271393642769536588
-268.207519110866694208886995565
-267.414103792844980707976108554
-266.51950946848890658359395647
-265.518718847093379142911324638
-264.406281854597878507114287214
-263.176258320607829977952715247
-261.822150234443191006325156847
-260.336821108287272302302951809
-258.712399258716760947178520511
-256.940160829168826145356692486
-255.010387011944761833974317917
-252.912188017757955938081962156
-250.633283619071836970054025483
-248.159726143182776890290210864
-245.475545937432468280900776164
-242.562290451041393796686194196
-239.398414255344430555977911703
-235.958455150347929085309867905
-232.211894694050360222115796784
-228.121537895231986935071513611
-223.641131665554937002322934687
-218.711721111785455846033304581
-213.255790481032291986527969389
-207.167224809962048913117646725
-200.292603155757504053617306906
-192.391990309270012764657666772
-183.040661949093137976820253089
-171.289958026312821903290809395
-151.867396083445402104196276838


==> anc/WILS3HQF2/H2gS30310.dat <==
# H2gS30310
-15.2592592592592592592592592593
-15.2587176681976095205125399062
-15.2586807777126035798986904408
-15.2586414188647476535380712149
-15.2585994300783987617360777427
-15.2585546394901972126706474951
-15.2585068643172884160180491378
-15.2584559101886179606901009677
-15.2584015704372923219241827834
-15.2583436253519005903692506836
-15.2582818413845919555024203322
-15.2582159703135992721804660237
-15.2581457483577908443436730143
-15.2580708952407205342307339382
-15.257991113201530418734113761
-15.2579060859499404469904248521
-15.2578154775624358967832729692
-15.2577189313166358863574443002
-15.2576160684606947911984128633
-15.2575064869144531756985400481
-15.257389759898915827204703729
-15.2572654344904917420740128342
-15.2571330300962845462087782993
-15.2569920368465719422798397536
-15.2568419139004594898750595705
-15.256682087660537492868537123
-15.2565119498922101635247266998
-15.2563308557432037526709060411
-15.2561381216585952022124382741
-15.2559330231865353384986469856
-15.2557147926696709567125227151
-15.255482616817098647674841712
-15.2552356341515102149587069908
-15.2549729323260153725392729043
-15.2546935453049524753312301867
-15.2543964504028227123078045111
-15.2540805651753078985411760157
-15.2537447441561571675715362302
-15.2533877754335539284464687944
-15.2530083770594018564422714392
-15.2526051932847978738607557137
-15.2521767906147914765337811494
-15.2517216536753637792625765087
-15.251238180885396660255731967
-15.2507246799262427005436471593
-15.2501793630013504898589874552
-15.2496003418782474652993881443
-15.2489856227050338069776303761
-15.2483331005933959342454570165
-15.2476405539600065459644994619
-15.2469056386180394288073951696
-15.2461258816103906543402186511
-15.2452986747760622173430806458
-15.2444212680410281759269135735
-15.2434907624247650336883584105
-15.2425041027534850253819252087
-15.2414580700709600850476021184
-15.240349273737661825969067351
-15.2391741432087642474189956341
-15.2379289194813555389858680893
-15.2366096462009765972654442729
-15.2352121604173387325251107225
-15.2337320829787620759049481859
-15.2321648085545082557080892898
-15.2305054952737429081315051775
-15.2287490539693402203461178352
-15.2268901370141151420199846201
-15.2249231267363184391989128948
-15.2228421234003314283672798362
-15.2206409327374233379240932178
-15.2183130530101529189700466222
-15.2158516615924705355576137853
-15.2132496010457655059931681686
-15.2104993646689578820002467461
-15.2075930814981992521525175106
-15.2045225007287609599847135058
-15.2012789755281791053189277149
-15.1978534462056128996396676412
-15.1942364226975645125352897573
-15.1904179663245003812302513136
-15.1863876707663882571134231423
-15.1821346421975878883596659233
-15.1776474785127558873884044672
-15.1729142475652775415442866035
-15.1679224643280292389127581134
-15.1626590668727900884867555737
-15.1571103910491189301459157077
-15.151262143725722392914175073
-15.145099374436957220692197791
-15.1386064452537954645483875792
-15.1317669986719535282415358174
-15.1245639232795197121830860689
-15.1169793169318343580218747056
-15.1089944471220514856909216098
-15.100589708191149745126196628
-15.0917445749705054224972865122
-15.0824375523927592690167385454
-15.0726461205417891513408450544
-15.0623466745392401493262779288
-15.0515144585822636112268026344
-15.0401234933537713594893730533
-15.0281464959213994203501793706
-14.8913985104448244266740759061
-14.7785416660646882573497578935
-14.6785684977719123579883707525
-14.5868652444495666156899052244
-14.5009623527063631342962246795
-14.4193545407525843213897194731
-14.3410456196880107129658106365
-14.2653375458452003143738434767
-14.1917201484739804169549585747
-14.1198083027748978738192326539
-14.0493037317087356098115066155
-13.9799705682097989788437349079
-13.9116190650192456308483410422
-13.8440943614228584743317723805
-13.7772685135561243179300194624
-13.7110347013994458703730041082
-13.6453029290073939795462142741
-13.5799967743819934405956122402
-13.5150508930647301147161325637
-13.4504090732192711068095678246
-13.3860227010329092123696225217
-13.321849535999621714254515056
-13.2578527234026829695846389667
-13.1939999905867593725309505421
-13.1302629872215983094631098709
-13.0666167395242396866364776066
-13.0030391955113611192560245903
-12.9395108435900211469938058412
-12.8760143907011230806659541759
-12.8125344891756964331070866764
-12.7490575037083941792206297699
-12.6855713115787091209407668004
-12.6220651305897010768196791587
-12.5585293702417506026278942281
-12.4949555024848079750191974876
-12.4313359490484357783456303592
-12.3676639828732248174717571008
-12.3039336415889595099755941393
-12.2401396513262971428030728377
-12.1762773594266049890290206605
-12.112342674842001319432300181
-12.0483320152046883316837976971
-11.9842422596992537780310366347
-11.9200707069999711182818960476
-11.8558150376421633157785720909
-11.7914732802863247616885689345
-11.7270437814090474066334696675
-11.6625251780183851932162924626
-11.5979163730451458706212177899
-11.5332165131073687868251706843
-11.4684249683842740218583324953
-11.403541314369351193353223249
-11.338565315300898519848449657
-11.2734969090929692986751276615
-11.2083361936109507841727666534
-11.1430834141544022496190692537
-11.0777389520257423482089258899
-11.0123033140772585020789464965
-10.9467771231410132334274387066
-10.8811611092567969470996538186
-10.8154561016225371996802148797
-10.749663021199701779874800069
-10.6837828739133805544125110441
-10.6178167443930297782078838918
-10.5517657902054240748488473661
-10.4856312365362811191892959127
-10.4194143712813841775547678284
-10.3531165405118985785268015827
-10.2867391442820206544277919369
-10.2202836327501641848581384603
-10.1537515025884686460567042073
-10.0871442936525958667745406348
-10.0204635859002768351269992025
-9.95371099652719069646741518502
-9.88688817731069235344044027087
-9.81999681214223336365430719963
-9.75303861473425285264698232437
-9.68601532648812846767348460462
-9.61892871451093606382315238036
-9.55178056976981372284226177593
-9.48457270537367278472302867797
-9.41730695497285635511949916066
-9.34998517126812355245036401435
-9.28260922462104382671889019806
-9.21518100175852733460936061825
-9.14770240456480109130526243359
-9.08017534895467221912286735088
-9.0126017638224042246451180967
-8.9449835900609744506948159742
-8.87732277964688476678441548225
-8.80962129478606684687024830303
-8.74188110711676131725656274294
-8.67410419696555958076433563734
-8.60629255265308087413135998551
-8.53844816984601746401603499963
-8.47057305095251996422323964995
-8.40266920455811448158553924887
-8.3347386448995453995312606843
-8.26678339137412364679896497335
-8.19880546808233168288199927339
-8.13080690340159443521744767176
-8.06278972958927119833838366989
-7.99475598241305809603512514458
-7.92670770080711506037542980394
-7.85864692655234625497338641944
-7.79057570397936924414491748869
-7.72249607969280669358661866653
-7.65441010231562562708557623478
-7.58631982225233384497334020071
-7.51822729146992156898074563121
-7.45013456329550920318876491808
-7.38204369222972973770650208323
-7.31395673377493717781770113189
-7.24587574427739082899034187322
-7.17780278078261964805110442188
-7.10973990090322149496528451162
-7.04168916269839927390985677519
-6.97365262456457989883100634543
-6.90563234513650299799692726935
-6.83763038319820450509402640701
-6.76964879760335597415961278756
-6.70168964720445378875211445666
-6.63375499079038358397995057338
-6.56584688703191432147853117345
-6.49796739443470369783695107883
-6.4301185712994220606500850365
-6.3623024756886258772145139241
-6.2945211654000341632698999294
-6.22677669794588223874577186928
-6.15907113053804683183024972566
-6.09140652007865499210412148679
-6.02378492315590658150394812719
-5.95620839604485636581440156705
-5.88867899471291700086633417385
-5.82119877482985856301448470409
-5.75376979178209377434419143296
-5.68639410069105077652452280831
-5.61907375643544726630723651901
-5.55181081367729106961528924029
-5.4846073268914428457392174924
-5.41746535039858662092111673533
-5.35038693840146329114526255226
-5.2833741450242311441235177689
-5.21642902435482586458271022985
-5.14955363049020043700931765117
-5.08275001758433287579757596605
-5.01602023989889682208969254536
-4.94936635185649677544444965804
-4.88279040809637610105720269355
-4.81629446353251199222100113274
-4.74988057341401729422915609105
-4.68355079338777452976806159185
-4.61730717956323262555853303771
-4.55115178857930174291787599797
-4.48508667767328627728172786019
-4.41911390475180052877574495421
-4.35323552846361577194891996389
-4.28745360827439148118121071681
-4.22177020454324731165069200369
-4.15618737860113610592339893888
-4.09070719283098170434077009699
-4.02533171074954869389742737947
-3.96006299709101444508805524916
-3.89490311789221686855087361136
-3.82985414057955428201314878326
-3.76491813405751662132671317894
-3.70009716879882996508706533407
-3.63539331693619897785188784216
-3.57080865235563441931221965359
-3.50634525079135532255318790401
-3.44200518992225782006089934544
-3.37779054946994489736044103934
-3.31370341129831358678513131847
-3.24974585951469828328418251646
-3.18591998057257097552648347002
-3.12222786337580124376936907662
-3.05867159938448088573304051915
-2.99525328272231999755319875092
-2.93197501028562326309090482274
-2.86883888185385709560377434522
-2.80584700020182013501392583977
-2.74300147121343143558979176132
-2.68030440399715248650411692424
-2.61775791100306099503313738101
-2.55536410814159613260796228987
-2.49312511490399670090714845414
-2.43104305448445542199081396359
-2.36912005390401429634548676831
-2.30735824413622770879136572851
-2.24575976023462169759699693312
-2.18432674146197953989754161192
-2.12306133142148554962707666571
-2.06196567818976073562440701937
-2.00104193445182573030179287037
-1.94029225763802817620515741648
-1.87971881006297355186099682927
-1.81932375906650023241506206633
-1.75910927715674141764151119156
-1.6990775421553184228715065313
-1.63923073734471172020964080672
-1.57957105161785804105456575181
-1.52010067963002380943051986836
-1.46082182195300717202456453819
-1.40173668523172292821485720735
-1.34284748234322674492955064034
-1.28415643255823717011963367725
-1.22566576170521613826016102963
-1.16737770233707089499100863153
-1.10929449390054255923710025654
-1.05141838290834889347238805173
-0.993751623114151269880679408308
-0.936296475690418305803153135049
-0.879055209409261199954399174917
-0.822030100826318435476846208735
-0.765223434467770231171864535706
-0.7086375030205659225330436665
-0.652274607525950344016535332879
-0.596137057576378267994766257158
-0.540227171515909038921564912343
-0.484547276644176728458179050225
-0.429099709424034433954458385081
-0.373886815692974754259553610112
-0.318910950878432009106676491884
-0.264174480217075427290022356088
-0.209679778978206320816880292447
-0.155429232691376193754289857906
-0.101425237378346812487704252749
-0.0476701997895174957890163703963
0.00583346235505072397680066629902
0.0590833201198798550511666206937
0.112076933103449662774936482577
0.164811849182558469317305598906
0.217285604251521036147627290931
0.269495721956049202156422919118
0.321439713421655408387403169519
0.373115076976413472341903402312
0.424519297867904969480979333423
0.475649847974173324995576070819
0.526504185508501202617591147256
0.577079754717819985998527556127
0.627373985574553068057026105284
0.677384293461687279989914006692
0.727108078850859088830916135898
0.776542726973234154130787918293
0.825685607482950443196292671092
0.874534074112886342046614670564
0.923085464322506046452639880941
0.971337098937524953620514402814
1.01928628178112777857035852518
1.0669302992964616670694080158
1.11426642016011564476706521785
1.16129189488628630415179096494
1.2080039554213176597556681137
1.25439981472829056865972289155
1.30047666636132398701421779442
1.34623168402923658129754278713
1.39166202114820280067926551781
1.43676481038302240723919204188
1.48153716317660661471114481553
1.52597616926726736216298886423
1.57007889619337880221968298012
1.61384238878496176684905751302
1.65726366864172273705711492043
1.7003397335970586324843977212
1.74306755716751749572545991518
1.78544408798718281328025462045
1.82746624922642572537861758319
1.86913093799444466109787242881
1.91043502472498591909857461353
1.95137535254461131873219747208
1.99194873662285018655141451376
2.03215196350354252880464052547
2.07198179041664817438821210131
2.11143494456976285116762267485
2.1505081224185464703629714281
2.18919798891523121962306237657
2.22750117673433727764153486315
2.26541428547468192450142583186
2.30293388083672338505864934756
2.34005649377423374932194292754
2.37677861961924559381903951617
2.41309671717916429834912965787
2.44900720780488231634089047355
2.48450647442867260213613426792
2.5195908605705757963061716899
2.55425666931192937408251404511
2.58850016223461650616876159933
2.62231755832453757841324764566
2.6557050328377278567738583954
2.68865871612746033121617116752
2.7211746924305829636821833295
2.75324899861124400805761812961
2.78487762286005733834993157458
2.81605650334665135337922750529
2.84678152682342952120874153049
2.87704852717824744028927649276
2.9068532839335798356577396001
2.93619152068961053451386938653
2.96505890350852847620757766439
2.99345103923715244465682453758
3.02136347376483563520255555237
3.04879169021341747579272122273
3.07573110705579332347731331139
3.10217707615946166854116735739
3.12812488075118211533712691692
3.15356973329863437344610322523
3.17850677330470736286573110513
3.20293106500976675195485329898
3.22683759499694709291820010389
3.25022126969518931247423756437
3.27307691277439358142749277551
3.29539926242667924182077066455
3.31718296852733499495955330614
3.33842258966860116662045518417
3.3591125900589484931893712746
3.37924733628000111292227803506
3.39882109389269153190712774491
3.41782802388362808536899046051
3.43626217894199619072636253573
3.45411749955659832912764845632
3.47138780992185845233075538729
3.48806681364076798777849617788
3.50414808921182565815554237612
3.51962508528601395218543795849
3.53449111567875233675244473359
3.54873935412056116029072371848
3.5623628287288494076851715993
3.57535441618179137171121171883
3.58770683557366765308635542072
3.59941264192929861489810760483
3.61046421935327533525690805519
3.6208537737875736699156522022
3.63057332534879795165647510673
3.63961470021371564992795236906
3.64796952201888287923657327264
3.65562920273698864919183035105
3.66258493298902398141023161691
3.66882767174746559992898130637
3.67434813538130136033850181243
3.67913678598885675797145054628
3.68318381895894059918630111217
3.68647914969473455193005989414
3.68901239942801475806447286004
3.69077288004360835892629027632
3.69174957782533080603640725915
3.69193113602487795010562557131
3.69130583614409263522702597636
3.68986157780849249714002822015
3.68758585709570296556801109654
3.68446574316621476767430338153
3.6804878530253563326057151411
3.67563832422415599726189982177
3.66990278528241140106252025286
3.66326632358923968756970912399
3.65571345050399932469893779484
3.64722806334296658510822066586
3.6377934038935670138407575763
3.62739201304715153234879404423
3.61600568108186269625813319636
3.60361539305733806628328222616
3.59020126870072744948413164091
3.57574249606614133779319339973
3.56021725813394621533055586072
3.54360265137821383407952783564
3.52587459516500803536776239194
3.50700773064459629229915387865
3.4869753075588873404843143339
3.46574905709089677655258159208
3.44329904852225331774444102339
3.41959352702003496361484662871
3.3945987293224508903661661283
3.36827867340352091885242741978
3.34059491732923401078967590241
3.31150628141688467419036946686
3.28096852640085658799800309918
3.24893397848955543491319154367
3.21535108982687350484253137852
3.18016391974649631304271356888
3.1433115180412988869348445269
3.10472718584634513601760899264
3.06433758203817462828684296423
3.02206163236278993169887798511
2.97780918340800528835172481695
2.9314793218235260576862625979
2.88295824732427748065809362492
2.83211654016193146222546189926
2.77880559003063306119907474587
2.72285283643187206874980027789
2.66405527868318914680904905624
2.6021703865233324413646498329
2.53690295785455706496521073353
2.46788536748720927475127298902
2.39464642586019280935063741239
2.31655918401258062288685753758
2.2327460722768430481258865629
2.14188584076120312644617625639
2.04174694129766903264151576291
1.92765602266541037123532814953
1.77777777777777777777777777778


==> anc/WILS3HQF2/H2gS31000.dat <==
# H2gS31000
-5254.13965477875312560954078447
-5249.36539888036118055968530379
-5249.09325200466888019844651342
-5248.80630575420711569534688163
-5248.50380664752801797298728702
-5248.18496654545830159188240672
-5247.84896132878571926164014409
-5247.49492954637664142774694256
-5247.12197103489156812697353
-5246.72914551148277524503323448
-5246.31547114109379309643611839
-5245.87992308023503307649524993
-5245.42143199938466622501134454
-5244.93888258645988853491002236
-5244.43111203412207568920981835
-5243.89690851402114616383750182
-5243.33500964145084106866832205
-5242.74410093427872463076176622
-5242.12281427043364602029762882
-5241.46972634868031193702831187
-5240.78335715788661842847103051
-5240.0621684604955771911358988
-5239.30456229645111253906420926
-5238.50887951439672457056684523
-5237.67339833756898134314214713
-5236.79633297244491878227863251
-5235.87583226887450779347090795
-5234.90997844113710783582159455
-5233.89678586010485792497236128
-5232.83419992747670976424934432
-5231.72009604386456712856612136
-5230.55227868336785193914837227
-5229.32848058816464075674575874
-5228.04636209757592328099511786
-5226.70351062702385762644857739
-5225.29744031330414205099020286
-5223.82559184362543060114045095
-5222.28533248693332225668184484
-5220.67395634713062304161342968
-5218.98868485892658131370073133
-5217.2266675481923241927273576
-5215.38498307986384591392330024
-5213.46064061761299095840910615
-5211.45058152069554554953527278
-5209.35168140457756922224973439
-5207.16075259312931027015750042
-5204.87454699135229246179646775
-5202.48975940876017117557495368
-5200.0030313646572702311141232
-5197.41095540763855622467004564
-5194.71007998265799917625446378
-5191.89691487996408793896823587
-5188.96793730106534134495316439
-5185.91959857764682172614039307
-5182.74833157999083666901608979
-5179.45055885193906782323563568
-5176.02270150974494671069867579
-5172.46118894227750533941280031
-5168.76246934992195272736448107
-5164.92302115914598905589552512
-5160.93936534902966323839221958
-5156.80807872505271816959839028
-5152.52580817405601821925485843
-5148.08928593249868413589053975
-5143.49534589787239095336783692
-5138.74094101035774330457753363
-5133.82316172845983658660000778
-5128.73925561838231102256713524
-5123.48664807222874414170559942
-5118.06296416469043461499702192
-5112.46605165161978734364044206
-5106.69400510672384274025107008
-5100.74519118446421326522206886
-5094.61827498803508414861667212
-5088.31224751092351879116599288
-5081.82645410894605483680120729
-5075.16062394670922566015117027
-5068.31490034806311689549111588
-5061.28987196420800087862620143
-5054.08660465557448556320613996
-5046.70667396432665314787834782
-5039.15219803323470050787696289
-5031.42587080362933396782315605
-5023.53099530008807962656570668
-5015.47151678232163039777471488
-5007.25205551534060613827576612
-4998.87793887731251838454491635
-4990.35523249049940528855164557
-4981.69077002424687518488221223
-4972.89218128014119074137771341
-4963.96791812815016353228184892
-4954.92727781882968058218125388
-4945.7804231505553805351881425
-4936.53839892230976365440291908
-4927.21314405194327893113135632
-4917.81749868720811346150490257
-4908.36520558246771806628896286
-4898.87090495811207215457484692
-4889.35012200273255493876429841
-4879.81924612049119099938172503
-4870.29550096841406151616789611
-4860.79690427121369423471262858
-4780.88224205269676377553243494
-4741.44194008780896138191690141
-4718.48966309288039813956399439
-4703.90872078520288921965370202
-4694.03807081520530947310517128
-4686.96077274477681311163392084
-4681.57620008983768893129230498
-4677.21205501492385402985425078
-4673.4394671875745203252110772
-4669.97630137609432455216988604
-4666.63294506479032386978629153
-4663.28021886351904286830496224
-4659.82953922059071583804879921
-4656.22021275467634325310019446
-4652.41105546692004181979656493
-4648.37472653781341600491130385
-4644.0938165461468723496433714
-4639.55809841353800350157518172
-4634.7625658994086436428069275
-4629.70601576581706460581427916
-4624.39001156919329602645069677
-4618.81811930325659729344787986
-4612.9953392297311799773533986
-4606.92768093281575410721030316
-4600.62184400399283091517918162
-4594.08497733727874165696948552
-4587.32449739343669003671182543
-4580.34795100805348170474084169
-4573.1629120504223489660908475
-4565.77690393953192226656539919
-4558.19734199552799170733724301
-4550.43149105906558463262729703
-4542.48643489219697874479851498
-4534.36905468474121065618462413
-4526.08601460172684167146114064
-4517.64375277226812392353136432
-4509.04847647556157003748716893
-4500.30616055287870921817375357
-4491.42254828555677029542296785
-4482.40315414292534711698321631
-4473.2532679319517148167253061
-4463.97795998047698376081480067
-4454.58208706455158707429077405
-4445.07029885235377766787028768
-4435.4470446861532266244844285
-4425.71658056258024562216642527
-4415.88297620225557168504661413
-4405.95012212431483361862119015
-4395.92173666084218630503252903
-4385.80137286173954574187269206
-4375.59242525291102286667002233
-4365.29813642047502744346349954
-4354.92160340153432660554008063
-4344.46578386823815178652180715
-4333.93350209677955379519897929
-4323.32745471684051724634649901
-4312.65021624003087862021436207
-4301.90424436822850937523346003
-4291.09188508454909350222498455
-4280.21537753106011264795494707
-4269.27685867839083904992281338
-4258.2783677931472940968759383
-4247.22185070957412664307261168
-4236.10916391225943583160173729
-4224.94207843689036065844914207
-4213.72228359616649392335960006
-4202.45139053798893933798926584
-4191.13093564298464283913417086
-4179.76238376831431168972052316
-4168.34713134456059263509938177
-4156.88650933188984078412790287
-4145.38178604410923569590918605
-4133.83416984186782858477158733
-4122.24481170694494707412319762
-4110.6148076992467872166158649
-4098.9452013035251241176076985
-4087.23698567084312054699735824
-4075.49110575981657406464999153
-4063.70846038243129443453983559
-4051.88990415901523699117882244
-4040.03624938672842580356150732
-4028.14826782572521872754521077
-4016.22669240694252424765239581
-4004.27221886527444131851443623
-3992.28550730170858998038471083
-3980.26718367782215928831452997
-3968.21784124586636461424034244
-3956.13804191750645915638000912
-3944.0283175741305159501079535
-3931.88917132149368138819584333
-3919.72107869132526686533886469
-3907.52448879239364042017844976
-3895.29982541339814153199794598
-3883.0474880799378987501703399
-3870.7678530676942078088452644
-3858.46127437385575383225350907
-3846.12808464871416459281903751
-3833.7685960892608968795864856
-3821.38310129652502564303256338
-3808.97187409830487405981506103
-3796.53517033886434876703851881
-3784.073228637087093978815201
-3771.58627111450792607266041616
-3759.07450409457124108905628722
-3746.5381187743999955646641287
-3733.97729187029624987939222033
-3721.39218623813494588933656532
-3708.78295146975638928282256053
-3696.14972446640965302371908229
-3683.49262999024865128977235269
-3670.81178119483480168959734851
-3658.10728013555485350391080527
-3645.37921826081947520350228043
-3632.62767688486743687478155927
-3619.85272764296157078952244166
-3607.05443292972603123922883072
-3594.23284632133959433226444669
-3581.38801298226673718317619284
-3568.51997005717691699971149835
-3555.62874704867274261481202462
-3542.71436618141950777838292709
-3529.77684275324175563707498199
-3516.81618547372709050308048609
-3503.8323967908532737967966117
-3490.8254732061316675904674011
-3477.79540557873825699253861689
-3464.74217941908273085281252515
-3451.66577517224637153146079658
-3438.56616849170074459608687617
-3425.44333050370133718027826585
-3412.29722806273332112278488561
-3399.12782399837046838906208221
-3385.93507735389287869211980681
-3372.71894361699455212037153508
-3359.47937494289791465718571941
-3346.21632037017914558714024832
-3332.92972602959552878712371399
-3319.61953534619402255195160528
-3306.28568923496878444585572138
-3292.9281262903244699278845532
-3279.54678296959171898162266393
-3266.14159377083132799293445083
-3252.71249140515415037748729614
-3239.25940696377475600421621509
-3225.782270080008284585048474
-3212.28100908641173137883652822
-3198.75555116726308537542359053
-3185.20582250656428222094153582
-3171.63174843174681914525934754
-3158.03325355325209061915651001
-3144.41026190015202584673374709
-3130.76269705196942776512269526
-3117.09048226685151404251519338
-3103.39354060624453044352437674
-3089.67179505621193337631771654
-3075.92516864553350962041604678
-3062.15358456071790595600998735
-3048.35696625805636906633417556
-3034.53523757284103661593185775
-3020.68832282586686430185320035
-3006.8161469273322119163140081
-2992.918635478249235507770112
-2978.99571486947153449259431892
-2965.04731237844297438797794948
-2951.07335626376824044902128539
-2937.07377585770246802331431862
-2923.04850165665423537243606534
-2908.99746540979328788471329458
-2894.92060020585158317807021315
-2880.81784055820359903809232392
-2866.68912248830932522278662326
-2852.53438360760096094179234037
-2838.3535631978920576018140995
-2824.14660229038567677486159029
-2809.91344374335607210775824434
-2795.65403231857644709856131825
-2781.36831475656348458765149555
-2767.05623985070758492942803109
-2752.71775852035608480812009477
-2738.35282388291515441504589765
-2723.96139132503458427695081242
-2709.54341857293827165585007734
-2695.09886576196189754079840195
-2680.62769550535804639599806878
-2666.12987296242785975036365749
-2651.605365906037229296036795
-2637.0541447895745234392803089
-2622.47618281340590139062792961
-2607.87145599088339920363724488
-2593.23994321396017111804710882
-2578.58162631846653570821600748
-2563.89649014909980838232549114
-2549.18452262418029854607946551
-2534.44571480022531018107274468
-2519.680060936392507755221457
-2504.88755855884359445913452111
-2490.06820852507889604065358037
-2475.22201508829315039519054457
-2460.34898596180257007852963853
-2445.4491323835930716684946711
-2430.52246918103945214923027949
-2415.56901483584523807325723278
-2400.58879154925293812788197003
-2385.58182530757449395967093954
-2370.54814594809184786955487075
-2355.48778722537772956888955748
-2340.40078687808700798298107401
-2325.2871866962692586165002306
-2310.14703258925356288377208307
-2294.98037465415698380274956347
-2279.78726724506865342134601843
-2264.56776904296196227845144281
-2249.32194312638796121525372055
-2234.04985704300377219094395559
-2218.75158288199055879959193418
-2203.42719734741643044892158204
-2188.07678183260054830653554094
-2172.70042249553566795231868644
-2157.2982103354273951582905561
-2141.87024127040954946974375612
-2126.4166162164962275711138733
-2110.93744116783243724726441921
-2095.43282727830653573770819869
-2079.90289094458915625950144361
-2064.34775389066484647480215756
-2048.76754325392427594070254855
-2033.16239167288659956042449275
-2017.53243737662339444528023782
-2001.87782427595752232754031491
-1986.19870205651231292276742941
-1970.49522627368861988317566082
-1954.76755844964957495274434508
-1939.01586617239526267254003082
-1923.24032319701206285145586983
-1907.44110954918406671049141095
-1891.61841163105677118144574795
-1875.77242232954620072507086639
-1859.90334112718970406174002423
-1844.01137421563793163734957958
-1828.09673461189092618811481923
-1812.15964227738486160989458788
-1796.20032424003975318098723915
-1780.21901471938244427549824148
-1764.21595525486336085921319476
-1748.19139483748992571926468927
-1732.14559004490415063715996137
-1716.07880518003678836648700759
-1699.99131241347553986342084908
-1683.88339192969018907907651568
-1667.75533207726319194866725734
-1651.60742952328019310447994955
-1635.4399894120411993723315026
-1619.25332552825972040009735227
-1603.04776046492411204223820094
-1586.82362579600264680958641259
-1570.58126225418150849130904414
-1554.32101991383298703906007862
-1538.04325837941965851525546977
-1521.74834697954929846931066911
-1505.43666496690472233276436649
-1489.10860172428270195148824941
-1472.76455697698660379165420049
-1456.40494101182846436027567503
-1440.03017490300789692874141392
-1423.64069074514754813320731174
-1407.23693189377783346802390793
-1390.81935321357741993530101429
-1374.38842133469043806341845565
-1357.94461491745674334931627085
-1341.48842492590776165665240417
-1325.0203549103976007958085212
-1308.54092129975725215259805065
-1292.05065370337890703789585619
-1275.55009522365774247369540113
-1259.03980277924006574394002398
-1242.5203474395495272498702402
-1225.99231477108730422569309405
-1209.45630519602781759878303771
-1192.91293436365877190229668861
-1176.36283353524321275325416751
-1159.80664998291199567335099471
-1143.24504740322768097615481284
-1126.67870634609554926918472285
-1110.10832465973431910068842449
-1093.53461795245840277688359005
-1076.95832007206533192222439124
-1060.38018360366650887546413299
-1043.80098038684689714774668202
-1027.22150205308987473991238157
-1010.6425605844574777519784229
-994.064988894573918636189452574
-977.489641433021856429945821434
-960.917394814326732891322747844
-944.349148472774903353472833454
-927.785825344386648872551690434
-911.228372577445854250600483496
-894.677762273074608282052559752
-878.134992257433701410556748028
-861.601086887229479083213489739
-845.077097890314322071646421516
-828.564105243282787009571492359
-812.063218088088829643166125116
-795.575575689842293543052479786
-779.102348438085794561744539339
-762.64473889400716286299809945
-746.203982886208705940339942677
-729.781350657833812987938114763
-713.378148068045029039921049184
-696.995717851057005226118625134
-680.635440936154135256494700865
-664.298737832367826947805038841
-647.987070081754011530605998108
-631.701941785499634475894513174
-615.444901207399686156124187115
-599.217542459586246109064355301
-583.021507275760728814599283503
-566.858486877583033803526263853
-550.730223940309963384119487163
-534.638514664253808630056861089
-518.585210959154586454063152482
-502.57222274913069937806148531
-486.601520406498006226320409203
-470.675137323432292342728536006
-454.795172631201489216753773366
-438.963794077519113581040809684
-423.183241073477608846009412148
-407.455827922518979420321138858
-391.783947245000935548369098044
-376.170073613131737881218831029
-360.616767412389680037430631037
-345.126678947029156082603454652
-329.702552808922141260976965122
-314.347232530811741920878831868
-299.063665547086164378146013775
-283.854908487443232586615169372
-268.724132831337505324493935538
-253.67463095391862423554306981
-238.70982259732049415352837214
-223.833261804692081746821309909
-209.048644358324990388695400108
-194.359815767691903581054939597
-179.770779858234764694301496844
-165.285708017415158499500610571
-150.908949160958628693750287047
-136.645040489502933260620280708
-122.498719114130474209467905322
-108.474934638683786926353943439
-94.5788627975146397962035489469
-80.8159202596204542587354503513
-67.1917807242357789670326323635
-53.7123924491803467365903432396
-40.3839973719879455675273609139
-27.2131520054945848846858977911
-14.2067503146829322198677972386
-1.37204881080622095689145095876
11.2833058670708498329944901201
23.7512465730240674223615267111
36.0232521206714267699473259581
48.0903101826010721505593226499
59.9428761448326662851600992291
71.5708273603774056598433837591
82.9634121529251874666337475169
94.109192810145306992350802704
104.995981671741848462293272899
115.610769254809284221525675596
125.939643161240188902496463415
135.967696270026401972401698601
145.678922419738174458286922951
155.056097418250162850559945542
164.080642758208333146464583236
172.732468841733414869840805406
180.98979379164771871410715451
188.828933002231771997742720982
196.224053396410037873521890109
203.146884820666270035187855301
209.566379001979913931939982357
215.44830384101246418166918069
220.754757277804553109344423917
225.443580186070337543268280732
229.467641209134701911465089015
232.773957366522674245884458621
235.302601450657174334916686574
236.985328858060406586522981855
237.743829636233303602669599359
237.487471417295516933876556611
236.110337587198067061117868416
233.4872687515987487420156203
229.46845970861401555996818929
223.8719029251111811077778331
216.472513600510767445726553501
206.985936777706413429420465868
195.04341924456861924855672815
180.150766921620757637416333057
161.616782811707517992876643607
138.417205654419020871438862353
108.902690993324921771039685551
70.0449212909977194858917545416
14.7251549471918995255570809724
-103.251561642029756391605486745


==> anc/WILS3HQF2/H2gS31010.dat <==
# H2gS31010
347.833504687621848848707637087
347.729177882090172696938585157
347.723561461404447845233520662
347.717662721985718723867572646
347.711468904603031781880803431
347.704966777254021363214062226
347.69814262553628649548333039
347.690982243510397661516766865
347.68347092513464554620450121
347.675593456357925397330849072
347.667334107963756470885494156
347.658676629265371531999032736
347.649604242759080838038225374
347.640099639850721334583180009
347.630144977777946236471838475
347.619721877859392193625166135
347.608811425210378208129183606
347.597394170073737353388613529
347.585450130923651447582149945
347.572958799509939442419354315
347.559899148020128327015967204
347.546249638546792982680885107
347.531988235058066649778853558
347.517092418079869847653367525
347.501539202309250973733016897
347.485305157389239011671423879
347.468366432086734214861909396
347.450698782126155914787891636
347.43227760194276990445382875
347.413077960630765208479009482
347.393074642372166658575083374
347.372242191643471098752554047
347.350554963507386347425172781
347.327987179307127019603994161
347.304512988090261498218498543
347.28010653409797807166488888
347.25474203066369964017771926
347.2283938408720642740721721
347.20103656533522573507982518
347.172645137448018763920667808
347.143194926486564677516538034
347.112661848916129826698663769
347.081022488273237722855785892
347.048254223983897595702991613
347.014335369474046377119750321
346.979245319919580993557177218
346.942964709971330206968027664
346.905475581774598973122371102
346.866761563583103033786643121
346.826808059242756303444224589
346.785602448791405786639090354
346.743134300385722444957646788
346.699395593725511605102869763
346.654380955098127914686613612
346.608087904110856127533511841
346.560517112116401865250376016
346.511672672265340234879406386
346.461562381038771269108175798
346.410198031023768208586074334
346.35759571459267862988030139
346.303776138034113228655725443
346.248764945557660490005531675
346.19259305245509064630675695
346.135296986547119650519363663
346.076919236875723601307084049
346.017508608416529346973338267
345.957120581382937934703601819
345.895817673472325767424749946
345.83366980316386247151740688
345.770754651916126818807383752
345.70715802282973591125772778
345.642974193034581229293714847
345.578306256731960525354444894
345.513266455467909857708029484
345.447976491834421068530083483
345.382567822389078989421319743
345.317181925150143483726893336
345.251970536562496089990429687
345.187095852339537507307869882
345.122730686066553730934896757
345.05905857890190439371191478
344.996273853133433384173679497
344.934581601738755805286003026
344.874197605459746924062551476
344.815348168234095041381946889
344.758269861130888657353745687
344.703209164213879357906171394
344.650421995006589917132331309
344.60017311145943906870342594
344.55273537652248434568247288
344.508388870610543268470894913
344.467419837412991519575278555
344.430119447651448517000477595
344.396782364528165679603192888
344.36770509373984412970985065
344.343184100059684028952046038
344.323513671618736928930552964
344.308983512150199252301021512
344.299876040601196918034212814
344.296463376669690975127280396
344.299003989992765640374734058
344.307738989899419909779785302
344.680006687859503960719181095
345.134827335903877977124191704
345.52213849136974157001388463
345.819861665256024771105901762
346.02990961709500857468037643
346.159543900866497615664802645
346.216733340271943112983847181
346.208882747538522336035224344
346.142534390006363071799942229
346.023370671901282415764384279
345.856305192483044600914682707
345.645590689724260897885410583
345.394920205235754713982054425
345.107514826712873851654644658
344.786197442731211340849722697
344.433453957414751043937217273
344.051483895219476914833560329
343.64224225317936665339516195
343.20747421037708914098938884
342.748744028874761204896695601
342.26745922935553930854369542
341.764890912939974989459314702
341.242190928120323561602182931
340.700406443594577794331713651
340.140492377990569080372009257
339.563322050449808151055585773
338.969696347040071332096130167
338.360351643132514075726619864
337.735966678160331260690283946
337.097168544180734576052234354
336.444537921528098737558012213
335.778613672125744477370710006
335.099896882590729657065209817
334.408854434242318496143439548
333.705922164824154720044607919
332.991507676634077953498764417
332.265992837399819507916377497
331.529736013307979717289150475
330.783074067821201797707572729
330.02632415509168379767708325
329.25978533272773875977762302
328.48374001525693082979581463
327.698455286743604061250823481
326.904184088570499199966312973
326.10116629631040132140097793
325.289629697834496918239219431
324.469790883280185029673005266
323.641856056191979176556899804
322.806021774021361880694388977
321.962475625197219097772648744
321.111396849134648643428573268
320.252956904817176401874232395
319.387319992949530899140176503
318.514643536121507983850601747
317.635078620936627387079982358
316.748770405632540188940670513
315.855858496345265876374692505
314.956477294839328091266384822
314.050756320234760430060394925
313.138820507004676154334041014
312.220790481289277152320182903
311.296782817370073370009497174
310.366910275968471642929986554
309.431282025872992844306321342
308.49000385025678581880576301
307.543178338919744335778507372
306.59090506757559255035161008
305.633280765202213720287995855
304.670399470381886629178367897
303.702352677475768437646808972
302.729229473411463301791441626
301.751116665742161221594648472
300.768098902721278403030881398
299.78025878585968233169927567
298.787676975588777196908890335
297.790432290493513867399050627
296.788601800574655824987971565
295.782260914958112747698310028
294.771483464435768720970254064
293.756341779191851516903044536
292.736906762041212534859213863
291.713247957480646397762328828
290.685433616831336485010143792
289.653530759729455131727742043
288.61760523220268474703807107
287.577721761552788625156805305
286.533944008248195383770026548
285.486334615015732112554173647
284.434955253307025742045975026
283.379866667302579533703558322
282.321128715605022659758531796
281.258800410762436128226927518
280.192939956752897124169023595
279.123604784552383324572220581
278.050851585899873046067606625
276.974736345365806616882002357
275.895314370822985161098277826
274.812640322412426120381386198
273.726768240090625920236458062
272.637751569839058890674492335
271.545643188611531215636374978
270.450495428090175954141735646
269.352360097316389668973688303
268.251288504258845223800157208
267.147331476376843603710918822
266.040539380233667110524248
264.930962140211245904603118113
263.818649256374330332623433364
262.703649821529455152822206837
261.586012537521272485634880263
260.465785730806303265234848972
259.343017367341798557884611656
258.217755066825199872067279042
257.090046116317630053675144694
255.959937483282923002434211426
254.827475828071901572019029737
253.692707515879929704586274725
252.555678628204188882560053173
251.416434973825652781078049589
250.275022099339350586221851274
249.13148529925521235796832321
247.985869625690573106788421912
246.838219897674270415102278517
245.688580710081198380159758512
244.53699644221517367477910443
243.38351126605702325780227912
242.22816915419391367953658849
241.07101388744510527683606093
239.912089062198527367831211829
238.751438097471829618127887389
237.589104241710867069858708771
236.42513057933791912638110491
235.259560037061323489089718233
234.092435389957622250381179489
232.923799267336766827283080887
231.753694158400409097319864943
230.582162417702816038542009177
229.409246270423482578315526311
228.234987817460080541966233443
227.059429040349968997647271303
225.882611806028101457923131444
224.704577871428796959077620642
223.525368887938493724008870508
222.3450264057062747356380668
221.163591877818642994819068727
219.981106664344729471978024254
218.797612036257837814614143536
217.613149179238965835417195757
216.427759197367693828397779826
215.241483116705593047585512937
214.054361888777083489519199527
212.866436393952457748969824374
211.677747444737586513000802831
210.488335788974630608389850711
209.298242112957903846599872734
208.107507044468859679522985669
206.91617115573401238205746487
205.724274966309449639252925404
204.531858945895447590408777578
203.338963517084561151485501276
202.145629058046431407310982922
200.951895905152427667011725742
199.757804355543124062895983497
198.56339466964149901863653623
197.368707073614640210666541615
196.17378176178663750927192374
194.978658899005251542309044858
193.783378622964855720431721039
192.587981046488064559100265752
191.392506259768380704770947312
190.196994332576117009365846766
189.001485316429778099987185786
187.806019246735017973467932697
186.610636144893226032674849357
185.41537602038173350912998721
184.220278872807575230224643418
183.025384693936688044351101422
181.83073346970037677799655823
180.636365182180831238116670512
179.442319811577433371936809315
178.248637338155552143425518431
177.055357744179484877075585588
175.862521015831167658306601438
174.670167145116243775395641957
173.478336131759048056303880022
172.287067985088036217094512262
171.096402725913161924611332446
169.9063803883966801180279337
168.717041021918833170423317823
167.528424692939856646443163317
166.340571486859723674047151424
165.153521509877031250758954685
163.967314890848418105767246182
162.78199178314989200117783432
161.597592366541434545532525986
160.414156849036243681461975184
159.231725468775967972231458904
158.050338495913282628221472265
156.870036234503154867286442083
155.690859024404145679598857752
154.512847243191096359026915968
153.336041308080551264160702607
152.160481677870273181456280686
150.986208854894214383070570991
149.813263386994315009074939128
148.64168586951051076793659118
147.471516947290344154354578047
146.302797316719587447512584481
145.135567727775301697262729766
143.969868986102773756359240992
142.805741955117793203342295307
141.643227558135752756887106669
140.48236678052907954646729648
139.323200671914530418460221693
138.165770348371912368234548779
137.0101169946958192487986339
135.856281866682008171499737408
134.704306293450073545221272155
133.554231679804113563811088355
132.40609950863312321868418308
131.259951343352889661807801493
130.115828830391210056498594069
128.973773701718299018576274949
127.833827777424302463676067497
126.696032968345887239790589475
125.56043127874393144620304645
124.427064809034398936997615494
123.295975758574543303077073846
122.167206428506651752955429919
121.040799224661607909923249862
119.916796660524624760901721438
118.795241360265574989309147064
117.676176061836425869510892865
116.559643620138369973495723887
115.445687010261331332165435774
114.334349330798619606825269702
113.225673807239602476565358521
112.119703795443369063112484769
111.016482785196465039564140223
109.916054403857893361520554474
108.818462420094693592965244013
107.723750747711537866438596689
106.631963449577912927509474513
105.543144741656595796658991593
104.457338997137275687590622328
103.374590750679327321955912413
102.294944702767901072448977888
101.218445724187663870319427823
100.145138860618701977679601434
99.0750693373592830264452266523
98.0082825641803706720661511412
96.9448241403169913420595832997
95.8847398596017694527282925555
94.828075715746175736107590391
93.7748779077752736174243027607
92.7251928456220016088893747095
91.6790671558872961827987431564
90.6365476877726403500107156922
89.5976815191919190469333265944
88.5625159630697743309256620144
87.5310985738339822682572027395
86.5034771541097203049617177172
85.4796997616239599453495374987
84.4598147163286059091955968097
83.4438706077514108635788194437
82.4319163025841256856660795055
81.4240009525178004618916847946
80.420174002335632624949030681
79.4204851982742674435723280818
78.4249845966649943039173862796
77.4337225728668517798851361498
76.44674983050425744992019519
75.4641174110224170008537845384
74.4858767035744437534788127526
73.5120794552548369189840313658
72.5427777816947274156369969998
71.5780241780351069196387945061
70.6178715302951122025130674704
69.6623731271533461805365877224
68.7115826721611832034100455267
67.7655542964080329704770799238
66.8243425716596294375423834965
65.8880025239915728721673535457
64.9565896479415899206653767524
64.0301599212052936751950181162
63.1087698199016292409726105751
62.1924763344356866679139489238
61.2813369859881593404208120512
60.3754098436624296236819771423
59.4747535423220830093653808221
58.5794273011535961697829713946
57.6894909429910229860164641179
56.8050049144417263941116364975
55.9260303068545843749481547058
55.0526288781746482215286743598
54.1848630757309641238831581083
53.3227960600072001526332892687
52.4664917294478663275488659148
51.6160147463562935953964326922
50.7714305639441678792300231249
49.9328054545963194445041740371
49.1002065394186692800910788037
48.2737018191417589410669474877
47.4533602064571668247548319972
46.6392515598693734657026451081
45.8314467191513156017589710126
45.0300175424980014476911700381
44.2350369454791896809611410905
43.4465789418993083108437587371
42.6647186866805579347511611127
41.8895325208935633750114790777
41.1210980190690708927050541687
40.3594940389341044448625373354
39.6048007737267707602530836617
38.857099807255624887007182134
38.1164741718822704633594408661
37.3830084096197782636141774449
36.656788636554680769306221748
35.9379026108168715908411823294
35.2264398043398540839430509806
34.522491478673608680634801731
33.8261507651340685078330546931
33.1375127495970157422165737046
32.4566745622703706369211954078
31.7837354728076044861226765937
31.118796991156663797856064322
30.4619629745736808571922127547
29.8133397412692448875762074865
29.1730361911975478032810549444
28.5411639345457866982585687418
27.9178374285333560761706998662
27.3031741231882277105870982454
26.6972946168322152225055308693
26.1003228220783773081766406081
25.5123861432235709705966093931
24.9336156660082061291194727025
24.3641463608148197757902661889
23.804117300488615030844182791
23.2536718940882535000315544142
22.7129581380158641837981010207
22.1821288861336612922353861847
21.6613421406533308266193583885
21.1507613657864637562332737517
20.6505558263733017645451071047
20.1609009539670435638355281186
19.6819787431467800946300620224
19.2139781811694925667189567715
18.7570957144572010243138203234
18.3115357558572833481890963244
17.8775112371216938097383075286
17.4552442116356241359874010263
17.0449665131016230640055793602
16.6469204766675983600932731853
16.2613597298960826298180701037
15.8885500620313780653476212084
15.5287703812595207820152244964
15.1823137711085606424367845666
14.8494886588464692760960940887
14.5306201107540020538241275366
14.2260512715454701002451559812
13.9361449680628744988070195821
13.6612855007796392696913429306
13.4018806507465395822533245866
13.1583639345550069837021615937
12.9311971458857661688197542856
12.7208732295142887116291854786
12.5279195425939244584603525658
12.3529015690667024031137815843
12.1964271667267002158289618631
12.0591514435256761292960762113
11.9417823811516716667211330851
11.8450873510474380298768260678
11.7699007026469727946477278603
11.71713264812194551212109366
11.6877797256890171714655423782
11.6829371991939647448612146731
11.7038138518337260775978995406
11.7517497659025894706347344557
11.8282378619859793741316240143
11.9349502201548752510789965563
12.0737705525185820887874544947
12.246834686882258523368810657
12.4565816267266063739028580585
12.7058187871548529498729439771
12.9978065557684868731413654075
13.3363697037673680847019016337
13.7260469165059084041736265188
14.1722957942092926689283273693
14.6817809046264519023565239178
15.2627903973222603622497762482
15.9258596484414125354515904406
16.6847445787007325393799020347
17.5580213158215356078302875427
18.5718945149608028754975686259
19.7655779166461342696198408201
21.20294456966037145778798118
23.0029248515234989832071201424
25.450394365381139227476843838
30.4865136796040448727570306631


==> anc/WILS3HQF2/H2gS31100.dat <==
# H2gS31100
-60.2901933330132539693194426568
-60.2527125156313421303597937584
-60.2504877325540786277029182761
-60.2481384167255896605393546605
-60.2456582266461573558107474914
-60.2430405526696150893974047531
-60.2402785108121697154841647188
-60.2373649369918249946578999119
-60.2342923817846433046525702881
-60.2310531057934564998468564387
-60.227639075734834793838435565
-60.2240419613612075863554517589
-60.2202531333470691696793279969
-60.21626366228126648319579385
-60.2120643189215313267830957138
-60.2076455758827662349735358406
-60.2029976109472070621121040414
-60.198110312202556925315912992
-60.1929732852336115853522205374
-60.1875758626138773111274602157
-60.1819071159663262773573038302
-60.1759558708868550979042741087
-60.1697107250503288963210285134
-60.163160069847432409175604584
-60.1562921159310435521606404386
-60.1490949230836328149780285451
-60.1415564348524196534653548117
-60.1336645184368373352793162009
-60.1254070103534298466014911097
-60.1167717684467945702568505467
-60.1077467308617651877430574142
-60.098319982641879739741978602
-60.088479830672484244122265424
-60.0782148877437737294491364389
-60.0675141665698662901259039378
-60.0563671846648427625894962862
-60.0447640810457697042316015131
-60.0326957458062643100617299241
-60.0201539636823662973451011586
-60.0071315728155636066384068735
-59.9936226400059847618629180274
-59.9796226538422264935757720231
-59.9651287371932309193732483155
-59.9501398806522542764727514605
-59.9346571986334598434149128484
-59.9186842099381874872447028498
-59.9022271447306486298691702653
-59.8852952799917922100753718004
-59.867901305655479355156232266
-59.850061723772951780359142827
-59.8317972831998990544146364186
-59.8131334524551902736373966831
-59.7941009335614445592134237363
-59.7747362198449107125677141469
-59.7550822008453666344730275144
-59.7351888176655965727913082659
-59.7151137722740124146543690662
-59.6949232944625815059272551974
-59.6746929703546903834581890774
-59.6545086365530278212216011192
-59.6344673442149384558454574893
-59.6146783975406904286735334868
-59.595264471357181469477544819
-59.5763628126739630760559184218
-59.5581265312779613031141088536
-59.5407259846154273631250358473
-59.5243502623815710044271718498
-59.5092087763966699243449852332
-59.4955329614883545999873056601
-59.4835780932188126093476902941
-59.4736252283877709316449619232
-59.4659832743015122919711902722
-59.4609911928182741531222722312
-59.4590203451536843619968303569
-59.4604769833479284827904615828
-59.4658048941495372197818817949
-59.4754882008482176208367277313
-59.4900543282788594005977857239
-59.5100771358070556515980120666
-59.5361802225778555292478843553
-59.5690404086468599016663646745
-59.6093913947970185940641736077
-59.6580276028542305653178325958
-59.7158081971263234704470022211
-59.7836612861768133291195558525
-59.8625883024777864962583242161
-59.9536685555329865760751788886
-60.0580639517870787660461750168
-60.1770238720008729609338911092
-60.3118901937319535363637438269
-60.4641024430685506366927596941
-60.6352030557701475104760716436
-60.826842723415279531616926264
-61.0407857949845646760260351038
-61.2789156984496886700749260381
-61.5432403403264045691644640036
-61.8358974337062325271691134584
-62.1591596969272927578934375739
-62.5154398556948521285408000539
-62.907295371027867227276501052
-63.3374328037967460378090116378
-63.8087117137348650447888041882
-70.3069706594899995819813733376
-76.7631351752725231816757034532
-82.9656194153824393716217640568
-88.8733276135478756946922075315
-94.4854907099829815038480555924
-99.8134198163125246705472247981
-104.871989775759560585964222208
-109.676646874240648273372886011
-114.242296719977444034566796843
-118.582910216734807602090408154
-122.711421851776045339537006115
-126.639749097961932849765768656
-130.378859768426612408582428118
-133.938854982913500811579657406
-137.329053383682680934579782532
-140.558070463804730978733725234
-143.633890710517041345689495004
-146.563932058022944616002489771
-149.355102953964054741767359569
-152.013852676705264811914360988
-154.546215642401667476426898013
-156.957850433582138234677231573
-159.25407422579407926615337335
-161.439893216212608716091895378
-163.520029582927092381954432776
-165.498945432772017415257947045
-167.380864131865129228944319195
-169.169789357192728065345777367
-170.869522159388646796261662947
-172.483676285604942393764160502
-174.015691976237217225093772785
-175.46884841940990853760918564
-176.846275021772526803457204741
-178.150961632619543738191399537
-179.385767840029627698325069338
-180.55343144211702012999291547
-181.656576183170549269118084948
-182.697718833064072543884982474
-183.679275678554489254700125933
-184.603568486687679845459290508
-185.472829993297955383881839631
-186.289208963336463174888212447
-187.05477486435079298498054489
-187.771522189737895206569431681
-188.441374464301289019059239075
-189.066187961073796243032876318
-189.647755155244773707906080819
-190.187807938293537719405587419
-190.688020613025412943788495792
-191.150012688088600445455776839
-191.575351488680532761445217943
-191.96555459849886689042683416
-192.322092146526782463784231646
-192.646388950940811859275441668
-192.939826531271412241593451727
-193.203744998914134248206506174
-193.43944483516721326285326474
-193.648188565146438523850147373
-193.831202335188737820087854703
-193.989677400692054575658928853
-194.124771530742085738197397597
-194.237610335338699408208283944
-194.329288520549722605696235965
-194.400871076481468282832724334
-194.453394402558755366528226024
-194.487867374247781868134701561
-194.505272355029089797879642431
-194.506566157131527925024385947
-194.492680954268495702233791121
-194.464525149372113831421278795
-194.422984200106641278189400787
-194.368921404676999060915910349
-194.303178650426494740134556877
-194.226577127294062037721068918
-194.139918008277548891426043313
-194.043983098775413805537898388
-193.939535456587429705128663591
-193.827319984227889572059712064
-193.708063995092824771626643688
-193.582477754919568955795135141
-193.45125499988184173845747608
-193.315073432575679227285226033
-193.174595197070364899914176076
-193.030467334123438298980446333
-192.883322217589360134828545611
-192.733777972987019761239921691
-192.582438879131558149881745591
-192.429895753680559732770538402
-192.276726323393188798501697817
-192.123495579852991567250628763
-191.970756121360563514365339219
-191.819048481660828805037419404
-191.668901446131054083794520499
-191.520832356019702686037892909
-191.375347401292627029046800876
-191.232941902611713165558168864
-191.094100582941764521550046564
-190.959297829253988110739112906
-190.828997944768785267218066951
-190.703655392156521054067359133
-190.583715028092433459552626046
-190.46961232954073637661751226
-190.361773612123169029083427725
-190.260616240908656794609894315
-190.166548833943289394689134657
-190.079971458823413934518494693
-190.001275822599210108802853302
-189.930845455281596420872217716
-189.869055887211647947062075152
-189.816274820538831121037009602
-189.772862295042226580026093065
-189.739170848517468581676132503
-189.715545671941333728839187826
-189.702324759615720887881535957
-189.699839054483139441033501039
-189.708412588796728348459290888
-189.728362620319230449848365049
-189.759999764217213910158144734
-189.803628120809136789684795433
-189.859545399318564484242386484
-189.92804303777694818093983408
-190.009406319213832166016393707
-190.103914484266157043915247779
-190.211840840332444386027590374
-190.333452867392067083173568589
-190.46901232060451104248047927
-190.618775329798501323978730984
-190.782992495956083909799789504
-190.96190898479220859386425835
-191.155764617526035454773035284
-191.364793958936074373275912825
-191.589226402787352222796459169
-191.829286254715074585918711499
-192.085192812645697712653263103
-192.357160444832942163123288377
-192.645398665583052993349508417
-192.950112208740533832206300163
-193.271501099002645665361922465
-193.609760721128157978790590838
-193.965081887103162964053633886
-194.337650901324206016718604772
-194.727649623856541429667813589
-195.135255531822985025230878619
-195.560641778976599859466042064
-196.003977253508311766327117334
-196.465426634138503388283358023
-196.945150444539673744818415328
-197.443305106135370866926035608
-197.960042989318803367467672886
-198.495512463132809049079588325
-199.049857943451201015468925473
-199.623219939699920694335217968
-200.21573510015489933770874987
-200.827536255852061754301088397
-201.458752463143495232747455182
-202.109509044932449976444847743
-202.779927630618532180300802513
-203.470126194783194566522483166
-204.180219094644419320743086033
-204.910317106308322614281131793
-205.660527459844286061564009786
-206.43095387320913645061373246
-207.221696585044848907862358188
-208.032852386373238421178660688
-208.864514651210128541720734589
-209.716773366120542395697380744
-210.589715158735548220612834
-211.483423325250507931275799457
-212.397977856923621223377188411
-213.333455465592828007562696813
-214.289929608228327167615578942
-215.267470510537188444011802034
-216.266145189635775404967352455
-217.28601747580495977891798697
-218.327148033342389731223097353
-219.389594380525375865135775383
-220.473410908697277746539669864
-221.578648900489609567155189119
-222.705356547191435182544710287
-223.853578965276989234671445989
-225.023358212101841471713574015
-226.214733300777314818146837182
-227.427740214232273361612408874
-228.662411918470813371551605623
-229.918778375033817933767195385
-231.196866552671772982815883722
-232.496700438235688668591075956
-233.818301046792424351304887606
-235.161686430970177343863255136
-236.526871689539364091105537422
-237.91386897523359708393718892
-239.32268750181494075749067751
-240.753333550387114231148781769
-242.205810474959797338694557984
-243.680118707266688300798372711
-245.17625576083945594751803834
-246.694216234339225948286884084
-248.23399181414673839722525055
-249.795571276211812680791745369
-251.37894048716225417169926057
-252.98408240467183529583460243
-254.610977077086480253703687408
-256.259601642307277487236446547
-257.929930325928436204279281876
-259.621934438627792238103294743
-261.335582372806953551320405269
-263.070839598477656107048583082
-264.827668658390375928590844997
-266.606029162400712243614271224
-268.405877781068518937320404689
-270.227168238484216383415151975
-272.06985130431616232671581926
-273.933874785072398083022895084
-275.819183514569514105839967751
-277.725719343600796128552036708
-279.653421128795218783242828536
-281.602224720658246955470098854
-283.572062950784785261496781473
-285.562865618233982003414555936
-287.574559475054944807954965708
-289.607068210951759890742621873
-291.660312437075524475464760217
-293.734209668930401262374536714
-295.828674308379983864660801393
-297.943617624739521649967673154
-300.078947734938790223572787175
-302.234569582739608602334327359
-304.410384916991194630947916565
-306.606292268905715000608321083
-308.82218692833552389704396801
-311.057960919032693314008851276
-313.313502972870516830897425474
-315.588698503005715503003352923
-317.883429575959087701466667919
-320.197574882591322430800902036
-322.531009707949635915310373232
-324.883605899959792052503607459
-327.255231836936926546710183511
-329.645752393887409911704814327
-332.055028907572753699362640218
-334.482919140305284776462355287
-336.929277242443981601735482502
-339.393953713557481472986708604
-341.876795362219825687727755373
-344.377645264403007393493728879
-346.896342720428821323195679627
-349.432723210440882156267570663
-351.986618348355975257602384353
-354.557855834252126149334566522
-357.146259405148919163338191327
-359.751648784133656959212667429
-362.373839627784926367616367089
-365.012643471843017448030474363
-367.667867675074426551939961836
-370.339315361275355057450946147
-373.026785359356687449578792263
-375.730072141450389357506272074
-378.448965758974601431449085254
-381.183251776591911534684298165
-383.932711203992358179924501916
-386.697120425429644512064820829
-389.476251126935815974248882262
-392.26987022113626708055556295
-395.07773976958338385135797785
-397.899616902523388202855037119
-400.735253736007017990192484945
-403.584397286250539815354646293
-406.446789381149238663430997455
-409.322166568840945605277556367
-412.210260023212337960788221716
-415.11079544623566022148560303
-418.02349296701815237929285567
-420.948067037440817639695593453
-423.884226324257195103696236334
-426.831673597516504827574091443
-429.790105615168881198885219639
-432.759213003703382711694125918
-435.738680134662037188353482602
-438.728184996865324636717049771
-441.727399064176186606357315336
-444.735987158620850300654892086
-447.75360730867543464408727072
-450.779910602517428269331343899
-453.814541036030657472504858436
-456.857135355341254062150823049
-459.90732289365034388725452932
-462.964725402116658282394293172
-466.028956874528970426097083198
-469.099623365494120132507300576
-472.176322801851352708567251001
-475.258644787007693965051523067
-478.346170397872042489302021683
-481.438471974047504033729330619
-484.535112898922136881148101506
-487.635647372277629586982046086
-490.739620174013393876755165929
-493.846566418560017262832310345
-496.956011299530864105204134996
-500.067469824133711791790433312
-503.180446536835520256029695493
-506.294435231742605195054206648
-509.408918653125451012011817176
-512.523368183481976033367643755
-515.637243518495050112482637292
-518.749992328199244488542708492
-521.861049903627925857802953294
-524.96983878816462786341389336
-528.075768392771854607959534267
-531.178234594215774631093546172
-534.276619315346300468849038742
-537.370290086428433322435111142
-540.458599586452059869673615667
-543.540885163273150101006081133
-546.616468331359003246155452632
-549.684654245823250292882334055
-552.744731151342111541806222573
-555.795969804441222227348341944
-558.837622867531397016816953682
-561.868924272951136527173811746
-564.889088555142519072610782256
-567.897310148944291250172990166
-570.892762651830269389966273009
-573.874598047751246889006234288
-576.841945890052966750918879129
-579.793912440739679793043220071
-582.72957976313047667588822223
-585.648004764711831749940406823
-588.548218186722237506608493587
-591.429223536710744437263041546
-594.289995959987608388569430778
-597.129481045528643166293164688
-599.946593561501379433769555797
-602.740216115146314612355195598
-605.509197731265368600932556977
-608.252352343036402351770921813
-610.968457188280765962458728591
-613.656251103652835657011877737
-616.314432708487798656897838446
-618.941658469226703600441380449
-621.536540634424679305145254776
-624.097645029326166219765829991
-626.623488697844894297227738236
-629.112537378498671764238094429
-631.563202799399486734685975745
-633.973839775764288290806520594
-636.342743091563458665193508919
-638.668144144830047018788618729
-640.94820733377530981847201755
-643.181026158150253269035025029
-645.364619007205863384284944884
-647.496924602073945574698104226
-649.575797056341584247930398798
-651.599000513936456199379516501
-653.564203318071418179709546172
-655.468971658787415368889620341
-657.310762639430069744461350521
-659.086916694011189581912218938
-660.794649277615669812796297851
-662.431041740540662006956615858
-663.993031283358822808668897959
-665.477399874163637442882495022
-666.880761990365596489552628163
-668.199551024920303770748375576
-669.430004169978616395367320103
-670.568145558641690469281659344
-671.609767406497602375914512968
-672.550408847276355735917990355
-673.385332099189320383546191716
-674.109495527607590654228289585
-674.717523082153454146888543914
-675.203669477400380349427285367
-675.561780350072249060542255231
-675.7852464537187642637981512
-675.866950733286616110284180887
-675.799206841771318141628955553
-675.573687298512890580342057306
-675.181339014819268134881998217
-674.612283286698850630240791839
-673.855696518192871192935771811
-672.899666807290778003559988995
-671.731019974362297930585350482
-670.335106451949941272859435469
-668.695537395494848961990299985
-666.793853963880609058482461899
-664.609107228821197580694344458
-662.117316402767625596358826535
-659.29075798578820115606710788
-656.097014433926472717288350122
-652.497671480986554202195736357
-648.446485743622555394188125753
-643.88672337439403532302888976
-638.747141898251139486733656377
-632.935624928038898543649163719
-626.328462276958998263860558177
-618.750773837503511828579131838
-609.936485276115634681547276532
-599.431208195228829986017812389
-586.272934702925229823251787224
-566.064156580863703852386875531


==> anc/WILS3HQF2/H2gS31110.dat <==
# H2gS31110
-12.225419614169268966616597926
-12.2241607940762022590386686875
-12.2240742235215643161494052164
-12.2239817978261882166389036327
-12.223883129061563754415407823
-12.2237778042633072446200768042
-12.2236653838706666148022904848
-12.2235454000733893855929478331
-12.2234173550608484109685868557
-12.2232807191680734313956855378
-12.2231349289130809292237432822
-12.2229793849196304826505353839
-12.2228134497192628557125233446
-12.2226364454261935516701005268
-12.2224476512783456683709518654
-12.2222463010375078643010227869
-12.2220315802412973836747921051
-12.2218026232992947902732421093
-12.2215585104253968059918093546
-12.2212982643981070256082891813
-12.2210208471401519808658274636
-12.2207251561084728757823842142
-12.2204100204853022699315928053
-12.2200741971606911579256716547
-12.2197163664965065593997396261
-12.2193351278615743563946159195
-12.2189289949272983582000291062
-12.2184963907127463231046933161
-12.2180356423678590504312189396
-12.2175449756831120684073167869
-12.2170225093136435673266006586
-12.2164662487055600626146659876
-12.2158740797118461626040604428
-12.2152437618850404792556367485
-12.2145729214336002817798750783
-12.2138590438286675195624659893
-12.2130994660477733767907805574
-12.2122913684418831292446649394
-12.2114317662120938760063486236
-12.2105175004822614416174014036
-12.2095452289538567649844814639
-12.2085114161294444887592223035
-12.2074123230913460693824187365
-12.206243996822306184980917881
-12.2050022590553350345063713268
-12.2036826946403617334789273681
-12.2022806394159178471744844376
-12.2007911675747886455689029886
-12.1992090785134375248125291601
-12.1975288831560420204216766788
-12.1957447897451950055236434246
-12.1938506890927404275906510797
-12.1918401392858491014775827155
-12.189706349845317936579944585
-12.1874421653352183709098779026
-12.1850400484254511680214126997
-12.1824920624115112319646589178
-12.1797898531988555677715345125
-12.1769246307627295914132606201
-12.1738871500981731119922146068
-12.1706676916792307334841446083
-12.1672560414511672405884656519
-12.1636414703847736282000316369
-12.1598127136276824345107377068
-12.155757949294032222730702604
-12.1514647769408722199774724032
-12.1469201957874223836719715653
-12.1421105827417457168890918182
-12.1370216703085934255113878796
-12.1316385244621947485160618739
-12.1259455225786270266007884635
-12.1199263315341619482033473087
-12.1135638860886833661716095896
-12.1068403676869503450404080174
-12.0997371838251719813036171131
-12.0922349481460984356226502463
-12.0843134614426387439672007169
-12.0759516937679042418380294363
-12.0671277678685488974706539435
-12.0578189441783216829628070237
-12.0480016076298300211771021674
-12.0376512565645833080415862873
-12.0267424940443597456914216488
-12.0152490218907027678642892462
-12.0031436378037490673475518647
-11.9903982359364136546391139339
-11.9769838113249450128472187834
-11.9628704686016820409539266027
-11.9480274354400779396930274247
-11.9324230812051900075628248807
-11.9160249413042377040595626538
-11.8987997477507363050903481118
-11.8807134664711904376166802997
-11.8617313418942612433093731503
-11.8418179493673605909561914163
-11.8209372559431723905261065269
-11.7990526900667462604363503763
-11.7761272206702878544131481622
-11.7521234461449029050513771927
-11.7270036936031745892125257546
-11.7007301287698397729494274425
-11.6732648767355994452071880414
-11.3720701529996371875763582614
-11.1416065477883297920186716677
-10.9513190050522549013934304635
-10.7878748319808694254774794974
-10.6438948979660399309991809217
-10.5147446802388671949508695269
-10.3972708815676214108441929426
-10.2892053493731415576381035342
-10.1888483407459895626839781428
-10.0948852931755266595505524726
-10.0062738062101156129593372986
-9.92217033526601021028336273611
-9.84188067556267564104244785152
-9.76482537798505366296091456347
-9.69051490620571804456589929192
-9.61853135924095566533407054465
-9.54851474401826764721641894165
-9.48015247818147736680301810165
-9.41317123503704959631669269652
-9.34733051858770885309157409072
-9.28241753784165099571334013777
-9.21824307140166353412832985503
-9.15463809694110876784938530115
-9.09145101863711124630988475898
-9.02854536721371122027707805187
-8.96579787728226083183705935332
-8.90309686866670943691624942231
-8.84034087472539902501120013033
-8.77743747293727747811949547282
-8.71430228232363120188568240946
-8.6508580994097811330045697091
-8.58703414995231362096002969382
-8.52276543796818715176857238424
-8.45799217699534700331229923029
-8.39265929120600460359364251153
-8.3267159761439424696871883519
-8.26011531058653260844381520702
-8.19281391243180598684851825199
-8.1247716326505038211935672584
-8.05595128227613460247322535607
-7.9863183881741524662166034119
-7.91584097396683889001570127507
-7.8444893630187342422038305327
-7.77223600082861547163511221198
-7.6990552945440149955001512124
-7.62492346762588119440146223993
-7.54981842795444229633467729703
-7.47371964789092886938107069851
-7.39660805500025051687337702706
-7.31846593230248300174266269853
-7.23927682706058393344052851876
-7.15902546723180243697323993981
-7.0776976848138220680126393717
-6.99528034540629683734414010366
-6.91176128338620380779623824369
-6.82712924216309218188157353661
-6.74137381903932383910107783321
-6.65448541425200571430137376679
-6.56645518381854874948641557739
-6.477274995847529649721458634
-6.38693739001152524408968135239
-6.29543553990946852538665365229
-6.20276321807338087632745815007
-6.10891476339852880303741845327
-6.01388505079753201082538348995
-5.91766946289805354155853217527
-5.82026386362072548364435455121
-5.72166457348915898208096210768
-5.62186834653747436661366284237
-5.52087234869295655690333950968
-5.41867413752237805950496690679
-5.31527164324021651707493431604
-5.2106631508861573759866047497
-5.10484728358671456130288220315
-4.99782298682345314098321653027
-4.88958951363652329356277697024
-4.78014641069816817899505803557
-4.66949350519617799743018902989
-4.55763089247209012364534884075
-4.44455892436332094669230045054
-4.33027819820240422700875399346
-4.21478954643014357612170569534
-4.09809402678279873962490144409
-3.98019291301644844829509289127
-3.86108768613443495185319417189
-3.74078002608632216749581814053
-3.61927180390911317018691721221
-3.49656507428359365462079825926
-3.37266206848061403701693167653
-3.24756518767391020267627424199
-3.12127699659770605429403417911
-2.99380021752885302057661749523
-2.86513772457465428377113042502
-2.73529253824880525505271524886
-2.6042678203190663087900495515
-2.472066868911377595819032626
-2.33869311385613668034075351832
-2.20415011226329483320924304478
-2.0684415443137934514114985403
-1.93157120925566404992908465456
-1.79354302159385884427363397169
-1.65436100746356888602903858513
-1.51402930117742737382325380388
-1.37255214193759109311565988958
-1.22993387070424654377030015932
-1.08617892721260248140687906601
-0.941291847130910327401101503436
-0.795277259352500934513111635218
-0.648139883415243037284245557537
-0.499884527042217662833720131291
-0.350516083797765929985342360888
-0.200039530853406949197761295389
-0.0484599268584397199419837866436
0.104217590089660371309258256003
0.257987804379662129395254032208
0.412845424730167777587638898019
0.568785085946478655398993871588
0.725801350594616650211564243526
0.883888710596166188202275720947
1.0430415887474003059960457312
1.203254340165965242747292118
1.36452125366822029136105727095
1.52683655308016254962377992152
1.69019439848470899797046971747
1.85458888740796033502587170012
2.02001405594693160877544305258
2.18646387984110331938318940536
2.35393227549002281003543131926
2.52241310091906891379341422915
2.69190015669538253155921328658
2.86238718679586165562432584991
3.03386787942902093150796991213
3.20633586781242280210566768885
3.37978473090729926220254638359
3.55420799411189995129131432294
3.72959912991502343319898312944
3.9059515585111137771480164657
4.08325864837823370997881730264
4.26151371682015841392065947364
4.44071003047377027497987620939
4.62084080578287433489126416931
4.80189920943949666945803069948
4.98387835879367322543357951371
5.16677132223268462604564387525
5.35057111953064294188065010672
5.53527072216928926928617619766
5.72086305363081602224700346168
5.90734098966348499409903745017
6.09469735852077135882334606681
6.28292494117472474190453716596
6.47201647150420118874977259133
6.66196463645858419187767653967
6.85276207619757881000483804811
7.04440138420763023194189652961
7.23687510739548682028964557867
7.43017574615939763363442054067
7.62429575443840559519096187262
7.81922753974016977880231063779
8.01496346314772365202593184489
8.21149583930555048656339890018
8.40881693638533245783157097529
8.60691897603170615055034165537
8.80579413328833421136204140587
9.00543453650458069102557064793
9.20583226722305614857826704272
9.40697936004827780139546898551
9.60886780249666985393174168381
9.81148953482810958183800954567
10.0148364498592057468178574542
10.2189003927584774325427488207
10.4236731608235833864161528285
10.6291465032407343907634067664
10.8353121208264040363929641205
11.0421616657514364990460229208
11.2496867412476334938996054897
11.4578789012968864750449641869
11.6667296503029043268276786784
11.8762304427455712341877836399
12.086372682817954092656515128
12.2971477240459636992506830526
12.5085468688906590277029634771
12.7205613683331691104990463397
12.9331824214421924018908273004
13.1464011749240189567914034841
13.3602087226550063070848066881
13.5745961051964255266723666394
13.78955430929157962715969512
14.0050742673450820953980459944
14.2211468568841690503134473483
14.4377629000019041379622289211
14.6549131627821208790585027602
14.8725883547059327109321558968
15.0907791280396264046361186994
15.3094760772037398663560785176
15.528669738123110528946708634
15.7483505875576655827730847366
15.9685090424137101633560106219
16.1891354590354542846712130376
16.4102201324765037591336482159
16.6317532957510245557900663778
16.8537251190642739941557232036
17.0761257090221758291516263712
17.2989451078195996289365949553
17.5221732924069878577608345347
17.7458001736349567253827301297
17.9698155953764791275288463576
18.1942093336262398520720678487
18.4189710955767346360184089692
18.6440905186706656011596461319
18.8695571696291660425966430162
19.0953605434553674645274342958
19.3214900624128011209432241757
19.5479350749781050932854238771
19.7746848547674860895923271998
20.0017285994363626458306326432
20.2290554295515932142247003127
20.4566543874356686982683805639
20.6845144359822243009811859838
20.912624457442200051449930135
21.1409732521799530226166224631
21.369549537398597006599647686
21.5983419458338172265442936678
21.8273390244153784879515552035
22.0565292328955149572442513043
22.2859009424433584482224414315
22.515442434204529642725087699
22.7451418978249830122470734579
22.9749874299381612815940345978
23.2049670326144790199871865395
23.4350686117721172922241599426
23.6652799755480721819994083731
23.8955888326283593370870823166
24.1259827905362344037196611785
24.3564493538772452329755953524
24.5869759225398859687685339691
24.8175497898505754739155072648
25.0481581406816329216207412133
25.27878804951087167316446299
25.5094264784313786716663899878
25.7400602751099903935940198541
25.9706761706929177949750451941
26.2012607776569115420877120032
26.4318005876042949936100240623
26.6622819690001257620386114114
26.892691164849677077732943319
27.1230142903143574516174259049
27.3532373302641111155491408354
27.5833461367642622359308062826
27.8133264264946827590845626377
28.0431637780990767577279808872
28.272843629462083096128724116
28.5023512749118028938507301115
28.7316718623452584074245380505
28.9607903902741853140992481051
29.1896917047884507047028988828
29.4183604964342740894076793173
29.6467812970043080887526724866
29.8749384762365089012577993363
30.1028162384185937663789329886
30.330398618894743113300782693
30.5576694804710585143135667119
30.7846125097161335329857372018
31.0112112131529326314073518343
31.2374489133380030074523515986
31.4633087448238650707483506576
31.6887736500002386993674768389
31.9138263748095638761660353269
32.1384494643320651729037183084
32.3626252582353891781304054679
32.5863358860836116520853855211
32.8095632625001661900652210914
33.032289082178987683369002451
33.254494814737891025223867084
33.4761616994079173973551172401
33.6972707395520761035490589396
33.9178026970065882298042152853
34.1377380862373982683717823664
34.3570571683043600223221170076
34.5757399446251222936256911132
34.7937661505303366369808059501
35.011115248601382311683949795
35.2277664217813508454663709467
35.4436985662495525708634166302
35.6588902840492982014222287907
35.8733198754581679264525888624
36.0869653310894063998037342188
36.299804323712471982542153941
36.5118141997801200790751413499
36.722971970648710576606403462
36.9332543034776952224649903806
37.1426375117934589632390289377
37.3510975457018562572992262795
37.55860998173289528871789367
37.7651500123000756543905722628
37.9706924347558739021525994774
38.1752116400237913015190622389
38.3786816007862240277593846495
38.5810758592061816500773856316
38.7823675141595590216029856601
38.9825292079532523752669847987
39.1815331125028949951186517468
39.3793509149423629078292438938
39.5759538026354574916076555238
39.7713124475582997317854626957
39.9653969900189591087789281954
40.1581770216786767696058909974
40.349621567836714517774645431
40.5396990689383537627788926652
40.7283773612628659548524391516
40.9156236567453606361787229198
41.1014045218832697143956841399
41.2856858556748255546945164676
41.4684328665332124060575416518
41.6496100481160894419711767751
41.8291811540058704300219751483
42.0071091711714677428022066575
42.1833562921371315690691971073
42.3578838857784993208872844461
42.5306524666599714664874726007
42.7016216628209994615779978617
42.8707501819117545812184269649
43.0379957755708823828729457866
43.2033152019295681713146138847
43.3666641861168679419079153657
43.5279973786311113466968559313
43.6872683114310622309023724349
43.8444293515883202184786295416
43.9994316523290420135833153283
44.1522251012783162500598311792
44.302758265704285718602382908
44.4509783345412000033668182622
44.5968310569508008088504216983
44.7402606771595653144053974819
44.8812098652851022857332239532
45.0196196438381178349032807696
45.1554293095565072892935084443
45.2885763501949027313207359324
45.4189963558559721042928480049
45.5466229244084192586595704767
45.6713875604903919707682304204
45.7932195675451937706696165053
45.9120459322780365543482611055
46.027791200857161055919739089
46.1403773461089408713441843952
46.2497236248733482741081299407
46.3557464245919651836802602438
46.4583590980938927061729973298
46.5574717854234758148564399774
46.6529912214153915074616088894
46.7448205275646006763647602024
46.8328589865576758230743633122
46.9170017976242089279717958196
46.9971398106277434630186918696
47.0731592365394100467382080737
47.1449413316174992336185384167
47.2123620522445152151928133327
47.2752916769400475198959911545
47.3335943915611770529951073078
47.3871278331075522889324403141
47.4357425868478657834900971126
47.4792816306561828994249629227
47.5175797194630786206458404152
47.5504627015537305843400622378
47.5777467570402537290400663296
47.599237547144746263639269536
47.6147292608843686533176609532
47.6240035432629860035310226153
47.6268282860332264249513129675
47.6229562583529096274606979292
47.6121235500310648534986973309
47.5940477942917913465961212818
47.5684261297481770875582452979
47.5349328521304709132390426668
47.4932166946539473505434414414
47.4428976609245055853802959251
47.3835633148341683225767056238
47.3147644064146977871788657687
47.2360096788583319731254804033
47.1467596566668990911203740166
47.0464191534683922634159735585
46.9343281534959508715592162667
46.8097506025691973713281863933
46.671860476498624258054482056
46.5197242517214376751737361593
46.352278543655436143627092153
46.1683011347442838705484194237
45.9663727702933272279238487432
45.7448257504554790832147023674
45.501673112910862537872737139
45.2345083542631127222639206497
44.9403586980510415575032826982
44.6154616759422465324578781128
44.254907741433232151914211961
43.8520314576058001110637973541
43.3972842085494523664369045493
42.8758888192482524107164915556
42.2620128452176951432727780227
41.4988970088348028710278282883
40.2835067285081093187187934812


==> anc/WILS3HQF2/H2gS31200.dat <==
# H2gS31200
64.5670134570162186374375869624
64.5650447954089390178300737374
64.5648999383587245676364475003
64.5647444913988563980461157254
64.5645776861221908272641038912
64.5643986988524669385258856526
64.5642066467101877744619769719
64.5640005834019782547944421343
64.563779494714284933675435178
64.5635422936909847541409334713
64.5632878154730862496887525293
64.563014811777231726941233463
64.5627219449881370498858689607
64.5624077818384305995738090648
64.5620707866475683019530532302
64.5617093140896004139198821662
64.5613216014575407410598360367
64.5609057603899324101493428889
64.5604597680229080662361442058
64.5599814575285977666505581554
64.5594685079981357651265012227
64.5589184336247481600402957627
64.5583285721394568170503407948
64.5576960724488002910755109831
64.5570178814206382890283715938
64.5562907297605605293108273922
64.5555111169176510076398161026
64.5546752949543513279042379455
64.553779251310907844568453595
64.5528186903903620896836077507
64.5517890138852367501225188804
64.550685299761963944016566647
64.5495022798136815123899918102
64.5482343156862684245488332872
64.5468753732763832365876875041
64.545418995393789967808379634
64.5438582725733829543433652085
64.5421858119150344217024877629
64.5403937038216629204598803628
64.5384734864977336193135889231
64.5364161080617279559167189849
64.5342118861169344886215083546
64.5318504646151881201164973421
64.5293207678378932966108506916
64.5266109513077794259417885596
64.5237083494333237103290592302
64.5205994196756069956846264519
64.517269683014510321898841106
64.5137036604775809824911890481
64.5098848054805636549135243662
64.5057954317134704556382200039
64.5014166362901189676891162798
64.4967282178622643482523382781
64.4917085893817553104173773133
64.4863346851755188686344231555
64.4805818619785903216728662226
64.4744237935498187232061104269
64.4678323584732607744917438478
64.4607775207255958537556442732
64.4532272025661219744368003338
64.4451471492809996920816970312
64.4365007852873746087549178042
64.4272490610758096797990779987
64.4173502904410818334314633839
64.4067599774218357835853274119
64.3954306323388415494436141506
64.3833115762896807961261990597
64.3703487334246117778614594773
64.3564844102941680826926286047
64.3416570615237833679219769008
64.3258010410344727571024114581
64.3088463379914339959349015412
64.2907182966244768121337528073
64.2713373190255973184995157082
64.2506185499899723786432494346
64.2284715429273859951851873932
64.204799905831895300021516103
64.1795009262587352463872554188
64.1524651742194542292629490887
64.1235760818695524054264003492
64.0927094988280374607603297515
64.0597332219360032513781081827
64.0245064982323840915003258127
63.9868794999003953245833628221
63.946692769918961308229190411
63.9037766371409725093934868154
63.8579505995160481413670431098
63.8090226741814166852457106073
63.7567887131626755930930211429
63.7010316834590187225064968737
63.6415209103379003710669957354
63.5780112827353873419798085081
63.5102424197545338823735525726
63.4379377973795333089880656528
63.3608038346834256407163288136
63.2785289390078954525582106713
63.1907825098422866805248701029
63.0972139014336388489408720168
62.99745134452987674923774158
62.8911008281053492525004909251
62.7777449424545564724137875521
62.6569416856810006792663657286
61.1785629905157071433488045039
59.8544775398234025382198382474
58.6299542281806357946067618886
57.4796655982318231888642965687
56.388959125507809730047015097
55.348284564916274910083185848
54.3509280311975133162646574649
53.3919143309390998842643364564
52.4674103319473690540361163416
51.5743728228727877826900050443
50.7103273392618790807986066285
49.8732223063058670672258894825
49.0613289920918076418751836139
48.273170620984595096521807323
47.5074707615537190972803290143
46.7631148662082602186834659085
46.0391210319834340886677218254
45.3346173805176226883080975032
44.6488242882003044748429521932
43.9810402353124182482658504417
43.3306303993978770381856051779
42.6970173597878876919947215275
42.0796734474797070798235940124
41.4781143925074924079390112185
40.8918940054864940864442868747
40.3205996915410909542016915659
39.7638486402289577020464700092
39.2212845690011473696404676897
38.69257492338722334150254986
38.1774084566946121572431254841
37.6754931271381524257804846175
37.1865542620983477644895867081
36.7103329484635045866329109702
36.2465846153416694020383228563
35.7950777812774193398042007407
35.3555929428084230986583363833
34.9279215849980824148159546313
34.5118652976743927409869234644
34.1072349836379097140149729234
33.71385014718662598944320632
33.3315382530308360989672183851
32.9601341471058272534133651023
32.5994795319890248939874227688
32.2494224906343384481154389455
31.9098170529844603344135189065
31.5805228007395168951152489938
31.261404506170144091642479782
30.9523318013829215549868917387
30.6531788748909417482276163164
30.3638241927242275331560233833
30.0841502416436977609334486287
29.8140432923066358954436103343
29.5533931804779534078417085936
29.3020931045956255061789996905
29.060039438185244530554819919
28.8271315557816521556655344778
28.6032716711584102571880283736
28.3883646867912651566895161579
28.182318053592131636822275102
27.985041640047492341642572286
27.796447609981195160800860664
27.6164503082379044640874927829
27.4449661536511786754721825741
27.2819135387203855504583905859
27.1272127354743559795515281224
26.9807858070476179286462067712
26.8425565245379365815266259255
26.7124502887523148575962385667
26.590394056483101357007118939
26.4763162709868640321150008937
26.3701467963663342718216974664
26.2718168555826478261137997145
26.1812589718431418270176465328
26.0984069131377329502610747428
26.0231956397089044373616440445
25.9555612542609339845400084416
25.8954409547281969774677863356
25.842772989436498056437075251
25.7974966145040994671494940883
25.7595520533407074685903173038
25.7288804581132600157156906567
25.7054238730570294330871393585
25.6891251995194014059138424424
25.6799281626317953367582120349
25.6777772795126215212931882495
25.6826178289109908159156071392
25.6943958222071590549338026962
25.7130579756914521497980741888
25.7385516840487241241026309021
25.770824994980290272989490518
25.8098265848997880695172424858
25.8555057356435826238612451844
25.9078123121401814427044214055
25.9666967409866820503364499174
26.032109989883570246668141874
26.1040035478822386011985850949
26.1823294064024243506968814868
26.2670400409793914541101653784
26.3580883937031197598958580882
26.45542785631403015272180978
26.55901225392188190759288483
26.6687958293164398081429160193
26.7847332278403352984915351197
26.9067794827962484559711796103
27.0348900013621254166871652096
27.1690205509896277644620639576
27.3091272462623942756798071708
27.4551665361919885983403411639
27.607095191930615626491866944
27.7648702948808206526777294219
27.9284492251834444810058417429
28.0977896505660997452094273418
28.2728495155353634669646483889
28.4535870308967527978729328668
28.639960663587368955951303099
28.8319291268068623201979631304
29.0294513704330929219258728268
29.2324865717095383419368187575
29.4409941261921382191669541275
29.6549336389438639084398835943
29.8742649159658657984442816413
30.0989479558545817355467328478
30.328942941674690042841258725
30.564210233038261767835487123
30.8047103583809108825664858793
31.0504040074261599097283944999
31.3012520238296334479277146706
31.5572153979950647957774948226
31.8182552600544527012796030845
32.0843328730050374667158059411
32.3554096259960794081402903642
32.6314470277587191085289091336
32.9124067001724790447931073436
33.1982503719622309710914463965
33.4889398725197037990421051087
33.7844371258438434642033703702
34.0847041445945601863642103669
34.3897030242546103458052797882
34.6993959373945605877170798539
35.0137451280359713667197827872
35.3327129061081165457548300608
35.6562616419937254227695732335
35.984353761159394192953744932
36.31695173886646584874881531
36.6540180949583213282386341222
36.9955153887201607696143087087
37.3414062138074824128815672154
37.6916531932395883822622195942
38.0462189744545616326407871556
38.4050662244222670776640116225
38.7681576248120326418165276658
39.1354558672117629807547963871
39.5069236483953301620747361435
39.882523665635171944249101496
40.2622186120571096705242190287
40.6459711720344744280055107058
41.0337440166187022168520934027
41.4254997990036266241170263978
41.8212011500207610825728826565
42.2208106736629223864217165279
42.6242909426336028916505742882
43.0316044939195508971020952923
43.4427138243840672214007101133
43.8575813863785710897306996818
44.2761695833700302433256432665
44.6984407655818887952808644401
45.1243572256461618829055685137
45.5538811942643987057291602485
45.9869748358752451787450556334
46.4236002443263642549675069041
46.8637194385484960558284196223
47.3072943582294613620564046994
47.7542868594859308251948777973
48.2046587105307985188370775966
48.6583715873340122114827013396
49.1153870692747240568460300601
49.5756666347826343045378360701
50.0391716569664071714140076502
50.5058633992270422138350784948
50.9757030108540864312401851136
51.4486515226025719348776468439
51.9246698422485613508717346983
52.4037187501211782082992582131
52.8857588946089924005741556265
53.3707507876386214079472109
53.8586548001233963319070540221
54.3494311573799279161747757083
54.8430399345103916071737303615
55.3394410517483323285990072896
55.8385942697657689951970801211
56.3404591849393558511963397709
56.8449952245733324659975037105
57.3521616420769666265959973035
57.8619175120941644014443392626
58.3742217255828892785176571853
58.8890329848419974613697553647
59.4063097984830590967380764078
59.9260104763446953570899291943
60.4480931243469188581545310324
60.9725156392829197970362693519
61.4992357035456923882342689546
62.0282107797868455851424354383
62.5593981055048886306207792715
63.0927546875602256040016273668
63.6282372966140337399705265156
64.1658024614881377980498084524
64.7054064634429270649695019165
65.2470053303702925750099774808
65.7905548308984897280878911531
66.3360104684057555579798957326
66.8833274749394303328034089059
67.4324608050372498286782851867
67.9833651294473873698389986879
68.5359948287437334309481442347
69.0903039868328050983306464332
69.6462463843485778260129662052
70.2037754919314275304508617771
70.7628444633872619657733408002
71.3234061287228063203548236164
71.8854129870528888761128536441
72.4488171993754481635861534552
73.0135705812098531063677939907
73.5796245950939919433294808632
74.1469303429354439987699751862
74.7154385582119003779463432421
75.2850995980158451227272187187
75.8558634349383469783858558375
76.4276796487866433907172462896
77.0004974181300223485253088155
77.5742655116683238678166641543
78.1489322794171909193583110956
78.724445643703999048947392584
79.3007530899681844266737029999
79.8778016573594711617441300653
80.4555379291272699830632502799
81.0339080227942813371002869147
81.6128575801070860908145338728
82.1923317567562458168915493257
82.7722752118581615189302138533
83.3526320971906540305952389576
83.933346046173930565536681851
84.5143601625882893376402262454
85.0956170090195871082416220675
85.6770585950231522008797309364
86.2586263649964671630498221213
86.8402611857505700089186289064
87.4219033337697299572010367661
88.003492482148541840597154572
88.5849676871951519060538586462
89.166267374688875485954945365
89.7473293257799928708964345193
90.3280906625190124566472827433
90.9084878330021685980216726294
91.4884565961193742274009121291
92.0679320058902737465577931918
92.6468483953734384465500521311
93.2251393601331131228318657998
93.8027377412472568972087759635
94.3795756078399216878406421208
94.9555842391202763151932588864
95.5306941059098107978372535994
96.1048348516384417400995565078
96.6779352727893834568886937256
97.2499232987717480717589794678
97.8207259711988885416867191775
98.3902694225494984992492881895
98.9584788541874288527709612916
99.5252785137150699246620958987
100.090591671633975982329393572
100.65434059728517251877616829
101.216446534040281495114340989
101.776829673713221596661005248
102.335409130160784694952990793
102.892102912038851126209098761
103.446827894679379700613855569
103.999499791051587756015553533
104.550033121768915842655909833
105.098341184101444083591184081
105.644336019951385703281034028
106.187928382747119909822491326
106.729027703208932913644200587
107.267542053937203378690699159
107.803378112771187338892117477
108.33644112486381711516944772
108.866634863415017745313496011
109.393861589002950692260679747
109.918022007449304937927205659
110.439015226151255733336833847
110.956738708808985817095912309
111.471088228473696102640820441
111.981957818836804532934642814
112.489239723676523333381386173
112.99282434437319489854407286
113.492600185399631818001255137
113.98845379768722184807466598
114.48026971976269651244145237
114.967930416544192566078355277
115.451316215678526197372496132
115.930305241294415029465411881
116.404773345038683913309808677
116.87459403425423478872506301
117.33963839714970216832413614
117.799775024801203334487176143
118.254869929816370549074301433
118.704786461479860513816649859
119.149385217187707097659688433
119.588523949965143484095520346
120.022057471848788583254682407
120.44983755289928085673274876
120.871712815594452614441047915
121.287528624335861263685609624
121.697126969782811560815186886
122.100346347707782696331588371
122.497021632045270030489305091
122.886983941782301734120370388
123.270060501313116068497317536
123.646074493852486328327143257
124.014844907471736064726629908
124.376186373288350515206849253
124.729908995303986345343489711
125.075818171346304097509181986
125.413714404527053325891644265
125.743393104581845623734792932
126.064644378405625672113977173
126.377252809041512537517164581
126.680997222318890391739004236
126.975650440268769156547391296
127.260979020369823053631455838
127.536742979596371521246026485
127.80269550214901345987498565
128.058582629648666453152265619
128.304142932464267300069208064
128.539107160722073969660982448
128.763197873408908427253098212
128.976129043831124595286516704
129.177605639523666505162537886
129.367323174517110888855278866
129.544967231662554738075364835
129.710212952481722667383578054
129.862724491749400375793824252
130.002154433723400185637820444
130.128143166609274667442877073
130.240318211477739150982738153
130.338293501436219726733407237
130.42166860638508126149185704
130.490027898155686449051316937
130.542939650221844338957690154
130.579955065487074540890522356
130.600607224864047888290666107
130.604409948463713339869991814
130.590856560181161984612344159
130.559418545280789940991830331
130.509544089218000523455889193
130.440656484356380509869887587
130.352152389409283573495316042
130.243399924306264921857782696
130.11373658070105127120522077
129.96246692542949967752359588
129.788860070808596495238159623
129.592146881636823675429811301
129.371516883983493322193948149
129.126114835180134593675413823
128.855036907651245916730629533
128.557326431094329117884400846
128.231969127723997645465548207
127.877887763430557096573767649
127.493936123256418332890547215
127.078892201903181865444104172
126.631450478191414190653111349
126.150213115384613970441663335
125.633679895584269524210905245
125.080236654045575083474331624
124.488141925627312238935959636
123.855511447119341109714941136
123.180300071023052695711926348
122.46028053176438103877288842
121.693018354871818029503338845
120.875841999984202056531073143
120.005807060430030443832945728
119.079652977442063170840011551
118.093750224100403135101222682
117.044035209702778860447498725
115.925929152027673849180326721
114.734235709222793426417935546
113.463010006440670838046414682
112.105388422282654038437183635
110.653363409963340063486507986
109.097479464803742755805726496
107.42641280118293342175660883
105.626373902257678877940698698
103.680229751222917005841653013
101.56616146486044101281336735
99.2555067976847995765412643802
96.7090655671182141887436135785
93.8702185141494799774260852929
90.6505137796375311731205826902
86.8935658514782516283893016598
82.2505869568212863198321824627
74.7892356792384408596598091846


==> anc/WILS3HQF2/H2gS31210.dat <==
# H2gS31210
0.888888888888888888888888888889
0.8889344550187348937926889103
0.88893786247281604985740510867
0.88894152275065356486927037468
0.888945454435010921670182545259
0.88894967745877196804497338648
0.888954213201613843736816879546
0.888959084593472286773753009373
0.888964316225264510406840952557
0.888969934467365556994690735813
0.888975967596366666108197973325
0.888982445930678849002888733697
0.888989401975581653277560945259
0.888996870578356147765281436629
0.889004889094182581178080785502
0.889013497563527096385403874592
0.889022738901788448005037262692
0.889032659102025011639894038003
0.889043307451634630773557669088
0.88905473676391516880420012462
0.889067003625492170085878242607
0.889080168660661940376208907439
0.889094296813763792688699703827
0.889109457650764331391263315161
0.889125725681309630329158511724
0.889143180702578166612078249784
0.889161908166348568472585717794
0.889181999570781791417691397077
0.889203552878507418888062576546
0.889226672962698556556710991452
0.889251472082919413996974165551
0.889278070392634298624715788678
0.889306596480376531442747453933
0.889337187946690868528957900332
0.889369992019083499344615922746
0.889405166207339699003033437957
0.889442879001700822317259210903
0.889483310616529603559083385434
0.889526653782235698403696926286
0.889573114588382069014363589082
0.889622913381047123224659516016
0.88967628571767737864003139686
0.889733483382830678978753673055
0.889794775468380422876766318557
0.889860449521926576765636015074
0.88993081276733904556013134975
0.890006193401542776501255222827
0.8900869419718411623030891234
0.890173432838264142903434196937
0.890266065725618977420062300198
0.89036526737011388745524204758
0.890471493265616373812834111356
0.890585229514797462717204897647
0.890706994790598661940441422051
0.890837342413637918296875207063
0.890976862551341940625627310348
0.891126184544752073946224967313
0.891285979369096228803069722865
0.891456962234346434926961725143
0.89163989533208608659106905497
0.891835590735087926987534258822
0.892044913456047607874077101039
0.892268784671921770589219416232
0.892508185120276616042249521161
0.892764158673954414715103560536
0.893037816100201728593159659968
0.893330339010163324870428149437
0.893642984004317409708189433178
0.893977087018996764940355782937
0.894334067878590593569027912293
0.89471543505733518695758916299
0.895122790653757313842418237068
0.895557835579809167266273153011
0.896022374965501385226337707279
0.896518323778371215850889342897
0.897047712655382558188534090904
0.897612693942805210267802489083
0.898215547937219082489093325193
0.898858689317986698937164221008
0.899544673758279049743839845605
0.900276204697963749671612119087
0.901056140257300529385051273398
0.901887500265358422187398257311
0.902773473371282637942294836612
0.903717424199896754601000260242
0.90472290050551450843653872619
0.90579364026912784010525661242
0.906933578674190616739134216326
0.908146854884869237827058148714
0.909437818537700552070385132899
0.910811035842879877269718824341
0.912271295174667696192154076217
0.913823612011394562030680701377
0.915473233063969734567162637031
0.917225639407334223716638043506
0.919086548401577472743461956716
0.92106191415804853790018746208
0.923157926270277278708276024836
0.925381006489363357113931690859
0.927737802978113750851994304676
0.930235181726967595993307613214
0.932880214656919205612290377655
0.963948683399774810626120769821
0.989853360082191646648030671877
1.01227168947016733263259223462
1.03201089811030107016200862562
1.04955247667414941304111091845
1.06521854326894619603625800557
1.07924085680457960083968316149
1.09179481382067978934359104062
1.10301820112555111350105931815
1.11302241177822636483264552502
1.12189957608895805921521587011
1.12972731792891204374464986764
1.13657205212045864593847384592
1.1424913444074022367982702165
1.14753564627946536185409121205
1.15174959962705195435891531764
1.15517303735093702524423796795
1.15784176402985528296544962802
1.15978817422638152991040852534
1.16104174877491165710611041112
1.161629457902333155231272469
1.16157609219195623226636311759
1.16090453694350786812304686142
1.15963600161263766053253912623
1.1577902132245599523575806519
1.15538558061610674394815148535
1.15243933484719061353101170555
1.14896764998619455066729624768
1.14498574761042680451900020893
1.14050798769987932001740085843
1.13554794808853344835727931741
1.13011849423526880074716274973
1.12423184075904769168811637774
1.11789960593059575587606160934
1.11113286011050219245652309023
1.10394216896042690995443304245
1.09633763212152251193604988779
1.08832891794583595381884476544
1.07992529477740334961919709351
1.07113565920615545738855484433
1.06196856165661308417086172595
1.05243222962231284515821055346
1.04253458881409751535328876723
1.03228328245434478429659248965
1.02168568891870260845917082336
1.01074893790098939981215096019
0.999479925254826520459264045856
0.987885326646667277563775685868
0.975971610138654493407520563278
0.963745047805753814179071399296
0.951211726479522626308094873063
0.938377557700395304163070928982
0.92524828695125388730303692485
0.911829502237108387022099394956
0.898126642068764591015714634765
0.884145002902268148480053845829
0.869889746080562706866496304805
0.855365904319086122915247717498
0.84057838777286673435966459232
0.825531989718998538765412851976
0.810231391885107725444178232257
0.794681169451520138949003663613
0.778885795752254250863651116045
0.762849646697657781515970878229
0.746577004939444341170091110394
0.730072063797040030744561168525
0.713338930962493438612222677633
0.696381631999713809809658192253
0.679204113652462118340912347987
0.661810246974311562819801612729
0.644203830292706446592750528789
0.626388592018239983493607077657
0.608368193309436624635253044613
0.590146230602424351444090574922
0.571726238014228647253472729152
0.553111689627704225106304525124
0.534306001665525042808859169812
0.515312534560095104392655343939
0.496134594925734811075063126839
0.476775437439033495953278221838
0.457238266632834009023432796778
0.437526238608926027560365038962
0.417642462674167772134751459566
0.39759000290442798925226251598
0.377371879640438712673642837687
0.356991070919372011613905337386
0.336450513845698497861595372909
0.315753105904649838075731265323
0.294901706221390140325695414611
0.273899136768800267585737823259
0.252748183526593442723087824447
0.231451597594308655273478595515
0.210012096260569189398765098287
0.188432364030846004936411870133
0.166715053615828758570407691398
0.144862786882380077972814785118
0.122878155768930506215774109041
0.100763723167061596542673873703
0.078522023770922303025862739647
0.0561555648960284832524148377211
0.0336668272689064600085023955467
0.0110582657889586824390365371246
-0.0116676897361478713252022202939
-0.0345086338803422144283690042807
-0.0574621849130980537346696892487
-0.0805259841363731661528502869008
-0.103697695243501130333567856333
-0.12697500369905253609726642144
-0.150355616138734755651652804383
-0.173837259788448091220133049156
-0.197417681901661841336251158594
-0.221094649214316762909298588586
-0.244865947416500741891124120946
-0.268729380640182400573360926695
-0.292682770962323029051536686748
-0.316723957922720784447228303484
-0.340850798055972694789102814393
-0.365061164436969765158532582697
-0.389352946239368532254585928495
-0.413724048306508861481392368744
-0.438172390734272731393836907896
-0.462695908465402299732233611467
-0.487292550894817782303388865893
-0.511960281485496683237158051317
-0.536697077394495769421042030417
-0.5615009291087159545494356918
-0.586369840090028015598630508831
-0.611301826429393868437586090964
-0.636294916509634037246973390652
-0.661347150676507018060946596912
-0.686456580917780510055041588532
-0.711621270549988015809262307063
-0.73683929391257713719821518552
-0.762108736069168057439467792054
-0.787427692515652240135391954114
-0.812794268894872328362835708985
-0.838206580717634624189044431481
-0.86366275308981540247483809729
-0.889160920445331691535139883514
-0.914699226284756064384225468678
-0.94027582291936345340236925589
-0.965888871220406052226542451469
-0.991536540373420023905495254378
-1.01721700763737501489565684704
-1.04292845810848440004093800075
-1.06866908448850077280095760094
-1.09443708685732746506506401274
-1.12023067244978284825717300089
-1.14604805543635984745796856907
-1.17188745670782850738507871138
-1.1977471036635345968559943032
-1.22362523000325213958420405403
-1.24952007552245242584273013061
-1.27542988591085650297988764129
-1.30135291255414237363514326441
-1.32728741233868215880147068932
-1.35323164745918831805335440783
-1.37918388522915167019652293189
-1.40514239789395743267074405769
-1.43110546244656880513967690096
-1.45707136044567076926450561908
-1.48303837783616976968377052855
-1.50900480477194778730843683909
-1.53496893544077202140500766941
-1.56092906789126396743642205807
-1.58688350386183411877654342769
-1.61283054861149083740389851969
-1.63876851075243413640481680596
-1.66469570208434720017858619319
-1.69061043743030044096872299613
-1.71651103447418475681786893402
-1.74239581359959242008718061349
-1.76826309773006569088977527561
-1.79411121217063481953612131674
-1.81993848445056857954104846684
-1.84574324416726186086063086893
-1.87152382283118615458463736878
-1.8972785537118299778959496276
-1.92300577168455742413703052836
-1.94870381307831407954259668725
-1.97437101552411052769407547149
-2.00000571780421456695805687709
-2.02560625970198409687235466416
-2.05117098185227338828113785069
-2.07669822559234614049858265051
-2.10218633281322934826886919256
-2.12763364581144255303000377632
-2.15303850714103753809516308249
-2.17839925946588394683104663604
-2.20371424541213665761184413475
-2.22898180742082104001703420223
-2.2542002876004724440642241964
-2.27936802757976643875525558806
-2.30448336836007641828491903434
-2.32954465016789523422776932446
-2.35455021230705749008255963817
-2.37949839301069905081132175987
-2.40438752929289017444995012815
-2.42921595679987846537162693657
-2.45398200966087757912929638528
-2.47868402033833727665747816969
-2.5033203194776300305382705103
-2.52788923575608892748423069924
-2.55238909573133108850506241167
-2.57681822368880024063763823202
-2.60117494148846142074882817542
-2.62545756841058007177180450503
-2.64966442100051700369537874215
-2.6737938129124698344587075707
-2.69784405475209059825330482498
-2.72181345391790820911695043096
-2.74570031444148339450557645602
-2.76950293682622256500073880493
-2.79321961788477586056396432724
-2.81684865057494330875321043261
-2.84038832383401164388967131514
-2.86383692241144286596889748523
-2.88719272669983406165102290208
-2.91045401256406636427513559204
-2.93361905116855919268153669093
-2.95668610880254407666883246831
-2.97965344670327044694515146396
-3.0025193208770537360386267561
-3.02528198191807400018609954503
-3.04793967482483102687510965894
-3.07049063881415953439584330152
-3.09293310713270559414714036589
-3.11526530686576280895882146489
-3.13748545874336405649751041739
-3.1595917769435217507876063766
-3.18158246889250658157732978857
-3.20345573506205155497107433638
-3.22520976876336487336037239907
-3.24684275593783175179209507587
-3.26835287494428166471823823926
-3.28973829634269374438826388502
-3.31099718267420910236833559469
-3.33212768823731471075768007184
-3.35312795886005915111021258859
-3.37399613166815600785467016179
-3.39473033484882593960970498362
-3.41532868741022349612622655396
-3.43578929893628954998152827096
-3.45611026933686476929463393505
-3.47628968859289385865911991944
-3.49632563649654432751844671181
-3.51621618238605729490506890441
-3.53595938487514129259065626609
-3.55555329157671317015775650136
-3.57499593882078301929904446396
-3.59428535136627250380350092078
-3.61341954210654808818815014209
-3.63239651176844238266282635656
-3.65121424860452814477747635582
-3.66987072807840037714032505071
-3.68836391254271241310802082792
-3.70669175090970186399346832526
-3.72485217831393178623178475702
-3.74284311576696138756060989707
-3.76066246980364899831501796044
-3.77830813211977785622738397747
-3.79577797920068245745182550063
-3.81306987194053977752325085703
-3.83018165525197552590538439506
-3.84711115766562072647309265788
-3.86385619091923827081961815964
-3.88041454953602262590160340973
-3.8967840103916585433550022957
-3.9129623322697063626175895688
-3.92894725540486226797224211021
-3.94473650101362159110580292618
-3.96032777081185188192063363321
-3.9757187465187599328070171921
-3.99090708934671316220530830044
-4.00589043947635066364710366975
-4.0206664155163927225049946798
-4.03523261394752960423529266197
-4.04958660854974082819958622641
-4.06372594981236485628689327951
-4.07764816432620603388079483484
-4.09135075415693060219651104725
-4.10483119619896652653615370293
-4.11808694150908261560324827917
-4.13111541461878079300492056074
-4.14391401282459126215023100267
-4.15648010545531350598460889028
-4.16881103311519639569066893205
-4.18090410690199794497129050422
-4.1927566075988092198367829707
-4.20436578483846736118439541195
-4.21572885623931934271898877676
-4.22684300651103069255956472016
-4.23770538652906165268765723427
-4.24831311237635681036745319241
-4.25866326435071275621964588157
-4.26875288593620142079494610737
-4.27857898273693399798755283505
-4.28813852137135132561017734255
-4.29742842832512076691524111565
-4.30644558876060648363127114453
-4.31518684528075892443851810471
-4.32364899664513973246138859662
-4.33182879643565940202661786178
-4.33972295166945612422215935964
-4.34732812135618451634893529915
-4.35464091499681141628902931894
-4.36165789102083163516023223376
-4.36837555515861839884379406934
-4.37479035874540996126200625786
-4.38089869695320420962641962625
-4.38669690694658554059690543479
-4.39218126595824125393308254978
-4.3973479892796364085388875416
-4.40219322816200455157914690283
-4.4067130676224747947322497851
-4.41090352414979097166863717798
-4.41476054330368340771412098035
-4.418279997201525216324787936
-4.42145768188543973150321443157
-4.42428931456252004818677942244
-4.42677053071027161884447203609
-4.4288968810387899236067327897
-4.43066382830053234730297697654
-4.43206674393783091952582496403
-4.43310090455751418975314667954
-4.43376148822115514125121100035
-4.43404357053852974949675949837
-4.43394212055084862958705407335
-4.4334519963892021321800519285
-4.43256794069242589144234713472
-4.43128457576723638087982708449
-4.42959639847198998468081426993
-4.42749777480376799440287167298
-4.42498293416666511193548267675
-4.42204596329713922324734201952
-4.4186807998200411712815761102
-4.41488122540645732182586652926
-4.41064085850173320413608929866
-4.40595314658896708534758948568
-4.40081135794982624389508138144
-4.39520857288069783782157751713
-4.38913767431788508008648778352
-4.38259133782073366117450500499
-4.37556202085614843608132532747
-4.36804195132184959960480124545
-4.36002311523881979269030431627
-4.35149724353559058635496791251
-4.34245579783816996133343809382
-4.33288995516935874637531110518
-4.32279059144975126089281142796
-4.31214826367963620014748132089
-4.30095319066603816787614639373
-4.28919523214194673646944724776
-4.27686386610498432558787729628
-4.26394816417990575149990711045
-4.25043676478284623889027251786
-4.23631784383447043005383583356
-4.22157908273330857746043268908
-4.20620763325860555379262956549
-4.19019007902273875470861618399
-4.17351239303518789688651616806
-4.15615989087131542117723887778
-4.13811717885754446468414771152
-4.11936809658703297238788156872
-4.09989565296303180773606483102
-4.0796819548262231536110028864
-4.05870812705166317004937570722
-4.03695422279307089331908601773
-4.01439912229753065077637794196
-3.99102041839975283828942335769
-3.96679428641555080280143753087
-3.9416953356675817065669755724
-3.91569643926392604429937834375
-3.88876853797305749992480301921
-3.86088041304456925843278142602
-3.83199842154132831697683278006
-3.80208618607485681099874050784
-3.7711042286298059778076907808
-3.73900953522263832413978650015
-3.70575503416993881443332038387
-3.67128896530942595733644483171
-3.63555410997065991176156861528
-3.59848684083591364145787807699
-3.56001593550534986128803267853
-3.52006107508569295977923218317
-3.47853091534471225064680398517
-3.43532056593692914196405279079
-3.39030823065933283612113517645
-3.34335062627923794936742314394
-3.29427656648907140619758958555
-3.24287768501681230821577743517
-3.18889449356159631738770981578
-3.1319943997123177255244028276
-3.07173486339647352276201159279
-3.00749643595605222604582997637
-2.93834648283929826162084656717
-2.86270980615062212935845659226
-2.77728758245371494577485381568
-2.66666666666666666666666666667


==> anc/WILS3HQF2/H2gS32000.dat <==
# H2gS32000
-292.750625033120787468215036106
-292.221745087025174026915580298
-292.18887649598952919163654565
-292.15403077975534023869521608
-292.117094058647515579974148459
-292.077946284317321433128653603
-292.036460936157499640248017833
-291.992504705227128158760736407
-291.945937165379950733391099289
-291.89661043130260631241041754
-291.844368803184587254659184251
-291.789048397760108168362828688
-291.730476765483652569932337204
-291.66847249362607995285335977
-291.602844795107138984743533089
-291.53339308291338215440249586
-291.459906529988174001781520911
-291.382163614523112686032747085
-291.299931650628150424566208418
-291.212966304411434191063434112
-291.121011095559851285300973084
-291.023796884577938383638418247
-290.921041345916707623090370629
-290.812448427305596697000464469
-290.697707795690727210275543356
-290.57649427028155020023484865
-290.448467243316391697491019599
-290.313270089276034804779195809
-290.170529563403966557700533209
-290.019855190532984153382764702
-289.860838645371229462127325758
-289.693053125567162662145436703
-289.516052719053279710758598456
-289.329371767363331545180588487
-289.132524226828243543352076844
-288.925003029782708087607800234
-288.706279448158392040742745048
-288.47580246210173635605703904
-288.232998136535304828206032684
-287.97726900888244173548042584
-287.707993491496496692889174272
-287.424525292678929205962308629
-287.126192860536053403406035424
-286.81229885431283220017874603
-286.482119648254744392810086452
-286.134904873486037829581932742
-285.769877003855287845087953612
-285.386230992187658825825152389
-284.983133963898071681957730381
-284.55972497546094217184743184
-284.115114845800460673334766649
-283.648386069260549762331439562
-283.158592819435481454953922601
-282.644761053790253372753576242
-282.105888729673543583736446598
-281.540946143024420665545221276
-280.948876401795673233456965881
-280.328596046859953208256728243
-279.67899583392777898312633876
-278.998941690786212771574043601
-278.287275864960562094114944896
-277.542818277705003879799475338
-276.764368101037162061887895121
-275.950705575341208876496358405
-275.100594085868001847669488889
-274.212782517252195149492775061
-273.286007905937253450897805191
-272.318998411140823537917995415
-271.310476625694751923718472487
-270.25916324874462530088380988
-269.163781142880069905285122289
-268.02305979877463190545742088
-266.835740230826642129307492549
-265.60058032759199032885037728
-264.316360680966179777268424397
-262.981890918084278975276068123
-261.596016559739057168356586474
-260.157626428742906229086103984
-258.665660631048785299159110372
-257.119119131567352371865746835
-255.517070945436807169518489576
-253.858663963980929620674798289
-252.143135432688432387200919019
-250.369823096218929839956528424
-248.538177022640151958689639712
-246.647772115776751996050204099
-244.698321320649061411205095958
-242.689689522442983865674298957
-240.621908134219175417472386682
-238.495190362576887657343802815
-236.309947133668603161085137768
-234.066803654246519748368532784
-231.766616573739517832829615637
-229.410491703636327407406301517
-226.999802239613135768262059842
-224.536207419817751660677196281
-222.021671539434638120465313699
-219.458483227035016917747227561
-216.84927487219721827771749293
-214.19704207640383403175049281
-211.505162980231610238121423576
-208.777417299305926959280839569
-183.852006810842375256817171161
-169.927552646028980874016721434
-161.248160721257287164390454882
-155.628806625924474292156243626
-151.986332184642159012555231489
-149.702521200619983335397130773
-148.391708865785945476156398336
-147.798020711491006526346388151
-147.74383894100619317325376856
-148.101530027725780449817014988
-148.776847250241455184678506303
-149.698656356912650299979349183
-150.812297727690234921682518822
-152.075144246473739742744914524
-153.453539491040061630671453059
-154.920633642869628126548740794
-156.45482045516995290797810303
-158.03858688988159475584979973
-159.657652367820156625970438427
-161.300315239923425329939831284
-162.956950095410583572094017577
-164.619616562867156067461053994
-166.281751667822509282144558981
-167.937925596206417945309761507
-169.583646120582418311692882745
-171.21520076173840355443405117
-172.82952848984800798857354086
-174.424114751027074574944235057
-175.996905060217410932093634884
-177.546233481873319890052422193
-179.070763130690526851353293106
-180.569436438841308720935315564
-182.041433405692767763720960722
-183.48613640789031001685068633
-184.903100428833746460133802044
-186.292027786583028542995761045
-187.652746612583715999349222762
-188.985192471076951854550591276
-190.289392618744945389067418246
-191.565452492160719905115425045
-192.813544081624210079120557075
-194.033895907555072723864368182
-195.226784362540991325225112031
-196.392526220558437306927370774
-197.531472146471873825092021429
-198.644001064999359400706640301
-199.730515269952835731566525953
-200.791436172550933404755454025
-201.827200602624494956967857985
-202.838257589122675802713134557
-203.82506555690962225045118185
-204.788089885765747355835521069
-205.727800785055892387560673099
-206.644671443929573234685646886
-207.539176422364773644208176097
-208.411790253011478038586280294
-209.262986227762285463010110088
-210.093235346380905399246456121
-210.90300540744302478128960539
-211.692760224361175380299763851
-212.4629589514369847744214129
-213.214055506761799004362319884
-213.946498080413160691329176265
-214.660728717806263921255237128
-215.357182969286898300194592795
-216.036289598121453333388689166
-216.698470339972270895735257842
-217.344139707761712152683111364
-217.973704836541690984974132178
-218.587565363610741846378819956
-219.186113339539781410005264712
-219.769733167060326922087628339
-220.338801562991170869049911901
-220.893687542116008981169014765
-221.434752419149047995066771451
-221.962349826949815785996708522
-222.476825748866315718882171556
-222.97851856338640254307371429
-223.467759099479542556964786151
-223.944870701190543141079859711
-224.410169300206125303211216689
-224.863963495256749265028958837
-225.306554637341968742918406588
-225.738236919879605972685554668
-226.159297472978802990054040255
-226.570016461125915958201070382
-226.970667183651509173596107803
-227.361516177417456500393357882
-227.742823321226324031546129599
-228.114841941511629706910266971
-228.477818918917995859348438457
-228.831994795425285373653681026
-229.17760388171112188045432837
-229.514874364482253354376782306
-229.84402841353748251221970496
-230.165282288353761076885650644
-230.47884644401288766137735498
-230.784925636309380262821027943
-231.08371902590079849378655034
-231.375420281380320989324352451
-231.660217681167965690118762834
-231.938294214131676345361009664
-232.209827678862767453998136071
-232.474990781542082674832886387
-232.733951232343822187385899829
-232.986871840333461167170522066
-233.233910606824629597512783633
-233.475220817167356250986775872
-233.710951130946789344976731184
-233.941245670577476101654420259
-234.166244108283587724373581889
-234.3860817514601820558371397
-234.600889626414763542708634296
-234.810794560492083164307051484
-235.015919262588368326265698169
-235.216382402064028144724547601
-235.412298686066382462279401103
-235.603778935276148840476782671
-235.79093015809332265012841326
-235.973855623279730060875608036
-236.152654931076948211336824969
-236.327424082819494567960162647
-236.498255549064209608251602279
-236.665238336257612581893892647
-236.828458051963716441720524825
-236.987996968675360650555527354
-237.143934086232573504240126073
-237.296345192871821548207738188
-237.445302924930254058061902276
-237.590876825229215747533231403
-237.73313340016139020172995166
-237.872136175505958446343358292
-238.007945750996119172964537173
-238.140619853663226325905805359
-238.27021338998166222710536961
-238.396778496838385778052582652
-238.520364591350880589016875978
-238.641018419556981708564055101
-238.758784103999786074239709996
-238.873703190230554586113606864
-238.985814692252196158521022321
-239.095155136925589238564897289
-239.201758607360646797699533997
-239.305656785313669136496365799
-239.406878992612157176215891279
-239.505452231627879203276693577
-239.601401224818598039864236739
-239.694748453358474907129711246
-239.785514194876772230993936971
-239.873716560324081567412116175
-239.959371529984905809835758164
-240.042492988655027878043385415
-240.123092760001702053479095709
-240.201180640124309798806155105
-240.276764430332729963359141053
-240.34984996916028433286905742
-240.420441163627734057000376349
-240.488540019774421039312531914
-240.554146672472271296913640496
-240.617259414538004931180570804
-240.677874725158529985956760386
-240.735987297644135349615532813
-240.79159006652374118529624297
-240.844674233996114315542001155
-240.895229295750610676290836865
-240.943243066170667493586676489
-240.98870170293293430050332784
-241.031589731014604353527617091
-241.071890066121186457341072282
-241.109584037546641675563566013
-241.144651410477499886309252356
-241.17707040775226761370236506
-241.206817731087140994469703704
-241.233868581778746074884025404
-241.258196680894342819443862782
-241.279774288959649181019372645
-241.298572225154167256705903905
-241.314559886023624850932424265
-241.327705263718882597720319474
-241.337974963770399062096260504
-241.345334222407093846475318231
-241.349746923428201567204164031
-241.351175614636467531774201327
-241.349581523840798927947470193
-241.344924574436253219228222639
-241.337163400569018111825464794
-241.326255361893814799969236467
-241.312156557930938091418990416
-241.294821842029933344572810204
-241.274204834946700793448908406
-241.250257938040612677268651449
-241.222932346098027507545629929
-241.192178059788388677606984
-241.157943897758901327638862181
-241.120177508373591803262954692
-241.078825381102368068347228121
-241.03383285756551693478881872
-240.98514414223889483554598332
-240.932702312824892975078795573
-240.876449330294084927150776477
-240.816326048602294997976495666
-240.752272224087658818095314688
-240.684226524552083555037579085
-240.612126538031353737567503409
-240.53590878125796983858562724
-240.455508707820650365997495524
-240.370860716024274148123720492
-240.281898156453887662406894954
-240.188553339246252533843183833
-240.090757541072260613983695873
-239.988441011833398234392190442
-239.88153298107529720256537145
-239.76996166412126776649228715
-239.65365426792856800967958056
-239.532536996670024845420418143
-239.406535057043483851479603501
-239.275572663311428518596684741
-239.139573042072973972834855232
-238.998458436770305767478461965
-238.852150111931500819564428049
-238.700568357151534883800041254
-238.543632490813149006976715819
-238.381260863549116083176447829
-238.213370861447317827862733689
-238.039878908999912100667247535
-237.860700471797740425080362059
-237.675750058970995670411554008
-237.484941225377040068611998041
-237.288186573536133926265969495
-237.085397755315705449679088038
-236.876485473363661916822282558
-236.661359482291111890997660297
-236.439928589604737163186682958
-236.212100656388921517352305545
-235.977782597737611118118485253
-235.736880382935748204130775174
-235.489299035389985712032096123
-235.234942632308255332389783827
-234.973714304127625184969642221
-234.705516233689745669082831682
-234.430249655163042965532170627
-234.147814852710679007602237953
-233.858111158903154364522623955
-233.561036952874286253995919737
-233.256489658219147679847327064
-232.944365740632405332617772057
-232.624560705285343247710071662
-232.296969093939706136813401335
-231.961484481796340639520337077
-231.617999474076454325357973611
-231.26640570233315095008724642
-230.906593820490736068318940394
-230.538453500609119457388545486
-230.161873428370469740942773185
-229.776741298285101936402949569
-229.382943808613400205533680483
-228.980366656000395674381724128
-228.568894529819432615879873256
-228.148411106221165358792284959
-227.718799041883932799069460306
-227.27993996746135713802658296
-226.831714480722808245300297902
-226.374002139382164627862636941
-225.906681453610086159490807561
-225.42962987822479226357695568
-224.942723804556111917314179522
-224.445838551977338424383362318
-223.93884835909918214982945295
-223.421626374619868085044576503
-222.894044647825171969973847239
-222.35597411873192849881663197
-221.807284607868277627966101437
-221.247844805683639943248350917
-220.67752226158112918036897301
-220.096183372564819081809986826
-219.503693371493982571815519512
-218.899916314936113499298698498
-218.284715070610224703207309981
-217.657951304411590670886500469
-217.019485467008768372557319199
-216.369176780003385762776937735
-215.706883221642833757779778146
-215.032461512075634061289049796
-214.345767098138881880628688557
-213.646654137666779239076426678
-212.934975483308881173749776598
-212.210582665846273576771495115
-211.47332587699348780575397723
-210.723053951673533529821173483
-209.959614349752997728471547898
-209.182853137223714539610549554
-208.392614966817058067720089165
-207.58874305803644872613045922
-206.771079176593193733027022006
-205.93946361323030468388766746
-205.093735161918450520203229347
-204.233731097407713728882209621
-203.359287152118322476760367812
-202.470237492353033095201439108
-201.566414693813337649831611104
-200.647649716401172355009100004
-199.713771878287306791093861133
-198.764608829227104154107408031
-197.799986523103862504330246231
-196.819729189679480141148658849
-195.823659305531739423947763382
-194.811597564157077936448186583
-193.783362845217320063737454656
-192.738772182908483009059939349
-191.677640733429457341464079461
-190.599781741528102952680029371
-189.505006506102107919843275347
-188.393124344831843042203153878
-187.263942557822423540318513386
-186.117266390232278643414442744
-184.952898993865749231313715259
-183.770641387707606048718129688
-182.570292417377932464885927616
-181.351648713486576531828307267
-180.11450464886738207735155761
-178.858652294673698025009578118
-177.583881375318285577591089678
-176.289979222242748096963250766
-174.976730726504060639668289235
-173.643918290168747129300528211
-172.291321776508826421552035554
-170.9187184589979206868993456
-169.525882969111002747198945112
-168.112587242937283533831983927
-166.678600466622858192809113142
-165.223689020668115948463742747
-163.747616423114780298417260014
-162.250143271669022505802531993
-160.731027184820663299829912455
-159.190022742034373712886799827
-157.6268814231073912665417143
-156.041351546810034654271569632
-154.433178208950760857532473626
-152.802103220037290498879406539
-151.147865042740170781201333419
-149.470198729405926768815659916
-147.768835859914709745727707954
-146.043504480233319962768813478
-144.293929042080129596295427562
-142.519830344195513790613424295
-140.720925475802011205179690117
-138.896927762945096852085068529
-137.047546718531185286928805638
-135.17248799702794063240025198
-133.271453354967564845443716107
-131.34414061860182072292964496
-129.390243660304636046248034118
-127.409452385612183563488497167
-125.401452733141081870446709412
-123.365926690044794257450961805
-121.30255232617120019424412471
-119.211003850688993979027362372
-117.090951695679814241625920261
-114.942062632075297506928796697
-112.763999924389312970294064147
-110.55642353200053736069795281
-108.318990366336380660520347165
-106.051354615268839231154141975
-103.753168148449349960119782738
-101.424081020303264697290451539
-99.0637420911308910968904704934
-96.6717997914243752658593626938
-94.2479030603750489318957867753
-91.7917024969676226555687104821
-89.3028517715071086234216767674
-86.7810093575353990660433681201
-84.2258406597267327428893065017
-81.6370206336819245117730870964
-79.0142370201978590795093119929
-76.3571943518461219938234620788
-73.6656189367684132855965449642
-70.9392650880884685116469401588
-68.1779229539242465340404428491
-65.3814284224780630564410950418
-62.5496757437565796714998715855
-59.6826337464237213788645185594
-56.7803668696402091410583439216
-53.8430627300479022057794986352
-50.8710686914904929771502715892
-47.8649410457495812844733529526
-44.8255121955404808015524671466
-41.7539840941837966207066991627
-38.6520609378065157002274134595
-35.5221422404604784982633670185
-32.3676119642614485478336523395
-29.1932866629879854283281282837
-26.0061398578857218459921359744
-22.8165356962754267507873123469
-19.6404752303923531674155252251
-16.504066680453504605925577312
-13.4536034526413257995696286621
-10.5830600905943302849716634533
-8.13994350170243353375278955628
-8.14885164969064017679488349847


==> anc/WILS3HQF2/H2gS32010.dat <==
# H2gS32010
-114.447641836391491188838820148
-114.461444657410497034219278909
-114.462286038665048876077300516
-114.463176763552766539455964223
-114.46411957546418951551616297
-114.46511735856221701461486313
-114.466173144067247094902641953
-114.467290116744526588087809819
-114.468471621592941477364076077
-114.469721170733566754437531579
-114.471042450495278585698637433
-114.472439328693601140287527063
-114.47391586209770639299819136
-114.475476304079097732807959495
-114.477125112433976778115942807
-114.478866957369606264191523808
-114.480706729643128387482338417
-114.48264954883926501703364153
-114.48470077177110043058049769
-114.486866000985714653552088563
-114.48915109335378123491776074
-114.491562168719351730671782485
-114.494105618582903790281355936
-114.496788114787313197805223958
-114.499616618172704268894614109
-114.502598387162118507591214664
-114.505740986235598326201484039
-114.509052294245589942318534531
-114.512540512521505367162351599
-114.516214172705824826127196697
-114.520082144258244203989454776
-114.52415364155805245016644063
-114.528438230528135662619656291
-114.532945834696721245333631559
-114.537686740605169690696601038
-114.54267160246176493508297921
-114.547911445932517857693341267
-114.553417670950451608904519152
-114.559202053414651694825254879
-114.565276745639507188304470504
-114.571654275403010715739146505
-114.578347543430692291278310032
-114.585369819138703758367239825
-114.592734734445714651706815564
-114.600456275448594967298262511
-114.608548771741314244831496456
-114.617026883140048740836807998
-114.625905583560129371742969259
-114.635200141772153742972698235
-114.644926098745298621929010968
-114.655099241265579136975086674
-114.665735571495484463138287576
-114.67685127211905607468755936
-114.68846266669304616358907314
-114.700586174800286468077440606
-114.713238261575801557792510096
-114.726435381149510290649662245
-114.740193913521574695561354873
-114.754530094357582897128666693
-114.769459937160804478811624587
-114.784999147247752847805221297
-114.801163026921257822333102662
-114.817966371202229844991575159
-114.835423353447331717254843026
-114.85354740014492191765149145
-114.872351054145964205607007065
-114.891845825550192391853407394
-114.912042029430771039836729969
-114.932948609543110508395915025
-114.954572947125500847109262798
-114.976920653860961607687473741
-114.999995348031317499670184766
-115.023798412856173152197538786
-115.048328735971360747046678031
-115.073582428963775239247486687
-115.099552525842512892192322919
-115.126228659290125292705848219
-115.153596713502843020752419364
-115.181638452395074176533397388
-115.210331121911617720496607465
-115.239647025161133289696644037
-115.269553069056766033299560931
-115.300010281124725781590068627
-115.330973295119348173284764071
-115.362389804063992937855828636
-115.394199979321312844452079438
-115.426335854284177124747674781
-115.458720671270034516016880118
-115.491268190196876208367568862
-115.523881957618257735491068526
-115.556454534698018649014763677
-115.588866682712242059040756564
-115.620986504676323960688226928
-115.652668541708304403484222819
-115.683752822755172610571380322
-115.714063866325774083380650002
-115.743409632891006890700357903
-115.771580426627642612482596392
-115.798347745194391886423110414
-115.823463076235339304173881117
-115.846656639303647070006200072
-115.867636071883906979223170541
-115.898252016973157677266665478
-115.695919864455541854346547589
-115.388116443846262495948701042
-115.021526118988346224891836123
-114.618607701544247926189786151
-114.191834208913443221774244979
-113.748787467859957658462421311
-113.294372228578166949180885367
-112.831908956312112906516976167
-112.363724402370639117066988037
-111.891493330544098273054685531
-111.416447110025618312203992524
-110.93950663955083548100477353
-110.461370103379205215491214011
-109.982572649171570609001559161
-109.503528004975537452231950421
-109.024558134898873636578235421
-108.545914770919005749508262468
-108.067795304482876604503214369
-107.5903546857442257966392828
-107.113714447971127830790809334
-106.637969629929818234070487525
-106.163194140072163282585324016
-105.689444951282407201771818538
-105.216765408065850052137719266
-104.745187853228741338271112373
-104.274735727936511197768493036
-103.805425260767729857196244142
-103.3372668334953422826730075
-102.870266090778585024277983203
-102.404424845650360479707675642
-101.939741821184931115478742321
-101.476213260009062043072154644
-101.013833426649963430625935686
-100.552595022573193576045905688
-100.09248952977354352572921374
-99.6335074956634724527288322529
-99.1756387695509312549179755439
-98.7188726990577291476869616203
-98.2631982932854136102038247536
-97.8086043583004189343215562772
-97.3550796095172275444758162017
-96.9026127647562179576719256952
-96.4511926211021371576133501115
-96.0008081181589514238556626127
-95.5514483898631403420718434424
-95.1031028066614004814887383772
-94.6557610095652893287561114616
-94.2094129373527195582212040352
-93.7640488479849638037004147872
-93.3196593351403878751482849245
-92.8762353406264143612194341221
-92.4337681633143188711334338155
-91.9922494651433985109735728679
-91.551671274658589629347210226
-91.1120259884761070535544674055
-90.6733063710129656939323760444
-90.2355055527665490810600662102
-89.7986170273882421895239734511
-89.3626346477593358586206268497
-88.9275526212469324292744196263
-88.4933655042916014955054180389
-88.0600681964563545662996918124
-87.6276559340475460181129158278
-87.1961242834020774921784474893
-86.7654691339213745102219332848
-86.3356866909206730531230355904
-85.9067734683519096240201358932
-85.4787262814497053445494022906
-85.0515422393423649620228561219
-84.6252187376636999300450887158
-84.1997534511933759229528542834
-83.7751443265554631587029502464
-83.3513895749903236565999818695
-82.9284876652209857793271321351
-82.5064373164267223720663006237
-82.0852374913355653407118124329
-81.6648873894449848198351597138
-81.2453864403780007773498187297
-80.8267342973803118310802932802
-80.4089308309625829057421156178
-79.9919761226907979578862926304
-79.5758704591265285536844084508
-79.160614325918069579636046079
-78.7462084020426290146661068194
-78.3326535541991114919355081561
-77.9199508313504897250221027833
-77.5081014594143002275660542275
-77.0971068360994183637500051656
-76.6869685258869524168116328397
-76.2776882551528381760450202054
-75.8692679074295067968921235747
-75.4617095188038326630995524685
-75.0550152734484388233330827628
-74.6491874992833401911562878743
-74.2442286637648346475234006962
-73.8401413697985056008150385116
-73.4369283517731730702924699007
-73.0345924717126210274366082251
-72.6331367155419339966842081072
-72.2325641894652935530332987149
-71.8328781164521134171819185313
-71.4340818328284286490361046383
-71.036178784970498507029970509
-70.6391725260976325952654406536
-70.2430667131613048524886874479
-69.8478651038276787827896810935
-69.4535715535507292526123416795
-69.0601900127332104596682970054
-68.6677245239727856925898795113
-68.2761792193907017077439684498
-67.8855583180404584890801714406
-67.4958661233939934317202597279
-67.1071070209029672614605755598
-66.7192854756328069821979687226
-66.3324060299672285873862102783
-65.9464733013810289744344880542
-65.5614919802790022905981379559
-65.1774668278989006728894370789
-64.7944026742764229059659264844
-64.4123044162702768162428693639
-64.031177015645422172417227934
-63.6510254972126604138034331698
-63.2718549470227956345695439382
-62.8936705106136478829400049325
-62.5164773913082549693904215058
-62.1402808485626526058505375712
-61.7650861963616748160267050533
-61.3908988016612671690789848622
-61.0177240828758545047896187188
-60.6455675084093524527124071377
-60.2744345952284582194060891925
-59.9043309074769008489849990602
-59.5352620551293744779661699981
-59.1672336926839200331694369723
-58.8002515178915613905092016085
-58.434321270522041253634309767
-58.0694487311645399563669874022
-57.7056397200622970744128910808
-57.3429000959800911830596752793
-56.9812357551035673520715983612
-56.6206526299694350603721018209
-56.261156688425591174997609441
-55.9027539326202535046379313964
-55.5454503980192202409865245696
-55.1892521524503993738417237893
-54.834165295174779940676397251
-54.4801959559830437799202296913
-54.127350294317042330553254431
-53.7756344984153879892067942052
-53.4250547844824336295247778333
-53.0756173958799371360421836359
-52.7273286023407302345255367408
-52.3801946992037325400645348879
-52.0342220066696726198996496988
-51.6894168690768980059322896771
-51.3457856541966755172234987763
-51.0033347525474019898953229047
-50.6620705767271635842815074965
-50.3219995607640992697386899217
-49.9831281594840408982749137778
-49.6454628478949184903812341099
-49.3090101205874349907321921581
-48.973776491151529827599376824
-48.6397684916081651470409054253
-48.3069926718559826096401024821
-47.975455599132392151546537928
-47.6451638574886671399418757006
-47.316124047278632912290658785
-46.9883427846605477946969590142
-46.6618267011117873626190164465
-46.3365824429559539517520583378
-46.0126166709020442621566270108
-45.6899360595953183382101957
-45.3685472971795232636758991873
-45.0484570848701345975698823184
-44.7296721365382879045131714518
-44.4121991783050817143241860242
-44.0960449481459418907115906691
-43.7812161955047457085642140928
-43.467719680917411943551369798
-43.1555621756446709761483832505
-42.8447504613137363139654379366
-42.5352913295686060501437253916
-42.227191581728729609947322139
-41.9204580284557817004844894195
-41.6150974894282916773171993638
-41.3111167930238825837682849055
-41.0085227760088799108533718724
-40.7073222832350556744362270963
-40.407522167343278717571045756
-40.1091292884738472258540962087
-39.8121505139832842974287134031
-39.5165927181673820422152709597
-39.2224627819902841017956524675
-38.9297675928194006866803897067
-38.6385140441659542256278261198
-38.348709035430957516165862544
-38.0603594716564298600850173078
-37.7734722632816600657264059173
-37.4880543259043284033849577752
-37.2041125800463026137993736221
-36.9216539509239258949275896754
-36.6406853682226174311412825972
-36.3612137658756084834567169161
-36.0832460818466393310031568434
-35.8067892579164444438738919495
-35.5318502394728551767752832514
-35.2584359753043510021571863915
-34.9865534173968918511460127765
-34.7162095207338655006793212978
-34.4474112430989851355207241395
-34.180165544881973223765875752
-33.9144793888868686731652467106
-33.6503597401427948818919759478
-33.3878135657170267597438505725
-33.1268478345301950723146587692
-32.8674695171734665491758240293
-32.6096855857275380949840568838
-32.3535030135832831467079378632
-32.098928775263887727489183301
-31.8459698462483130542616818598
-31.5946332027959206579616782338
-31.3449258217720948673564884345
-31.0968546804746961851211583251
-30.8504267564611775422500058817
-30.6056490273761936481516604873
-30.3625284707795316522680292947
-30.1210720639741890916572362123
-29.881286783834422609989572846
-29.6431796066335881885194788091
-29.4067575078715906198729472191
-29.1720274621017566713130568803
-28.9389964427569428151908442976
-28.7076714219746845394782648887
-28.4780593704211900787446385128
-28.2501672571139769129675191856
-28.0240020492429445545627703863
-27.7995707119896719684318741917
-27.5768802083447224301099849731
-27.3559374989227327066441135348
-27.1367495417750571258934351878
-26.9193232921997303635753135262
-26.7036657025485056033516075305
-26.4897837220307170919649435313
-26.2776842965137079958428198927
-26.0673743683195558430846133126
-25.858860876017818679071021052
-25.6521507542140153470549056199
-25.4472509333335429970823784583
-25.2441683394007239955052558967
-25.0429098938126628190676292837
-24.8434825131075812356491221393
-24.6458931087272870593113153624
-24.4501485867734179787462668452
-24.2562558477570873511373520343
-24.064221786341543380320571753
-23.8740532910774367081987732184
-23.6857572441302740872996655136
-23.4993405209996174120726308589
-23.3148099902295679047982608746
-23.1321725131100546122547515854
-22.9514349433684245002341619453
-22.7726041268508082582223614429
-22.5956869011927113641521640628
-22.4206900954782539212917521121
-22.2476205298874551718334969207
-22.0764850153309293134978204817
-21.9072903530713281879081155246
-21.740043334330833456017809096
-21.5747507398839659011613605538
-21.4114193396349423696137803388
-21.250055892178771426928599933
-21.0906671443452369197747304876
-20.9332598307248741195127582874
-20.7778406731759958043405010844
-20.6244163803117753163789283527
-20.4729936469663400981122304529
-20.3235791536387722420234699322
-20.1761795659138519328374815255
-20.0308015338583150585259749492
-19.8874516913913274276922398955
-19.7461366556278046472663383958
-19.6068630261931284502028044534
-19.4696373845077267548100090675
-19.3344662930398955917455090644
-19.201356294525145824611445539
-19.0703139111502558521203020686
-18.9413456437001027107894762139
-18.8144579706652276502510021316
-18.6896573473079677338893610682
-18.5669502046848516785280043119
-18.4463429486228152835336436555
-18.3278419586466386439304041537
-18.2114535868548430561955991653
-18.097184156741109194951699615
-17.985039961958088764900514273
-17.875027265020278323027271306
-17.7671522959424051264636172015
-17.6614212508095393829604402602
-17.5578402902748937295726187495
-17.456415537980997567725505113
-17.3571530788996393120675889638
-17.2600589575856517682821879869
-17.1651391763392726534838146962
-17.0723996932714414132697734671
-16.9818464202659924386720379023
-16.8934852208322707496463585184
-16.8073219078412261035482124331
-16.723362241137531896344001345
-16.6416119250197223768127185264
-16.5620766055797414089145542046
-16.4847618678926436586817860917
-16.4096732330464795025603893867
-16.3368161550016224337397811769
-16.2661960172679559164658084015
-16.1978181293874184144641971718
-16.1316877232084027887765609089
-16.0678099489374105889236470092
-16.0061898709521630711959394679
-15.9468324633590580082808934356
-15.8897426052764221037981373123
-15.8349250758234291695285117997
-15.7823845487928185065493580439
-15.7321255869836385261170337499
-15.6841526361681376736059778541
-15.6384700186646057289581835763
-15.5950819264854081555498874017
-15.5539924140266255853150154732
-15.5152053902625771113750308886
-15.4787246104050326953065318318
-15.4445536669830644204228900039
-15.4126959802952003212933041204
-15.3831547881807729908881708781
-15.3559331350520350158549974231
-15.3310338601226721308976335275
-15.3084595847616996008427082518
-15.2882126988942818742686417094
-15.2702953463626593436221593361
-15.2547094091509710622895122488
-15.2414564903671800459587239332
-15.2305378958633657646693026665
-15.2219546143621455618333100917
-15.2157072959416881832981738052
-15.2117962287144133610380302123
-15.2102213135147085697731002815
-15.2109820363884574647865004458
-15.2140774386514151767902682184
-15.2195060842539518989814022802
-15.2272660241557864270085495914
-15.2373547573752927545678452887
-15.2497691883328854045658748687
-15.2645055800557929249491906762
-15.2815595027509134532393940633
-15.3009257771818396616756732347
-15.3225984122036355840551843367
-15.3465705357122213431432024115
-15.3728343181514310316202452947
-15.4013808875864607927518014106
-15.4322002351932060650736666004
-15.4652811098235493659577686873
-15.5006109000803329440173793458
-15.5381755020641737639438362601
-15.5779591706269138498739566924
-15.6199443515699867558787131872
-15.6641114917432773249651475373
-15.7104388234092728721958792047
-15.7589021185101565751826677092
-15.8094744075751331250451958462
-15.8621256568833500563471772578
-15.9168223960903119842661664689
-15.973527286747300841142932285
-16.0321986198790113702137475609
-16.0927897278779502803358869629
-16.1552482922100724329329238809
-16.2195155235056349649671807055
-16.2855251841115411192312699797
-16.3532024145065032956216341619
-16.4224623132604111805213148194
-16.4932082041799046613724676651
-16.565329502020032532738146034
-16.6386990567620996621717386584
-16.7131698114677703356708569892
-16.7885705429908790884857627594
-16.8647003567691047541106401093
-16.9413214571517182971263533294
-17.0181494798451330448786814884
-17.0948402934446566273689694958
-17.1709715418713299725565012777
-17.2460160932404971262479620379
-17.3193025403710148855236497916
-17.3899539936284424049090966422
-17.4567883205027969722687589048
-17.5181447233794843482752192007
-17.5715553900184608520594402149
-17.6130449480460448815742728465
-17.6353377020886343880711533991
-17.6215035164285500684057220254
-17.4686251562817946347785495555


==> anc/WILS3HQF2/H2gS32100.dat <==
# H2gS32100
-9.20490359615946460455487229505
-9.19306384252370591446320318056
-9.19225236039902146018158635008
-9.19138624617747004436011470785
-9.19046190348206664365207214634
-9.18947550599867070327970565454
-9.18842298334789462616402847867
-9.18730000613788548944104205344
-9.18610197015476755167424983417
-9.18482397964564282021556973565
-9.18346082964711216073117698421
-9.1820069873103035432208631227
-9.18045657217138111627290764831
-9.17880333531446373850356597732
-9.17704063737181008139084708899
-9.17516142530403610452165882193
-9.17315820790102729101966989741
-9.17102302994210136912588645357
-9.16874744495187745763142909476
-9.16632248648622617798512739612
-9.16373863788062532986959015627
-9.16098580039124196989117091203
-9.15805325965712075034825045475
-9.15492965040999877168913764163
-9.15160291935650978965275979158
-9.14806028615590861581237825412
-9.14428820241496580302613434996
-9.1402723086203819179686149644
-9.13599738892798168245720235594
-9.13144732372710620078496360889
-9.12660503989806523171167145168
-9.12145245868028383055061597804
-9.11597044106892579490530666956
-9.11013873065835195827811713171
-9.10393589385183126643200109986
-9.09733925735852892976853671173
-9.09032484290101678697178004498
-9.08286729905946062701718296918
-9.07493983018231862205905397635
-9.06651412229792247602896337943
-9.05756026596680439341767188378
-9.0480466760211828097080591808
-9.03794000814574114614659163767
-9.02720507226284925182346436943
-9.01580474269581933204071039291
-9.00369986509580038709828103492
-8.99084916013165220383940031758
-8.97720912395776847766921934288
-8.96273392549251812149619773631
-8.94737530055993705801416010772
-8.93108244296973669406102365382
-8.91380189263582151154685891833
-8.89547742086156389331701533382
-8.87604991295132264320235209348
-8.85545724834238257643964067583
-8.83363417848992324613323237166
-8.81051220278010030995689791421
-8.78601944279316640388295113944
-8.76008051529011136234206664988
-8.73261640435292458418164817605
-8.70354433317065437822446478255
-8.67277763603135784993068014679
-8.64022563115421604750446697529
-8.60579349507696582770973867877
-8.56938213940182177262969205859
-8.53088809079869299309460338741
-8.49020337526821836553735608716
-8.44721540777943787298936751716
-8.40180688851828302926920099459
-8.35385570711400539122023400219
-8.30323485635166754697264569815
-8.24981235703038781730837548492
-8.19345119578963702939805155464
-8.13400927789999055117794868807
-8.0713393972007678065215175282
-8.00528922556532901219930635433
-7.93570132448577373980351252799
-7.86241318159265607920209578088
-7.78525727516226576983885641608
-7.70406116991408305099748514268
-7.61864764766412268422733223323
-7.52883487667580345231437983782
-7.4344366238382835550676003328
-7.33526251410222933863262387813
-7.23111834191380175720726003992
-7.12180643970799818957687157091
-7.00712610885074737891621907527
-6.88687411875325478392207430343
-6.76084528021945763934446086487
-6.62883309942490657176956230568
-6.49063051925909517897995012507
-6.34603075508857691872368449943
-6.19482823230960420406517015841
-6.03681963334992786032995200697
-5.87180506204205324540639882749
-5.69958933351555924726811689674
-5.51998339793340651537369539111
-5.33280590651410061851686408022
-5.13788492832375724090880009524
-4.93505982627291208334519345111
-4.72418330059315312110602113193
-4.50512360777627552874452747743
-2.196722394404307552419300775
-0.552631464736268860854429116516
0.716715382812937991386798354793
1.73653407720422669093691114833
2.57553539531119571822316720753
3.27651933276821394812298109008
3.86837567593431749505915612764
4.37172518937472261467940077085
4.80190611580692794302917727202
5.17069550481403269379764920512
5.48736705636965430613058846133
5.75937474584098129767545374918
5.99281290010416324902748767601
6.19273635867211758360190862752
6.3633896151669996745704321508
6.50837478653370142088637804432
6.63077730816821746798845593302
6.7332617018035140619620711166
6.81814570545752438104657101568
6.88745846509570214932217723999
6.94298679064495992145352010053
6.98631234060655439120561779733
7.0188418197476866243545363291
7.04183173011542994978706644358
7.056408829275797234900912584
7.0635871711724009624603927684
7.06428240138692422975699424595
7.05932382779948179897770185668
7.04946467465586839496194084329
7.03539084244893421840429825252
7.01772843051420550122270154837
6.99705022863666333472811670815
6.97388134453260418321991883775
6.9487041030905637257934671031
6.92196232873009734760907727013
6.89406510268264602281670904332
6.86539007130231612367751080012
6.83628636883505714031745359809
6.80707720777129166654196184038
6.77806218148706161250647089738
6.74951931696117232080899553068
6.72170690964381082394997232893
6.6948651678129436101301475175
6.66921768980484613482558986634
6.64497279419867161827063220909
6.62232472025575825628230245233
6.60145471356912742982538783766
6.58253200989213685953551189192
6.56571472842659479316891810134
6.55115068441022593575699676212
6.53897812961066919572407692463
6.52932642827490243308064448301
6.52231667517169968211535440425
6.51806226157773406157058735688
6.51666939437639332922480497269
6.51823757284656177787497932486
6.52286002720339976351513747196
6.53062412250349229078508037067
6.54161173113335675933728449487
6.55589957675535760474989369928
6.57355955228193262088188714132
6.59465901418205298158414512818
6.61926105518821350408451345826
6.64742475726388003997025595466
6.67920542650669551612859922271
6.7146548114988511470850306968
6.75382130647027161759618094387
6.7967501405104063794676445103
6.84348355394853080899361874593
6.89406096291886660018938864335
6.94851911303138935914011453463
7.00689222300278262654924414129
7.06921211898171175257534020664
7.13550836030497793892972279551
7.20580835729632753654686468562
7.28013748170094785225547387026
7.35851917028820091426274485705
7.44097502211205042949674904561
7.5275248898782529539691833535
7.61818696583076765975902489821
7.71297786253659806237526338625
7.81191268891806663730154352239
7.91500512185403167927736179704
8.0222674736465117680748488553
8.13371075562634376924665445269
8.24934473815064897824629751074
8.36917800722582578914978945696
8.49321801797235376506903197687
8.62147114513172907743634935082
8.75394273080121697122422762551
8.89063712956867949942860869973
9.03155775120740522497783655917
9.17670710107953214167539676178
9.32608681838622595964610892781
9.47969771239317229182185568573
9.63753979675109027135904716101
9.79961232202281092571084865327
9.96591380652092677264154429192
10.1364420655530558018488720026
10.3111942391653245607390645082
10.4901668184687173300724623278
10.6733556706274213026884003236
10.8607560625831848922756414116
11.0523626835849647341819782529
11.2481696665887365118125405054
11.4481706085882580523571449987
11.6523585899337752112503067429
11.8607261926921291230573938225
12.073265518098436635004211655
12.2899682031464551481070552419
12.510825436361891283445385819
12.7358279728002538533080455728
12.9649661483083709704247988279
13.1982298930863754083408289206
13.4356087445847992702938490404
13.6770918597693973743321691965
13.9226680267844281742510142435
14.1723256760433519973044350505
14.4260528907742501380758252345
14.6838374170457168440021115454
14.945666673297522035603596446
15.211527759398978875961466668
15.481407465256670721300155297
15.7552922789919907141963253051
16.0331683947078189334369542219
16.315021719862601607362237859
16.6008378822690998214831359292
16.8906022367341371398119535545
17.184299871354792661060272875
17.4819156134856545833883517361
17.7834340353909659586349879705
18.0888394595947558277703842822
18.3981159639413524181283645166
18.7112473863780178320818328283
19.0282173294708231401708197841
19.3490091646642966600269937463
19.6736060362948242697193118588
20.0019908653672568350660450149
20.3341463531036843290068102001
20.6700549842728672200853434148
21.0096990303083715583832408814
21.3530605522230333530656041439
21.7001214033269788803675094645
22.0508632317560491432916573586
22.4052674828171175711252546333
22.7633154011564490260672865184
23.1249880327569241791879800185
23.4902662267696453020571696092
23.8591306371851465321471763543
24.2315617243491528084218278417
24.6075397563275660933936509369
24.9870448101251044065896821138
25.370056772761777847580051329
25.7565553422111554854218658951
26.1465200282041570785129006185
26.5399301529018934465202966825
26.9367648514408783627674118973
27.3370030723537425236802605536
27.7406235778683959656810127934
28.1476049440884087527955561629
28.5579255610572103911949322867
28.9715636327085458064856238636
29.388497176705469436223619872
29.8087040241700086565105833778
30.232161819305483011024603739
30.6588480189133261961525102688
31.08873989180612314774435963
31.5218145181184445609046811786
31.9580487885169354573057343316
32.3974194033109927124532029767
32.8399028714652484994078302014
33.2854755095149621395333396039
33.7341134403853116304946352739
34.1857925921154679134591033068
34.6404886964882295218590557283
35.0981772875658924091319530917
35.5588337001329292772247038882
36.0224330680459544240110123633
36.4889503224913538062117660937
36.9583601901508654918283957586
37.4306371912753027756557154919
37.90575563766652078201826644
38.383689630567637214578200186
38.8644130584614288727377661652
39.3478995947767374809276339673
39.8341226955026311178910115937
40.3230555967099809383104164951
40.8146713119800268021471371465
41.3089426297394197238456784034
41.8058421105011435822906708497
42.3053420840106331531339128425
42.8074146462963200993611451419
43.3120316566237529463976336799
43.8191647343523511380945057391
44.3287852556937668834662375261
44.8408643503707415250325912755
45.3553728981752554517843360409
45.8722815254246820062945203791
46.3915606013145662585788881126
46.9131802341665587999673339774
47.437110267569942707896690784
47.9633202764150984046630045745
48.4917795628171561349988641744
49.0224571519279890714684483875
49.5553217876346014727225464453
50.0903419281418657139079475035
50.6274857414374592235428517366
51.1667211006367472354120642127
51.7080155792052496314622606635
52.2513364460562198413372300813
52.7966506605207505997978764211
53.3439248671877051627555848385
53.8931253906106531577055248607
54.4442182298788673999556015855
54.9971690530493115399647917291
55.5519431914364181093454460449
56.1085056337563221853681776518
56.6668210201220772689848331862
57.2268536358862368328268912291
57.7885674053270370965993025218
58.3519258851742636702396020273
58.9168922579707265011154612636
59.483429325265103789106703129
60.0514995006317458983322627852
60.6210648025128544883269793037
61.1920868468782697876623144407
61.7645268396979098006372318795
62.3383455692217089173209803762
62.9135033980616995157083394304
63.4899602550706683099399918998
64.0676756270115989982251164692
64.6466085500118837646701633968
65.2267176007960479343075944335
65.8079608876904840896723381709
66.3902960413934337239883445805
66.9736802055031854967063559247
67.5580700267971788089280211839
68.1434216452544091352811950057
68.729690683813226708159420471
69.3168322378563020878049498183
69.9048008644142001679215826697
70.4935505710786575218409998503
71.08303480461629590666319175
71.6732064392731263848009035014
72.2640177647598030181394058267
72.855420473907171512107941954
73.4473656499812255527813252285
74.0398037536461308483003364925
74.6326846095635029522071962159
75.2259573926156286394089644178
75.8195706137398006823428893843
76.4134721053603910157570958233
77.0076090064047160815258414948
77.6019277468881491204817573344
78.196374032053305742766301723
78.7908928260474695774038231395
79.3854283351217323835575049013
79.9799239903345957924595976227
80.5743224297420178085451858069
81.168565480055084166018946819
81.7625941377456403052698375672
82.3563485495793316411318635964
82.949767992554565316039162246
83.5427908532249229624916075229
84.1353546063815181471654625428
84.7273957930707009345663530859
85.318849997921361971543063411
85.9096518257548759975178142125
86.4997348774494458147068430972
87.0890317250292583170449979845
87.6774738859474396866269407626
88.264991796530292510576433989
88.8515147845487081895083988039
89.4369710408809680649326747449
90.0212875902293702437464631565
90.6043902608512397594732497125
91.1862036532628906211059797208
91.7666511078730020832628279316
92.3456546714996401872272386904
92.9231350627227907244314651966
93.4990116360217620547796771561
94.073202344644155747148039759
94.6456237021502790936830967544
95.2161907425738746297816651442
95.7848169791368553906431831729
96.3514143614523472692810243157
96.915893231146736928728116373
97.478162275827589484428018538
98.0381284813202175256893094111
98.5956970820913334732732836737
99.1507715097735806971331097799
99.7032533396997934577165071058
100.253042235350557927032941985
100.800035890613010579879232755
101.344129969742788156861707963
101.885218044914604751537303558
102.423191531240043208332662314
102.957939619123773790115007719
103.489349203821513546667346022
104.017304812054571922437547076
104.541688525526744816888307433
105.062379901179569068726087166
105.579255888011475808868467476
106.092190740275122547571191072
106.601055926855072478808419629
107.105720036614950919655510346
107.606048679489161316473008393
108.101904383079096932338512741
108.593146484497440181269512398
109.079631017186490474650114326
109.561210592417382994895670241
110.037734275156422024941351444
110.509047453962406291219794168
110.974991704554607443408024202
111.435404646664795898981847507
111.89011979375819066916448775
112.33896639517721911357524844
112.781769270228261555856038616
113.21834863369484895584210654
113.648519912220772329857235197
114.072093550962907534709081816
114.488874809865875142226322619
114.89866354885851339583110345
115.301254001215061684773585735
115.696434534261392616380691212
116.083987396537985493624697818
116.463688450455919173857048111
116.835306889399206889060511727
117.198604938135428724334881185
117.553337535295853674334067901
117.899251996574965713672246332
118.236087657176249189638305834
118.563575491894806000140672339
118.881437711076227327479663931
119.189387330523250415974347207
119.487127713234950567738817319
119.774352080655091369167810062
120.050742990873958386646248312
120.315971780968283427796487648
120.569697970372979763269628334
120.811568621852020616237689998
121.041217656268883433907186658
121.258265116943720074204202989
121.462316378918008922415849669
121.652961297919973889530274629
121.829773293226241281832475855
121.992308357936161886726054264
122.140103989402138548430128597
122.272678031677042703602102652
122.389527420830465913872231008
122.490126822827858884454414223
122.573927152335205296271497055
122.64035395927643945184770801
122.688805668194955697827120237
122.718651653410439870480553159
122.729230130564873117583426607
122.71984584235256198076995255
122.68976751294997369577953545
122.638225041805919994402852737
122.56440640290303594142733256
122.467454210211433371331019607
122.346461903643353707637094612
122.200469502156903504135117054
122.028458861462830348628169744
121.829348362701165262822783348
121.601986945017365437287706783
121.34514737859568761443105675
121.057518654647923806155758204
120.73769734413153513387359693
120.384177746305763392001290864
119.995340609944805496451255509
119.569440161876952285761553685
119.104589116507319474694935055
118.598741262044887464911772951
118.049671118727937614603203595
117.454950033722770184699043914
116.811917905765533057212657489
116.11764950470433342402904213
115.368914044820016108214914108
114.562126253912895987397764807
113.693286604709767824980632297
112.757907568622522336238170934
111.750921602249802553065807365
110.66656490741312318275529064
109.498228529888274313189272133
108.238264604765444918885216489
106.877729702331653213867423642
105.406037830647616121457840858
103.810480037532689801332357904
102.075540558832360126040058258
100.181890539682541494193233088
98.1048465816492816269666632535
95.81188885079198667018617605
93.2584027611266593254662642119
90.3797308844453925275762639856
87.0744841079002742258215889012
83.1626212375486505418066601443
78.2403715956254081062087641689
70.0421001546036066301303170363


==> anc/WILS3HQF2/H2gS33000.dat <==
# H2gS33000
-360.929035468625130673757433085
-360.906170529862450794285625007
-360.904614570179444835384220366
-360.902954670886570812127494737
-360.901184046950500763242389595
-360.899295483329976697669945819
-360.897281308780663632834380559
-360.89513336815134513737966487
-360.892842993091833143896656291
-360.890400971089379949782018802
-360.887797512746690550705345961
-360.885022217210840189724344198
-360.882064035658508464466914474
-360.878911232738951576385540405
-360.875551345872053333059868526
-360.871971142294629367371845907
-360.868156573743914896302153935
-360.864092728662852636527281902
-360.85976378180742401954487251
-360.855152941131844892141867775
-360.850242391822989358420065645
-360.845013237350926991101103944
-360.839445437397975899216944714
-360.833517742524205743663750347
-360.827207625422891634751573958
-360.820491208615045230612076596
-360.81334318842785917912216094
-360.805736755097723989957980172
-360.797643508834444151529223724
-360.789033371679427673104905093
-360.77987449498698849112127394
-360.770133162354526207970059114
-360.759773687824278155401990808
-360.748758309176624591922406255
-360.737047076132623059194036405
-360.72459773328161117954202658
-360.711365597548411886911042533
-360.697303430013969654311325705
-360.682361301903214334794536529
-360.666486454554669818769430735
-360.649623153187882497786990423
-360.631712534287229981899948811
-360.612692446424180063615981034
-360.592497284344706049381175496
-360.571057816154435941627035103
-360.548301003441334402032427461
-360.52414981418440899596524794
-360.498523028307223051020946198
-360.471335035747019651389988681
-360.442495626924153631830334856
-360.411909775512435083127719043
-360.379477413429057872432843786
-360.345093197983173327561498927
-360.308646271145029346283899918
-360.270020010923088126244732936
-360.229091774864822201395979341
-360.185732635728129218029213694
-360.139807109404659876394589685
-360.091172875213975988549649667
-360.039680488728495903585744838
-359.985173087333783096866501588
-359.927486088777019028685610842
-359.866446883008586344247210094
-359.801874517677666151597457718
-359.733579377702691810687649571
-359.661362859401439473500632743
-359.585017039733474032140953592
-359.504324341279565895594946298
-359.419057193658454957493098237
-359.328977692160807958482349119
-359.233837254463167422113020422
-359.133376276370814522723830486
-359.027323787627358424512666719
-358.915397108920003648606156863
-358.797301511302190330542605683
-358.672729879348859560280219332
-358.541362379453010951338456658
-358.402866134764346921761299545
-358.256894908360278591383110113
-358.103088796324800422652112639
-357.941073932489850576230446348
-357.770462206664580208466683557
-357.590850998237931730315902979
-357.401822927086161406774597626
-357.202945623746092013733760374
-356.993771520823121436697021797
-356.773837667585981694294590852
-356.542665569652982465207064349
-356.299761055591365086123860724
-356.04461417212608614798283472
-355.776699109479683676685248925
-355.495474158132799544798821854
-355.200381697996401309474236607
-354.890848220611645232605425409
-354.566284384530342434981329197
-354.226085103465523663089635976
-353.869629666123614205105242747
-353.496281885821645871546602534
-353.105390277037473656670466653
-352.696288254919019056111879244
-352.268294352469025435902386755
-351.820712448601422370121358001
-346.883376556705320122251178789
-343.040409461032602486149003061
-339.802711104839716559193106479
-336.963281217974348690268039934
-334.410343913526566647536405272
-332.075184918986806610765786267
-329.91194102310877234182250046
-327.888196814408256511150289023
-325.980051033970168952269446337
-324.169295761383839939338662474
-322.441695537855010701449428772
-320.785882742650987308394152493
-319.192618837917759721982679187
-317.654283289400217118109564343
-316.164509800510706749091602976
-314.71792104894100741525958482
-313.309931166850613623698043068
-311.936595958917506833115079834
-310.594497484476198978249748737
-309.280653845680548136447893291
-307.992447775587737544953758767
-306.727569459309424252385773512
-305.483970276740398295569535675
-304.259825028551279140482377362
-303.053500824928771533709398927
-301.863531260483499292650497687
-300.688594822292182093229435487
-299.527496716920715361891480368
-298.379153480757284460088936815
-297.242579872814764213009078391
-296.116877652057612875285048067
-295.001225920579393967379781435
-293.894872775566978761566481397
-292.797128061265994505885204279
-291.70735705028567725993465132
-290.624974913903602818226949133
-289.549441865311976221157149143
-288.480258879315104017925818982
-287.416963907852287269037514629
-286.35912852365574096372574349
-285.306354934956915383066084563
-284.258273322891383372961912755
-283.214539460485824949107894897
-282.174832578126837689820367536
-281.138853445437037136935945961
-280.106322643699745329921664619
-279.076979006524069523375670136
-278.050578209443693379831666984
-277.026891491689325729661932248
-276.005704495542915642471456649
-274.98681621053382338547649996
-273.970038011324252487251842851
-272.955192779495460314548613725
-271.942114100622318693497017624
-270.930645529040501488754854927
-269.920639913591906185673254483
-268.911958778399889914388331132
-267.904471753393288752268062692
-266.898056049881089224663087052
-265.892595976989917651205119291
-264.887982495224256508582369263
-263.884112803803010386326249155
-262.880889958772975556046547065
-261.878222519206097168914122695
-260.876024219058410479468284693
-259.87421366250878589702401819
-258.872714040808922926507175913
-257.871452868865815964123596893
-256.870361739947037795051210356
-255.869376097050156702600370348
-254.86843501959108168084862934
-253.867481024321235073212105202
-252.866459879126968593189618476
-251.865320429019102772942683987
-250.864014433193508539031973287
-249.862496412409621802299540722
-248.860723505915493151642523267
-247.858655337224268691320590993
-246.856253888105142063706327102
-245.85348338020447065862402162
-244.850310163760488273712469384
-243.84670261291838261306295175
-242.842631027191891176531889792
-241.838067538653404381940434527
-240.832986024467206451761779713
-239.827362024410249607760523268
-238.821172663052027759711124403
-237.814396576289943962430348718
-236.807013841959276360376626661
-235.799005914257641282675887959
-234.790355561742909704297395244
-233.781046808681015928411346314
-232.771064879536150016360177128
-231.760396146410578454772863926
-230.749028079254908000367073969
-229.736949198682101143477437971
-228.724149031230063367906300482
-227.710618066928238281069739795
-226.696347719033444388687361632
-225.681330285809237027101338396
-224.665558914231444340232134507
-223.649027565510264839974983312
-222.6317309823264783156126137
-221.613664657685959151818391346
-220.5948248053028346450770989
-219.575208331427339950033096707
-218.554812808039721604927814334
-217.533636447336465775211104984
-216.511678077439705150913513607
-215.488937119264916982971863889
-214.465413564485988850910549507
-213.441107954540421102074394812
-212.416021360620876250466149894
-211.390155364602494985157781076
-210.363512040858393242907427248
-209.336093938918551034666987164
-208.307904066929916057758574004
-207.278945875877987057629960565
-206.249223244532425820587568465
-205.218740465081383985172426501
-204.187502229421232053067128224
-203.155513616070252731988007203
-202.122780077676617968617885481
-201.089307429092616953739731583
-200.055101835988648596104899452
-199.02016980398194347842556575
-197.984518168256343609202761459
-196.948154083650749361598721309
-195.911085015195047391690888317
-194.873318729073466188867741963
-193.834863283996371988957119402
-192.795727022962521486810963564
-191.755918565394733210876702665
-190.715446799632830364912913665
-189.674320875768547927515868263
-188.632550198807889104652222566
-187.590144422147163899535172897
-186.547113441349648430738200389
-185.503467388210470329694316965
-184.459216625097955537370370455
-183.414371739560267383735957012
-182.368943539186732104158858895
-181.322943046713777911805407663
-180.276381495365919259148101074
-179.229270324422695716103213816
-178.181621175002927584140340547
-177.133445886058079465906827335
-176.084756490566929931104386607
-175.035565211924131482835722245
-173.985884460515611470887944296
-172.935726830474112577117040475
-171.885105096608502097672158015
-170.834032211500793483556884357
-169.782521302765122427896756479
-168.730585670463204099209953785
-167.67823878467106875397991681
-166.62549428319213070676341637
-165.572365969411891232123445326
-164.518867810289810115605253144
-163.465013934484103915093026129
-162.410818630605442154862178884
-161.356296345595716232084251347
-160.301461683228250315396812476
-159.246329402726009471946302245
-158.19091441749453815823161174
-157.135231793966532508897695741
-156.079296750555112988524655756
-155.023124656713020342677087912
-153.966731032095107781911412184
-152.910131545821646321078772224
-151.853342015840098521568454679
-150.796378408383148873313573359
-149.739256837520907016561467042
-148.681993564805323234776998812
-147.624604999004974428868390652
-146.567107695928493374539503674
-145.509518358335024721298982187
-144.451853835930198153656352649
-143.394131125446212631117352804
-142.336367370804725871971607359
-141.278579863361340454881702331
-140.220786042230572281062421594
-139.163003494690278858936835533
-138.105249956664614125150247494
-137.047543313284663475880752889
-135.989901599525997518797068686
-134.932343000922465930701573771
-133.874885854355633874891943324
-132.817548648919342846180021469
-131.760350026858955715927725168
-130.703308784584922285422841266
-129.646443873760376960265847593
-128.589774402462554364213509804
-127.533319636417881947730495028
-126.477099000310681040856288379
-125.421132079165479475675649781
-124.365438619803009982044213122
-123.31003853237003916052601475
-122.254951891943242076218252591
-121.200198940207407512256846845
-120.145800087208328787112294206
-119.091775913180804889199621597
-118.038147170452246629129801526
-116.984934785422452667087930743
-115.932159860620190753257361131
-114.879843676837290436077880156
-113.828007695341024960107594524
-112.776673560165632206830558558
-111.725863100483897443478114285
-110.675598333059794453745540265
-109.625901464783256448783503982
-108.576794895288224117580908953
-107.528301219655195395647393425
-106.480443231199580135135045218
-105.433243924347242976482198833
-104.3867264975986994828041603
-103.340914356583514138635115683
-102.295831117206534273182820538
-101.25150060888768148819811889
-100.207946877897111899732324595
-99.165194190787648594340329991
-98.1232670379264843120164486019
-97.0821901371282496645315403021
-96.0419884373916423494110391167
-95.0026871227419160038944382251
-93.96431161618163374448995647
-92.9268875837522012486535005993
-91.8904409387088076565307415788
-90.8549978458115198124251108305
-89.8205847257353966471001790609
-88.787228259602616052843011619
-87.7549553936397366639952681898
-86.7237933439633517786671397242
-85.693769601497532507311875748
-84.6649119370266023887747776785
-83.637248406386936466538239775
-82.6108073558016344744842076009
-81.5856174273620806660353614473
-80.5617075646605722736638830162
-79.5391070185783749664623727901
-78.5178453532337473603101585866
-77.4979524520946680275637150722
-76.479458524261197972840054097
-75.4623941109226196337909418202
-74.4467900919947106015816189875
-73.4326776929427369329530308041
-72.420088491795987671022393572
-71.4090544263599195629886324284
-70.399607801632239550256051633
-69.3917812974295230360090450168
-68.385607976231248870470645361
-67.381121291248428138750349804
-66.3783550947243139372186492201
-65.3773436464750041747418899355
-64.3781216226780898772491165419
-63.3807241249178584032379682855
-62.3851866894959353458702831254
-61.3915452970166417168982410413
-60.3998363822567553565581076026
-59.4100968443297985393934531152
-58.4223640571554286713300531151
-57.436675880244987101345882549
-56.453070669814763791388880963
-55.4715872902390643833944474993
-54.4922651258557226549272800385
-53.5151440931372871552716910521
-52.5402646532417277676685985809
-51.5676678249571579815058115202
-50.597395198055753845659122635
-49.6294889470727731207968879347
-48.6639918455273404205483757576
-47.7009472806024686639569433533
-46.7403992683026366717611222157
-45.7823924691081401408338030821
-44.8269722041463816515196080441
-43.8741844719012681589309750995
-42.9240759654829451981286604409
-41.9766940904812196712569675499
-41.0320869834272117516294353102
-40.0903035308890356225071906176
-39.151393389228643298551872103
-38.2154070050483808616252691021
-37.2823956363573076924702528607
-36.3524113744889227509295959658
-35.4255071668036341862475494297
-34.5017368402111066064533152898
-33.581155125549531834043612695
-32.6638176828609021795546243612
-31.7497811276035291107258310214
-30.8391030578453543613651045973
-29.9318420824840555014550020632
-29.0280578505425651577458607853
-28.1278110815914147841430138838
-27.2311635973522935517022710605
-26.3381783545403951461736295676
-25.448919479006525897168728913
-24.563452301243583997272524832
-23.6818433933259104319079505999
-22.8041606073541781674856399772
-21.9304731154829495513844709932
-21.060851451612817249454678914
-20.1953675548341781583031035424
-19.3340948147152018796957572891
-18.477108118532477625042002513
-17.6244839005491910126498909255
-16.7763001934525337382727083057
-15.9326366820694269489116181925
-15.0935747594875899583005650018
-14.2591975857175610270848681484
-13.4295901490405328274065172323
-12.6048393301968642708239067297
-11.7850339695809414360501106619
-10.9702649376197594672396381061
-10.1606252085252687006728863344
-9.35620993762426515929866775165
-8.55711654248451133388564123971
-7.76344478807196265476224817054
-6.97529687619157587534819563118
-6.19277753948332978910748097093
-5.41599414026595459311581758785
-4.64505677454362044909334583974
-3.88007838151567576786939257461
-3.1211748589566723192735342793
-2.36846518486361491934926260238
-1.62207154579990585733066963968
-0.882119472401130444489594309986
-0.148737982547001288041121287683
0.577940267253159024691188894731
1.29777882166661728521049155271
2.0106372568880884899608236543
2.71637100083057289238810274468
3.41483114238776616722710691394
4.10586422892911012635517622001
4.78931205111037956984265525487
5.46501141399592527112145124101
6.13279389339221716227056938739
6.79248557618489943915638790234
7.44390678335173890058252260342
8.08687177418996122544939081721
8.72118843014661576080396320524
9.34665791647257964217070451724
9.96307431973204980547346645988
10.5702242589869088000558701874
11.1678864682357338124771120042
11.755831347416419168893273442
12.3338204789746883740409961768
12.9016061066526552817530994235
13.458930572755554042342314644
14.0055257097031245828510967659
14.5411121811558393259085906954
15.0653987674144149538746746315
15.5780815891110405400656126486
16.0788432624271384632658419048
16.5673519781668701283992496845
17.0432604959658718730887529652
17.506205043694113296682593391
17.9558041106878640945540528953
18.3916571217790065637958210942
18.8133429771319688818290726989
19.2204184405899196192294969832
19.6124163564991154812730171972
19.9888436717322651943171310903
20.3491792357546956297315737921
20.692871346928225483756610968
21.0193350076467921362525803265
21.3279488441162427664732195735
21.6180516383358758486035257518
21.8889384097350272503686990181
22.1398559714765529972048793043
22.3699978710235590652524116804
22.5784986053376191882248348108
22.7644269769224533387402232456
22.9267784263542748699630617789
23.0644661379291505682846105513
23.1763106648468881967991572706
23.2610277551206787544807829125
23.3172139738058399196091605132
23.343329603598736821742836536
23.3376781534667143951306606758
23.2983815978138669871189161277
23.2233501831345908738924629384
23.1102452394326547413962924974
22.9564328647943605678078913965
22.7589255265468602811169846782
22.5143074011035231296650893486
22.218637423993294839363794072
21.867321143049437278623980075
21.4549378548965702080463005517
20.9750018553347369990268300506
20.4196234341419479310907566553
19.7790113746494785022880485867
19.0407130652757332062532739774
18.1883948325555057398005289585
17.1997564817171753989077689341
16.0426537571626315486149576275
14.6669924217322073657154951812
12.9844748600662358066242912852
10.7989994738661274772498627636
7.03606024960335461440615061698


==> anc/WILS3HQF2/H2gS33010.dat <==
# H2gS33010
14.3703703703703703703703703704
14.3697832131788746267198509959
14.3697429152397875300412853322
14.3696998961140940886688008402
14.3696539756433878400658951975
14.3696049620314252446256741086
14.3695526511156745722812322583
14.3694968255951456739163479583
14.3694372542120278115173418309
14.3693736908845350333745599478
14.3693058737882252893942223588
14.36923352438292042317757729
14.369156346382209191066112069
14.3690740246623643864654525016
14.3689862241073478375560329755
14.3688925883864133506050209775
14.3687927386606474487782357065
14.3686862722146108747175502622
14.3685727610090601604248551942
14.3684517501505380068943399235
14.3683227562734236571188254864
14.3681852658298298016978039268
14.3680387332825207535200785955
14.3678825791958076108885764384
14.3677161882191498595459010588
14.3675389069579593262564588732
14.367350041725861595052140982
14.3671488561724219612532146441
14.3669345687800877833243756975
14.3667063502238367819419359942
14.3664633205867515427155485496
14.3662045464244643490501259233
14.3659290376711336835159595369
14.3656357443793245040103150039
14.3653235532858689759866142639
14.3649912841954830133047710731
14.3646376861736070762239168048
14.3642614335396275640124528447
14.3638611216513182300427718681
14.3634352624710197874279078501
14.3629822799037507506360961977
14.3625005048971140978937497526
14.3619881702925331002838228356
14.3614434054170162373789656484
14.3608642304043161237780111443
14.3602485502340114442988561055
14.3595941484767046887981329215
14.3588986807331926446745412527
14.3581596677551317913420228195
14.3573744882343875685444371617
14.356540371247925541352153122
14.3556543883447742805273845398
14.3547134452612647546258757482
14.3537142732504295139864721514
14.3526534200111271153914832034
14.3515272402021430847562978984
14.3503318855262080111013771511
14.3490632943685655971659976281
14.347717180974417812492033909
14.3462890241492694523947990343
14.344774055465888670277910014
14.3431672469612911246510336215
14.3414632983068403053157287696
14.3396566234342316396658397686
14.337741336599788493416401617
14.3357112378691384917529581752
14.3335597980039518171495564707
14.3312801427320010294907234616
14.3288650363813346634269240532
14.3263068648588327443550653055
14.3235976179528177320124574592
14.3207288709387132217151955483
14.3176917654659563387268950156
14.3144769897034564967739090388
14.3110747577198280363016281677
14.3074747880733784017961794149
14.3036662815853738950511252258
14.299637898268393817150574316
14.2953777333795778135981255363
14.290873292566221331486411468
14.2861114660684245074418110232
14.2810785019402873589746146499
14.2757599782473974652010062098
14.2701407741939949036019917669
14.2642050401281324843117578531
14.2579361663672755800502168475
14.2513167507799910900406590952
14.2443285650515317761750408567
14.2369525195520879828651396423
14.2291686267160949124780024463
14.2209559628290736509718169931
14.2122926281048520159909319927
14.2031557049204397959911940042
14.1935212140580817511237589728
14.1833640687838155214095585845
14.1726580265689279497538245555
14.1613756382347107311165510834
14.1494881942715118726325690296
14.1369656680498767922123462379
14.1237766556041498603748083297
14.1098883116268037634960654401
14.0952662812644802147378889929
13.9274498270450496160479551363
13.7886883059824966107017272216
13.6662968083017450253557785179
13.5548543463392655455278965988
13.4514098760322137212551137611
13.3541359974836381253534614675
13.261804762883431112126127475
13.1735427320245205250302524361
13.0887019473484293034538992566
13.0067858909966715089865871288
12.9274041556197775505962907453
12.8502432502808869350990850402
12.7750470128987869849098671963
12.701603017015456237533502164
12.6297328672766589560759282503
12.5592851017723939160140887905
12.4901298916564569543019763061
12.4221550103521381576301626121
12.3552627188383485848057240383
12.2893673244443594497034574134
12.2243932431305760571383500527
12.1602734438076654819881519384
12.0969481864591751014615921053
12.0343639889741217119984114159
11.972472773997038357105529219
11.9112311589081329426883261212
11.8505998606641705057250128848
11.7905431936038265963265095935
11.731028643090696276146953967
11.6720265014758171130896858179
11.6135095556198607308633504525
11.5554528173434403201936040507
11.497833289830653385131562781
11.4406297643111548467518326187
11.3838226423743057825626743974
11.3273937800880088683911973168
11.271326350751702305535707213
11.2156047236431235561567493738
11.1602143565488937931838757441
11.1051417002204495316404658162
11.0503741131853882352614384551
10.9958997855823754865255871436
10.9417076708851562626777478675
10.8877874245456263339853035579
10.8341293487234607073194012675
10.7807243423853353618764179743
10.7275638561542208861742056217
10.6746398513717179156525167768
10.6219447629064913772136972267
10.569471465301614972646099285
10.5172132419047513955502376222
10.4651637566689558891901523201
10.4133170283496446325454127322
10.3616674068558609116530282666
10.3102095515421861931570520187
10.2589384112521341011390154079
10.2078492059451796413424295851
10.156937409758172379163698779
10.1061987353681464990677741143
10.0556291195377984083342409667
10.0052247097374294742360366474
9.95498185174818164092579640541
9.90489707816112630354885992808
9.85496709769537199669191301358
9.80518878526597973367875625571
9.75555917273924108844473474418
9.70607544031889073894254515079
9.65673490851218476871714339042
9.60753503062955853608687958891
9.55847338577585262203833684759
9.50954767229576219946395367851
9.46075570163435588328093355714
9.4120953925908402104917461579
9.3635647659247663450233246101
9.31516193929646370618696754172
9.2668851225145291385480026745
9.21873261306872780983812315456
9.17070279192803336328082926068
9.12279411958520125274808925352
9.07500513233078022688898355409
9.02733443874083877569959588119
8.9797807163639303275591341217
8.93234270859395578031561255478
8.88501922171661583746662768208
8.83780912211808862193571778057
8.79071133364542907969135709621
8.74372483510897372126127197797
8.69684865791775438656938683138
8.65008188383958431036912055958
8.603423642878084499198677659
8.55687311125947340414716047859
8.51042950952245266198308414742
8.46409210070499039136557053905
8.41786018862223486919494811538
8.37173311623018870544562730823
8.32571026407013988625042486483
8.27979104878918397536976513983
8.2339749217324838029885868106
8.18826136760320134377310223371
8.14264990318630319962958443567
8.09714007613268797520894527622
8.05173146380031251589934713276
8.00642367214920596736032736488
7.96121633468745727480379880822
7.91610911146544430870805610869
7.87110168811574241029776777559
7.82619377493630782392018652286
7.78138510601467816318284265622
7.73667543839106860062499300509
7.69206455125836966020087868037
7.64755224519717104452501607667
7.60313834144404650061580067182
7.55882268119143791970882525284
7.51460512491757322956370279992
7.47048555174494267710264110863
7.4264638588259422794125128151
7.38253996075437196869895958959
7.33871378900154966398953892813
7.29498529137587153025151319784
7.25135443150471336657541877575
7.20782118833762870555344969546
7.16438555566985608848434806813
7.12104754168520136628333943927
7.07780716851741100471568922477
7.03466447182919946725799310925
6.9916195004081380151995207283
6.94867231577865389281314443293
6.90582299182942803170748602037
6.86307161445551627599274525993
6.82041828121455384989119632257
6.77786310099643550215916307532
6.73540619370589459731321043425
6.69304768995743350301261675257
6.6507877307820850583058019659
6.60862646734551080314987665821
6.56656406067696610270702714194
6.52460068140868540071356723979
6.4827365095252626687820746163
6.44097173412262276115042912381
6.39930655317619891012344296108
6.35774117331795007432348599122
6.31627580962186934337180500373
6.27491068539765116802901302328
6.23364603199220087947836707689
6.19248208859868483705025565192
6.15141910207283364859853356699
6.11045732675622428715475655811
6.06959702430627962370162265893
6.02883846353273594851517126262
5.98818192024034049960607984412
5.94762767707755189108515039425
5.90717602339102666935226564588
5.86682725508568505140126316833
5.82658167449015824589776363925
5.7864395902274286509168711246
5.74640131709048268757721564353
5.70646717592280409000227437173
5.6666374935035431513777336487
5.62691260243720474432143606139
5.58729284104770491106307583983
5.54777855327665247360527571607
5.50837008858571846358119790802
5.46906780186296223239649208825
5.42987205333298888995588128076
5.39078320847081824944957084133
5.35180163791935074010325660663
5.31292771741032080249096385375
5.27416182768863311425670464812
5.23550435443998161949080584678
5.19695568822165576352191090014
5.15851622439644257687876827946
5.12018636306953731744762165282
5.08196650902837927767490659408
5.04385707168533310282030383321
5.00585846502313955506753193685
4.96797110754306310462999994555
4.93019542221566704031767788793
4.89253183643414997544914837852
4.8549807819701806872279353511
4.81754269493217117514637103247
4.78021801572593066270800131126
4.7430071890176460025478486384
4.7059106636991365833764715884
4.6689288928553343833142752317
4.63206233373394227310654494038
4.5953114477172260491760176467
4.55867670029589797502081773991
4.5221585610450518344406498508
4.48575750360211165562241236455
4.44947400564675835520884106787
4.41330854888280057991457581416
4.37726161902195799369130086211
4.34133370576952717437966260743
4.30552530281190214858671190472
4.26983690780592341043292674094
4.23426902237003104194355646744
4.1988221520771992832263838262
4.16349680644963159209146131972
4.12829349895519688824313346788
4.093212747005589299338937192
4.0582550719561953177120439215
4.02342099910765383996879037867
3.98871105770909609950879523742
3.95412578096305401671991961902
3.91966570603202698556718887236
3.88533137404669859086846185267
3.85112333011579621003196553466
3.81704212333758789868638737368
3.78308830681301239369580782724
3.74926243766043949172569287671
3.71556507703205947899762983927
3.68199679013190170030872959107
3.64855814623548376495513797984
3.61524971871109429604081053597
3.58207208504271353992507496831
3.54902582685457756642271498164
3.51611152993739320998543281811
3.48332978427621232964578915924
3.45068118407997540319670050438
3.41816632781273592113971574115
3.3857858182265785106232908534
3.35354026239624520120470507407
3.32143027175548574514530324799
3.28945646213514942747612190112
3.25761945380303734769198995139
3.22591987150553572815013315943
3.19435834451105240663484461864
3.16293550665528030474783783529
3.1316519963883133325207097511
3.10050845682364189573643975591
3.06950553578905691880239330599
3.03864388587949308565376873748
3.00792416451184383721274510814
2.97734703398178254963567215675
2.94691316152262625633083506974
2.91662321936628027204636048271
2.88647788480630413288735626126
2.85647784026314138576210400102
2.82662377335155794849262144133
2.79691637695033602185614260567
2.76735634927427287155267887833
2.73794439394853621613631254727
2.70868122008543046115061213506
2.67956754236363061516384601676
2.65060408110994341546282724835
2.62179156238365798547183204124
2.59313071806355124845242902347
2.56462228593761633897014186327
2.53626700979558539158739797618
2.50806563952432135222963644816
2.48001893120615685903643570293
2.45212764722026178403635917715
2.42439255634712472290715824287
2.39681443387623757611775346427
2.36939406171707639012610725628
2.34213222851347583181047804079
2.31502972976149906331420280745
2.28808736793090937899259271514
2.26130595259035477284946508154
2.23468630053638163615202909621
2.20822923592639905400770099736
2.18193559041572069060276798761
2.1558062032988170404661359366
2.12984192165491689342098667386
2.1040436004981032307476327427
2.07841210293205545753936353919
2.05294830030959690052298582654
2.0276530723972138822571298669
2.00252730754472044351901495527
1.97757190286025094924004463814
1.95278776439077140455438841242
1.92817580730830935311599310773
1.90373695610211175841880509079
1.87947214477695031103768562559
1.85538231705780419328413224165
1.83146842660116150288193230323
1.80773143721319232659375779882
1.78417232307505890369816039455
1.76079206897564147122824393195
1.7375916705519722845588519073
1.71457213453768500837747153109
1.69173447901980222818702404507
1.66907973370420029926235780562
1.64660894019010819086878629282
1.62432315225401546584405931277
1.60222343614338413190209484518
1.58031087088057988952190733273
1.55858654857746036655804285856
1.5370515747610813630629245753
1.51570706871100702996822424443
1.49455416380873637903680544726
1.47359400789978668450194659055
1.45282776366900431433772565969
1.43225660902970545698822568712
1.41188173752728323501090435108
1.39170435875795398050566961461
1.37172569880335416232981323495
1.35194700068174079109630795602
1.33236952481659229070766345126
1.31299454952345403897444660695
1.29382337151592328923596255235
1.27485730643172225666866737389
1.25609768937986607854930455039
1.23754587550999445568099200225
1.21920324060500240101180838223
1.20107118169817704284292609372
1.18315111771612427229450112863
1.16544449014885164688894077036
1.14795276374846286834380615397
1.13067742725801489715218206188
1.11361999417219195916941265929
1.09678200353156201211231188522
1.08016502075230141357933423546
1.06377063849340338495869171865
1.0476004775635263015428785105
1.03165618786978985874635914292
1.01593944941099187580699323544
1.00045197331789713095579747549
0.985195502943443540776851895848
0.970171815005921719059130966123
0.955382720788413166513716648802
0.940830067398021935828236611816
0.92651573908870668914743460042
0.912441658651816967340387005541
0.898609788878761853000701945954
0.88502213410059398096048728187
0.871680741809680341811587899072
0.858587704369057257875842354518
0.84574516081553447909369650778
0.83315529876312727654423952989
0.820820356413961045622919029303
0.808742624684416314765162067734
0.796924449454970042746396566243
0.785368233952949462007530307688
0.774076441278256344010768746882
0.763051597083052522089745759149
0.752296292417433340415634912357
0.741813186754267604207107992292
0.731605011207665725009087673247
0.721674571960969485923630835162
0.712024753921757238635276404967
0.702658524623150528156427889377
0.693578938392718903110032144945
0.684789140812540077155035051144
0.676292373496518793568393986303
0.668091979213941842584678744966
0.66019140739149795112794193615
0.652594220029677464193409873671
0.64530409807365578080730000864
0.638324848283536493218508046437
0.631660410654279867541766179787
0.625314866441882170614246571962
0.619292446859535335406926994901
0.613597542515744638018168172283
0.608234713675906426800969315607
0.603208701439879653782051851998
0.598524439940903416213078257262
0.594187069686157045111638644844
0.590201952176742857534496369127
0.586574685965400688425333957829
0.583311124334460447402384527155
0.580417394805174083384045478058
0.577899920723598249353591850796
0.575765445208819138308353733076
0.574021057798023772368302439078
0.572674224181626861311849007752
0.571732819492775829565061373323
0.571205165702174116766504425652
0.571100073775277333031936918564
0.571426891379717874674576728981
0.572195557093099912435271402574
0.57341666226406078771454815262
0.575101521934692033509702441338
0.57726225655617282573443355235
0.57991188664371267043477832684
0.583064443051772882063641236392
0.586735096247983306156209129321
0.590940308883309664764977211924
0.595698017181339437204941973242
0.601027848323593678415711391235
0.606951383271251329049601867476
0.613492477607869980062690630172
0.620677657427908353106153260038
0.628536613681823803601770080621
0.637102827761415479121138558253
0.646414375182780788421342085913
0.656514975906296080764978044923
0.667455394227460767371334898559
0.679295347596048802558374087701
0.692106179965738964832939752644
0.705974727162255243250566701644
0.721009126074387042636436826763
0.737347973852124916173765415214
0.755175679383892899875154055214
0.774750363679209177919943413478
0.796460642078095135174670310781
0.820962864852953096716940829351
0.849631559788304574539525666148
0.888888888888888888888888888889


==> anc/WILS3HQF2/H2qPS20000.dat <==
# H2qPS20000
12.8219403003690057109305403895
12.8185628629205883471257494865
12.8183909866377109113636087065
12.8182117879413073755865659477
12.8180250866094146798224120238
12.8178307123195498434243843018
12.8176285067852154300921512729
12.8174183261271450674338818244
12.8172000435000505510696439561
12.8169735519972343388037458248
12.816738767857142445325800121
12.8164956339977591339019023099
12.816244123906692870347197432
12.8159842459168795056202064072
12.8157160479000405791684027326
12.8154396224123892144907245704
12.8151551123295807668397154171
12.8148627170105678503378859647
12.81456269903284748598028036
12.8142553915445899192298619092
12.8139412062823223562686842486
12.8136206423062147861084606935
12.813294295508587606039501852
12.8129628689550404132087776214
12.8126271841215965287990988057
12.8122881930954769911835361362
12.8119469918115691783284075331
12.8116048344013469910683314664
12.8112631487359394618441653976
12.8109235532502401861100139148
12.8105878751404080577730002571
12.8102581700328367669437896879
12.8099367432286719778861091446
12.8096261726342357277276143458
12.809329333494280965242602744
12.809049425051847590269095835
12.8087899992656256551577558549
12.8085549917231505891889398761
12.8083487548958564093772754085
12.8081760938899905479518477475
12.8080423048556401348875383727
12.8079532162246232365707091199
12.8079152329567450997782235584
12.8079353839828903685676632672
12.8080213730425945584361057875
12.8081816331230837951673760057
12.8084253847162573234064664895
12.8087626981196726097797954858
12.8092045600172309869676475327
12.8097629445848978011243691259
12.8104508893763612443480074775
12.8112825762529650215157983363
12.8122734176314574274988135993
12.8134401483319870059884560764
12.8148009233172331619740630867
12.8163754216214646885945057501
12.8181849567755297716709265456
12.8202525940401394928730530039
12.8226032747651354575174595631
12.825263948196531761194297249
12.8282637110557693997758375997
12.8316339552165690009568374838
12.8354085238037388646773123565
12.8396238760349824994032483433
12.8443192611208124335941348426
12.8495369015287379678148102164
12.8553221859055370632147280356
12.8617238719351871801006710642
12.8687942993894105554827518515
12.8765896136022298541499220776
12.8851699995688198040362614565
12.8945999268316103287221023202
12.9049484052723149279293100424
12.91628925187652523401753488
12.928701368476857075643185008
12.9422690304104060006031527898
12.9570821859454396218380946087
12.9732367662397012741891260205
12.9908350054872122688192242059
13.0099857707907281947760689962
13.0308049011616143836688386203
13.0534155548963342775292732724
13.0779485644073558764679719608
13.1045427973943213825466850525
13.133345523026917049414008296
13.1645127815720218835666344117
13.1982097556322747905789677446
13.2346111408689198968017144429
13.2739015137562791975183471526
13.3162756935559422977146412448
13.3619390953031122314432216044
13.4111080701627432811894244002
13.4640102290362814196633874629
13.520884744778004321811898718
13.5819826278101107018187403147
13.6475669693047261776777104968
13.7179131454257447460672995441
13.7933089753907880918031123808
13.874054825320466907203312128
13.9604636489856007555629161924
14.0528609556402959768195686653
14.1515846941372410514812700816
15.3612904193013339201046359562
16.4222490737625920790518302244
17.3733229184601218214393492122
18.237781289936661583668365445
19.0310071173271696347749577978
19.7639244156205233824704352908
20.4446946822446582505905258102
21.0796486746936014384213626806
21.6738406429933002390687217428
22.2313988415222633208523100035
22.7557581886457731372103034596
23.2498208517749745710104057731
23.7160707116956790401607222698
24.1566571838738760692646313114
24.5734580249654360720200006749
24.9681273320981853098446167218
25.3421328618635169805751252706
25.696785486752911467238687612
26.0332627583010864758597935756
26.3526279818673103189961055266
26.6558458239228580866752010007
26.9437952059224090671552755583
27.217280050071791215573292887
27.4770383065095522183237576928
27.723749592248752719517678068
27.9580416987996918801914092585
28.1804961703429816538858683524
28.3916531125681390562018884751
28.5920153602850114473740122724
28.7820521071360720540549145518
28.962202081378392652132584077
29.1328763364502836149109883476
29.2944607129229200616905703274
29.4473180187441551422140404105
29.5917899668720750647469866576
29.728198903062532989477199487
29.8568493514072199048993629142
29.9780294009778031988922886814
30.0920119534320694257309047464
30.1990558485352779573967282666
30.2994068821304671498086928912
30.3932987290654212446665874594
30.4809537818799367093535770549
30.5625839146177381865671881676
30.6383911799068840728119427044
30.7085684464135697416158012925
30.7732999828866517237666007679
30.8327619942492957130435668562
30.8871231145396509541136321764
30.9365448609376983750351454769
30.9811820526266179739698695417
31.0211831978127203310634702364
31.0566908518586422976777047461
31.0878419491621328714142731837
31.1147681111306489143911550469
31.1375959323544958944945840915
31.1564472468636155528127614514
31.1714393761612966131455058932
31.1826853605586285578857419429
31.1902941751835009912913936484
31.1943709319048661331741064988
31.1950170682946811152747687607
31.1923305246445833904871144345
31.1864059099603355457151277594
31.1773346577730307364130676659
31.1652051725307868872831262328
31.1501029672671441325946493677
31.1321107931817176734664629704
31.1113087617140646441031521492
31.0877744596425151710824870517
31.0615830576952964217049047099
31.0328074131211196027170189374
31.0015181666300428649994133634
30.9677838340824624192777751573
30.9316708932741623858851152901
30.893243866138155261628967689
30.8525653966592900731953299751
30.809696324775046788962092667
30.7646957565153537020727148364
30.7176211306154639987397242725
30.668528281818734734320157057
30.617471501070410949067483045
30.5645035927890912628275048355
30.509675929389315242172029869
30.4530385032165563323536441173
30.3946399760447278491609334083
30.3345277262760242509608759327
30.2727478939734454961978239876
30.20934542384761659055663953
30.1443641063114524313418162637
30.0778466167087711156777976763
30.0098345528160740222954147586
29.9403684707103403056364592132
29.8694879190897835968711721812
29.7972314721290503968867318144
29.7236367609452672265061091464
29.6487405037466346995514233006
29.5725785347308918797458198192
29.4951858317969223104926808994
29.4165965431288736523846259572
29.3368440127090051937675469224
29.2559608048115427031876040393
29.1739787275274575759002125251
29.0909288553667773088488095499
29.0068415509825319159045967778
28.9217464860579229165349722347
28.8356726613959717967309266494
28.7486484262487253899318721147
28.6607014969210555001631175673
28.5718589746821792212954640637
28.4821473630162355368832726157
28.391592584241574394404974402
28.3002199955268386894564565275
28.2080544043304402380576674701
28.1151200832886411891995384226
28.0214407845761462794470659808
27.9270397537618831715016159847
27.8319397431814925945452586445
27.7361630248469622562052939523
27.6397314029128140265177645119
27.542666225717288538214035644
27.4449883974160612452748139582
27.3467183892251655539952035721
27.2478762502889885670333972615
27.1484816181884401780495388076
27.0485537291036738585356368551
26.9481114276450548270956587866
26.8471731763654259087381984982
26.7457570649661109735075769051
26.6438808192085182445139088962
26.5415618095426589862928523041
26.4388170594633792622032933211
26.3356632536046118464972969424
26.2321167455814903711703501803
26.1281935655897268657206560017
26.0239094277712355952438853693
25.9192797373545891970828232279
25.8143195975785163225785563037
25.7090438164062921520466486311
25.6034669130385331856562028059
25.4976031242315846069378503346
25.3914664104283813196702208005
25.2850704617083715828870557717
25.1784287035628141780993911257
25.0715543025014954545215696977
24.9644601714966606771807937234
24.8571589752697141591462071737
24.7496631354260140444009409656
24.641984835442869712766524022
24.5341360255156420298507854837
24.4261284272666485243110359387
24.3179735383213865346622014238
24.2096826367564069509767324808
24.1012667854229989334611378247
23.9927368361506814963857331831
23.884103433834340702850769516
23.7753770204087010468358589719
23.6665678387136760486841910391
23.5576859362540058234024865378
23.4487411688564580814472535819
23.339743204227743390139845407
23.2307015254161752781303674487
23.1216254341799906385251552568
23.012524054265135626058690273
22.9034063345952166113428408814
22.7942810523762145249140112036
22.6851568161184638817366236226
22.576042068578304720567874259
22.4669450896217264303723691498
22.3578739990122367860637007114
22.24883675912510730595943455
22.1398411775900671100778934323
22.0308949098644416467681156027
21.922005461738659818028080578
21.8131801917759830315457280948
21.7044263136882424073151542556
21.5957508986493056425656696212
21.4871608775479327708524935627
21.3786630431816201255282216833
21.2702640523929741260195212612
21.1619704281501009441785567767
21.0537885615724445792026877801
20.9457247139034542796154476652
20.8377850184314125103691176085
20.7299754823597066872066267686
20.6223019886277816078681201988
20.5147702976839648231043327869
20.4073860492113140358161785793
20.300154763807593923326154617
20.1930818446204494782634553231
20.086172578938803993210638144
19.9794321397414721112881373531
19.8728655872039418700337954077
19.7664778701642443225267024752
19.6602738275487950732952796766
19.5542581897590588649210620013
19.4484355800198561442527378443
19.3428105156900992765782117368
19.2373874095367157155973657778
19.1321705709724859319500677928
19.0271642072584952103573538638
18.9223724246718705036226663991
18.8177992296394463407326914961
18.7134485298379772873444403698
18.6093241352614886125422846311
18.5054297592563315895515939734
18.4017690195244852148394280893
18.298345439095622035453013999
18.1951624472684321952038562595
18.0922233805216767139108618249
17.9895314833954183686611915951
17.8870899093428563209343040501
17.7849017215531687981068132041
17.682969893745746662533214729
17.5812973109361795568107595493
17.4798867701743354711627055175
17.3787409812548540096727650563
17.277862567400353308254835912
17.1772540659176304508837793431
17.0769179288271153140782240646
16.9768565234658180153813504848
16.8770721330639905221671231912
16.7775669572957034650518130307
16.6783431128035197680020784415
16.5794026336974273272688521845
16.4807474720281736157218926282
16.3823794982351257299407198298
16.2843005015687600061392122621
16.186512190487865878876107695
16.089016193031529114279310632
15.9918140571659398873949605875
15.8949072511060513608509174248
15.7982971636120944281875733312
15.7019851042609340780619631126
15.6059723036922323823076085542
15.510259913829362377802199188
15.4148490080749960644674501177
15.3197405814812683435476475202
15.2249355508943969343638684703
15.1304347550736160954161659208
15.0362389547842592969015260908
14.9423488328648028046991073343
14.8487649942676583971528472478
14.7554879660734791001582557747
14.6625181974787168456838600522
14.5698560597561452842617411375
14.4775018461880345611125461899
14.3854557719716376438052624844
14.2937179740966197093029043316
14.2022885111940330995502605187
14.1111673633564103738598108724
14.020354431928516956250926385
13.9298495392682727259061615401
13.8396524284773185543686020576
13.7497627631006691750929504085
13.6601801267948577959748357095
13.5709040229639404450877091904
13.4819338743626890803320001818
13.3932690226662618956352169394
13.3049087280055969142061147145
13.2168521684677307610350701526
13.1290984395601983331652602125
13.0416465536386208104410981812
12.9544954392965389364835278169
12.8676439407164956057354584037
12.7810908169813163642510192259
12.6948347413444783059155934813
12.6088743004583968473871889341
12.5232079935593958077460326384
12.4378342316080589032855973043
12.3527513363835899808656706537
12.2679575395307348265919334955
12.1834509815577389559198416696
12.0992297107837331547410397131
12.0152916822338514178104409945
11.9316347564802940197404650731
11.8482566984274514312721940273
11.7651551760391023121411990977
11.682327759005590498036849912
11.5997719173487713510822229958
11.5174850199623966284173759593
11.4354643330854786759893664039
11.3537070187060387724323991646
11.2722101328925002894326607531
11.1909706240498344157761583781
11.1099853310974038811963910858
11.0292509815652777310480778296
10.9487641896056070060377766985
10.8685214539154563743838318662
10.7885191555672794822287318901
10.7087535557430050948075875037
10.6292207933674659794364019944
10.5499168826366518286684680669
10.4708377104360001396913836348
10.3919790336436535515718080309
10.3133364763133072781226702016
10.2349055267309444179276014214
10.1566815343394083929476733652
10.078659706524393924042706152
10.0008351052550054467969620665
9.92320264357169444569169288497
9.84575708191378763923140339973
9.76849302427845571170664884605
9.69140491420236910752116012567
9.61448703055674121515296284988
9.537733483145843694039927569
9.46113820809841930420633444112
9.3846949630407070999077235783
9.30839732203902866250234642868
9.23223867029905712546708524607
9.15621219860799751780702129518
9.080310897504941273447854392
9.0045275511636128287895904386
8.92885473097059454005423809384
8.85328478878088936784704064455
8.77780984983134966176372529698
8.70242180529105467682325730261
8.6271123044261477641525258963
8.55187274635493380934502427157
8.47669427136717429854791997143
8.4015677517794855895248136587
8.32648378229652791347836318428
8.2514326698452485951602468937
8.17640442284679083593790376223
8.10138873988777433699585920797
8.02637499774946815423283058564
7.95135223874987807769298510047
7.87630915734992512564239905261
7.80123408597065847764912930313
7.7261149799637801515969657361
7.65093940167260876326501742355
7.57569450351491770065452739948
7.50036701001278295808488662087
7.42494319868759249496679761589
7.34940887973061649231343717556
7.27374937435091816586906180585
7.19794949169278547166434844948
7.12199350420415610369430458092
7.04586512132554324199007912444
6.96954746135557649584230575204
6.89302302133425375130918055237
6.81627364476812627943801112172
6.73928048700264577641577581597
6.66202397802547876525267060691
6.58448378246038021146347473323
6.50663875648379224622749438804
6.42846690136520047647444211052
6.34994531329685710517346772996
6.27105012913807986805509393475
6.1917564676531454535711818124
6.11203836576885023470032913659
6.03186870931695994632994779381
5.95121915765663911048450986932
5.87006006149089219529376620179
5.78836037309707729581631536769
5.70608754808227137324089090611
5.6232074376467638976624671472
5.53968417018968749910160494572
5.45548002091542077782739451157
5.37055526789258508536157030254
5.28486803277261381360036195189
5.19837410408381774703517103784
5.11102674066939181042355967704
5.02277645242109165128956077315
4.93357075495817594484930106975
4.84335389429311656360838895569
4.75206653678526128851266936281
4.65964541877729300037391790669
4.56602294919315152629439518905
4.47112675699284004332737249772
4.37487917365386716057436166451
4.27719663868088758200438578278
4.17798901340023826485446932551
4.07715878479293127162294947615
3.97460013660988400536439985309
3.87019785915319502654624827144
3.76382606141616197451986898443
3.65534663907038441206495389622
3.54460743808962138605511904312
3.43144003517431171234113741731
3.31565703046037023298438330717
3.19704871204426347592899363272
3.07537890067163247804422468709
2.95037970869521470516952596071
2.8217448374686820902903071315
2.68912087071824535955113622549
2.55209576219297828999505464655
2.41018330035536536799657777773
2.26280164359985563599807317539
2.10924282976078938885924208174
1.94862801167022787884173700632
1.77983905356849336291638707718
1.60140868929968767413588834648
1.41133261919600797373033480404
1.20671996483619782990817866118
0.983062172970407304740893803164
0.732405307803316675323407959333
0.437065479442783277652417743401
0


==> anc/WILS3HQF2/H2qPS20100.dat <==
# H2qPS20100
-35.7873699536189180109609048891
-35.7893569314709921357085801543
-35.7894937712412579830440670335
-35.7896398764812595630004192633
-35.7897958614099342556843161875
-35.7899623798650503861890588423
-35.7901401277660857958897972589
-35.7903298457222830926659429667
-35.7905323217937456361287738562
-35.7907483944138013230704718732
-35.7909789554812348843566414104
-35.7912249536313733120467220491
-35.7914873976954027222666320482
-35.791767360357697822913787597
-35.7920659820213564591642213988
-35.7923844748925505679123981739
-35.7927241272947302321758097287
-35.7930863082241481507109640813
-35.7934724721586062842007408713
-35.7938841641317630381054899938
-35.7943230250857761736722796301
-35.7947907975154915061756197948
-35.7952893314178178520864875798
-35.7958205905603517882819266646
-35.7963866590837283822057343418
-35.7969897484525725337342438758
-35.7976322047703058864268804302
-35.798316516473421882438933742
-35.7990453224211713866325379061
-35.7998214203968977480239095687
-35.8006477760375169265452277802
-35.8015275322078484287901220107
-35.8024640188366585585305133615
-35.8034607632313703736245657107
-35.804521500888415344448670838
-35.8056501868161396657788177349
-35.8068510073870220809983145061
-35.8081283927356974068680050362
-35.8094870297188969547306612723
-35.8109318754528986715726844407
-35.8124681714434095950307463718
-35.8141014583219631241338810277
-35.81583759120188399928108271
-35.817682755665633335919106637
-35.8196434843938712380950087638
-35.8217266744448400587627157496
-35.8239396051906497113757883573
-35.826289956914707664841867399
-35.8287858300718479568786487957
-35.8314357652096406472669089149
-35.8342487635458676554755894632
-35.8372343081931918997383645135
-35.8404023860175798581737279917
-35.8437635101120154579994779482
-35.8473287428614142827229132836
-35.8511097195683563416685946702
-35.8551186726022438857374912903
-35.8593684560266945176697283439
-35.8638725706513311812236395486
-35.8686451894445568575543171038
-35.8737011832333253579118175106
-35.879056146604257751043828941
-35.8847264239076186316384634279
-35.8907291352515640193744107685
-35.8970822023586038619716405443
-35.90380437413928171578472501
-35.9109152518195510062276657876
-35.9184353134381040329014756084
-35.9263859375078631122649851605
-35.9347894256118432797276708266
-35.9436690236775069737451917954
-35.9530489416454111956681294488
-35.9629543712172489742599260013
-35.9734115013351561028826749571
-35.9844475310082322967688361582
-35.9960906790634495337189664551
-36.0083701903563215425268133267
-36.0213163379317158301852229659
-36.0349604205768293310300464532
-36.0493347551564452514305922844
-36.0644726630649663046017708906
-36.0804084500702039546760943027
-36.0971773787603233357749829221
-36.1148156327375332398617678327
-36.1333602716299116938524717125
-36.152849175916022316462573692
-36.1733209804755705858894182795
-36.1948149956931552450136350826
-36.2173711148510923902559465935
-36.241029706451258101420230691
-36.2658314900048702735395564623
-36.2918173937231084255187727034
-36.3190283924304909798942312188
-36.3475053239070813677095269371
-36.3772886817450224610019551483
-36.4084183826798130321677604559
-36.4409335062274231664627852934
-36.4748720043251632211180968221
-36.5102703785376306290062866392
-36.5471633222496206178906077317
-36.5855833251262738653199178928
-36.6255602369777433221633528515
-37.0505411633720069297232292014
-37.3566543528875754120369587887
-37.5942006346653767973025801294
-37.7851239571877365385687742939
-37.9415536323272505101272121642
-38.071094465259105043139720677
-38.1789110263399454611743192956
-38.2687111695310095749430654019
-38.3432685083256153624443773007
-38.4047245101382732716097141755
-38.4547747002404973757404978938
-38.4947893339446855776272367099
-38.5258948272140247273047199126
-38.5490305702658203917967198859
-38.5649896916572305642974831287
-38.5744490129456582850870370934
-38.577991517959969502465759744
-38.5761235123232534236615959442
-38.5692879364501712172721503727
-38.5578748398341021281179648806
-38.5422297255491664782269822593
-38.522660273091466432381917137
-38.4994418099398851959780948263
-38.4728218059417979646177614428
-38.4430235961902156233487644214
-38.4102494886545894752895660023
-38.3746833766603497403653600048
-38.3364929494933655920796208137
-38.2958315742824005351412736324
-38.2528399070481697501934262495
-38.2076472791113050788390245952
-38.1603728960049970138592224936
-38.1111268789797483512292311353
-38.0600111736355931413678217955
-38.0071203458165024046601739161
-37.9525422813887344160609937826
-37.8963588037016720869220588222
-37.8386462202464312033232977218
-37.7794758081699291805358883014
-37.7189142467822990118624848259
-37.6570240039454620588547779108
-37.5938636821972693237963842665
-37.5294883296072353375138074797
-37.4639497196436333210441488142
-37.3972966037314718972267390037
-37.329574939675767684017976259
-37.260828098697811464356599425
-37.1910970534702785191304870259
-37.1204205492290930542548418468
-37.0488352597769916240349608792
-36.9763759299684336925698086698
-36.9030755060718747503784303325
-36.8289652552384952758331552959
-36.7540748751621649113040467972
-36.6784325948903053073662449761
-36.6020652676365522261943103993
-36.5249984563513261396576183531
-36.4472565127236004839378362564
-36.3688626502146226302593560669
-36.2898390116606701643025235251
-36.2102067319259068962145616868
-36.129985996037012823876261212
-36.0491960931876251872367417953
-35.967855466961996050371162616
-35.8859817620930048065225488603
-35.803591868039211220720455619
-35.7207019596385221567016889683
-35.6373275350718639106712508953
-35.5534834513486482234741398338
-35.4691839575064867734765824332
-35.3844427257002797232253062218
-35.2992728803402466535136285467
-35.2136870254244805420477662486
-35.1276972701990104019810456319
-35.0413152532670008539219291396
-34.9545521652584613403342551042
-34.8674187701625644455769238595
-34.779925425416276688655109034
-34.6920821008353934624758939748
-34.6038983964671605773651389258
-34.5153835594373856446839687448
-34.4265464998592290796053960023
-34.3373958058656598091570284133
-34.2479397578228141805521157357
-34.1581863417771629829354807345
-34.0681432621854307307502550121
-33.9778179539725875354170261697
-33.8872175939599149519732586411
-33.7963491117021044359057767852
-33.7052191997695547719921761787
-33.6138343235094699743761898317
-33.52220073031700098456098337
-33.4303244584455043762416291813
-33.3382113453829924336901205604
-33.2458670358200062784805442181
-33.1532969892324435281293525382
-33.0605064871013019484350012162
-32.9675006397898495566983214791
-32.8742843930974150327131082155
-32.7808625345075612247097775324
-32.6872396991478552540705539532
-32.5934203754763117752503496307
-32.4994089107097445321863436417
-32.4052095160075976996292973421
-32.3108262714242454019981083666
-32.2162631306419112591557600941
-32.1215239254956212964077895039
-32.0266123703009160101788577498
-31.9315320659944068653582419855
-31.8362865040966654149543722397
-31.7408790705063762816145233872
-31.6453130491341654042374204371
-31.54959162538402946285919975
-31.453717889489838710983595648
-31.357694839713961233974256989
-31.2615253854146597715463074997
-31.1652123499885407206285084424
-31.0687584736939869579279928804
-30.9721664163611800188825296499
-30.8754387599940114018348931362
-30.7785780112688959135017752078
-30.6815866039352307240118392083
-30.5844669011219909471545388004
-30.4872211975547149861274658657
-30.3898517216869095533777325001
-30.2923606377496942287977555322
-30.194750047723307778234333984
-30.0970219932339123938905959332
-29.9991784573789567795837100073
-29.9012213664841938819602572452
-29.8031525917952934094292277845
-29.7049739511068424762792784038
-29.6066872103313891958365450944
-29.5082940850110532989811146978
-29.4097962417741043849508042415
-29.3111952997387917660737925623
-29.2124928318665996241409246357
-29.1136903662669969597447775407
-29.0147893874556532200330488329
-28.9157913375679971926790230966
-28.8166976175299084351335100981
-28.7175095881872468703186596197
-28.6182285713958469444879773407
-28.5188558510735276499200373215
-28.4193926742155985213094969549
-28.3198402518752741927914228682
-28.220199760110346039738098649
-28.1204723408973986266546799186
-28.0206591030148009531701253109
-27.9207611228956476595364542263
-27.8207794454517732574269774247
-27.720715084869912937574863733
-27.6205690253810364288303311822
-27.5203422220038366083067697289
-27.4200356012633119624602921705
-27.319650061885341454934975078
-27.2191864754681117567295522738
-27.1186456871312200323370238443
-27.0180285161432404528850876556
-26.9173357565285092307324551748
-26.8165681776538511517038478346
-26.7157265247959402385499322081
-26.6148115196899582344682964844
-26.5138238610601869752771522718
-26.4127642251331443539572505709
-26.3116332661338484065692217483
-26.2104316167657700025023451805
-26.1091598886750116465643444827
-26.0078186728992279407711609632
-25.9064085403017822580741517656
-25.8049300419916140997581069406
-25.7033837097292723966251231694
-25.6017700563195516276313915335
-25.5000895759911500270146941742
-25.3983427447637522930090298377
-25.2965300208029230609457059976
-25.1946518447631819258060789634
-25.0927086401196159608837327991
-24.9907008134883714486327120006
-24.8886287549363528871558320629
-24.7864928382804442327921199686
-24.6842934213765547590105086866
-24.5820308463987798287851466926
-24.4797054401089552675753982729
-24.3773175141168728639276444609
-24.2748673651314137926605646112
-24.172355275202846430766328345
-24.0697815119565250987420994547
-23.9671463288182166911955177237
-23.864449965231272942276519208
-23.7616926468658571866524063332
-23.6588745858204259090353898155
-23.5559959808156571091132346452
-23.4530570173810095292514701983
-23.3500578680340890853221186986
-23.2469986924529913928874368747
-23.1438796376417820787355619091
-23.0407008380892695989906953465
-22.9374624159212185377877946315
-22.834164481046144823385447283
-22.7308071312948279606263352743
-22.6273904525536692293108207436
-22.5239145188920188271999596375
-22.4203793926835891342642964869
-22.3167851247220656320547276904
-22.2131317543310215196348860199
-22.1094193094682367166347046719
-22.0056478068245167262050084734
-21.9018172519171017377847553706
-21.7979276391777513736964848834
-21.6939789520355856169521905641
-21.5899711629947576927834668635
-21.4859042337070300060025818143
-21.3817781150393196532280401757
-21.2775927471362755263021955634
-21.1733480594779445940662269698
-21.0690439709325805873437625121
-20.9646803898046440099351828603
-20.8602572138780381501534779553
-20.7557743304546215665343269914
-20.6512316163880333614892088803
-20.5466289381128634315538040143
-20.4419661516691957862643996533
-20.3372431027225489533439616708
-20.2324596265792334295753633157
-20.1276155481971420882521735525
-20.0227106821919854091742260072
-19.9177448328389793495039244696
-19.8127177940699896170733867132
-19.7076293494661320355150287128
-19.6024792722458245963750101396
-19.4972673252482826705521979741
-19.3919932609124446932557827581
-19.2866568212513114363239505298
-19.1812577378216777321676794049
-19.0757957316892312075940471332
-18.9702705133889882159210717588
-18.8646817828810327145009958781
-18.759029229501519314160117931
-18.6533125319088971190156903092
-18.5475313580253062712303715859
-18.4416853649730943067841984375
-18.3357741990063945062134062398
-18.2297974954377033790446788306
-18.1237548785593892425016841355
-18.0176459615600585337039699428
-17.9114703464357010192747757702
-17.8052276238955294257782218089
-17.6989173732624231969287066715
-17.5925391623678800766825649355
-17.4860925474413730081314737727
-17.3795770729940034128897098344
-17.2729922716963352599969663859
-17.1663376642502874320574282694
-17.0596127592549547333768952912
-16.9528170530662204433135621562
-16.8459500296500155800260601711
-16.7390111604290719863447746866
-16.6319999041230079605507861857
-16.5249157065815764091604301957
-16.4177580006108963738298586287
-16.3105262057924792562717465154
-16.2032197282948511081808168518
-16.0958379606775619405555642294
-15.9883802816873621097120960793
-15.8808460560463144250846369245
-15.7732346342315986639664417187
-15.6655453522467526358792428786
-15.5577775313840807771607148778
-15.4499304779779474350158671289
-15.3420034831486574773779233048
-15.2339958225366115952423732189
-15.1259067560264075993055727898
-15.0177355274605421009920585051
-14.9094813643423491538592663116
-14.8011434775277936555248162967
-14.6927210609057175089797398082
-14.5842132910661156470972521131
-14.4756193269559969619585461336
-14.3669383095223618724833022893
-14.2581693613418036250538923762
-14.1493115862362143612295871684
-14.0403640688740494061728864634
-13.9313258743565740254074619226
-13.8221960477884859521316980815
-13.7129736138322741797198310043
-13.6036575762456397117195755506
-13.494246917401267021465540274
-13.384740597788195740679588715
-13.2751375554940004038220189946
-13.1654367056669417414234487597
-13.0556369399572058450549552594
-12.945737125936297306417927551
-12.8357361064935989326782670371
-12.7256326992090536093195310444
-12.6154256957008630484875637237
-12.5051138609470332293183812808
-12.3946959325795269852262700212
-12.2841706201497185518900264941
-12.1735366043637118077449849554
-12.0627925362861473636158743917
-11.9519370365108038726357159437
-11.8409686942964150787770270721
-11.7298860666658995425935675834
-11.6186876774671256180790291642
-11.5073720163932087603868638745
-11.3959375379602088265555391717
-11.284382660439955809859980377
-11.1727057647455825617660218613
-11.0609051932671815564836441837
-10.9489792486548285988999189768
-10.8369261925460284177800155042
-10.7247442442344340543225472454
-10.6124315792764724506184199894
-10.4999863280322711142789965736
-10.3874065741370234696398683589
-10.2746903528986516018927369613
-10.1618356496173224491961506745
-10.0488403978220447560544305533
-9.93570247741921666240504215732
-9.82241971274760476354206367453
-9.70898987053381159807235035244
-9.59541065774182618815416018111
-9.48167971930974742391244423178
-9.36779463576621822272278240524
-9.25375292071850442399534803116
-9.13955201820349059518370648751
-9.02518929989213890610610570707
-8.9106620621371597441305503327
-8.79596752285276563072491210503
-8.68110281821441403456922366186
-8.56606499916537941153589051538
-8.45085102771581838828236399312
-8.3354577730186909796206653774
-8.219882007205459762128374445
-8.10412040096289053459676307605
-7.98816951883050219982761975775
-7.87202581419623752220596769768
-7.75568562396572379648680295642
-7.63914516287803311276538847786
-7.52240051743810102295120376147
-7.40544763943287980833332064168
-7.28828233899484167254837961648
-7.17090027717255401591762074508
-7.05329695796366062184141152858
-6.93546771976064576204933000631
-6.81740772615414710804965771855
-6.69911195603221727293622344836
-6.58057519290669438845630380766
-6.46179201338958961629889168871
-6.34275677473296849862104740137
-6.22346360133499714851075068232
-6.10390637010240941957046870393
-5.98407869454534752039520755252
-5.86397390746400020660334590821
-5.74358504206730511594307507111
-5.62290481134170571669246885395
-5.50192558546196451656699431414
-5.38063936700560791775033662419
-5.25903776369682652693929191897
-5.13711195836348492156262914349
-5.01485267574095487137381568364
-4.89225014569709472515553787607
-4.76929406238175334917198993059
-4.64597353871903692398964697047
-4.52227705555789806265167548363
-4.39819240467213332940408478304
-4.27370662464915312472557529168
-4.1488059285208772864704157669
-4.02347562176065589472675001767
-3.89770000898521736876095378611
-3.77146228734444098965210402104
-3.64474442413307680941546653929
-3.51752701558889118558921163372
-3.3897891231123170738154694491
-3.26150808220017297292716077367
-3.13265927815608742556625628624
-3.00321588101815329873883490223
-2.87314852998022353411417552594
-2.74242495465969065237478790257
-2.61100951656072097541381009543
-2.47886264851581389653157752035
-2.34594016202199187176392281795
-2.21219238106527424507857737626
-2.07756304439533562180469255126
-1.94198789321933304766710007441
-1.8053928227488701469832637803
-1.66769141485649812118099085911
-1.52878156865597676115248710053
-1.38854077435132817327046187704
-1.246819269216812840035641492
-1.10342973581391598438250451393
-0.958131033801122923204958715743
-0.810600889586980253949794906991
-0.660386180445100676748683433822
-0.50680158476724047880542877702
-0.348684198163751867498324629292
-0.183586643569858048923414546509
0


==> anc/WILS3HQF2/H2qPS20200.dat <==
# H2qPS20200
2.66666666666666666666666666667
2.66659387275534146756230196238
2.66658839982913813504869172289
2.6665825182239076227489276467
2.66657619766873600074915990134
2.66656940567237823654874586257
2.666562107362351547041888248
2.66655426531254393786748428012
2.66654583935853425185681973543
2.66653678639976529390893782038
2.66652706018765325455281139133
2.66651661109865449669679958094
2.66650538589124456521129433786
2.66649332744569377968905414856
2.66648037448544871612500825095
2.66646646127884899842806093951
2.66645151731982381605438814239
2.66643546698612215485325276699
2.66641822917353455387628185026
2.66639971690446194450472973669
2.6663798369090784359799301072
2.66635848917721941202398809569
2.66633556647900360749966200393
2.66631095385206753432652847858
2.66628452805315229559681447855
2.66625615697163602016908261628
2.66622569900244940145682134025
2.66619300237564664822402338461
2.66615790443972904634774688701
2.66612023089563276282787762882
2.66607979497809595064210591215
2.6660363965809120689952467449
2.66598982132235603178732590417
2.66593983954683673187521157429
2.66588620525858303512658839542
2.66582865498290985340428467321
2.66576690655033572938787154233
2.66570065779853282262024911287
2.66562958518678358520175261663
2.66555334231729505467083765369
2.66547155835738085832000683571
2.66538383635616199770665974327
2.66528975144905954051108955832
2.6651888489429547648063610307
2.66508064227447435768683621143
2.66496461083341925419199525314
2.66484019764289491595287356423
2.66470680688721761494938932283
2.66456380127816495689485446743
2.6644104992496088375403998473
2.66424617197001470492922992186
2.66407004016171188759505116292
2.6638812707152353954038695821
2.66367897308640963750262136073
2.66346219546318865471415210269
2.6632299206885855638935177489
2.66298106192531591654403429485
2.66271445804704568449440849696
2.66242886874037486706735091621
2.66212296930090271904527471608
2.66179534510591099015128895932
2.66144448574536824578638975632
2.66106877879210247312025974084
2.66066650319111223192756956955
2.66023582224709038295795147337
2.65977477618832108305451610539
2.65928127428418284717543362243
2.6587530864925510623699051673
2.65818783461244590905203928471
2.65758298291632025066302079417
2.65693582823543133184249515619
2.65624348947079535468782963841
2.65550289650129115277682187543
2.65471077845956497234819645884
2.65386365134550032443262656549
2.65295780494616338039812156435
2.65198928903032475950050037128
2.65095389878490309634077752513
2.64984715945998581491220882914
2.64866431018847050706638734912
2.64740028694584979913458867727
2.64604970461524837130371632109
2.64460683812252889022574951477
2.64306560260613132006587426483
2.64141953258631598192385406826
2.63966176009866473548844647965
2.63778499175707796218901243266
2.63578148471211011762528733661
2.63364302147133720766652843999
2.63136088354957050358830806473
2.62892582391814808232829544936
2.62632803822427621617394833895
2.62355713475348384644305439287
2.62060210311072348987397233686
2.61745128159852933630774551139
2.61409232327395633362857033612
2.61051216066980061663552864469
2.60669696916986874546223030986
2.60263212903284653529940476961
2.59830218606464152100207936979
2.59369081094495751541592228055
2.58878075722032330744216502306
2.5290273167987348392664760594
2.47595138731820647982568269614
2.42713483264810814497512838728
2.38143542438173521339401829444
2.33818394767614992873209285273
2.29694051733159823085504153431
2.2573941192316399310445021365
2.21931342237567139514605598222
2.18251980793776203861016438799
2.14687133258376377779098073357
2.11225259185500035302293976491
2.07856799822627451494545811044
2.0457371478026280666846152283
2.01369152320380232641855316421
1.9823720836559085271104897252
1.95172746294108993848770059034
1.92171259513234288916525534778
1.8922876484539129301552079202
1.8634171856271047440603596209
1.83506949369770379887133878237
1.80721604272093665391984786105
1.77983104382092690860876615409
1.7528910848749956642377869171
1.72637482754007747832558782793
1.70026275326748644385744279627
1.67453694881853285232193205969
1.64918092391325292312797760305
1.62417945523193287133995069999
1.59951845219162789040673283524
1.57518484084054305550945067128
1.55116646292497811556962298229
1.5274519877389527158018650539
1.50403083480368984225541639422
1.48089310577079880633632217135
1.4580295242200072439862250244
1.43543138224518347650931596332
1.41309049290291264078418694233
1.39099914774499722957136088314
1.36915007877682653204277834659
1.34753642428292779212590200847
1.32615169804332905422652056917
1.30498976153289072456130097443
1.28404479875307602165032780961
1.26331129339377712848930243874
1.2427840080634304860653727175
1.22245796536005646516755983552
1.20232843058510806309779653905
1.18239089592697281193696745399
1.16264106596234527603344994894
1.14307484434205077978648088301
1.12368832154372866432944755082
1.10447776358746734199562201821
1.08543960162234881327648256631
1.06657042230217785060337334555
1.04786695887766698243161780677
1.02932608294021247059805402933
1.01094479675928832527430780629
0.992720226161539830745378250211
0.974649613904989202123219927918
0.956730313506470805778465620267
0.938959783484574438203058607862
0.921335581984063013273659260669
0.903855361751006078953998394622
0.886516865430784759434400341897
0.869317921163721668999007256752
0.852256438455409621794248724879
0.835330404300888916938357874604
0.818537879543683526344143973572
0.801876995452376779137343760274
0.785345950498909001613677748962
0.768943007324132128288413382893
0.752666489877376242392391900575
0.736514780717884959299100666749
0.720486318466973372133334475252
0.704579595400665225040561954888
0.68879315517338501223225465998
0.673125590664024597294429332513
0.657575541936380466527794718186
0.642141694306573742733250275693
0.626822776510626685178036906759
0.611617558965882000012302822584
0.596524852120419698307517224608
0.581543504885054756228579677548
0.566672403142891281415639476037
0.551910468331768691576767230868
0.537256656095265625691307426238
0.52270995499823067676241570587
0.508269385303088017316919543252
0.493933997803422794175577787746
0.479702872711587784455322969837
0.465575118597291019618759881202
0.451549871374325511812124083283
0.437626293332788312780005737669
0.423803572214308216053637065332
0.410080920327960668156913635829
0.396457573704695962212921529874
0.38293279128824352483210769614
0.369505854160581961435004494115
0.356176064800176076271286853768
0.342942746371337628809995755572
0.329805242043021381031001808765
0.316762914335724084499197508346
0.303815144494961667427028732329
0.290961331890063963227148579458
0.278200893437036798551757088762
0.265533263044323184863616022072
0.252957891080362101652403098683
0.240474243861905721026427873304
0.228081803162114227033277011144
0.215780065737501926531123892281
0.203568542872859405329775536803
0.191446759943324305128856388066
0.179414255992818114828481819085
0.167470583328108397017697270471
0.155615307127795303015090977118
0.143848005065558248567751226622
0.132168266947033394014623484033
0.120575694359725251369591099306
0.109069900335386468618789262504
0.0976505090243287500396763715312
0.0863171553811550821579680960966
0.0750694848614290606357977887094
0.0639071531288212581953885299359
0.0528298257722953342584869860015
0.0418371780329180529354626123505
0.0309288945398976304841423805238
0.0201046690554739535862049773625
0.00936420422830226748944116811734
-0.00129278864501100508169071029193
-0.011866589850545525315042853719
-0.0223574714801873391404547529971
-0.0327656976475277470688673752212
-0.043091524696822615314133452711
-0.0533352014052810687704493595259
-0.0634969691789402567734133277468
-0.0735770622423712743527348438021
-0.0835757078224503169543785209288
-0.0934931263264187099326605901003
-0.103329531514445552369052297743
-0.113085130666897316995164651248
-0.122760124746509825210303436847
-0.13235470855564954127178603573
-0.141869070888843077305810150491
-0.15130339468074614704846691837
-0.160657857149715928882909101801
-0.169932629937143876881096443948
-0.179127879242699432572010885951
-0.188243765955628821633371850192
-0.197280445782247151355240600495
-0.206238069369756340314413905463
-0.215116782426515995969452059902
-0.22391672583888919449227267075
-0.232638035784780196601381353759
-0.241280843843976440759228898304
-0.249845277105402678892524534189
-0.258331458271390848537447384731
-0.266739505759065198401833753066
-0.275069533798938291784561996443
-0.283321652530809794681467939147
-0.291495968097056403856056763747
-0.299592582733397876283189328837
-0.307611594857220877276976213717
-0.315553099153539262824315452195
-0.323417186658666445111507322129
-0.331203944841672652291093440827
-0.338913457683697177893018747896
-0.346545805755183115985420450239
-0.354101066291099589605675229139
-0.361579313264214096785212865298
-0.368980617456475315640986752087
-0.376305046528564522730000157411
-0.383552665087671682641430969548
-0.390723534753550257352310454394
-0.397817714222902857140326969265
-0.404835259332148006985429916794
-0.411776223118616529754009593215
-0.418640655880224346586881371511
-0.425428605233666862523650590382
-0.432140116171178538377004529329
-0.438775231115899745264595363726
-0.445333989975891553205956483393
-0.451816430196837717130562169758
-0.458222586813471789986868412357
-0.464552492499766010982771451787
-0.470806177617917385035976031286
-0.476983670266165185091182112674
-0.483084996325472969998928574243
-0.489110179505107115178059654278
-0.495059241387142799424943619547
-0.500932201469927377202702592529
-0.506729077210530089843057312908
-0.512449884066206129703026733441
-0.518094635534902166896316260901
-0.523663343194829577295044006159
-0.529156016743130771670586912823
-0.534572664033663217777152279364
-0.539913291113924968604495701317
-0.545177902261144759722076762917
-0.55036650001755901544670626361
-0.555479085224897406383183311499
-0.560515657058097928656623818633
-0.565476213058271826867987620529
-0.570360749164938057497949185743
-0.57516925974754638623909014726
-0.579901737636307630673788210654
-0.584558174152348997995493004173
-0.589138559137211925291754027471
-0.593642880981709306501115207274
-0.59807112665415848478909911926
-0.60242328172800590105920578737
-0.606699330408858817951796531743
-0.610899255560939083344536334376
-0.615023038732973457437928507631
-0.619070660183534602399873462708
-0.623042098905846422690641803478
-0.626937332652067047054561435226
-0.630756337957062359230223114634
-0.634499090161682613201949267508
-0.638165563435554309817179725047
-0.641755730799399164372577350023
-0.64526956414689165889015261276
-0.648707034266066347845629724606
-0.652068110860285771673866145964
-0.655352762568779528076011514525
-0.658560956986764756621513817015
-0.661692660685158007021253987393
-0.664747839229888185406493302804
-0.667726457200820005656068687875
-0.670628478210297113958522619546
-0.673453864921313804076220909345
-0.676202579065323997906521235119
-0.678874581459695930633628961222
-0.681469832024820751767732716491
-0.683988289800883032419593370077
-0.686429912964300955013184240137
-0.688794658843843754060011416949
-0.691082483936433775379282221639
-0.693293343922640326029786186606
-0.695427193681872298012232173075
-0.697483987307276365302895320213
-0.699463678120347375796500976293
-0.701366218685257387081404399262
-0.703191560822909627463464409689
-0.704939655624723501123467212497
-0.706610453466156598569925319283
-0.708203904019969520474161651595
-0.709719956269239174393354544748
-0.711158558520126059650943932279
-0.712519658414400915609242252052
-0.71380320294173597259827406082
-0.715009138451765912724850398912
-0.716137410665923519548574613955
-0.717187964689054871053430805931
-0.718160745020818809345841757562
-0.719055695566875302957902152069
-0.719872759649867203417311542355
-0.720611880020199786756718253149
-0.721272998866622362771904713996
-0.721856057826616130001308455951
-0.722360997996592352493097700668
-0.722787759941904835358090925779
-0.723136283706680579788148397383
-0.723406508823472404564305280098
-0.7235983743227372300038880545
-0.723711818742143631721063901252
-0.723746780135712185423389593112
-0.72370319608279204016328784379
-0.723581003696877075935881983748
-0.723380139634264922193625835589
-0.723100540102562036666408055069
-0.72274214086903796876830501086
-0.722304877268831858776116840646
-0.72178868421301415281957637692
-0.721193496196506444470035667086
-0.720519247305862286296836525626
-0.719765871226911749123675273686
-0.718933301252272442808111577419
-0.718021470288729650134732363095
-0.717030310864488164806835277066
-0.715959755136298365494935197966
-0.714809734896459000406574039633
-0.713580181579699100835976371597
-0.71227102626994138759061948127
-0.710882199706949481032714939783
-0.709413632292861173676149171322
-0.707865254098609973804008851531
-0.706236994870237079379894161296
-0.70452878403509589358017139042
-0.702740550707951146537178308181
-0.700872223696974642318544377419
-0.698923731509639605738421647859
-0.69689500235851556026479894344
-0.694785964166965626013343795318
-0.692596544574748085558651371268
-0.690326670943524024998048852203
-0.687976270362272818310153229929
-0.685545269652617184482163152731
-0.683033595374059509031859911797
-0.680441173829133158741199708624
-0.677767931068459320197448073386
-0.675013792895736123266915076429
-0.672178684872630780449503205087
-0.669262532323597668394006801885
-0.666265260340615858295183822079
-0.663186793787848798565596722843
-0.660027057306227575895032739674
-0.656785975317959150930486848344
-0.653463472030960935641551567844
-0.650059471443223050960547707005
-0.646573897347099575485358088991
-0.643006673333530068887750096653
-0.639357722796192627163581507556
-0.635626968935589700976780205463
-0.631814334763067883069971681127
-0.627919743104772846025179423624
-0.623943116605540587542688414378
-0.619884377732726116849937450792
-0.615743448779970692840624389835
-0.611520251870908702062924071357
-0.607214708962815242711094662758
-0.602826741850195459313443022319
-0.598356272168316651838674981356
-0.593803221396684162449484672091
-0.589167510862462023104609868517
-0.584449061743839327636617376178
-0.579647795073343272800840442333
-0.574763631741099794089952095769
-0.569796492498042703827723728519
-0.564746297959072221183993068186
-0.559612968606163766280452943108
-0.554396424791427873473562743553
-0.549096586740122062196948047912
-0.543713374553615487411630755792
-0.538246708212307175739124642548
-0.532696507578498637730896066216
-0.527062692399221631449229581814
-0.521345182309021837590695357843
-0.515543896832699191765963170879
-0.509658755388005605250644730019
-0.50368967728830079153338847688
-0.497636581745166902302026575078
-0.491499387870982663118815412382
-0.485278014681457685934550449744
-0.478972381098127622771598602586
-0.472582405950810812360888821136
-0.466108007980027059241028251839
-0.459549105839379172812537865883
-0.45290561809789788208046955306
-0.446177463242350730308284460927
-0.439364559679515542538909253713
-0.432466825738419047909569091482
-0.425484179672541227889701726849
-0.418416539661985951000512131934
-0.411263823815618444225200887548
-0.404025950173170141185400875849
-0.396702836707311437236829597215
-0.389294401325692871920684075899
-0.381800561872955249692074875756
-0.374221236132709200528142278588
-0.366556341829484672891868729719
-0.358805796630650842588561840402
-0.350969518148306912296209920173
-0.343047423941144267974196102456
-0.335039431516280449953093963059
-0.326945458331065388277457868662
-0.318765421794860343809767377594
-0.310499239270789988703187752775
-0.302146828077468052109864851145
-0.293708105490696949406472385653
-0.285182988745141805786153537862
-0.276571395035979277782416011481
-0.267873241520521569152604467228
-0.25908844531981603055302484595
-0.250216923520220725581450433189
-0.241258593174956339042497575665
-0.232213371305634796704194375567
-0.223081174903764959357027738586
-0.213861920932235747656964716444
-0.204555526326777048028595683014
-0.195161907997398743820900765078
-0.185680982829808209943525244901
-0.176112667686806603363257576428
-0.166456879409664276106091764247
-0.156713534819475631787342345915
-0.146882550718493741178343298463
-0.136963843891445026910938471619
-0.126957331106824322117954104526
-0.11686292911817060260688243444
-0.106680554665323687062902072956
-0.0964101244756621947739708993458
-0.0860515552653230454629569890169
-0.0756047637404027809975786021285
-0.0650696665981409840263100039261
-0.0544461805280860639554275683201
-0.0437342222132436761371178894725
-0.0329337083312080356791889257047
-0.0220445555552763829116025733822
-0.0110666805555468532520110514596
0


==> anc/WILS3HQF2/H2qPS21000.dat <==
# H2qPS21000
10.6666666666666666666666666667
10.6680091941882253211839578302
10.6681037635636768460772851256
10.6682049101746082443221721899
10.6683130844362501945414499073
10.6684287670197889716529984711
10.6685524708350107412216597441
10.6686847431386161451130194975
10.6688261677758018864530628608
10.6689773675631324584806019377
10.6691390068211725145995249552
10.6693117940658193751601927127
10.6694964848677665320839145691
10.6696938848900434547201343256
10.6699048531141152103816660933
10.6701303052655880572279995195
10.6703712174511548799611864192
10.6706286300190277143766684045
10.6709036516557441899984101038
10.6711974637329009959622797114
10.6715113249180608579396387151
10.6718465760648003331419936141
10.672204645397614217954842241
10.6725870540081686360099943633
10.6729954216801989192952247074
10.6734314730611800458083337797
10.6738970441997563161770368354
10.6743940894688026040143615026
10.6749246888949011433359819857
10.6754910559159544124094616742
10.6760955455896149449961701495
10.6767406632761952370811846917
10.6774290738207233535628512726
10.6781636112598300104859017377
10.6789472890801880056607444267
10.6797833110562715910674287596
10.68067508269625787236741689
10.6816262233259501233025164501
10.6826405788416588807702592773
10.6837222351640249597595337883
10.6848755324258023934384097646
10.6861050799276311532967314657
10.6874157718968107303480553296
10.6888128040850265571751543004
10.6903016912418709141511300811
10.6918882855018261633200493372
10.6935787957231272161318229376
10.6953798078175768108480476613
10.6972983061109344682489016515
10.6993416957739190405906339548
10.7015178263641346429235275843
10.7038350165193272933853428623
10.7063020798422791901901593884
10.7089283520173209720176204223
10.7117237191978584278995143348
10.7146986477034347116958103737
10.7178642150636445726084088998
10.7212321424446421878612096348
10.7248148284919936875599690056
10.7286253846211699537689051311
10.7326776717840007319689823088
10.7369863387358585556043812709
10.7415668618241461912646982627
10.7464355863137543055173506623
10.7516097692594607696135628015
10.7571076239286768510141741836
10.7629483657704188949738162447
10.7691522599177999155064577164
10.7757406702015887782526549912
10.7827361096413618896116471735
10.7901622923683510395684655325
10.7980441869201392841183782344
10.8064080708317324216632033939
10.8152815864300840014476276108
10.8246937977197129823188754267
10.8346752482254494495301541431
10.8452580196343871807773759035
10.8564757910526114397014648253
10.8683638986629918721603272965
10.8809593955380555916906405664
10.8943011113264419067287582821
10.908429711492430331334705898
10.9233877557452550825652780027
10.9392197552480843654986569057
10.9559722281453479913883027619
10.9736937528912232693481169516
10.9924350188012021415182243491
11.0122488731824124107149523376
11.0331903643263880252921610235
11.0553167795698989610176248966
11.0786876775448682508989315785
11.1033649136469181023745366459
11.1294126576532842558450672325
11.1568974023142946540077006011
11.1858879616278957504088272363
11.2164554573833946130953872931
11.2486732924282345244796411109
11.2826171089698070401493750724
11.3183647300726038631009146747
11.3559960823490205202502178378
11.3955930976694535263941017141
11.4372395915336229125723660777
11.9096037144336968357641144455
12.2883791635003851656257923823
12.6109000286093910126049973047
12.8939144007450808087085531433
13.1468831356332380483267523331
13.3758489202400866269978577336
13.5849836172081844269689871921
13.7773276851096099223737647799
13.9551873739807097798112276954
14.120366705722841602363278599
14.2743117923665700116588306433
14.4182051747435825784624001485
14.5530300021869636428930900832
14.6796151561777955558956810351
14.7986678650907272308280876339
14.9107978393210309598585836882
15.0165354978555254475434333857
15.116345978591236620303212778
15.210640076719294487040719891
15.2997829034453568963829535182
15.3841008251549979244295093787
15.4638870864374582706870109322
15.539406412410518128872851196
15.6108988099960934248837271627
15.6785827336897572111791140691
15.742657742148903780750746908
15.8033067430988843035817176018
15.860697902598187587335563278
15.9149862785414442297837354551
15.9663152259732925226305530478
16.0148176123224788087563804012
16.060616873319636188057171516
16.1038279346105557650600181042
16.1445580195369166913369105548
16.18290735994590575729996501
16.2189698239982995057089417568
16.2528334726128906006408426224
16.2845810542933008705613653478
16.3142904465391731462298953783
16.3420350507764892946645837702
16.3678841466961974284296392254
16.3919032110233452350963748003
16.414154205016590106414199738
16.4346958343934348356230030379
16.4535837848684333505239056561
16.4708709360627983598309030834
16.48660755618053573781364039
16.5008414795372755029068415626
16.5136182687642996146780964157
16.5249813632844783327848215685
16.5349722154628465817618594927
16.5436304156673776692757974012
16.5509938073310074029071059484
16.5570985929806933367214344615
16.561979432090400466866652331
16.5656695315199938220148527067
16.5682007292190827954219683081
16.5696035718022120487052597718
16.5699073865380025165107106971
16.5691403482387048571316907047
16.5673295414871098954451659015
16.564501018593991484219477631
16.5606798536404895330080799634
16.5558901929254346906167124251
16.5501553021070217087357116008
16.5434976103009827300824010564
16.5359387513730863637827610933
16.5274996026420403144272901482
16.5182003211893984145064829811
16.5080603779556012448522667324
16.4970985897855816017816101186
16.4853331495732399186777591402
16.4727816546413638360185168178
16.4594611334820758268304544891
16.4453880709725074631850600951
16.430578432170999302473481689
16.4150476847906064675508864194
16.398810820438959159399513513
16.3818823747065027244260774457
16.3642764461787510600008413797
16.346006714442365866178230021
16.3270864571495655269643562094
16.3075285662005205381992031905
16.2873455630989622504951345231
16.2665496135321780105079739938
16.2451525412228526150911077325
16.2231658410968111960454663552
16.2006006918075934455989602813
16.177467967655917668559167003
16.1537782499394523399037300357
16.1295418377658818337200237624
16.1047687583600130320785823708
16.0794687768936037371626835727
16.0536514058646869673284163623
16.0273259140514035646876643364
16.0005013350637266447496679689
15.9731864755149540248031026125
15.9453899228334486820347427865
15.9171200527338332924293205118
15.8883850363654962289799841776
15.859192847155624758282464491
15.8295512673621051720152861294
15.7994678943515695225009932285
15.7689501466163880901664393991
15.7380052695437857790672450984
15.7066403409494503878696614493
15.6748622763872766376659570336
15.6426778342462143507913861917
15.610093620644558598420874811
15.5771160941314306082631202541
15.5437515702046476652360825754
15.510006225653665319333272893
15.475886102735793338474604038
15.4413971131934356226057730146
15.4065450421196815327782288997
15.3713355516791797641554799827
15.3357741846908541429934684557
15.299866368078671838374030554
15.2636174161963468666713549116
15.2270325340315539690085412617
15.1901168202949386094042584096
15.1528752703989367261511170036
15.1153127793311618170962306602
15.077434144426875882733874302
15.0392440680448337001001549925
15.0007471601505759386141783032
14.9619479408110449061400462398
14.9228508426042064408908460514
14.8834602129471819100795468837
14.8437803163462247591975759909
14.8038153365717159441975732006
14.7635693787612012846555187859
14.7230464714533507520238172066
14.6822505685555844439286569128
14.6411855512479820185531938066
14.5998552298259712301739300883
14.5582633454841765054135541144
14.5164135720436998449005947609
14.4743095176250033675402576832
14.4319547262684651989811279398
14.3893526795045878285900532454
14.3465067978757502272192282269
14.3034204424113116571164243487
14.2600969160577959589495350458
14.2165394650658099289120523291
14.1727512803352779762850214284
14.1287354987205073678481928606
14.0844952042965338225303365966
14.0400334295881358323092960533
13.9953531567628476796933009399
13.9504573187892455348714696862
13.905348800561728093488459885
13.8600304399929628149255663496
13.8145050290751208055655599224
13.7687753149109776344739883409
13.7228440007159137504927592135
13.6767137467918065772212932868
13.6303871714737666896686031175
13.5838668520506326235865079035
13.5371553256601027415123087681
13.4902550901593480896453060974
13.4431686049719172432139151881
13.3958982919117126760699786161
13.3484465359847881284410554258
13.300815686169687714825763893
13.2530080561770200455982718006
13.2050259251889343683425002511
13.1568715385791406090668030977
13.1085471086140911533039548518
13.0600548151359191997774707335
13.0113968062277064947790199566
12.9625751988616321663146299416
12.9135920795305341786375504918
12.8644495048633955775779593467
12.8151495022252491549360172246
12.7656940703019763880729982054
12.716085179670459472656568981
12.6663247733545289281104777748
12.6164147673671335842764497491
12.5663570512391447233773368775
12.5161534885351917244110920226
12.4658059173569127099268577137
12.4153161508339904014623256213
12.364685977603330624805237813
12.3139171622767286459824311581
12.263011445897356740960346389
12.2119705463853950850619209045
12.1607961589731171717230485097
12.1094899566297305150830324089
12.0580535904762633386283365999
12.0064886901907782851822581284
11.9547968644041848852960274769
11.9029797010869135756917211293
11.8510387679267054517355414415
11.7989756126977636536016959114
11.7467917636215043111237388871
11.6944887297191372942689887385
11.642068001156299622271885028
11.5895310495799572628638991334
11.5368793284477841924316429739
11.484114273350220977534554318
11.4312373023254087677284457474
11.3782498161671884492517027425
11.325153198726348789464640037
11.2719488172053016940419112792
11.2186380224463571942589604394
11.1652221492137654721259182861
11.1117025164696881088103119791
11.0580804276442557993043805871
11.0043571708998650065142957706
10.950534019389861424071443869
10.8966122315117536726828390125
10.8425930511550963635254437502
10.7884777079441775180947954244
10.7342674174756413313464470819
10.6799633815511733984691007227
10.6255667884053717899842831347
10.5710788129289237500848913304
10.5165006168872043044219201823
10.4618333491344096913453706137
10.4070781458233352705146900686
10.3522361306109044106129284422
10.297308414859551809599274497
10.2422960978345617526562496629
10.1872002668974589610297143008
10.1320219976955469257735098294
10.0767623543476859505930220707
10.0214223896264005442691236367
9.96600314513640330240442356741
9.91050565148961999746284192094
9.85493092847679825238764370662
9.79927998523577990371433310799
9.74355382041651496238595038937
9.68775342234289295187779178195
9.63187976917146534129595292957
9.57593382904713079347563864811
9.51991656025585301250963812277
9.46382891137447909941197869429
9.40767182141772450667846496492
9.35144621998238892033754996057
9.29515302738886568976232004575
9.23879315482000576918213356644
9.18236750445739552870659452122
9.12587696961510623503915518902
9.06932243487097149126207785402
9.01270477619544745953062880831
8.95602486107810926869403371643
8.8992835486518356292931315822
8.84248168981473233965412112294
8.78562012734984406754138199974
8.72869969604270253073777807246
8.67172122279675797572436488674
8.61468552674673966511585574587
8.5575934193699899305010595309
8.50044570459581522670917514607
8.4432431789128965351848485828
8.385986631474800407058305323
8.3286768442036309096306207608
8.27131459189186174238365406571
8.21390064230238681932968404045
8.15643575626682667263127327483
8.09892068778212711707353828735
8.04135618410548572531600712054
7.9837429858476407990765795454
7.92608182706455668072137564473
7.86837343534753843239459250869
7.81061853191180811509146883331
7.75281783168357412725010415441
7.69497204338562431083367660278
7.63708186962147280183656160492
7.57914800695808989104161714912
7.52117114600724346906888589513
7.4631519715054799566965377517
7.40509116239277196653156693069
7.34698939188985930480849728128
7.28884732757430930186574879076
7.2306656314553218561759663172
7.17244496004730398919040821372
7.11418596444223813621700110068
7.05588929038086784162149296587
6.99755557832272398437132413718
6.93918546351501413189727962078
6.88077957606039710600785414666
6.82233854098366434374841307542
6.76386297829734914825762656479
6.70535350306628444945571649822
6.64681072547112923143297523889
6.58823525087088333233391883738
6.52962767986440988300335474721
6.47098860835098422233514207855
6.41231862758988770980871109955
6.35361832425906444878262467437
6.29488828051285853740867825324
6.23612907403884907719829916581
6.17734127811379979196440876742
6.11852546165873974169708707882
6.05968218929319125648215484104
6.00081202138856086433050479834
5.94191551412071531063012216293
5.88299321952172212836818175543
5.82404568553085045356612174703
5.76507345604474748666280146826
5.70607707096687355861834551828
5.64705706625618400580026634515
5.58801397397507542394441028986
5.5289483223366095781667980875
5.46986063575102796651586642858
5.41075143487156976180016482844
5.35162123663960559022151406375
5.29247055432909934551079811507
5.23329989759040998363108374881
5.17410977249344499551394020144
5.11490068157017701356795190659
5.05567312385653477168658801339
4.99642759493367940803358559791
4.93716458696867687485010217186
4.87788458875457699976574453044
4.81858808574990952846605437458
4.75927556011760726893708082217
4.69994749076336625274220327121
4.64060435337345262876011810983
4.58124662045196580940230521766
4.52187476135756719841336489822
4.46248924233968364282185228717
4.40309052657419456933948301598
4.34367907419861158739294211676
4.28425534234675916690824855383
4.22481978518296482884901127972
4.16537285393576712023621449187
4.10591499693114948285050653377
4.04644665962530796594322744323
3.98696828463696057796716893868
3.92748031177920592049249423705
3.86798317809093859901005157975
3.8084773178678287601586363205
3.74896316269287296296210176365
3.68944114146652345284639396987
3.62991168043640277144762095345
3.57037520322661050244434973506
3.51083213086662882377673470027
3.45128288181983340958012469345
3.39172787201161610089174781317
3.33216751485712564261811265592
3.2726022212886326653119231651
3.21303239978252497393640581831
3.15345845638593909192955759449
3.09388079474303389746019443386
3.03429981612091207973270435965
2.97471591943519503649056824436
2.91512950127525672943402803789
2.85554095592912191205027774179
2.79595067540803404430219999898
2.73635904947069811068235457457
2.67676646564720346226239686085
2.61717330926263170950544643535
2.55757996346035460071250948179
2.49798680922502673099750919
2.43839422540527783858363623805
2.37880258873610935894261966463
2.31921227386099982281530675699
2.25962365335372360141491330791
2.20003709773988742108282951047
2.14045297551818899030136019888
2.08087165318140200422968103873
2.02129349523709171578103712354
1.96171886422806518766419419172
1.9021481207525602667347094692
1.84258162348417725040696386621
1.78301972919155714473221997708
1.723462792757810345018231459
1.66391116719969950251995560016
1.60436520368658027473735189204
1.54482525155910359218451521018
1.48529165834768301111469121886
1.42576476979073065956899944463
1.36624492985266522323461824668
1.30673248074169535792314432228
1.2472277629273818569848932359
1.18773111515798184463379088687
1.12824287447757820994460303395
1.0687633762429974411745775351
1.0092929541405189660307635666
0.949831940202379050528553985666
0.890380664823072257143183739404
0.830939456775453412021387957283
0.771508643226642981073108623597
0.712088549753738705781505617322
0.652679500359336301532565753424
0.593281817486861974152809862212
0.533895822035719464134965243382
0.474521833376254282707472970418
0.415160169364537759445279279839
0.355811146356973477507916887624
0.296475079224728629808259174895
0.237152281367992787443804146491
0.17784306473006653054461363333
0.118547739811282351291204473792
0.0592666156827601992152700973393
0


==> anc/WILS3HQF2/H2qPS22000.dat <==
# H2qPS22000
-2.66666666666666666666666666667
-2.66659387275534146756230196238
-2.66658839982913813504869172289
-2.6665825182239076227489276467
-2.66657619766873600074915990134
-2.66656940567237823654874586257
-2.666562107362351547041888248
-2.66655426531254393786748428012
-2.66654583935853425185681973543
-2.66653678639976529390893782038
-2.66652706018765325455281139133
-2.66651661109865449669679958094
-2.66650538589124456521129433786
-2.66649332744569377968905414856
-2.66648037448544871612500825095
-2.66646646127884899842806093951
-2.66645151731982381605438814239
-2.66643546698612215485325276699
-2.66641822917353455387628185026
-2.66639971690446194450472973669
-2.6663798369090784359799301072
-2.66635848917721941202398809569
-2.66633556647900360749966200393
-2.66631095385206753432652847858
-2.66628452805315229559681447855
-2.66625615697163602016908261628
-2.66622569900244940145682134025
-2.66619300237564664822402338461
-2.66615790443972904634774688701
-2.66612023089563276282787762882
-2.66607979497809595064210591215
-2.6660363965809120689952467449
-2.66598982132235603178732590417
-2.66593983954683673187521157429
-2.66588620525858303512658839542
-2.66582865498290985340428467321
-2.66576690655033572938787154233
-2.66570065779853282262024911287
-2.66562958518678358520175261663
-2.66555334231729505467083765369
-2.66547155835738085832000683571
-2.66538383635616199770665974327
-2.66528975144905954051108955832
-2.6651888489429547648063610307
-2.66508064227447435768683621143
-2.66496461083341925419199525314
-2.66484019764289491595287356423
-2.66470680688721761494938932283
-2.66456380127816495689485446743
-2.6644104992496088375403998473
-2.66424617197001470492922992186
-2.66407004016171188759505116292
-2.6638812707152353954038695821
-2.66367897308640963750262136073
-2.66346219546318865471415210269
-2.6632299206885855638935177489
-2.66298106192531591654403429485
-2.66271445804704568449440849696
-2.66242886874037486706735091621
-2.66212296930090271904527471608
-2.66179534510591099015128895932
-2.66144448574536824578638975632
-2.66106877879210247312025974084
-2.66066650319111223192756956955
-2.66023582224709038295795147337
-2.65977477618832108305451610539
-2.65928127428418284717543362243
-2.6587530864925510623699051673
-2.65818783461244590905203928471
-2.65758298291632025066302079417
-2.65693582823543133184249515619
-2.65624348947079535468782963841
-2.65550289650129115277682187543
-2.65471077845956497234819645884
-2.65386365134550032443262656549
-2.65295780494616338039812156435
-2.65198928903032475950050037128
-2.65095389878490309634077752513
-2.64984715945998581491220882914
-2.64866431018847050706638734912
-2.64740028694584979913458867727
-2.64604970461524837130371632109
-2.64460683812252889022574951477
-2.64306560260613132006587426483
-2.64141953258631598192385406826
-2.63966176009866473548844647965
-2.63778499175707796218901243266
-2.63578148471211011762528733661
-2.63364302147133720766652843999
-2.63136088354957050358830806473
-2.62892582391814808232829544936
-2.62632803822427621617394833895
-2.62355713475348384644305439287
-2.62060210311072348987397233686
-2.61745128159852933630774551139
-2.61409232327395633362857033612
-2.61051216066980061663552864469
-2.60669696916986874546223030986
-2.60263212903284653529940476961
-2.59830218606464152100207936979
-2.59369081094495751541592228055
-2.58878075722032330744216502306
-2.5290273167987348392664760594
-2.47595138731820647982568269614
-2.42713483264810814497512838728
-2.38143542438173521339401829444
-2.33818394767614992873209285273
-2.29694051733159823085504153431
-2.2573941192316399310445021365
-2.21931342237567139514605598222
-2.18251980793776203861016438799
-2.14687133258376377779098073357
-2.11225259185500035302293976491
-2.07856799822627451494545811044
-2.0457371478026280666846152283
-2.01369152320380232641855316421
-1.9823720836559085271104897252
-1.95172746294108993848770059034
-1.92171259513234288916525534778
-1.8922876484539129301552079202
-1.8634171856271047440603596209
-1.83506949369770379887133878237
-1.80721604272093665391984786105
-1.77983104382092690860876615409
-1.7528910848749956642377869171
-1.72637482754007747832558782793
-1.70026275326748644385744279627
-1.67453694881853285232193205969
-1.64918092391325292312797760305
-1.62417945523193287133995069999
-1.59951845219162789040673283524
-1.57518484084054305550945067128
-1.55116646292497811556962298229
-1.5274519877389527158018650539
-1.50403083480368984225541639422
-1.48089310577079880633632217135
-1.4580295242200072439862250244
-1.43543138224518347650931596332
-1.41309049290291264078418694233
-1.39099914774499722957136088314
-1.36915007877682653204277834659
-1.34753642428292779212590200847
-1.32615169804332905422652056917
-1.30498976153289072456130097443
-1.28404479875307602165032780961
-1.26331129339377712848930243874
-1.2427840080634304860653727175
-1.22245796536005646516755983552
-1.20232843058510806309779653905
-1.18239089592697281193696745399
-1.16264106596234527603344994894
-1.14307484434205077978648088301
-1.12368832154372866432944755082
-1.10447776358746734199562201821
-1.08543960162234881327648256631
-1.06657042230217785060337334555
-1.04786695887766698243161780677
-1.02932608294021247059805402933
-1.01094479675928832527430780629
-0.992720226161539830745378250211
-0.974649613904989202123219927918
-0.956730313506470805778465620267
-0.938959783484574438203058607862
-0.921335581984063013273659260669
-0.903855361751006078953998394622
-0.886516865430784759434400341897
-0.869317921163721668999007256752
-0.852256438455409621794248724879
-0.835330404300888916938357874604
-0.818537879543683526344143973572
-0.801876995452376779137343760274
-0.785345950498909001613677748962
-0.768943007324132128288413382893
-0.752666489877376242392391900575
-0.736514780717884959299100666749
-0.720486318466973372133334475252
-0.704579595400665225040561954888
-0.68879315517338501223225465998
-0.673125590664024597294429332513
-0.657575541936380466527794718186
-0.642141694306573742733250275693
-0.626822776510626685178036906759
-0.611617558965882000012302822584
-0.596524852120419698307517224608
-0.581543504885054756228579677548
-0.566672403142891281415639476037
-0.551910468331768691576767230868
-0.537256656095265625691307426238
-0.52270995499823067676241570587
-0.508269385303088017316919543252
-0.493933997803422794175577787746
-0.479702872711587784455322969837
-0.465575118597291019618759881202
-0.451549871374325511812124083283
-0.437626293332788312780005737669
-0.423803572214308216053637065332
-0.410080920327960668156913635829
-0.396457573704695962212921529874
-0.38293279128824352483210769614
-0.369505854160581961435004494115
-0.356176064800176076271286853768
-0.342942746371337628809995755572
-0.329805242043021381031001808765
-0.316762914335724084499197508346
-0.303815144494961667427028732329
-0.290961331890063963227148579458
-0.278200893437036798551757088762
-0.265533263044323184863616022072
-0.252957891080362101652403098683
-0.240474243861905721026427873304
-0.228081803162114227033277011144
-0.215780065737501926531123892281
-0.203568542872859405329775536803
-0.191446759943324305128856388066
-0.179414255992818114828481819085
-0.167470583328108397017697270471
-0.155615307127795303015090977118
-0.143848005065558248567751226622
-0.132168266947033394014623484033
-0.120575694359725251369591099306
-0.109069900335386468618789262504
-0.0976505090243287500396763715312
-0.0863171553811550821579680960966
-0.0750694848614290606357977887094
-0.0639071531288212581953885299359
-0.0528298257722953342584869860015
-0.0418371780329180529354626123505
-0.0309288945398976304841423805238
-0.0201046690554739535862049773625
-0.00936420422830226748944116811734
0.00129278864501100508169071029193
0.011866589850545525315042853719
0.0223574714801873391404547529971
0.0327656976475277470688673752212
0.043091524696822615314133452711
0.0533352014052810687704493595259
0.0634969691789402567734133277468
0.0735770622423712743527348438021
0.0835757078224503169543785209288
0.0934931263264187099326605901003
0.103329531514445552369052297743
0.113085130666897316995164651248
0.122760124746509825210303436847
0.13235470855564954127178603573
0.141869070888843077305810150491
0.15130339468074614704846691837
0.160657857149715928882909101801
0.169932629937143876881096443948
0.179127879242699432572010885951
0.188243765955628821633371850192
0.197280445782247151355240600495
0.206238069369756340314413905463
0.215116782426515995969452059902
0.22391672583888919449227267075
0.232638035784780196601381353759
0.241280843843976440759228898304
0.249845277105402678892524534189
0.258331458271390848537447384731
0.266739505759065198401833753066
0.275069533798938291784561996443
0.283321652530809794681467939147
0.291495968097056403856056763747
0.299592582733397876283189328837
0.307611594857220877276976213717
0.315553099153539262824315452195
0.323417186658666445111507322129
0.331203944841672652291093440827
0.338913457683697177893018747896
0.346545805755183115985420450239
0.354101066291099589605675229139
0.361579313264214096785212865298
0.368980617456475315640986752087
0.376305046528564522730000157411
0.383552665087671682641430969548
0.390723534753550257352310454394
0.397817714222902857140326969265
0.404835259332148006985429916794
0.411776223118616529754009593215
0.418640655880224346586881371511
0.425428605233666862523650590382
0.432140116171178538377004529329
0.438775231115899745264595363726
0.445333989975891553205956483393
0.451816430196837717130562169758
0.458222586813471789986868412357
0.464552492499766010982771451787
0.470806177617917385035976031286
0.476983670266165185091182112674
0.483084996325472969998928574243
0.489110179505107115178059654278
0.495059241387142799424943619547
0.500932201469927377202702592529
0.506729077210530089843057312908
0.512449884066206129703026733441
0.518094635534902166896316260901
0.523663343194829577295044006159
0.529156016743130771670586912823
0.534572664033663217777152279364
0.539913291113924968604495701317
0.545177902261144759722076762917
0.55036650001755901544670626361
0.555479085224897406383183311499
0.560515657058097928656623818633
0.565476213058271826867987620529
0.570360749164938057497949185743
0.57516925974754638623909014726
0.579901737636307630673788210654
0.584558174152348997995493004173
0.589138559137211925291754027471
0.593642880981709306501115207274
0.59807112665415848478909911926
0.60242328172800590105920578737
0.606699330408858817951796531743
0.610899255560939083344536334376
0.615023038732973457437928507631
0.619070660183534602399873462708
0.623042098905846422690641803478
0.626937332652067047054561435226
0.630756337957062359230223114634
0.634499090161682613201949267508
0.638165563435554309817179725047
0.641755730799399164372577350023
0.64526956414689165889015261276
0.648707034266066347845629724606
0.652068110860285771673866145964
0.655352762568779528076011514525
0.658560956986764756621513817015
0.661692660685158007021253987393
0.664747839229888185406493302804
0.667726457200820005656068687875
0.670628478210297113958522619546
0.673453864921313804076220909345
0.676202579065323997906521235119
0.678874581459695930633628961222
0.681469832024820751767732716491
0.683988289800883032419593370077
0.686429912964300955013184240137
0.688794658843843754060011416949
0.691082483936433775379282221639
0.693293343922640326029786186606
0.695427193681872298012232173075
0.697483987307276365302895320213
0.699463678120347375796500976293
0.701366218685257387081404399262
0.703191560822909627463464409689
0.704939655624723501123467212497
0.706610453466156598569925319283
0.708203904019969520474161651595
0.709719956269239174393354544748
0.711158558520126059650943932279
0.712519658414400915609242252052
0.71380320294173597259827406082
0.715009138451765912724850398912
0.716137410665923519548574613955
0.717187964689054871053430805931
0.718160745020818809345841757562
0.719055695566875302957902152069
0.719872759649867203417311542355
0.720611880020199786756718253149
0.721272998866622362771904713996
0.721856057826616130001308455951
0.722360997996592352493097700668
0.722787759941904835358090925779
0.723136283706680579788148397383
0.723406508823472404564305280098
0.7235983743227372300038880545
0.723711818742143631721063901252
0.723746780135712185423389593112
0.72370319608279204016328784379
0.723581003696877075935881983748
0.723380139634264922193625835589
0.723100540102562036666408055069
0.72274214086903796876830501086
0.722304877268831858776116840646
0.72178868421301415281957637692
0.721193496196506444470035667086
0.720519247305862286296836525626
0.719765871226911749123675273686
0.718933301252272442808111577419
0.718021470288729650134732363095
0.717030310864488164806835277066
0.715959755136298365494935197966
0.714809734896459000406574039633
0.713580181579699100835976371597
0.71227102626994138759061948127
0.710882199706949481032714939783
0.709413632292861173676149171322
0.707865254098609973804008851531
0.706236994870237079379894161296
0.70452878403509589358017139042
0.702740550707951146537178308181
0.700872223696974642318544377419
0.698923731509639605738421647859
0.69689500235851556026479894344
0.694785964166965626013343795318
0.692596544574748085558651371268
0.690326670943524024998048852203
0.687976270362272818310153229929
0.685545269652617184482163152731
0.683033595374059509031859911797
0.680441173829133158741199708624
0.677767931068459320197448073386
0.675013792895736123266915076429
0.672178684872630780449503205087
0.669262532323597668394006801885
0.666265260340615858295183822079
0.663186793787848798565596722843
0.660027057306227575895032739674
0.656785975317959150930486848344
0.653463472030960935641551567844
0.650059471443223050960547707005
0.646573897347099575485358088991
0.643006673333530068887750096653
0.639357722796192627163581507556
0.635626968935589700976780205463
0.631814334763067883069971681127
0.627919743104772846025179423624
0.623943116605540587542688414378
0.619884377732726116849937450792
0.615743448779970692840624389835
0.611520251870908702062924071357
0.607214708962815242711094662758
0.602826741850195459313443022319
0.598356272168316651838674981356
0.593803221396684162449484672091
0.589167510862462023104609868517
0.584449061743839327636617376178
0.579647795073343272800840442333
0.574763631741099794089952095769
0.569796492498042703827723728519
0.564746297959072221183993068186
0.559612968606163766280452943108
0.554396424791427873473562743553
0.549096586740122062196948047912
0.543713374553615487411630755792
0.538246708212307175739124642548
0.532696507578498637730896066216
0.527062692399221631449229581814
0.521345182309021837590695357843
0.515543896832699191765963170879
0.509658755388005605250644730019
0.50368967728830079153338847688
0.497636581745166902302026575078
0.491499387870982663118815412382
0.485278014681457685934550449744
0.478972381098127622771598602586
0.472582405950810812360888821136
0.466108007980027059241028251839
0.459549105839379172812537865883
0.45290561809789788208046955306
0.446177463242350730308284460927
0.439364559679515542538909253713
0.432466825738419047909569091482
0.425484179672541227889701726849
0.418416539661985951000512131934
0.411263823815618444225200887548
0.404025950173170141185400875849
0.396702836707311437236829597215
0.389294401325692871920684075899
0.381800561872955249692074875756
0.374221236132709200528142278588
0.366556341829484672891868729719
0.358805796630650842588561840402
0.350969518148306912296209920173
0.343047423941144267974196102456
0.335039431516280449953093963059
0.326945458331065388277457868662
0.318765421794860343809767377594
0.310499239270789988703187752775
0.302146828077468052109864851145
0.293708105490696949406472385653
0.285182988745141805786153537862
0.276571395035979277782416011481
0.267873241520521569152604467228
0.25908844531981603055302484595
0.250216923520220725581450433189
0.241258593174956339042497575665
0.232213371305634796704194375567
0.223081174903764959357027738586
0.213861920932235747656964716444
0.204555526326777048028595683014
0.195161907997398743820900765078
0.185680982829808209943525244901
0.176112667686806603363257576428
0.166456879409664276106091764247
0.156713534819475631787342345915
0.146882550718493741178343298463
0.136963843891445026910938471619
0.126957331106824322117954104526
0.11686292911817060260688243444
0.106680554665323687062902072956
0.0964101244756621947739708993458
0.0860515552653230454629569890169
0.0756047637404027809975786021285
0.0650696665981409840263100039261
0.0544461805280860639554275683201
0.0437342222132436761371178894725
0.0329337083312080356791889257047
0.0220445555552763829116025733822
0.0110666805555468532520110514596
0


==> anc/WILS3HQF2/H2qPS30000.dat <==
# H2qPS30000
-1546.26639071650245139766669828
-1546.19106361105951682553248029
-1546.16259272524089184842494319
-1546.13116416730051098296174981
-1546.09654689558655281679597013
-1546.05849469203450318753841851
-1546.01674531775704554353188092
-1545.97101963154257791976183257
-1545.92102067037864518477824993
-1545.86643269116349353343852472
-1545.80692017282439055437440459
-1545.74212677812600820677963478
-1545.67167427452677080241864721
-1545.59516141352639184654591985
-1545.51216276804466107365356807
-1545.42222752748072644508130657
-1545.32487825022450559945193902
-1545.21960957352834591370216713
-1545.10588688079854659437353721
-1544.98314492653379787639044012
-1544.85078641932193894100409631
-1544.70818056350866058662878881
-1544.5546615603728646264275786
-1544.38952706988432794576866897
-1544.21203663438109182680101145
-1544.02141006578758373072229402
-1543.81682579830083809731392692
-1543.59741920880224539075607587
-1543.3622809076069153583189302
-1543.11045500254282944688925666
-1542.84093733975824967981673425
-1542.55267372508903497129998834
-1542.24455813027817754923457334
-1541.91543088882847727970332166
-1541.56407688678614212183687788
-1541.18922375429839247763628363
-1540.78954006436181444453791868
-1540.36363354577998558966617765
-1539.91004931797826292886966631
-1539.42726815597975914571296156
-1538.91370479452829040685177618
-1538.36770628104993363116291729
-1537.78755038787283857749368489
-1537.17144409487268638628110245
-1536.51752215447573329757035741
-1535.82384575172920678658698572
-1535.08840127293576849438987617
-1534.30909919713995147703209149
-1533.48377312554426520235751407
-1532.61017896471453109910151881
-1531.68599428020051899390445105
-1530.70881783794063456190177612
-1529.67616935152868442489065872
-1528.5854894540858401381663494
-1527.4341399140897557212988615
-1526.21940411505188419689044002
-1524.93848781938839837922752902
-1523.58852023718314666435624376
-1522.16655542077443774143116523
-1520.66957400619098466368007148
-1519.09448532239393630710921717
-1517.43812988902741184795275671
-1515.69728232291299329723071038
-1513.86865467281561284792546027
-1511.94890020102821725795688158
-1509.93461762903706415366840128
-1507.82235586290253325500489033
-1505.60861921198335010507827038
-1503.28987311220391163117672878
-1500.86255036217110257988119257
-1498.32305787704207951317332907
-1495.66778396107884724555951457
-1492.89310609524741128746781896
-1489.99539923097481967766487877
-1486.97104457521027052340337006
-1483.81643884518847853225387942
-1480.52800396370488001385345202
-1477.10219715722204606453993463
-1473.53552140967325123611453328
-1469.82453621435088937433058616
-1465.96586855470349829206920047
-1461.95622403215642618115236557
-1457.79239804516135012408456933
-1453.47128690851678506161732775
-1448.98989878553891640926646568
-1444.34536428786052191127414489
-1439.53494657846590526632419679
-1434.55605079301402225776702969
-1429.4062325725573256200684349
-1424.08320547744498604554157108
-1418.58484702754200017874791046
-1412.9092030879614376732043573
-1407.05449029238660223178194601
-1401.01909616787886192361584713
-1394.80157659599145484152724145
-1388.40065021525255054674031652
-1381.8151893399088380214773115
-1375.04420693956198774638741412
-1368.0868391943825704192499429
-1360.94232311142682187279521043
-1353.60996865977797148329763886
-1346.08912485645324312192377941
-1271.08287335298703371115603956
-1219.79766554319400436997959841
-1179.5016133741563257806526414
-1145.50722001744290832781309179
-1115.5556757614988819779963788
-1088.39074662560529700196521477
-1063.24714643175673840920995884
-1039.62806954317361385590682075
-1017.19544871313888656567597301
-995.710709422429522865235407245
-975.000531599005259763515290649
-954.93597803808814574043655411
-935.419211204092278438513564008
-916.374733872705317880432459465
-897.743438210115441886835667995
-879.478458954931464091901768913
-861.542219891601403508870904854
-843.904289811496232746692353053
-826.539799868259297941865073061
-809.42825792577734471879569685
-792.552648538317776277772558367
-775.89874164167025074853139005
-759.454555883589395689931138524
-743.209937978763260130573442481
-727.156230114492150337086424289
-711.286004876246746893120952432
-695.592852444457333926541520876
-680.071208612702776330307084395
-664.71621494303903548018216208
-649.523604410359130723548024452
-634.489607402485664621479926201
-619.610874080588467871312793773
-604.884409966993141701197250292
-590.30752228666316733054429373
-575.877775096458994038907349484
-561.592951630349602871078790256
-547.45102259666451427376978849
-533.450119405624888423848627342
-519.588511496988421397688210092
-505.864587090110854545747309494
-492.276836800716925406615361486
-478.82383966677928086656129005
-465.504251205185105758911954063
-452.31679318523422210322966138
-439.260244857494388103048206193
-426.333435419510660437385515526
-413.535237535188429253951442493
-400.864561753814483528801187158
-388.320351698813773361178023589
-375.90157991639124695403915099
-363.607244290922728283774361379
-351.436364947934877801315309666
-339.387981577235139335393006121
-327.461151118609947178344552019
-315.654945760822046004866840844
-303.968451211665781981242391215
-292.400765202795862285153890876
-280.950996198105619686477504093
-269.618262278739798797536447254
-258.401690181503866890650602911
-247.300414470576043994040651242
-236.313576825122180372175267773
-225.440325427726144699686567637
-214.679814440537125467257644909
-204.031203557748498958036308158
-193.493657624501291709452608698
-183.066346313582987405638259976
-172.748443852398403735799571317
-162.539128793648062618935128584
-152.437583823981654054863717619
-142.442995605617493873417148037
-132.554554646548327045069547929
-122.771455195502255778955521703
-113.092895158305940172817694716
-103.518076032714920146944600935
-94.046202859140998661152608345
-84.6764841850260330803225772538
-75.4081320408911656328644553265
-66.2403619263356253113456153555
-57.1723928044741908651001443655
-48.2034471034910561563217348441
-39.3327507241535092536956326314
-30.5595330522744079845875677271
-21.8830269752404105685305339796
-13.3024689018354770163276377217
-4.81709878468819009525072429945
3.57383985524139453858358762912
11.8710999026429296867885528309
20.0754306207449922661005246844
28.1875776234928490690904821373
36.208282847342908120400422105
44.1382845229558727265628321655
51.9783171470300177434709674513
59.729111454480280147250357772
67.3913943911374268700311325897
74.9658890871139291037125261935
82.4533148309588911480293603772
89.8543870447030633481820298041
97.1698172598761214827637179336
104.400313094563102121817722791
111.546578231549067687935365378
118.60931239759473662877446491
125.589211343868249093163713031
132.486966827553036538140145105
139.303266594641943853924505231
146.038794363920852927028638641
152.694229812138889360110807446
159.270248560356992695344743677
165.767522161462094050258828528
172.186718088830284094648053983
178.528499726119089399245744762
184.793526358166235938252863186
190.982453162970002415739641481
197.095931204724397617059654318
203.1346074278808858921115862
209.099124652207189411609988326
214.990121568812776156865259331
220.808232737109964217951960012
226.554088582679105262637928437
232.228315396006025815117946404
237.831535332059780122380116876
243.36436641067878147878290828
248.827422517733510937046252377
254.221313407034236520119268695
259.546644702952497443419197011
264.804017903725503247103515268
269.994030385413055429056874957
275.117275406477108819976179132
280.174342112954642416305291203
285.165815544195096622201534157
290.092276639134248741663880414
294.954302243077034851355259227
299.752465114962478376706832448
304.487333935084548966928162177
309.159473313243445397866730004
313.769443797302469539374388863
318.317801882126331695811514695
322.805100018877398077449636975
327.231886624647056375676508232
331.598706092400033318837268449
335.906098801210146897399452705
340.154601126766614148863516064
344.344745452130661699255600754
348.477060178722799590003295828
352.552069737521718379514695776
356.570294600456354361621253059
360.532251291973237393626131108
364.438452400761789805029852888
368.289406591620782803431458176
372.085618617449678441692946188
375.827589331349090378829290605
379.515815698815085247560574644
383.150790810012518388347843346
386.733003892113053031683173583
390.262940321683950762690930963
393.7410816371141433797288251
397.167905551064502190255666137
400.54388596292961052948096268
403.869492971298719020200202509
407.145192886403921014626184234
410.3714482425439279848724882
413.54871781047215158355932462
416.677456609738110913876627138
419.758115920971480469274326623
422.791143298098376470101571427
425.776982580479747182616783896
428.716073904961986498855091899
431.608853717830129825583298017
434.455754786654217414911329417
437.257206212019622900852889065
440.01363343913234421172119469
442.725458269290440426839523047
445.393098871212971748486917488
448.016969792217960768017247783
450.597481969241041810557330592
453.135042739686601526956388224
455.630055852103338234952034242
458.08292147667627995240027946
460.494036215527401760293471529
462.863793112817072215953089769
465.19258166463863612799319557
467.480787828698507211736608483
469.728794033774199060259063933
471.936979188942766571504771017
474.105718692572162530816682439
476.235384441068035510756872537
478.326344837368505651056271093
480.378964799179454240178957398
482.393605766942851339659307612
484.370625711530622960142703542
486.310379141656525484349064347
488.213217110998450090343556448
490.079487225023523794421614791
491.90953364750830632454981147
493.703697106746303252200602957
495.462314901434925533216763317
497.185720906233923698225719369
498.874245576987211231246005367
500.528215955599866001982367563
502.147955674561960772064628814
503.733784961110723555282797457
505.286020641022365731037768165
506.804976142024740019468293501
508.290961496821801432228692667
509.74428334572064179542424796
511.165244938851652055044341707
512.554146137972135947099778515
513.911283417843453342591709716
515.236949867171511229480585372
516.531435189100144406761994837
517.795025701246636043655623824
519.028004335268319769597854299
520.230650635948879342150215029
521.403240759792618586430288535
522.54604747311461256809031034
523.659340149614270167583273819
524.743384767419437638224775209
525.798443905587751580243723124
526.824776740051507225144756305
527.822639038991843125866463698
528.792283157627555361269828569
529.73395803240334220457893023
530.647909174561742830773260777
531.534378663082469940547383883
532.393605136972244984311359889
533.225823786887624733962004897
534.031266346072657952953970746
534.810161080592529457208399687
535.562732778843634457032604897
536.289202740319777150542301087
536.9897887636134024342995676
537.664705133629946538530808176
538.314162607992529506920965913
538.938368402613307735441733175
539.537526176406856150895596499
540.111836015119954809128213592
540.661494414251111349518200776
541.18669426103205633488989054
541.687624815442300357505754117
542.16447169022663705971802743
542.617416829884211882953758648
543.046638488596449213216268313
543.452311207059737226204297445
543.834605788187306526537377796
544.193689271643201769827912646
544.529724907169630754337122462
544.842872126667278608988385064
545.133286514986391043909317292
545.401119779384555224963688037
545.646519717605134419286498549
545.869630184528237523809595246
546.070591057343920952230553162
546.249538199195021739950919595
546.406603421234600327334395732
546.541914443040422038014067201
546.655594851326220028453181571
546.747764056886651167119319053
546.818537249709871058362603782
546.868025352188505798573795471
546.896334970356475924270698019
546.903568343075621559349680345
546.889823289092375405017250786
546.855193151880819531765881948
546.799766742184329632102375015
546.723628278163642222268444672
546.626857323054560953959083203
546.509528720233631309305848088
546.371712525584940893110239313
546.213473937055726388543782254
546.034873221282667675947425113
545.835965637164602768013493323
545.616801356250880568991997846
545.377425379807656702777561062
545.117877452417103505896588294
544.838191971956719359534787639
544.538397895797653151951860553
544.218518643052172629986799988
543.878571992691063806473107919
543.518569977341812568807081992
543.13851877256784608706300838
542.738418581417853937180203825
542.318263514022216591150638575
541.878041462000787452465651525
541.417733967432644731301448529
540.93731608612388696398778951
540.436756244894021224175394929
539.916016092584910405237988685
539.375050344478523177148194867
538.81380661979077795274721988
538.232225271888493169419342021
537.63023921085474447511583877
537.007773718004669558008448911
536.364746251928827463828764384
535.701066245614473866036779792
535.016634894166406753722035726
534.311344932618204237049587917
533.585080403291538036026188642
532.837716412125606029299683487
532.06911887336031776042497975
531.279144241915882554337106304
530.467639232766021272151442015
529.634440526555391706809153176
528.779374460658679619027656728
527.902256704823542079852051098
527.002891920478823828752544492
526.081073402724002238595026392
525.136582703944896493546635671
524.169189237923819801673405952
523.178649863228992265127227176
522.164708444577537640922521128
521.127095390768062358168203406
520.065527167671885692373985526
518.979705784655595535044812695
517.869318252680787332952254748
516.734036012188537894620271462
515.573514328725181152759211608
514.387391654100960947099434528
513.175288950692650686840162038
511.936808976303587787017278581
510.671535526777906896875972755
509.379032633327976152096126126
508.058843711272790780545796033
506.710490656597707841033553621
505.333472886429426146124200937
503.927266319171151821589858103
502.491322289657625865120743123
501.025066394263802241988631993
499.527897260429548440508527357
497.999185234540220578835519744
496.43827098152299613694589983
494.844463988874192202327117891
493.217040967115187783638531126
491.5552441378745418899637477
489.858279399900602446131120936
488.125314362309865348074426137
486.355476233257211672131736281
484.547849550958360916445733252
482.701473742583278733622910278
480.815340494949678406186845596
478.888390919152384648015015301
476.919512489237185166847913171
474.907535732731870770448425817
472.851230648241503465429234113
470.749302822351518929597361654
468.600389214704575640317111721
466.40305357625849280080218521
464.15578146131439267661766511
461.856974788832836883998099421
459.504945902720145525922528215
457.097911074034520397883936572
454.633983380273161646056681819
452.111164887866342416486592397
449.527338053492153608704720607
446.880256247557690908058789215
444.167533288830258671494056702
441.386631862332698419770329863
438.53485067273428547250536824
435.609310161950321832965793426
432.606936591740277840942547252
429.524444258810756428155989766
426.358315570093391547307621962
423.104778657983290247608758264
419.759782157504025969607672318
416.31896669721681824530982952
412.777632570159246733786808398
409.130702946258397006761931208
405.372681858440286177282670054
401.497606034443508266971258012
397.498989446470048917374594892
393.369759199804237225922571831
389.102181064111010330526841376
384.687772546712730113952500167
380.11720088779208512364851881
375.380162684827163560964450457
370.465240974435973056466438286
365.359734439535278646412465409
360.049451862214981216067350463
354.518462855198490874330660452
348.748793053905189846376333899
342.720048005431079431352336078
336.408944449477405438169077119
329.788719778694937471076220188
322.828378981161163678255066365
315.491721359333624652201933457
307.736063579015844743592368818
299.510535687359505632700484125
290.753763126481319972003383799
281.390643178122430802551049042
271.327746035626207321989105937
260.44655404725205358277288889
248.593161874686326496037398842
235.561891439950090523345576678
221.067791247927177040163397982
204.69721340273232608716595074
185.810568715723334867696374369
163.325103149788177960156494965
135.12592681148993153121584739
95.8007171645783549784859296965
0


==> anc/WILS3HQF2/H2qPS30001.dat <==
# H2qPS30001
0
0.00592476974127988892339957241095
0.00626769139368333802087327885183
0.00662923644382368639206912769924
0.00701031725226381000948559715095
0.00741188256424931218245772265738
0.00783491820801958047393154120624
0.00828044772470620165406111285634
0.00874953291822366798228675319959
0.00924327431241097232888146414389
0.00976281150144583316683713960295
0.0103093233782200020432925231804
0.0108840282239281845198411268569
0.0114881836405780550895039847575
0.0121230863064678740903603059634
0.012790071532894227997124975474
0.0134905125984380228384858551471
0.0142258198351243767331070691645
0.0149974394385535031121083855813
0.0158068519717467888000914080404
0.0166555705299365155936023680901
0.0175451385308402568211147334923
0.0184771270920928684990693607399
0.0194531319544509388273326487065
0.0204747699061271231386238696727
0.0215436746601453845021738711582
0.0226614921329230820804267167063
0.023829875068372336670630455983
0.0250504769476613870459860151192
0.0263249451203770245513477479384
0.0276549130881720880759701380692
0.0290419918670580750279819437736
0.0304877603493031623345836162909
0.0319937545804117642047014610701
0.0335614558608851840205587819138
0.0351922775763866720011795981897
0.0368875506535518928006450522539
0.0386485075319921287979010272644
0.0404762645360284725264940254475
0.0423718025223682933493728153683
0.0443359456722896794117579287533
0.0463693382889367097822960704463
0.0484724194520520533910155730611
0.0506453953738900243630009715646
0.0528882092911724995352364313213
0.0552005087187852589255769810116
0.057581609881480641775604607357
0.0600304591301758056554166091314
0.06254559113954138392040245023
0.0651250836734958005336140735964
0.0677665086949952432962593754393
0.0704668795861848655268487035739
0.0732225942346077680308456143149
0.0760293737308182090778926041015
0.0788821964124876655981356985262
0.0817752269800110760933230800414
0.0847017403988120720630957960128
0.0876540402941196489608338746862
0.0906233715350683565487561437711
0.0935998266966992729616941987688
0.0965722460809665080581607487442
0.0995281109713591653368559880242
0.102453429790427216435809620448
0.105332616825569117567286072029
0.108148363186140303244493821004
0.110881499654541330620499640461
0.113510851095735928234041378071
0.116013082093954953297313220091
0.118362533492515430647784808144
0.120531049523110078078462688583
0.122487795225021864692001016004
0.124199063872945854457877212345
0.125628074154949759787220280862
0.126734756870106651044374404249
0.127475530949058936055783425227
0.127803068640832821648970528157
0.127666049756267860326124880592
0.127008904913147323793730589869
0.125771547791240868971354779528
0.123889096477766412481369317663
0.121291584066041623458825199084
0.117903658763154098563674396017
0.113644273867183162074805710825
0.10842636809172076688471684181
0.102156536846035349588908773248
0.0947346952240657258454095470838
0.0860537336153664015210362412058
0.0759991670269567045462138765897
0.0644487793974998790067378421152
0.0512722643950158381189729130191
0.0363308644169593509922946520243
0.0194770097573718852103221219885
0.000553960170149279185275420926871
-0.0206045486597664390027500800492
-0.0441746509245762931301823076329
-0.0703426856501503161397962256924
-0.0993055173351018619385131395465
-0.131270838457036627184761506944
-0.166457449668294518794067839048
-0.205095513131242419356017546207
-0.24742677406448188714391087971
-0.293704745190572294077434194823
-0.921726064385567164336882305876
-1.53184749947491504152783746741
-2.1099964292241343838401190981
-2.65641279857504457900634570427
-3.17369948218080084360396250747
-3.66470351275715352343491188313
-4.13204146079204850966905962861
-4.57801101716603651088182607409
-5.00460468637864887718326386293
-5.41354822289911798843701635158
-5.80634104452045299239473006602
-6.18429220508578708046639111211
-6.54855069686815744402858954632
-6.90013046701592303567170271381
-7.23993094680332078396587687768
-7.56875390655985561968914257794
-7.8873173435464957640427362096
-8.19626698321102448397222445315
-8.49618585861230655498180545748
-8.78760233661662161455998237381
-9.07099688251346779213085954115
-9.34680779417469269767138950191
-9.61543608959644145155514260139
-9.87724969476319010097764077236
-10.1325870499196572743433751397
-10.3817602296906545010019068063
-10.6250576546313166173272843577
-10.8627464576341146928732143848
-11.0950745573353502554392774339
-11.3222724816192525997363981048
-11.5445549770276116761637043553
-11.7621224339746036830196561629
-11.9751621528526108140379047279
-12.1838494721724067883348272348
-12.3883487766362217822633062873
-12.5888144003586615661501981752
-12.7853914382208926653152132715
-12.9782164764829117248654569683
-13.1674182522194324676930196404
-13.3531182498328257921802091901
-13.5354312417881358290884378395
-13.7144657797753373074614221848
-13.8903246417041992980812513437
-14.0631052392541574370361174085
-14.2328999901164714486068812711
-14.399796658563046996719955936
-14.5638786675427544221904709152
-14.7252253851312201947577114087
-14.8839123878350395214108205936
-15.0400117029687707953287898094
-15.1935920320767401593856715642
-15.3447189571564147594171119187
-15.4934551312515223312408085709
-15.6398604548175068884415298057
-15.7839922391161834848091212359
-15.9259053577679274391372399172
-16.0656523874761363793300487751
-16.203283738838098256885909068
-16.3388477780671239893892199767
-16.4723909403714327643956352424
-16.6039578356645826718668114133
-16.7335913472191587979416939914
-16.8613327238190478448006200632
-16.9872216659151473682310854475
-17.1112964062440877570875787801
-17.2335937853288843801101497647
-17.3541493222438608931340629243
-17.4729972809932335765218143647
-17.5901707328230187693757506902
-17.7057016147590682353739125489
-17.8196207846397405354726513233
-17.9319580728897071084660020668
-18.0427423312614288679480330636
-18.1520014787527098465356226957
-18.2597625448922503568795643544
-18.366051710570116288487280781
-18.4708943465763652502830614634
-18.5743150499985924687394773182
-18.6763376786177622716899753103
-18.7769853834312699525316022666
-18.8762806394226403488135977571
-18.9742452746885300073050096804
-19.0709004980256845165308072412
-19.1662669250731443853789901253
-19.260364603098231519108267886
-19.3532130345086297771867438095
-19.4448311991671485989344820392
-19.5352375755804843890617460197
-19.6244501610284307061309444139
-19.7124864906954995748163916313
-19.7993636558627701631599184785
-19.8850983212139484166026610455
-19.9697067413060755614009317851
-20.0532047762520406894745098058
-20.1356079066590111394838844683
-20.2169312478640743118974498995
-20.2971895635057679086006119041
-20.3763972784677459947075117903
-20.4545684912285708315022605432
-20.5317169856495214340686873227
-20.6078562422303572081844005334
-20.6829994488611565930199437217
-20.7571595110966574028750362152
-20.8303490619779465600904518635
-20.9025804714248744944493226705
-20.9738658552211952115521346914
-21.0442170836131497263031963312
-21.1136457895410114969876249141
-21.1821633765219915206606537444
-21.2497810262018521990350025408
-21.3165097055915977462634256231
-21.3823601740046899900154460556
-21.4473429897093774966842765041
-21.5114685163099189571499787251
-21.5747469288697249435739912081
-21.6371882197887320213526185483
-21.6988022044466565693080566461
-21.7595985266231495636209004174
-21.8195866637052852774936544257
-21.8787759316922638038093571612
-21.9371754900066871743469506284
-21.9947943461212794510089123981
-22.0516413600094604850860918629
-22.1077252484277492087864442345
-22.1630545890375636023870273693
-22.217637824373599257527213063
-22.2714832656656052335902555186
-22.3245990965200332863839169745
-22.3769933764677132402226083724
-22.4286740443834020696428140519
-22.4796489217827660319745434034
-22.5299257160020829002412858122
-22.5795120232656940118071878632
-22.628415331645992562043585891
-22.676643023920504485187429625
-22.7242023803304005841239185452
-22.7711005812445725570270403307
-22.8173447097332105302073926485
-22.862941754054634996826714356
-22.90789861005896107591801183
-22.9522220835120071799051494164
-22.9959188923427029822470272632
-23.0389956688171025143067096504
-23.0814589616419668277636725119
-23.1233152380007465007169706201
-23.1645708855246669341099736579
-23.2052322142014984976069548649
-23.2453054582244787815407183525
-23.2847967777837451570225550506
-23.3237122608025322233048915729
-23.362057924620290232741765477
-23.3998397176247869498499179623
-23.4370635208351663594237684596
-23.4737351494378529424414964547
-23.5098603542771096552936501595
-23.5454448233019810590397028716
-23.5804941829712800451369499189
-23.615013999618207098574634285
-23.6490097807761248460084102913
-23.6824869764669475832825777233
-23.7154509804535454014794058682
-23.7479071314575052804346121965
-23.7798607143435369492800864807
-23.8113169612717592889456356556
-23.8422810528190534432507708623
-23.8727581190706214920135395772
-23.9027532406828444070181152503
-23.9322714499184899515862693532
-23.9613177316552800947286794401
-23.989897024368788294863204504
-24.0180142210905995746144171731
-24.0456741703426305709600320925
-24.0728816770484726223560056833
-24.099641503422588369254342644
-24.1259583698381612235837611402
-24.1518369556743673371692342121
-24.1772819001438113032928890426
-24.2022978031008396977024332842
-24.2268892258314206467004948115
-24.2510606918252528449511219387
-24.2748166875307437817036593545
-24.2981616630934743214163164863
-24.3211000330787451760387541784
-24.3436361771787801567389740565
-24.3657744409051413602322625489
-24.3875191362668925889044236133
-24.4088745424350292865335682715
-24.4298449063936760565091493761
-24.4504344435785363828138634312
-24.47064733850306346325121764
-24.4904877453728060587425510081
-24.5099597886883689328653223695
-24.5290675638374137745714412297
-24.5478151376761134380748713435
-24.56620654910045987247747096
-24.5842458096078142263710253208
-24.6019369038490762772229040762
-24.6192837901718395308261547947
-24.6362904011548880426123253041
-24.6529606441343812114119347104
-24.6692984017220634695644946159
-24.6853075323158269243791161163
-24.700991870602946579027768932
-24.7163552280562997611240211419
-24.7314013934238738004792981087
-24.7461341332118588106512681313
-24.7605571921616156295237099188
-24.7746742937208025506768812361
-24.7884891405089384188608499323
-24.8020054147776739593307608149
-24.8152267788660378526986498972
-24.8281568756509190455322772786
-24.8407993289930420940738247687
-24.8531577441786879666836618246
-24.865235708357408673081107219
-24.8770367909759803389059657655
-24.8885645442088358969058796696
-24.8998225033852154160917880116
-24.9108141874132692329963305976
-24.9215430992013464807818708907
-24.9320127260766993289982502227
-24.9422265402018312464611800565
-24.9521879989887158797362734758
-24.9619005455111116983455442694
-24.9713676089151963938855762649
-24.9805926048287441331321766796
-24.9895789357690681548308604839
-24.998329991549950866719426082
-25.0068491496877835444458780128
-25.015139775807137959052186972
-25.0232052240459927667944668099
-25.0310488374608382870600232448
-25.0386739484318843744264162895
-25.046083879068597463516081802
-25.0532819416157945349028311697
-25.0602714388605237222561575887
-25.0670556645399635611823605476
-25.0736379037505754755636477221
-25.080021433358747015069464307
-25.0862095224131666061465375401
-25.0922054325591741672129383044
-25.0980124184553358768494501227
-25.1036337281924956822356440452
-25.1090726037155608055722077353
-25.1143322812482835613824783279
-25.1194159917213072510255281964
-25.1243269612037497671792989953
-25.129068411338604836290906004
-25.1336435597822475680588955542
-25.1380556206483381861853540064
-25.1423078049564255035252799242
-25.1464033210855598983926994615
-25.1503453752332342696862036793
-25.1541371718799807207961336542
-25.1577819142599605717752054981
-25.1612828048378957536260828288
-25.1646430457927007273427324138
-25.1678658395081858251526105523
-25.1709543890712153660537762153
-25.1739118987777170883796990943
-25.1767415746469534074168369756
-25.1794466249444797873909083737
-25.182030260714231158645112232
-25.1844956963201938598541138045
-25.1868461499981380922499379409
-25.1890848444179043922217648793
-25.1912150072567572182378466989
-25.1932398717843394698601647934
-25.1951626774597836771138592812
-25.1969866705415587887981314597
-25.1987151047106560247421296896
-25.2003512417077432212664905549
-25.2018983519849445788754458678
-25.2033597153729318105278914381
-25.2047386217640434886644690509
-25.2060383718121820078949085751
-25.2072622776502721343199318311
-25.2084136636261017270284194378
-25.2094958670574040269542990519
-25.2105122390070820577917929377
-25.2114661450795193289147495586
-25.2123609662389673390953117037
-25.2132000996510495331718571742
-25.2139869595484735567356865762
-25.2147249781220990968386933413
-25.2154176064385675168582045191
-25.2160683153857621364007753775
-25.2166805966474346377458535276
-25.2172579637084039857271360606
-25.217803952891809738641208003
-25.2183221244299820400595283879
-25.21881606357057627977520287
-25.2192893817197117918268290746
-25.2197457176239514476195559902
-25.2201887385930630685633110231
-25.2206221417656147318280165047
-25.221049655419574825677625547
-25.2214750403302147271018809792
-25.2219020911777478822780508437
-25.2223346380072845421987108421
-25.2227765477438373681903255077
-25.2232317257652800973957809409
-25.2237041175363408367507977602
-25.2241977103069039137060062636
-25.2247165348781009417485320227
-25.2252646674398939644677995252
-25.2258462314840925876000112242
-25.2264653997970043596769658427
-25.2271263965361949326543605536
-25.2278334993961335001715355667
-25.2285910418678216290155126403
-25.2294034155978520257112544215
-25.2302750728527203955083200005
-25.2312105290946209858222063593
-25.2322143656753975701922365192
-25.2332912326557997444790116563
-25.2344458517577130472099339265
-25.235683019457594546815941612
-25.2370076102299575680313001199
-25.2384245799504150632825654177
-25.239938969468516238181850892
-25.2415559083614015113562948181
-25.2432806188801635405800460271
-25.2451184201017445012641130345
-25.2470747323002305985875725872
-25.249155081552533510953734154
-25.2513651045946858642602041811
-25.2537105539463360369503303548
-25.2561973033225202476887222086
-25.2588313533534323933559106294
-25.2616188376347219129290472047
-25.2645660291328467932423073069
-25.2676793469722151045209098188
-25.2709653636332896179052678145
-25.274430812593535108991326922
-25.2780825964460899732675644612
-25.2819277955343805914600741967
-25.285973677144611808861075103
-25.2902277053022096638898581013
-25.2946975512229203262720648451
-25.2993911044744480409030279696
-25.3043164849103209353608718652
-25.309482055444195115514100732
-25.3148964357401470442896554771
-25.3205685169027810852340129362
-25.326507477260332538884846752
-25.3327227993445394506774196597
-25.3392242881830801365330002513
-25.3460220910340527909263182618
-25.3531267187075743472112417251
-25.3605490686374124900941128899
-25.3683004498860110274213117333
-25.3763926102897700818351024577
-25.3848377659785314716768205271
-25.393648633534535714584766302
-25.4028384650924309191525957089
-25.4124210867241577120619978193
-25.4224109405018408084563352925
-25.4328231306895685934501645615
-25.4436734745828304936136663882
-25.4549785585944930438579108747
-25.4667558002811094930477731142
-25.4790235171162837687072207036
-25.4918010029527611672672820587
-25.5051086132769434350685133447
-25.5189678605550128494845785401
-25.5334015212069330914583054448
-25.5484337560337026607032520896
-25.5640902462778337526988937084
-25.5803983479346309370673652883
-25.5973872674754160152179381493
-25.6150882628237583759123247581
-25.6335348742825487574360425855
-25.6527631911979957504937521356
-25.6728121615406459831515402867
-25.6937239533856137341010155312
-25.7155443796268063614218136241
-25.7383234003640012096665683594
-25.7621157215445941911420751709
-25.7869815140410309716957729958
-25.8129872850162842879870739339
-25.8402069440987082013461801849
-25.8687231219722583720540692157
-25.8986288207089331097573013712
-25.9300295070889857459104103941
-25.9630458081390579294402217401
-25.9978170421330800360233943677
-26.0345059358532825005394303148
-26.0733050719866817908676532997
-26.1144459402786413511509493392
-26.1582120556918400751236441767
-26.2049587207133071282809165508
-26.255144259293961588447623762
-26.3093824947200326606793545165
-26.3685383601653878347716085809
-26.4339229716859015815897471121
-26.5077663341855048997127497837
-26.5947731291047713557345087619
-26.7171374644544415275474396936


==> anc/WILS3HQF2/H2qPS30010.dat <==
# H2qPS30010
-150.973568628251812158979062826
-150.969680479409974210972217165
-150.96919369654670386072684321
-150.968663263425727751384110728
-150.968085873066516358493805203
-150.96745799979863272446278271
-150.96677588690671166086508928
-150.966035533743263621644504407
-150.965232682301777741819100037
-150.964362803244347907928387622
-150.963421081380066008378220895
-150.962402400592744129353821096
-150.961301328219170830345596708
-150.960112098882106266971184456
-150.958828597785609552336956993
-150.957444343484104409011387105
-150.955952470140863344925743558
-150.954345709296366320091095157
-150.952616371172309849528921176
-150.95075632554295217432150881
-150.948756982212027867101537329
-150.946609271140702338895155451
-150.944303622280017572698505719
-150.941829945170062577254030944
-150.93917760837774632011905756
-150.936335418855621349499309843
-150.93329160131577038334790381
-150.930033777725396641010110034
-150.926548947044525807718239811
-150.922823465341210807289533988
-150.918843026435910875746989098
-150.914592643244377864721801163
-150.910056630007512441611923865
-150.905218585617340998976423625
-150.900061378270603437716719594
-150.894567131705527750343659991
-150.888717213303296749587334524
-150.882492224363584217384657849
-150.875871992893452122280331796
-150.868835569280957753350375462
-150.861361225259119741571827855
-150.853426456602533927261889118
-150.845007990038010667654453503
-150.836081794892217923166732134
-150.82662310004354811777535369
-150.816606416792363953873452095
-150.80600556831349375920055038
-150.794793726407405324780030859
-150.782943456321941175382777339
-150.770426770474885729488507485
-150.757215191968976252140731171
-150.743279828855264549490894271
-150.728591460167960357305413551
-150.71312063482398739018708268
-150.696837784553373335793415069
-150.679713352102152276314426414
-150.661717936027515463166275525
-150.642822453485288124715626938
-150.622998322492164084066743381
-150.602217665229160980659762877
-150.580453534038059766923112634
-150.557680161848675206411204619
-150.533873238861091161468697515
-150.509010217392806063443689566
-150.483070646885277540576307483
-150.456036541146712178836896079
-150.427892779987058217068829726
-150.398627547475811740080695138
-150.368232809122054880861352328
-150.336704830337532126219707129
-150.304044738595753305492064085
-150.270259131741074407830196498
-150.235360734929182617618278375
-150.199369108691855753282412242
-150.162311410611431940998656607
-150.124223213060935971585737939
-150.085149379410727925460681159
-150.045145001017940087406730262
-150.004276397196498918638837379
-149.962622180208380362151696046
-149.920274387115614419946026323
-149.877339680081600943498296483
-149.833940616403112257642735624
-149.790216989183915115074298751
-149.746327239119564223980773421
-149.702449937342223223744087462
-149.65878533866523570929967939
-149.615557003859693087806183487
-149.573013488778694926240118337
-149.53143009720777031425868451
-149.491110693249518555911078897
-149.452389567833485798086773866
-149.415633352564200967297909065
-149.381242972565733927106092038
-149.349655628233683700175262763
-149.321346793847709890903762631
-149.296832218811129991237175858
-149.276669914849273798565779736
-149.261462109794819889173257932
-149.25185714559495859647741967
-149.248551294869856204955865879
-149.252290466711787204905534089
-149.735790133522550157277456601
-150.597863194142895645980295871
-151.597742837331910287052631175
-152.648868474529036106838814566
-153.711469147045622549020644198
-154.764919676084574138252428757
-155.797799721392769011338356621
-156.803589646613193059996026345
-157.778567224254124388306469619
-158.720687890924409334152814853
-159.628949362781902761489419345
-160.503012961262614478975986425
-161.342969057373760579828689398
-162.14918725690187417664669916
-162.92221833742804077987415246
-163.662728800967419954857849645
-164.371456531732725595596899685
-165.049180418304664062599662305
-165.696699391240458732126877586
-166.314817910860377871145464671
-166.904335933229760305726903177
-167.466042019765250921117415219
-168.000708673319166150455540617
-168.509089261934019166826619757
-168.991916080067685331492842015
-169.44989922675125305796801477
-169.883726070439390597189543165
-170.294061133931517951445386287
-170.681546278032954756257746806
-171.04680109517042567129546727
-171.390423447758015823748793501
-171.71299010332305732903397579
-172.015057431047950329206025252
-172.297162133727493302800844741
-172.559821996077472152966626425
-172.803536635499389833826095245
-173.028788245270053507269926306
-173.236042323018828576754491964
-173.425748379525326384501485442
-173.598340624497082509559509752
-173.754238627204561514354408539
-173.893847950759604082776733485
-174.017560759498155583538107946
-174.125756399425199419853957618
-174.218801952041916434801437364
-174.297052762134569871300597248
-174.360852940286116833871795785
-174.410535840993887634053741479
-174.446424517354254520793312436
-174.468832153319073419878415548
-174.478062474547304969946422457
-174.474410138875119336437385277
-174.458161107413969793229245407
-174.429592997262428261025454228
-174.388975416786960953469894605
-174.336570284391540118039417553
-174.272632131657758184501428683
-174.197408391697237305257808771
-174.111139673517591795303523879
-174.014060023162734945204149869
-173.906397172348463046332689621
-173.788372775275386367839430183
-173.660202634263681717444047312
-173.52209691481799753013979974
-173.37426035069626536244055167
-173.216892439523224453871964034
-173.050187629458172600362119617
-172.874335497396811540304226172
-172.68952091915903130630159338
-172.495924232088032824590584945
-172.29372139046126775113905728
-172.083084114090218045537718258
-171.864180030463979427740600339
-171.637172810770884485131189484
-171.40222230011293377209003075
-171.159484642209528076691420589
-170.909112398869844645681969048
-170.651254664497108949380304098
-170.386057175872918236765176949
-170.113662417455612998026954956
-169.834209722413409640350639112
-169.547835369600547217354919303
-169.254672676673010891465498608
-168.954852089529425824495033557
-168.648501268252421117130965242
-168.3357451697161007621632947
-168.016706127016186524196987103
-167.691503925870877957495579877
-167.360255878132471611455614523
-167.023076892542261353387397884
-166.680079542854173353067762682
-166.331374133445943378634358434
-165.977068762530393344951846936
-165.617269383073483050902451812
-165.252079861520277964792326262
-164.88160203442476258741821493
-164.50593576307452065255334718
-164.12517898619667891997457628
-163.73942777082720285316853129
-163.348776361421150363849751674
-162.95331722727880009091607814
-162.553141108356802119709775633
-162.148337059532311949982323261
-161.738992493383339300019545227
-161.325193221545997699096671458
-160.907023494706346292111310533
-160.484566041281764193268916358
-160.057902104844196075955714113
-159.627111480335146453706073668
-159.192272549119970862848782358
-158.753462312926807020947906008
-158.310756426713400638225693821
-157.864229230503102009980854233
-157.413953780229434368579173066
-156.960001877626857189194955297
-156.502444099203661574437303618
-156.041349824331335198344963094
-155.576787262483216113319135366
-155.108823479653813369344551116
-154.63752442398880350883229685
-154.162954950654411499087262486
-153.685178845973648717038145395
-153.204258850855705612651971873
-152.720256683543679273778163821
-152.233233061704753127037078481
-151.743247723885934459847821514
-151.25035945035749254028775383
-150.754626083365323214415234446
-150.256104546812592501996436771
-149.754850865390179564936996461
-149.250920183174646299011585178
-148.744366781711704637993524869
-148.235244097602431519504444638
-147.723604739608793515896813692
-147.209500505294386658775971072
-146.692982397215670358717619149
-146.174100638678376011341465375
-145.652904689073199443039325063
-145.129443258804340421700552164
-144.603764323823930753577152111
-144.075915139784893792618217315
-143.545942255824301356216820545
-143.01389152798883798770486562
-142.47980813231354620694609528
-141.943736577564608877774468091
-141.405720717656525179138451732
-140.865803763753654029422790371
-140.324028296065732360830873293
-139.780436275346624597008664863
-139.235069054105223317579360321
-138.687967387537098702057027096
-138.139171444185185273403823192
-137.588720816337498083431722313
-137.03665453016958620594749836
-136.483011055639158667244372842
-135.927828316140056214384249738
-135.371143697922491094070496601
-134.812994059286235808879915679
-134.253415739553210177578822405
-133.692444567825693519492348518
-133.130115871536174998383151294
-132.566464484794649708440679307
-132.001524756538970592537034633
-131.43533055849367639790292169
-130.867915292942533261136597216
-130.299311900319851853650979598
-129.729552866625473006430872455
-129.158670230668152080097015448
-128.586695591141915777400364592
-128.013660113539814348167128303
-127.439594536909346961581924617
-126.864529180453698179508926394
-126.288493949982788730444720162
-125.711518344218013940385247668
-125.133631460954418018114531285
-124.55486200308393172143679055
-123.975238284483184559948298551
-123.394788235769290439911073576
-122.813539409926897356598368443
-122.231518987809687225790972476
-121.648753783519411062890137047
-121.065270249665447316302259066
-120.481094482507777098865987174
-119.896252226986179200926150528
-119.310768881638359980958240162
-118.724669503409648389818566737
-118.137978812356804373523551957
-117.550721196248409602844222897
-116.962920715064232786696601225
-116.374601105395887635694435125
-115.785785784751029752081435364
-115.196497855763269236529289388
-114.606760110309908528904147965
-114.016595033539549850778545798
-113.426024807811553507505877752
-112.835071316549267155811205451
-112.243756148008886871072152195
-111.652100598965753381851865728
-111.06012567831983110583498562
-110.467852110622063551944096638
-109.875300339523246181583086941
-109.282490531147006883707964485
-108.689442577388434752221941694
-108.09617609913984980078287537
-107.502710449445159552433571581
-106.90906471658420304453073198
-106.315257727088438640240842515
-105.72130804868928908524987866
-105.127233993200415442937408228
-104.533053619335150835423813991
-103.938784735460285265545138384
-103.344444902287354151397809742
-102.75005143550254552752127172
-102.155621408336304113311699531
-101.561171654073674579437914032
-100.966718768506391317635978144
-100.372279112327687800219681302
-99.7778688134707651659756077046
-99.1835037693918269528532099671
-98.5891996492985548800143823777
-97.9949718963248692282787213837
-97.4008357296527866455407071134
-96.8068061465821580798835581177
-96.2128979245490399861464387279
-95.6191256230934229305735857124
-95.0255035857770132024719720655
-94.4320459420517350016933507562
-93.8387666090795931769308844727
-93.2456792935045093134540111723
-92.6527974931767171816034225628
-92.0601344988302771311209337616
-91.4677033957142429235236325984
-90.8755170651779887078655733296
-90.2835881862111783372251851965
-89.6919292369388339671723529009
-89.100552496071935846517702908
-88.5094700443139603781459095887
-87.9186937657237388670625482931
-87.328235349034994857331282911
-86.7381062889328935627026939117
-86.1483178872879125907148776543
-85.5588812543473189200276223981
-84.9698073098845128887079861532
-84.3811067843064757598605512105
-83.792790219719533222858883308
-83.2048679709536229356260790225
-82.6173502065452298876914179264
-82.0302469096791289364422319109
-81.443567879089049310930548184
-80.8573227299173511590715487567
-80.2715208945337793047688117531
-79.686171623313334250437286238
-79.1012839853732750758583953788
-78.5168668692692432137891036875
-77.9329289836504700928949955611
-77.3494788578740052950940297096
-76.7665248425778751419891775178
-76.1840751102130544673652828393
-75.602137655534106712205322719
-75.0207202960483193565866335538
-74.4398306724231330390731145334
-73.859476248851633467343708804
-73.2796643133758453508126274656
-72.7004019781675370423333773578
-72.1216961797662133154771366758
-71.5435536792739416782841015616
-70.965981062506624783852251259
-70.3889847401012977906890409552
-69.8125709475789948973191749019
-69.2367457453626936698810712897
-68.6615150187498091396505299222
-68.0868844778386719083974175195
-67.5128596574083855993716009831
-66.9394459167514188639182678035
-66.3666484394582457287168098011
-65.7944722331533052738379234009
-65.2229221291815073914260355893
-64.6520027822444656096794255492
-64.0817186699855905942376651904
-63.5120740925231288727335344445
-62.9430731719301804779209861778
-62.3747198516606764762456894229
-61.807017895920242643610336456
-61.2399708889808187657117112396
-60.6735822344378440695231236657
-60.1078551544087580234733120196
-59.5427926886715020600781513367
-58.9783976937416415547725492852
-58.4146728418866585120254420934
-57.8516206200758937329697589983
-57.2892433288645426310558075462
-56.7275430812100311817664276083
-56.1665218012190175921567528236
-55.6061812228231810037069482721
-55.0465228883818707404778167606
-54.4875481472095981217463122622
-53.9292581540262575074534714314
-53.3716538673278638648967941736
-52.8147360476755072914714366156
-52.2585052559000108180091184548
-51.7029618512199577787361632837
-51.1481059892701861827050215469
-50.5939376200381465705138201932
-50.0404564857051555769916154353
-49.4876621183895193185353030454
-48.9355538377883527111387219566
-48.3841307487147772756156902797
-47.8333917385270307014814408846
-47.283335474445866293277652604
-46.7339604007564593080318873366
-46.1852647358908700337411589938
-45.6372464693869402157450914595
-45.0899033587193201145583860857
-44.5432329259981381339352800746
-43.9972324545306337175423206728
-43.451898985240877284294251496
-42.9072293129424986630078632931
-42.3632199824591382232465004464
-41.8198672845871232521785072301
-41.277167251894656841688093427
-40.7351156543515885789135896046
-40.1937079947836168795011159401
-39.6529395041445533675119915672
-39.1128051366000621476393447769
-38.5732995644160734195264233541
-38.0344171726448644457710585519
-37.4961520536016048089004809744
-36.9584980011239813099289444742
-36.4214485046073557729454528711
-35.8849967428077724662551683053
-35.3491355774050281130260664255
-34.8138575463179553120846572534
-34.2791548567640601721814585158
-33.7450193780557097654486608327
-33.2114426341251998751369179873
-32.6784157957712667756088260958
-32.1459296726199604709125737728
-31.6139747047932974291983009883
-31.082540954279790270291379968
-30.551618096001848495309027688
-30.0211954085762044848856037786
-29.4912617647649985086160585239
-28.961805621617022902009963978
-28.4328150103009605921255949165
-27.9042775256353558411081536196
-27.3761803153236457104738897464
-26.8485100689070056729789185795
-26.3212530064532004383383369381
-25.794394867006299438093760237
-25.2679208968302825831048464412
-24.7418158374895537985761922747
-24.2160639138216012501388933124
-23.6906488218719927368697558296
-23.1655537168801900824359405625
-22.6407612014270750238864700014
-22.116253313882558118525978243
-21.592011517325389240176430511
-21.0680166891488078726491830974
-20.5442491116168613337588307992
-20.0206884636994830773174711792
-19.4973138145928199183198021997
-18.9741036194287367046750117347
-18.4510357177989339535247852003
-17.9280873358711784201623331271
-17.4052350930661992843020586605
-16.8824550145048607497667398965
-16.3597225507407732578336597941
-15.837012606682730136534170815
-15.3142995821098268428363733236
-14.7915574268241901705330186731
-14.2687597143184390702649816433
-13.7458797389208652412915507076
-13.2228906428084610297211077709
-12.6997655811682812483068525994
-12.1764779363127586928499762237
-11.6530015949585862240978583381
-11.1293113075131699159365833717
-10.6053831545904481044084140105
-10.0811951548584284456191519498
-9.55672806084572250541007393199
-9.03196640724913681689703443368
-8.50689990230763150078658730906
-7.98152529126098221771321376583
-7.45584887881914213897801755212
-6.92988998663903805828422565681
-6.40368576210577018954339383562
-5.87729798173156493952611942481
-5.35082287124761451735187786085
-4.82440561908803480545283020797
-4.29826243876512146969163681843
-3.77271526356875361526076052953
-3.24824861918446828595455845621
-2.72560781333862211917135366827
-2.20598012661700772146795755599
-1.69136016635919916404641269472
-1.1853843466619625346277741937
-0.695637605960243961706139280409
-0.242654603031418197642316083462
0


==> anc/WILS3HQF2/H2qPS30100.dat <==
# H2qPS30100
1727.92682275304318387386046409
1726.93672533287888955763121002
1726.88367546149238858994966664
1726.82797403010098830931705232
1726.76950201925634018396226936
1726.7081360344966976165037486
1726.64374821762221814923930455
1726.57620616228709335853445247
1726.50537283459839221839445061
1726.43110649946276673630153405
1726.35326065347570911040805214
1726.27168396520385405633878019
1726.18622022376885893187694799
1726.09670829670162049058426073
1726.00298209809793291008479655
1725.90487056817106684189483634
1725.80219766536303790898052546
1725.69478237224439135689913908
1725.58243871650198208053558649
1725.46497580838526589239836279
1725.34219789605379020422681513
1725.21390444034158956016492253
1725.07989021052771659618787049
1724.93994540277578408452840005
1724.79385578297871526058321813
1724.64140285581739351409001872
1724.48236406191299867139444995
1724.31651300502187376067741774
1724.14361971128806393556291106
1723.96345092263140474008154969
1723.7757704264073160831828917
1723.58033942352728947362323079
1723.37691693727534263396980532
1723.16526026509424841927272328
1722.94512547564479444083286653
1722.71626795346023778742763957
1722.47844299352489062179046407
1722.23140644809866652044311066
1721.97491542808653921883660766
1721.70872906121115675933985495
1721.43260930918608471247696894
1721.14632184600391106691571201
1720.84963699934513189407272219
1720.54233075697755228343932711
1720.22418583984887648536041401
1719.89499284337400616615660972
1719.55455144817987707463114563
1719.202671701290776549600579
1718.83917536841209997322414272
1718.46389735759629122988692178
1718.0766872141469011832082086
1717.67741068613068283474209277
1717.26595135931858116191774997
1716.84221235975929892553484649
1716.40611812149853471625859032
1715.9576162161874941713470089
1715.49667924047017393407399641
1715.02330675609434201291245072
1714.53752727665007274464991549
1714.03940029369601081714077995
1713.5290183337810340100508493
1713.0065090365014295307538148
1712.47203724224489579062036203
1711.92580707665652956891517177
1711.36806401711253309579398884
1710.79909692459901890368938535
1710.21924002236071647196647311
1709.62887480050280023663658855
1709.02843182339430004732748612
1708.41839241423024590225668535
1707.79929018845942610817220149
1707.17171240497415338659965749
1706.53630110098787744155012985
1705.89375397339763662959970262
1705.24482496614490919639772488
1704.59032451965634432263696174
1703.93111943487364444675116286
1703.26813230068101652880654732
1702.60234042972398007633119612
1701.93477424370363061124965011
1701.26651504524877862014757713
1700.59869210944268897419826972
1699.93247902404490740356921596
1699.26908920344149633544382632
1698.60977049742536680785855544
1697.95579881210631872389441006
1697.30847065664028672616371956
1696.66909452612073038557691393
1696.03898102797377470513750678
1695.41943165663525179647775884
1694.81172611926678840436215382
1694.21710811390697312332079661
1693.63676946088370234817600285
1693.07183248868110615536236271
1692.52333057692074619831008732
1691.9921867618603476348906195
1691.47919031402975571755877259
1690.98497120352657601664775644
1690.50997237631487042920535307
1690.05441977485964006540775105
1689.61829004885627442166192192
1689.20127591696410385559356292
1686.11176664321271544256193553
1684.14428341847900483017343774
1681.98934122375553611926147741
1679.4421444240341354298725232
1676.50255736969749346355838506
1673.21629538378562416323570441
1669.63585410054252938273439942
1665.80989731057928978401274827
1661.78076200712772738337763742
1657.5844468368160888926977686
1653.25131872544612200558131462
1648.80695234440828141869104416
1644.27291195569194786819638286
1639.66742392421229525270883849
1635.00593690925200097631443391
1630.30158242297176562346912493
1625.56555188039893258330402513
1620.80740536478102485524363819
1616.03532513910305330229989082
1611.2563245969648081494538283
1606.47642125897391016791222344
1601.70078068284997525644183326
1596.93383675413377134027708485
1592.17939271187809405574181643
1587.44070638645046139115934322
1582.72056243622869070014990667
1578.02133382625763892890866706
1573.34503436264053935179015673
1568.69336375629078405229307337
1564.06774641904675724240178661
1559.46936497888299175288020144
1554.89918932731921469961288694
1550.35800187207633520381199447
1545.84641955453464952890675626
1541.36491309915572756583848183
1536.91382388647498104897552347
1532.49337877921761757070500269
1528.10370317990824751512209188
1523.7448325559559598652686012
1519.41672263295224358721026111
1515.11925842750275684942167705
1510.85226226627154667236351701
1506.61550091719996699343939584
1502.4086919413873077406251899
1498.23150935933053228429475362
1494.08358871266422069518436236
1489.96453159184914110438596993
1485.87390969112553352111827891
1481.81126844422548245481134123
1477.77613028762136721241338241
1473.76799759230328253088549318
1469.78635530008527164656085586
1465.83067329611952857796911124
1461.9004085455500839119862773
1457.99500701897952045580165329
1454.11390542858379404644469536
1450.25653279423202227736271176
1446.42231185680001114356880555
1442.61066035396576899248949162
1438.82099217210611166932498501
1435.05271838644482265761776973
1431.30524820030830841055722166
1427.57798979320167148028082798
1423.87035108640719620578812515
1420.18174043391169416253837682
1416.51156724567457908203711268
1412.85924254954248077187287124
1409.22417949748788220049946344
1405.60579382128931908594828381
1402.00350424227098663660188305
1398.4167328392730740113553486
1394.8449053786246182205286963
1391.28745160953273961175965168
1387.74380552798106795765395916
1384.21340561194185110442109247
1380.69569503044702162930828003
1377.19012182883018383495862531
1373.6961390922412578111391363
1370.21320508934589553109622724
1366.74078339795057220351871846
1363.2783430141395138991660902
1359.82535844636963110312163808
1356.38130979584286300556372562
1352.94568282436044540679820602
1349.51796901075939250016669209
1346.09766559693685804029023461
1342.68427562438205949973311499
1339.27730796205725757154733154
1335.87627732639812147103688119
1332.48070429413899703791485735
1329.09011530860952001920371002
1325.70404268009513473266080613
1322.32202458080489834243580532
1318.9436050349450329398199762
1315.56833390435563569356159996
1312.19576687013041532708508471
1308.82546541060497026343745267
1305.45699677606767070358069348
1302.08993396051839416150157306
1298.72385567077394169119117691
1295.35834629319477630062624846
1291.99299585828543814019866489
1288.62740000340065712990698834
1285.2611599337704031277021466
1281.89388238203991359363107561
1278.52517956650491098352355293
1275.15466914820766933621293894
1271.7819741870462016980763875
1268.4067230970365193615163739
1265.02854960085657135741981633
1261.64709268379002714385837617
1258.26199654717844305666735444
1254.87291056148148640912300587
1251.47948921903671860896916248
1248.08139208660290409777632357
1244.6782837577638639469524253
1241.26983380526348459882637616
1237.85571673333658054592368056
1234.43561193009485535396445034
1231.0092036200221723153855698
1227.57618081662870113974476621
1224.13623727530922015541893688
1220.68907144644689672247059069
1217.23438642880021642775457698
1213.77188992320736071928321184
1210.30129418663922140699740121
1206.82231598662936911766432318
1203.33467655610664313713837621
1199.83810154865358535138690365
1196.33232099421168578660851226
1192.81706925525232734523786013
1189.29208498343039965233620699
1185.75711107673578440373576016
1182.21189463715628612098130435
1178.65618692886408250887565319
1175.08974333693638821185297403
1171.51232332661975593608391895
1167.92369040314627157510671677
1164.32361207210882769350245885
1160.71185980040167559790349388
1157.08820897773155389132100934
1153.45243887870386497981637158
1149.80433262548761503718965796
1146.14367715106214239920537387
1142.47026316304802959615662663
1138.78388510812402093111884032
1135.08434113703124668182767849
1131.37143307016558295394499023
1127.64496636375854952371730673
1123.90475007664676351313328947
1120.15059683762962150937868118
1116.38232281341457405819963091
1112.59974767714908181396657643
1108.80269457753809968994699229
1104.9909901085457219650005356
1101.16446427967943547179494092
1097.32295048685526786906764868
1093.4662854838419818763030277
1089.59430935428235264102458106
1085.70686548428947265291382403
1081.80380053561595546163862563
1077.88496441939385464565215521
1073.9502102704430768618214344
1069.99939442214604631397928283
1066.03237638188637162863603389
1062.04901880704927401167798978
1058.04918748158155684657521319
1054.03275129310893081544185153
1049.99958221060855447523509136
1045.9495552626347073573739766
1041.8825485160955804902397951
1037.79844305557924723228449988
1033.69712296322696495932100586
1029.57847529915205502918169648
1025.4423900824027141494940106
1021.2887602724672244395571686
1017.11748175132015178320952604
1012.92845330600825223034984692
1008.72157661177494396891792065
1004.49675621572234753771765175
1000.25389952101004929553272083
995.992916771589902545144547352
991.71372103747634700196627657
987.416228200551900392980851183
983.100356940907655795462327487
978.766028723718804824594037606
974.413167786655399926849156907
970.041701127828768827660243078
965.651558494274200636150614381
961.242672370970736267553646523
956.81497797039911576832339774
952.368413222639161904290680109
947.902918766008113104243941108
943.418437938241659666767943431
938.91491676821968518474142748
934.392303968238970588153160113
929.850550926835381241341562458
925.289611702158328365923964098
920.709443015900574927297178643
916.11000424778674327386998121
911.491257430624177529138149528
906.853167245920118304547030269
902.195701020069461045704296607
897.51882872111769258904978513
892.822522956103933657582983979
888.106758968989358454310519881
883.371514639176616637718160713
878.616770480626248228083032885
873.842509641576458867357119412
869.04871790487301183751549413
864.23538368891639486097838895
859.402498049233834521009167151
854.55005468068415974096031711
849.678049920303958773528246303
844.786482750803932234548454619
839.875354804724818566901204231
834.944670369262758674038589444
829.994436391774474095331062754
825.024662485973158825421197474
820.03536093882652957058584763
815.026546718169043797643259754
809.998237481040880326056772238
804.950453582766884455161089317
799.883218086789309775127167923
794.796556775268843010480830057
789.690498160469077679007499518
784.565073496940308272848850132
779.420316794519250408356099405
774.256264832162055346460582756
769.072957172628780933845224979
763.870436178038306917903107124
758.648747026313542394219088654
753.407937728537668596395646204
748.148059147243093175958163633
742.869165015655764491707889619
737.571311957918508292158074265
732.254559510318106709630205812
726.918970143541942994971959865
721.564609285991187347334584128
716.191545348178702117278273066
710.799849748241101319906411422
705.389596938595712687043460837
699.960864433774563486765134613
694.51373283946894730335858995
689.048285882819631357362092113
683.564610443989336421228699841
678.062796589055767844452853078
672.54293760426520077676748679
667.005130031688429760952303483
661.449473706322787125079075344
655.876071794685920999600446174
650.285030834949107595008832015
644.676460778660059216157262115
639.050475034107485337023523073
633.407190511382075279979454975
627.746727669191104417832614977
622.069210563486528572763783872
616.374766897969231130675442633
610.663528076535032543859350163
604.935629257731171133648402646
599.191209411295226796564501284
593.430411376851895370398828094
587.653381924846641726561765403
581.860271819799075558458357435
576.051235885962917566965410887
570.226433075483668397610345229
564.386026539149572281410907918
558.530183699836196894735107574
552.659076328749946585399018787
546.772880624581105081799425997
540.871777295682584639597443132
534.955951645396461180631957163
529.025593660656620711508352019
523.080898104002454142821652308
517.122064609145540263649821773
511.149297780238676636053106448
505.162807295004484173039671245
499.16280801188915397294246297
493.149520081415757825894674778
487.123169061920942515507543785
481.08398603986881127986150895
475.032207754946405327653274204
468.968076730156479248345695704
462.891841407135265295713867212
456.803756286935695646599096567
450.704082076530155989011101281
444.5930858413013400903233676
438.471041163805230461570286873
432.3382283091067176915369201
426.194934397005969537755058038
420.041453581492456330373623066
413.878087237783625065157676595
407.70514415732669235630260131
401.522940751165006846884417367
395.331801262095035326166716451
389.132057986066385198938804479
382.924051503305532647744374893
376.708130919674237644389903651
370.48465411880616680901558779
364.253988025600188494062289124
358.016508881686402029620657812
351.772602533521341156342443772
345.522664733812337236387124028
339.267101457017879940368051522
333.00632922972135382020700506
326.740775476730052532349597717
320.470878883810248110834112855
314.197089778032718249528458903
307.919870526771949822265163581
301.639695956476727687003234586
295.357053792410521471382054313
289.072445120647594349451386718
282.7863848737057360559363984
276.499402341299699053538162421
270.212041707811604483618279609
263.924862618196687073001666137
257.638440774175771938987702226
251.353368562710943291669979828
245.070255718919227982184514761
238.789730025752175844324963613
232.512438052958541000474811129
226.239045938054610262134693307
219.970240212254057924688829258
213.706728674558746551351991163
207.449241317486135087583077813
201.198531308210710788914638719
194.955376029229304889787363061
188.720578183026874096305013109
182.494966965624397746832544521
176.279399314338568170431532375
170.074761235579183805906286149
163.881969219060562110558852297
157.701971745414682961405753697
151.535750894873936170935135261
145.384324065449190077242946379
139.2487458098746449136805684
133.130109801536336597867272287
127.029550940659751218826807469
120.948247613219426131534045521
114.887424116367732345719818684
108.848353265682224214619659791
102.832359201225381616214856088
96.8408204113256607399298760693
90.8751729951576942132212897066
84.9369141876611048814695798832
79.0276061731373652379811222581
73.1488802170562041951395337455
67.3024411492507308235990181752
61.4900722358589349564664841162
55.7136404821679330318563399378
49.975102414042835349619060902
44.2765103920019148026739109545
38.6200195193869062685573927313
33.0078952146561496482406289885
27.4425215278218944458781213371
21.9264102927321334322682544854
16.4622112205918559905001450727
11.0527230562326553268813076226
5.70090593767006558021509229762
0.409895122048737221397280903575
-4.8169837320712443438788574585
-9.97619750403681044175083365496
-15.0639865114493882825407406079
-20.0763430644775649219168853147
-25.0089873107457038488509434434
-29.8573399387862291685873864746
-34.6164912239893980694849733943
-39.2811657974386461170376009255
-43.8456823896864681401156928769
-48.3039076414460824056450314445
-52.6492028721266456946805681719
-56.8743624427987616855045797091
-60.9715420259124739116599675061
-64.9321746772402718960503721426
-68.7468720648716292366435328573
-72.4053075021634269560974291083
-75.8960764950337051955297265017
-79.206529261247011011887999753
-82.3225679833499727220586985437
-85.2283992306510000547239254532
-87.9062287490480168496609866114
-90.3358812434278199110190090432
-92.4943212008760517201066646942
-94.3550411656315799254830657952
-95.8872694514308794268321855409
-97.0549271659421590732881042356
-97.8152296100577745783294607679
-98.1167706093637792747169400937
-97.89683334821078214613899908
-97.0775049705345126621701044198
-95.559866747178847015346336553
-93.2149374359800822481542166423
-89.8688078771254897843857132969
-85.2765815627036486359455650145
-79.0725293534869794742225135861
-70.6623747603504889127241555489
-58.94293789218773519995902171
-41.2830282251337301000562620166
0


==> anc/WILS3HQF2/H2qPS30110.dat <==
# H2qPS30110
156.713161105445067925538512161
156.7069726864807056775460725
156.706652486576643568212316802
156.706317961278444277398037378
156.705968665480634541061723095
156.705604159555271553885553543
156.705224011982813340039703075
156.704827802290477103831299951
156.704415124324968726590979561
156.703985589888430551752440568
156.703538832768537144165816381
156.703074513195874845574790095
156.702592322764075677711441453
156.702091989850644410824815375
156.701573285579024260488495751
156.701036030365196390716747222
156.700480101095005672040768755
156.699905438981454184841482578
156.699312058154408644869028884
156.698700055038531710626670002
156.69806961857877294797277449
156.697421041376445395657449609
156.696754731802769784122915333
156.696071227160791235381100078
156.695371207970762436158462151
156.694655513458441387187383578
156.693925158330268103479156458
156.693181350924058748728666458
156.692425512828681548203806262
156.691659300071148354589378087
156.690884625974658588569716098
156.690103685796355526225495035
156.689318983258882757192392281
156.688533359095242045281209694
156.687750021731930104560570979
156.686972580240844209360183269
156.686205079695963798146945631
156.685452039076300965717178104
156.684718491862025003410694562
156.684010029475956745614164785
156.683332847727742308142117892
156.68269379642289011679505307
156.682100432303418744188954331
156.681561075491035521494588746
156.681084869607456451724449947
156.680681845749584648554873247
156.680362990499673026389020862
156.680140318152179389822629222
156.680026947339635692429719386
156.680037182239339108200762791
156.680186598540854014594696251
156.680492134350995023845612286
156.68097218620792475965350514
156.681646710369006187391472892
156.682537329527833096432050262
156.68366744510413190992189605
156.685062355235662178042285526
156.686749378583489008292836105
156.688757984040671138689465159
156.69111992640907920201901362
156.693869388079265903044785063
156.697043126713546328597459741
156.700680628892159254813895111
156.704824269635966368773893047
156.709519477665949931880105256
156.714814906199077897704277858
156.720762609011145472950563625
156.727418221419135468641060064
156.734841145747559541964518924
156.74309474074416843345758737
156.752246514299293881808993045
156.762368318698768385941179931
156.773536547501635233986512617
156.78583233297939309602719806
156.799341742881904391472511757
156.81415597510482217099216738
156.830371548622839922529037067
156.848090488820518000806157888
156.867420505096053046028000034
156.888475158331181570533095541
156.911374015510376906418340739
156.93624278843242119642115232
156.963213453085001321754557747
156.992424345845758562165159782
157.024020232228665004270000344
157.058152343410035902880777178
157.094978375241133057368350909
157.134662443881278539018500813
157.177374991563689872382813132
157.223292635332787372151055874
157.272597950863357359675756762
157.325479182685469785698838617
157.382129871291198021668282166
157.442748386686715331431809867
157.507537356973011659370217273
157.576702979487109795797137127
157.650454200910188687351236458
157.729001751546525252988040828
157.81255701769494087238118065
157.901330734670065486532356759
157.995531481582156657890992078
158.095363957449836151738098325
159.253462382950112265000584768
160.175176776748649701842785683
160.928619824964758836090646739
161.552714622977063481627862241
162.072501357078980395538141292
162.505410430518988953590835894
162.864256145820988093979283635
163.158843137554321118191145678
163.396905538078301783497944355
163.584692772445680591404501864
163.72735389669438648035468573
163.829200208271112207440615156
163.893890761157727237317808032
163.924567119297534517375273409
163.923953578373714134037335904
163.894433234223526901480380357
163.838106746753667500429491068
163.756838444095691237400763275
163.652292993012508064355228862
163.525964923843423591782564485
163.379202663775299266351868077
163.213228293839895262293660976
163.029153936422026110580563077
162.827995459103819915448306948
162.610684020028932026908948746
162.378075861540771470616221142
162.130960670417390243380766035
161.870068756215594728523337898
161.596077248213499725357678883
161.309615472082683193793666735
161.011269636778752904275402995
160.701586938075984680573681448
160.381079166122676874358543286
160.05022588920048729391340019
159.709477273667305916318040842
159.359256590195914718493013693
158.999962448392758692560332913
158.631970795311360962189507656
158.25563670796861044053865606
157.871296005499967134728539301
157.479266702871807733386553988
157.07985032496388259349388827
156.673333097229652423165540247
156.259987026947305832934163724
155.840070887217445940625657313
155.413831114286621506588252458
154.981502627431914124007963685
154.543309579492264940786354476
154.099466045145696154037797028
153.650176653182215716252302086
153.195637168288662492604868753
152.736035027226381950618945997
152.271549833730719894787010395
151.802353815980611707378030083
151.328612250066745379667406833
150.850483852519245089282029154
150.368121144633268623397507663
149.881670791047169348763252789
149.391273914777708254031555684
148.897066390695759858860352055
148.399179119230236227079489756
147.89773828191430291954062201
147.392865580233588338470545267
146.884678459098592644015490956
146.373290316140813972977892436
145.858810697922438620945995667
145.341345484051237926492408
144.820997060104231825593886062
144.297864480184546246115137648
143.772043619864687487075050986
143.243627320205289245959815518
142.712705523480475938258308701
142.179365401188644311452729201
141.643691474880092088890770424
141.105765730289987538900758807
140.565667725226210114622120725
140.023474691626186825643804582
139.479261632164636507617567428
138.933101411764790924781428488
138.385064844338900320037323815
137.835220775059396160881595411
137.283636158439747976730694937
136.730376132483611553256229785
136.175504089142141273311258115
135.619081741302168174570925327
135.061169186512182380291502739
134.501824967638574002597085765
133.941106130631263767927049246
133.379068279565588629228999732
132.81576562911600416313292155
132.251251054606739600610412259
131.685576139774916233350285744
131.118791222372746435822206798
130.550945437727206048369673377
129.982086760367960727095441812
129.412262043827275753751133145
128.841517058709102160720192416
128.269896529118467597757886173
127.697444167536671257207078739
127.124202708222539151872657504
126.550213939215167163875573011
125.975518733008988822197154948
125.400157075967858101983726685
124.824168096540865497120269245
124.247590092338959431180847326
123.670460556128025374109412343
123.092816200790884556636034599
122.514692983307693436694710087
121.936126127801438539903616387
121.357150147692614715100786139
120.777798867004735123850435387
120.198105440860036385764442706
119.618102375202601159657745524
119.03782154578411286356774467
118.457294216445573836724189454
117.876551056726550369031784521
117.295622158831847684154877761
116.714537053983957789728601068
116.133324728188156292894762882
115.552013637435744526083389904
114.970631722369634813307376333
114.389206422435254040696798955
113.807764689538588883604610258
113.226333001232110458723109153
112.644937373448292521562222282
112.06360337279947163479723483
111.482356128461886293499764545
110.901220343660871373524065405
110.320220306773371275580094867
109.739379902063166799165595047
109.158722620063484332926237605
108.57827156762096881683060496
107.998049477614351718341193089
107.418078718360529733767729854
106.838381302720186991985804823
106.258978896914541254874128786
105.679892829064271160504098656
105.101144097461185244370424009
104.522753378582722714897787401
103.944741034858929269272574711
103.367127122201127227202842034
102.789931397301096635280309144
102.213173324709201537619836603
101.636872083699532180652429859
101.061046574929788454125034466
100.485715426903301365863216805
99.9108970022402768660346413284
99.3366094037650489966444460561
98.7628704804158463167980407444
98.1896978329833060671269352367
97.6171088196837138578206500455
97.0451205615727021078487859947
96.4737499478049073829851926291
95.9030136407448645701613361671
95.3329280809342039141977434972
94.7635094919200147922173062048
94.1947738849490472044174490967
93.6267370635322378400156784723
93.059414627883871784132971296
92.4928219792395230408622736217
91.9269743240567566595669625074
91.3618866781024219879093355697
90.7975738704302200797273039327
90.2340505472520882220222499758
89.6713311757068105949984426969
89.1094300475291359418176270693
88.5483612826225605164621128952
87.9881388325388172302544761788
87.4287764838669995761136781817
86.8702878615351413341567649239
86.3126864320269700252638349431
85.7559855065164533652978723749
85.2001982439226633777937674872
84.6453376538873921538206932094
84.0914165996778663212118557267
83.5384478010168239278118090083
82.9864438368421374901691222657
82.4354171479980902540344675827
81.8853800398603391079436296936
81.336344684896526945453903263
80.7883231251644394517713879492
80.2413272747495361697986222978
79.6953689221436231586500245234
79.150459732566374480041006864
78.6066112502313520259524358667
78.0638349005581177312764860239
77.5221419923319788995179374444
76.9815437198128561146225470499
76.4420511647947139287512289056
75.903675298616947119747586247
75.3664269841290697226736071655
74.8303169776100101805010458507
74.2953559306432737568994200156
73.7615543919491927395889296022
73.2289228091754458697598925852
72.6974715306469907985610857356
72.1672108070765171355594933201
71.6381507932364927591251328878
71.1103015495938424503266714368
70.5836730439082655381106002778
70.0582751527951680546709886957
69.5341176632541548486893670349
69.0112102741639981454126024816
68.4895625977449711332984706338
67.9691841609894082561317334828
67.450084407061327957920995175
66.9322726966659286281474807439
66.4157583093897443913818187317
65.9005504450122241438764681024
65.3866582247894748279988643309
64.8740906927108883222985980314
64.3628568167293504810245646163
63.8529654899657107538040260795
63.344425531888171427039642638
62.8372456894672368276869841707
62.331434638306844792944496967
61.8270009837522853126575605058
61.3239532619754944726347794127
60.8222999410382956453699202997
60.3220494219341442696325059647
59.8232100396089175127742735628
59.3257900639612756010658446208
58.8297977008231076164902829577
58.3352410929205610766018958305
57.8421283208161416215659705137
57.3504674038323566143889049667
56.8602663009573644024679870818
56.3715329117330793775306743011
55.884275077126171794122844344
55.3985005803823905520859611639
54.9142171478646268046718905817
54.431432449875126310498141171
53.9501541014622488945276476097
53.4703896632121642114004552097
52.9921466420258642051261710162
52.5154324918818642243749502387
52.0402546145849566750157773222
51.5666203605013733643987305499
51.0945370292807053090342382225
50.6240118705649217332733984815
50.1550520846848232764407218512
49.6876648233442580453329492802
49.2218571902924230944151984761
48.7576362419845681843867248503
48.2950089882314132586575034576
47.8339823928375859849252063311
47.374563374229380934381812981
46.9167588060721375136978820479
46.4605755178775296251126038549
46.0060202956010562086968424076
45.5530998822300183198918493762
45.1018209783622652172626337658
44.6521902427759890833443630912
44.2042142929908454796371552575
43.7578997058206744502242602119
43.313253017918095343069093025
42.8702807263112469206662023483
42.4289892889329431902705106117
41.9893851251425146073679016386
41.5514746162406039044706819082
41.1152641059771857820173889158
40.680759901053080081699150044
40.2479682716152288588563700375
39.8168954517460089950740440105
39.3875476399468536616875594872
38.9599309996164580781910386374
38.5340516595238476268959658287
38.109915714276589508910431378
37.6875292247844327809462935914
37.2668982187186658241737342281
36.8480286909674850942763327165
36.4309266040876744175351604041
36.0155978887529001654882273003
35.6020484441989343977794025371
35.1902841386661255497910165405
34.7803108098394445026359633463
34.3721342652864429559828512445
33.9657602828934709810692184489
33.5611946113005115187035449867
33.1584429703350014665556096259
32.7575110514450219384187067139
32.3584045181322543480500157446
31.9611290063851142506590181672
31.5656901251124914520489351485
31.1720934565785428623217570196
30.7803445568390040297067657771
30.3904489561795063512921292716
30.0024121595564097419701224374
29.6162396470406851823560680137
29.2319368742654082043362055428
28.8495092728774531658538609696
28.4689622509940092855495872235
28.0903011936645730397366492337
27.713531463339107873132563448
27.3386584003431014641715228464
26.9656873233602932601281029759
26.5946235299238909245632492012
26.2254722969171440134113816747
25.8582388810841974720041545247
25.4929285195522023256131377883
25.1295464303657332383090899936
24.7680978130346164305470735709
24.4085878490963588005315398305
24.0510217026944416894494961302
23.6954045211738320543970545851
23.3417414356951578728369866875
22.9900375618690971094907382777
22.6402980004126409805247876389
22.29252783782901340342848719
21.9467321471131603688163648452
21.6029159884848665602802655237
21.2610844101517130436307922211
20.9212424491042605403069283934
20.5833951319460291299793702051
20.2475474757610487969174136487
19.9137044890219778306794032533
19.5818711725420297095783553984
19.2520525204742159659254812207
18.9242535213617051521851072221
18.5984791592434191952986086329
18.2747344148193412829742168301
17.9530242666803974996564243755
17.6333536926082016922187260282
17.3157276709504239709639291474
17.0001511820780628900369279072
16.6866292099314754099452931515
16.3751667436626536833521025318
16.0657687793819408469064866779
15.7584403220181576620676059238
15.453186387301977484342572938
15.1500120038833494281654139624
14.8489222155948410311573305221
14.5499220838739662666360343657
14.25301669035889851171704411
13.9582111396734595321533980307
13.6655105624189459457950240021
13.3749201183922284596832890987
13.0864450000516647112897378412
12.8000904362547364914462791899
12.5158616962939944140665948103
12.2337640942609118076444412688
11.9538029937706660888696856836
11.6759838130847401085304295931
11.4003120306726381401578014713
11.1267931912590237161460679188
10.8554329124083063839713653042
10.5862368917052461074981860504
10.3192109145976429331324106925
10.0543608629757964762254306964
9.7916927245733462290437066812
9.53121260328556836942936052083
9.27292673051448179057057998084
9.01684147766553517134203270279
8.76296336993860600952893650383
8.51129910157702377362456837692
8.26185555276291908742079998415
8.01463980837611525996510569809
7.76965917886789575653549768073
7.52692122354138323392395731513
7.28643377657829139830665487114
7.04820497620912514857608430322
6.81224329749258826205581405215
6.57855758925262618767305777612
6.34715711582148855446345928096
6.11805160435864159876337045484
5.89125129866366614623522824132
5.66676702058335650678846025485
5.4446102403380521097523689803
5.22479315737148886492748071038
5.0073287936775481140637590435
4.79223110199663293941704564478
4.57951509183134680669665942031
4.36919697694260320848410220814
4.16129434890361018952261237452
3.95582638247976287855208485728
3.75281408016411748533326818448
3.5522805652673955576851774024
3.35425143573369118079093753097
3.15875519461151892543531048154
2.96582377827183190804593393808
2.77549321065521581102860394396
2.58780442200325305936193637847
2.40280428516857952175778736389
2.22054694406738083787586380033
2.04109554099211667328437760799
1.86452449880629721646344043095
1.69092259168038883806314478734
1.52039716403317335200818953468
1.35308006907700783858867926287
1.18913626880383039374397287821
1.02877671687758488618767209454
0.872278465719176145591893869611
0.720017686349226672310216675012
0.572527527899870921287733917068
0.430608602384494313714337484714
0.295566910343730698767271086277
0.169829169424784287909274407217
0.0591522871900633166710394609674
0


==> anc/WILS3HQF2/H2qPS30200.dat <==
# H2qPS30200
410.821511690819406538514661104
410.700353098360182930963610608
410.692894868295560260906219584
410.684993515666266656231800061
410.676623944882925525726607382
410.66775973468213881229488125
410.658373075623391897459007636
410.648434705251093211293973046
410.637913840888126533392410036
410.626778110032527681629770459
410.614993478334878646907061288
410.602524175140806591566754549
410.589332616590652157763402445
410.575379326277005416888226046
410.560622853470477427902356203
410.545019688934864555447713619
410.528524178364860306934000917
410.511088433492769625466074181
410.492662240925382903599036997
410.473192968788376641248537816
410.452625471273435586155401936
410.430901991202854171883917008
410.407962060747795900784386947
410.383742400459796878753102432
410.358176816800629001240660822
410.331196098383430482055291839
410.302727911168213819963770909
410.272696692887627310690264471
410.241023547014335205469196376
410.20762613661975876614857252
410.172418578515356508335746037
410.135311338112292842120836346
410.096211125483430941333533976
410.055020793163273165237566739
410.011639236276949618868182776
409.965961295648814362586094582
409.91787766460484338325489524
409.867274800251033831657992547
409.814034840082575228755238267
409.75803552485589388185407586
409.699150128737952093636503411
409.63724739783459946285554942
409.572191498292503270853125181
409.503841975267397913107266837
409.432053724155246890987570929
409.356676975592547391788623399
409.277557295847551016874688429
409.194535604345726782278245234
409.107448210200429905482321239
409.016126869753507036940480898
408.920398867270474419533522279
408.82008712108091719182951887
408.715010317606794945662926822
408.604983075879265074235525102
408.489816145308253298211453038
408.369316639638041137635474213
408.243288310196254226600244171
408.111531861722384661652391228
407.973845314244825849215146402
407.830024414661688059081251522
407.679863101869620551837290012
407.52315402947557640501432411
407.359689150317850100192539882
407.189260367213557099205435684
407.011660254538583932522685037
406.826682855431286684590081273
406.63412455959100061461161433
406.433785066814644103942887883
406.225468441576988888787160148
406.008984264109867606041604045
405.784148883569725723308990665
405.550786778998183503098486084
405.308732033872972269607819531
405.057829930112669335755937531
404.79793866743357390530431811
404.528931213955883694278324585
404.250697293913605371244677166
403.963145518232401787572676757
403.666205663595339316238873552
403.359831105411166314215333711
403.044001409825638850201769612
402.718725089565187252913432102
402.38404252796489982444089455
402.040029074999715621305406393
401.686798318498487758194383719
401.324505532964101257567457099
400.953351307537271395300417509
400.57358535361443982105731276
400.185510491448024910518973831
399.789486813706151395521135985
399.385936022434173589111042147
398.975345934126458075843824274
398.558275145668054519078977985
398.135357851725589602157441828
397.707308801738082878204914006
397.27492838196422296461372062
396.839107805065633271593253229
396.400834386428514691255275044
395.961196882831757170202029298
395.521390865141666209050058582
395.0827240924361898479603118
394.646621850320482962881642568
391.181553530481486190873801939
389.922732140530866414829969727
389.672170377097461537418222388
389.985410240631144283561959975
390.646483998106737637177112353
391.534438825530529082565219126
392.575215890415864232459873446
393.720598773526424276994673289
394.937761535225171351615540947
396.203589229647554306262609625
397.501374596283928839656480906
398.818791802236143705799851554
400.146599146901047399111314318
401.477778692445182160896419825
402.806948581817815617840865398
404.129951435345043556804569213
405.443559797817063521868920916
406.745261375735679195511649734
408.03309987086842168750441479
409.305555306971522989772092454
410.561452894780867391458133883
411.799892836344890383615315389
413.020195705068064432839682366
414.221859555755220737376044356
415.404525967874074096615441154
416.56795296166294871693973254
417.711993251230510302816511325
418.83657667735893129031892803
419.941695939279676889275545525
421.027394948999283306336552787
422.093759284253365678499971612
423.140908331092873437819602747
424.168988794489632624929429022
425.17816932234226359628695137
426.168636040024902930288037175
427.140588832903774736157719541
428.094238245809411538131712145
429.029802893340700304086977544
429.94750729462010781617283312
430.847580061869577808043769526
431.73025238480818911404547394
432.59575676305410395695799399
433.444325946958839385702808204
434.276192054009550950749663608
435.091585833414836122515090057
435.890736055984324489676449949
436.673869010113167846409350404
437.441208087740735857344408669
438.192973446688640293619171535
438.929381737892737879857346461
439.650645887804095870270104847
440.356974927707168525970405868
441.048573862939885751137885689
441.725643576040815166624989439
442.388380758726298719820002004
443.03697786834270315346752658
443.671623105068001894159966325
444.292500406671222411150462491
444.899789458093046117827750082
445.493665713498630039560170423
446.074300428784994514702279905
446.641860702808808064715657991
447.196509525843383697048423291
447.738405833982281847471700467
448.267704568386217301176908753
448.784556738424302981562204782
449.289109487893670262284810206
449.781506163616259046695506241
450.261886385810677070437724468
450.730386119722698981457477864
451.187137748072093584500765669
451.632270143937636011799988524
452.065908743757749832659695013
452.48817562017240343074922709
452.899189554473658762090710317
453.299066108468499906798946228
453.687917695588993683924602312
454.065853651112092002425844226
454.432980301375024652237158061
454.789401031892725852108237475
455.135216354301497714499066389
455.470523972068493379756731744
455.79541884491990908955398948
456.109993251952274380484613004
456.414336853401154290685624665
456.708536751050128158032617703
456.992677547270261310409987131
457.266841402686591192303022008
457.53110809247354117632997756
457.785555061285769468612970986
458.030257476834858424091893654
458.2652882821255397577343042
458.49071824636791097440643061
458.706616014584395573989202902
458.913048155932093517741265019
459.110079210762711010188567149
459.297771736443495378767259893
459.476186351963571629066183787
459.64538178135082126531613748
459.805414895924952883986732474
459.956340755412878161023794244
460.098212647952549799971141443
460.231082129011691962872534159
460.354999059247710202736465884
460.470011641334993930008859571
460.576166455785619102122107615
460.67350849578919190347211613
460.762081201097249561321476359
460.84192649097726155066318238
460.913084796260861532200032731
460.97559509051049466152127373
461.029494920328192711891434474
461.074820434829696272268238389
461.111606414306633913019511931
461.139886298098946827470335282
461.159692211699217681464230722
461.171054993110027374847796273
461.174004218474925850731437436
461.16856822700306531713509362
461.154774145207008276671728723
461.13264791047269030718991011
461.102214293979990057152953008
461.063496922991837645656757371
461.016518302529278621682407117
460.961299836449404699497644297
460.897861847942565353209773427
460.826223599464786595436398472
460.746403312120845337647484301
460.658418184512979985087164372
460.562284411069760619894402447
460.458017199869195456674948385
460.345630789969714332076972914
460.22513846826224487182394377
460.096552585856182672250217595
459.959884574011653301946202777
459.815144959630071098328889049
459.662343380314617497366857721
459.501488599011889858573487876
459.332588518245610274971583133
459.155650193952932512974230059
458.970679848933543817975648583
458.777682885921426642758857175
458.576663900288823191899760394
458.367626692391632802135852949
458.15057427956516836573015781
457.925508907778903016050289568
457.69243206295855189351933029
457.451344481983555755445173325
457.202246163367763243812913813
456.945136377630846539845377179
456.680013677367730672829277758
456.406875907023069674807246949
456.125720212377562845884709511
455.8365430497526713834220286
455.539340194940069301704935539
455.234106751861942699677399498
454.920837160968037799559479335
454.599525207375150559163580419
454.270164028754548840062608053
453.932746122972621881261554997
453.58726335548986097678272606
453.233706966523089583038228345
452.872067577975680389834936324
452.502335200140320983491139118
452.124499238178718422314406718
451.738548498382466148339320186
451.344471194219133993694146477
450.942254952167483428316480304
450.531886817345555465048629101
450.113353258935227619405737732
449.686640175406688849309830545
449.251732899546137313276520526
448.808616203289864925919345256
448.357274302367754902587267826
447.897690860759083619113372012
447.42984899496338601976927624
446.953731278089014341281697491
446.469319743761892940658968484
445.976595889856847379713180123
445.475540682053763492135673862
444.966134557220711804683497793
444.448357426626054269494927979
443.922188678981433658776242058
443.387607183317431046892052429
442.84459129169356343067684637
442.293118841744181590447283483
441.733167159061717646890222326
441.164713059418622298984357012
440.587732850829223312553936679
440.002202335452629345854589113
439.408096811337696526204406692
438.805391074010969208907637979
438.1940594179084009355502316
437.574075637651556642124966346
436.945413029168892527091287798
436.308044390662605553684167667
435.66194202342144020721345099
435.007077732479735733547327587
434.343422827122892525191030494
433.670948121239331470804462519
432.989623933518914815579487278
432.299420087497691264790737076
431.600305911448721570212193562
430.892250238118633535869180017
430.17522140430944713016786343
429.449187250305101057418578892
428.714115119142001581680157533
427.969971855722802464869340048
427.216723805772511430700125421
426.454336814635903443749570025
425.682776225915104141971825604
424.902006879946087819810607154
424.11199311211271326116277237
423.312698750996797294871545497
422.504087116362600012402522393
421.686121016973966963857781553
420.858762748242242143800791987
420.021974089702930994625420764
419.175716302318954786881110053
418.31995012560819636936414064
417.454635774592892194478763447
416.57973293656827648463350364
415.695200767687730171618575822
414.800997889361529560790432794
413.897082384466127281988646639
412.983411793360730713956470395
412.059943109707770420390091388
411.126632776093672911772607297
410.183436679446167931561638566
409.230310146244170126403697481
408.267207937516078049769542593
407.294084243622129601232093037
406.310892678816241835474549993
405.317586275582544182202862884
404.314117478741587075601675862
403.30043813932097235259328562
402.276499508184907071881808776
401.242252229416928134159578931
400.197646333449780724460019102
399.142631229936158598205046843
398.077155700353728010074563243
397.001167890337559023773632398
395.914615301732777390572668952
394.817444784359926457443427222
393.709602527485190934334974272
392.591034050987282044923380077
391.46168419621241579113370591
390.321497116508431915728985566
389.170416267428699734603271012
388.008384396596037361344523006
386.835343533216431932515168213
385.651234977231889171343313975
384.455999288101259841184607649
383.249576273197387107181575478
382.031904975808391236817813776
380.802923662730355036679959027
379.562569811438093464262918877
378.310780096820082395683874643
377.04749037746298289645923242
375.772635681470526747510372104
374.486150191800824519440853084
373.187967231105417136003316883
371.878019246052613458278781615
370.556237791116837644583520618
369.22255351181484843107794903
367.876896127368785399547753674
366.519194412775041935489444707
365.149376180256957919622610034
363.767368260078264016738888412
362.373096480693090277624744734
360.966485648207170957706181646
359.54745952512363102036617304
358.115940808345423487888914703
356.671851106405096073849744688
355.215110915891095488286196575
353.745639597038263200075785661
352.263355348448531626662452277
350.768175180906088632047434429
349.260014890249434321820001255
347.738789029260800401455172022
346.204410878531331241335105158
344.656792416258229109965811776
343.095844286927734996149856811
341.521475768835341545113831184
339.933594740392005627864103398
338.332107645162333866016012896
336.716919455577743063683613331
335.087933635264435988403945593
333.445052099922667255895004049
331.788175176690188997351914982
330.117201561918945029175622306
328.432028277290007506213634643
326.732550624187402086269929243
325.018662136246825346249479446
323.290254529990298600614793788
321.547217653452500382734074126
319.789439432698848430275098238
318.016805816129331384349223545
316.229200716455590508415204244
314.426505950231767804633285704
312.608601174812202744124795171
310.775363822600974449928421519
308.926669032449727872850695193
307.062389578050927932940399956
305.182395793163733818707270057
303.286555493498960605642373473
301.37473389507804311563509966
299.446793528868462301009948721
297.502594151484656153567591246
295.541992651728925662728181397
293.564842952731162879427750444
291.57099590942926356308533824
289.560299201113720544790820673
287.532597218739992278486405444
285.487730946690656074232961354
283.425537838645923014313659329
281.345851687195629154238586092
279.248502486798122464821363784
277.13331628966131120991586121
275.000115054088275247213882653
272.848716484793985944622441545
270.678933864660518736143808325
268.490575877355322979981392271
266.283446420190242340455292756
264.057344406547612651099374798
261.812063557143405367029616877
259.547392179335472814362012323
257.263112933616854442915269891
254.959002586359107270412545426
252.634831747787920966231108684
250.290364594081953203663378826
247.925358572384834860585355624
245.539564087408465582800600734
243.132724168181701682082194423
240.704574113360793353898303951
238.254841113364698936699015374
235.783243847427675950424070268
233.289492053471008679789468269
230.77328606848271806271016053
228.234316336855541501293765815
225.672262883865819234903483829
223.086794751175068659443727807
220.477569390897193570138753532
217.844232014391902617702920299
215.186414891512511489746511404
212.503736595546282380324696333
209.795801188528900145665522467
207.062197340981108645660033918
204.302497379392552866924331738
201.516256253950834577685378038
198.703010418065281747443709434
195.862276610144208477295850798
192.993550526826695714475566832
190.096305375415385333498719805
187.169990291569597124500017419
184.214028606354898763481783978
181.227815944453456243073730968
178.210718132654910991844628007
175.162068894591616713666716624
172.081167303958200139569602816
168.967274964044163393610420032
165.819612876161278979167892289
162.637357953279601713931637033
159.419639127664438112433376194
156.165532992237807996647609653
152.874058904398509616951609138
149.544173467647428841890174433
146.174764289964429104542062871
142.764642897672638409920716866
139.312536658463077834809272632
135.817079535964270942557974695
132.276801458902975959220507243
128.690116038066149729530573513
125.055306300626080277703715089
121.370508029393902993548765845
117.633690187942808789045040032
113.842631772495745483347501565
109.994894245520997238609221578
106.087788456157137690043604971
102.1183346126414049881422522
98.083213402830169361652382994
93.9787057016457306375821628812
89.8006173677380715850215038996
85.5441842720238496859035010645
81.2039506855495076391218341331
76.7736110969619747954287191907
72.2458007687658671087937217407
67.611812702155066593337795186
62.8612059949249797489786271298
57.9812486569917319211340452593
52.9560982520304254290197254032
47.7655476968501399441777375997
42.3830075741104155679576729514
36.7720476746116309401854925339
30.879949380684193872445642564
24.6241868770122766453084983207
17.8585328147442827338656381273
10.2560740837250773064698602185
0


==> anc/WILS3HQF2/H2qPS30210.dat <==
# H2qPS30210
-41.4814814814814814814814814815
-41.4824489123369173657358349304
-41.4825132732959487162003076151
-41.4825818043759309352020307284
-41.4826547663430058077374947246
-41.4827324354621661298496881977
-41.4828151043477400936486741879
-41.4829030828541233634750283029
-41.4829966990080408466862854298
-41.4830962999835919134980668294
-41.4832022531212939000290905572
-41.4833149469922877847497099905
-41.4834347925088054751784593969
-41.4835622240819185484510580829
-41.483697700827491768840138195
-41.4838417078211492997646438884
-41.483994757402925095237789403
-41.4841573905321091543854052355
-41.4843301781926155949921336454
-41.4845137228489840569070699267
-41.4847086599528797402512474843
-41.4849156594996761011176326925
-41.4851354276343842594935392028
-41.4853687083058305944453084579
-41.4856162849675745430203886553
-41.4858789823235976474364166949
-41.486157668116277380492505863
-41.4864532549535797676767850145
-41.4867667021717574059922470113
-41.4870990177291177544239891359
-41.4874512601256236146416117056
-41.4878245403421960459185048361
-41.4882200237926014761108926065
-41.4886389322797107474647659604
-41.4890825459467088501467716265
-41.4895522052124999907540554561
-41.4900493126790824764910875037
-41.4905753349970498913390774909
-41.4911318046735965318022351203
-41.4917203218054524439173729327
-41.4923425557170320422436624449
-41.4930002464817345110837008396
-41.4936952063017671735605384438
-41.4944293207190567544835194158
-41.4952045496267486829010128111
-41.4960229280474506701131955824
-41.4968865666407317426470578232
-41.4977976518984182116046035538
-41.4987584459819086701455399809
-41.4997712861510343506748191026
-41.5008385837288906589105838539
-41.5019628225415302699424814544
-41.5031465567654058042324229828
-41.5043924081089468554785260778
-41.505703062247616077449397169
-41.5070812644241741511580829729
-41.5085298141176536214374397424
-41.5100515586756545088531766548
-41.5116493857949857386832734392
-41.5133262147253389891057401298
-41.515084986059546460744554137
-41.5169286499619899203523447884
-41.5188601526738414824049737909
-41.5208824211199709934506784889
-41.5229983454274923676291475846
-41.5252107591499814106180782999
-41.5275224169743181125092143233
-41.5299359696688226917076275491
-41.5324539360118006558263136031
-41.5350786714187200622814991879
-41.5378123329639449412769813213
-41.5406568404691724025875818923
-41.5436138333053965488499473678
-41.5466846225282790016797860931
-41.549870137938172927037556635
-41.5531708696256550880775048697
-41.5565868035312003355222055744
-41.56011735051351901386896882
-41.5637612683850070871411675966
-41.5675165763346725302860382921
-41.5713804611187460224354694438
-41.5753491743569119240743868507
-41.5794179202276673452575141727
-41.5835807328097024326328196875
-41.5878303422673742499985455035
-41.5921580290273128172129007035
-41.5965534650399585322015197099
-41.6010045411644094449125297477
-41.6054971796573976121951457831
-41.61001513068758016532028786
-41.6145397517347106044814952142
-41.6190497686697633860958679874
-41.6235210172468633767637737108
-41.6279261636710964257175491018
-41.632234402838158167676005008
-41.6364111327725828975774748588
-41.6404176037212711464582129839
-41.6442105402885348349010221346
-41.6477417349282797177003169553
-41.6509576110386713513557459268
-41.653798753835157899923713846
-41.6561994071095767368630702208
-41.6441496399927012858335244625
-41.5855348029158706152237905539
-41.5020545480459770117899886296
-41.402745448039694666782393334
-41.2924154756330195532876902393
-41.1739786690489600728327552396
-41.0493531270899332266743918169
-40.9198759840882255067821887071
-40.7865197222110162997344654294
-40.6500150661900876600499481139
-40.5109254913962433686368400444
-40.3696947567551006731902528535
-40.2266785004018409599776786664
-40.0821659653530622243147704686
-39.9363953693718956330438718412
-39.7895650450485605267875586175
-39.6418416846070468246812759451
-39.4933665540379147074298966738
-39.344260252308875524521386838
-39.1946264083987493252799141515
-39.0445545898282018629675897026
-38.8941226170393658006043934026
-38.7433984240123680018779042097
-38.592441568093442034703227167
-38.4413044656239721794445534074
-38.2900334110611430783035989531
-38.138669423551779931509494357
-37.9872489548173174218335056501
-37.8358044846831617577957657186
-37.68436502491979121409794961
-37.5329565477530006746584251744
-37.3816023520911099960115496312
-37.2303233779530975782024950666
-37.0791384775790979620003850675
-36.9280646501285667479690682977
-36.7771172456219228447942832661
-36.6263101427842166151193845955
-36.4756559046483474023832455557
-36.325165915128081217670731022
-36.1748504992451168448780823115
-36.0247190292646997736378985998
-35.8747800186413883824656647827
-35.7250412053853931031884169312
-35.5755096262185440235463006888
-35.4261916826879999137677819681
-35.2770932002378276925424295937
-35.1282194810975942724229796942
-34.9795753517283369100060858054
-34.8311652054658533627759203102
-34.6829930409160510541912681032
-34.5350624965845687630996116916
-34.3873768821609536767973373078
-34.2399392068246326770326459815
-34.0927522048943519195581185287
-33.9458183591035090416769201681
-33.799139921749901502452511057
-33.6527189339390579201855734423
-33.5065572431148343773913904446
-33.3606565190487807955979059074
-33.2150182684404396093482446257
-33.0696438482638302922718064988
-32.9245344779805606500316954564
-32.7796912507270023820542807202
-32.6351151435715303106639649009
-32.4908070269277439122980932815
-32.3467676732006885952023322268
-32.2029977647352202359062352566
-32.0594979011286789981626631064
-31.9162686059638448090560066747
-31.7733103330126399163632528177
-31.6306234719561397183368602293
-31.4882083536620787887284802603
-31.3460652550571315629690906186
-31.2041944036277515793248288258
-31.062595981580221619417694468
-30.9212701296877577828143276173
-30.7802169508499869194153279119
-30.6394365133878469188416633991
-30.4989288540949150257112440822
-30.3586939810643259209278011392
-30.2187318763087770425420031692
-30.0790424981896143463703204817
-29.9396257836696304980934944042
-29.8004816504029743734231492452
-29.6616099986744524609741721391
-29.5230107131994875528464782003
-29.3846836647950775251967894506
-29.246628711931257765777427368
-29.10884570217180662525624898
-28.9713344735122367782711645918
-28.8340948556224799938891617249
-28.6971266710010926478265136102
-28.5604297360472790934835490927
-28.4240038620565450267467374346
-28.2878488561453489981180722647
-28.1519645221097134445391814695
-28.0163506612223836159766555512
-27.881007072972780484222701727
-27.7459335557536826478322561645
-27.6111299074982590956811824875
-27.4765959262708862544430287323
-27.3423314108148007257107460741
-27.2083361610595613976662942179
-27.0746099785909913487287729066
-26.9411526670861132681774617343
-26.8079640327154099244887263043
-26.6750438845145780322087226426
-26.5423920347277930808088192471
-26.4100082991243632678627665232
-26.2778924972905216901675783539
-26.1460444528979865396375766171
-26.0144639939508084508244504721
-25.8831509530119216467855396855
-25.7521051674107204844297886628
-25.6213264794328948199541406393
-25.4908147364936757607008387659
-25.3605697912955673487961033647
-25.2305915019715690830394219628
-25.1008797322148285153433819865
-24.9714343513956020776595140895
-24.8422552346663454571871913848
-24.7133422630557019227086728871
-24.5846953235521077200878035821
-24.4563143091776877309919423644
-24.3281991190530717780677428065
-24.2003496584537220342066222812
-24.0727658388583247433210909301
-23.945447577989764691880148494
-23.8183947998491684060948203654
-23.6916074347434717247153646354
-23.5650854193069390601898665591
-23.438828696517035171353440209
-23.3128372157050254994445866475
-23.1871109325616579464445869315
-23.0616498091382572898609274953
-22.9364538138435431287419379653
-22.8115229214364632471290462122
-22.6868571130153164755266911241
-22.5624563760034224469335688215
-22.4383207041315800060945177857
-22.3144500974175413689235953615
-22.1908445621427153785753680086
-22.0675041108263003051086838658
-21.9444287621970345310891076888
-21.8216185411627421037669285143
-21.6990734787778394672604776126
-21.5767936122089596704652487285
-21.454778984698840936322228917
-21.333029645528617636632898229
-21.2115456499786434075022983189
-21.0903270592879683299061115698
-20.9693739406125847562933119502
-20.8486863669825494581650495522
-20.7282644172580832738026226991
-20.6081081760847433241768052121
-20.4882177338477571146844278903
-20.3685931866256024284342892534
-20.2492346361429118225206034349
-20.1301421897227757426210663943
-20.0113159602385137551505146509
-19.8927560660649791430831688346
-19.7744626310294581055184869054
-19.6564357843622210272224292031
-19.5386756606467797287947024643
-19.4211823997699012577479015612
-19.3039561468714256234179703025
-19.186997052293931902809589106
-19.070305271532294339486525131
-18.9538809651831674133880273527
-18.8377242988944363665564616662
-18.7218354433146673193515122007
-18.6062145740425888955012673849
-18.49086187157663518450920346
-18.3757775212645778991839390132
-18.260961713253273727516708234
-18.1464146424385511253475303838
-18.0321365084152591431725883025
-17.9181275154274993213546887804
-17.8043878723190602175496269956
-17.6909177924840727433172920116
-17.5777174938179031789103578465
-17.4647871986682995016688909878
-17.3521271337868055001025922236
-17.2397375302804560486665912302
-17.1276186235637658837157806522
-17.0157706533110232456574750658
-16.9041938634088988326169929048
-16.7928885019093796438807826389
-16.6818548209830364740613667832
-16.5710930768726330485803695862
-16.4606035298470840650910079985
-16.3503864441557687214089506917
-16.2404420879832056660792366944
-16.1307707334040947006970283904
-16.0213726563387299914647299572
-15.9122481365087890092668055424
-15.8033974573935009109449708438
-15.6948209061861975977314634937
-15.5865187737512502383146000468
-15.4784913545813936222275329942
-15.370738946755440312712401044
-15.2632618518963861955429423411
-15.1560603751299086701901074289
-15.0491348250432584009598398037
-14.9424855136445452371600151322
-14.8361127563224186218681559135
-14.7300168718061425374365208351
-14.6241981821260647815065872731
-14.5186570125744801290841943474
-14.4133936916668867132733788993
-14.3084085511036347487523574907
-14.2037019257319665272151068659
-14.0992741535084464320547668469
-13.9951255754617795498287338879
-13.8912565356560172978556132813
-13.7876673811541483400225240697
-13.6843584619820729259325900828
-13.5813301310929586613335493146
-13.4785827443319755998060281762
-13.3761166604014084364492748757
-13.2739322408261434833049538846
-13.1720298499195280130532425139
-13.0704098547495994716711770504
-12.9690726251056819818548689816
-12.8680185334653474866901866669
-12.7672479549617388169463875589
-12.6667612673512519051187894336
-12.5665588509815743146328394317
-12.4666410887600772031330119816
-12.3670083661225577942222387849
-12.2676610710023293921128394686
-12.1685995937996559381345501455
-12.0698243273515280766694115347
-11.9713356669017776706102226886
-11.8731340100715276826446159592
-11.7752197568299743183379169484
-11.6775933094654983099232843822
-11.5802550725571022057161714898
-11.4832054529461705189708812335
-11.3864448597085495816183259916
-11.2899737041269439425034327446
-11.1937923996636261463238367804
-11.0979013619334567283125127776
-11.0023010086772112606673693922
-10.9069917597352112896793893813
-10.8119740370212560073233044281
-10.7172482644968515076332356619
-10.6228148681457344863785662554
-10.5286742759486872522767578278
-10.4348269178586409291296507
-10.341273225776063740753043799
-10.2480136335246312842960790661
-10.1550485768271757124319488795
-10.0623784932819107608639974955
-9.97000382233892957455496615107
-9.87792500527697230397955875879
-9.7861424851804604614531522349
-9.69465670691679504713746643845
-9.60346811711391547460593462474
-9.5125771641381163468092584521
-9.4219842980721191548601982022
-9.33168997069339599420401088785
-9.24169463545274241540789358058
-9.15199874745309654994277661176
-9.06260276342860167489983877052
-8.97350714172390940454059081073
-8.88471234227372072088398829421
-8.79621882658256208014965543156
-8.70802705770479385676785533246
-8.62013750022484841180121372313
-8.53255062023769509796913613843
-8.44526688532952953899386092007
-8.35828676455868454666934554589
-8.2716107284367600648644660203
-8.18523924890996955558560251485
-8.09917279934070026821730691723
-8.01341185448928485911147784158
-7.92795689049598185478467563124
-7.8428083848631624780904885756
-7.75796681643770138284096804728
-7.67343266539356886844094082436
-7.58920641321462217215537828877
-7.50528854267759346263783265972
-7.42167953783527218429303939731
-7.33837988399987942791578977892
-7.25539006772663202882854345846
-7.17271057679749411942012759993
-7.09034190020511388855600821481
-7.00828452813694332577623504047
-6.92653895195953875350973815841
-6.84510566420303997570266755598
-6.7639851585458258962729671169
-6.68317792979934448565136671029
-6.60268447389311499833647588219
-6.52250528785990036886126682373
-6.4426408698210477378169499113
-6.36309171897199508357620127266
-6.28385833556794195905518090696
-6.20494122090968344153188204253
-6.12634087732959954047446391956
-6.04805780817781130551277779701
-5.97009251780848560279480927024
-5.89244551156629787665884089545
-5.81511729577304686095260802096
-5.73810837771442005503051061915
-5.66141926562690814960667137186
-5.5850504686848666098300962886
-5.5090024969877226449218342585
-5.43327586154732581547141281087
-5.35787107427544055102974526708
-5.28278864797137887195717234494
-5.20802909630977163058753637795
-5.13359293382847660765159848632
-5.05948067591662182056528957991
-4.98569283880278242062999713883
-4.91222993954328957641325424287
-4.83909249601066976057888946048
-4.76628102688221287721613223696
-4.69379605162866768627769809474
-4.62163809050306300107797629738
-4.54980766452965315392470212126
-4.47830529549298624386161906576
-4.40713150592709369918642876785
-4.33628681910479970587868995126
-4.26577175902714907132725428993
-4.1955868504129521107873924011
-4.12573261868844516182512132746
-4.05620958997706534962162262712
-3.9870182910893382434153319983
-3.91815924951287706155464438832
-3.84963299340249209962162802573
-3.78144005157040907286814570171
-3.7135809534765950807818603471
-3.64605622921919091797231847474
-3.57886640952504847173826513685
-3.51201202574037196264819165535
-3.44549360982146180023853133736
-3.37931169432555984150960915315
-3.31346681240179485528015801594
-3.24795949778222701064870169969
-3.18279028477299022280616044123
-3.1179597082455312042504682459
-3.05346830362794408407262724346
-2.98931660689639947241630626222
-2.92550515456666686146167381582
-2.86203448368572926835050716735
-2.79890513182348903935561587115
-2.73611763706456374830514477616
-2.67367253800017113580326851863
-2.61157037372010204914505205501
-2.54981168380478035600672767792
-2.48839700831740881800522753452
-2.42732688779619992306441131054
-2.36660186324669068820193962215
-2.30622247613414045686206052425
-2.24618926837601072726759160176
-2.18650278233452606045098095639
-2.12716356080931512865139902745
-2.06817214703013097663422504892
-2.00952908464964958020291509166
-1.95123491773634579773293289232
-1.89329019076744582196504086072
-1.8356954486219552505526279179
-1.77845123657376190496672391724
-1.72155810028481253832473712998
-1.66501658579836258352655986935
-1.6088272395322981037563139362
-1.55299060827252911794143576729
-1.49750723916645348415480149835
-1.44237767971649053420192171105
-1.38760247777368366275563767406
-1.33318218153137108438695448287
-1.27911733951892398169436621108
-1.22540850059555127745696376124
-1.17205621394417027333045222991
-1.11906102906534240707161065189
-1.06642349577127338961735680613
-1.01414416417987699256107147529
-0.962223584708901765662812384222
-0.910662308070119973003114191291
-0.859460885263578045243817389648
-0.808619867571907854195369529581
-0.758139806554698124509854155742
-0.708021254042925305824167168363
-0.658264762133443237069801351455
-0.608870883183530942946125386263
-0.559840169805497910724345010682
-0.511173174861346203610985703859
-0.462870451457488774854196355129
-0.414932552939523354624883182855
-0.367360032887061289449067462817
-0.320153445108610721609327589587
-0.273313343636513503473127266883
-0.2268402827219352491456223442
-0.180734816829907933185537681653
-0.134997500634424453366254742726
-0.0896288890135845816116763795863
-0.0446295370447917342890472415459
0


==> anc/WILS3HQF2/H2qPS30300.dat <==
# H2qPS30300
102.432898693735939365999544493
102.428200456486733455282589895
102.427876277814265079094464486
102.427530077873151396871904943
102.427160389065426735788601179
102.426765648296735889910493502
102.426344190951755868691664126
102.425894244505140678974683136
102.425413921747234643995010937
102.424901213602727292976008116
102.424353981519304475281896074
102.423769949402184978730036454
102.423146695069218546909740114
102.422481641199958862753835403
102.421772045750812961074417733
102.421014991807005932291537291
102.420207376840686097538729101
102.419345901343030639578462182
102.418427056796694707770000891
102.417447112953378221316381774
102.416402104379664141212135959
102.415287816232610289525355556
102.414099769224854571224872343
102.412833203737221722940689784
102.411483063034999853019244974
102.410043975542188819123389378
102.408510236126112119484023513
102.406875786342832137950890074
102.405134193591818496194060161
102.403278629126294724666635363
102.40130184486363389990634557
102.399196148938094438555154664
102.396953379936088777433643133
102.394564879752066921514855326
102.392021465000981425325379285
102.389313396921188882570104429
102.386430349699545085871306439
102.383361377148377479103791465
102.380094877661981388197043293
102.376618557378299140191119027
102.372919391469518350286231064
102.368983583483483689730268958
102.3647965226560733004939486
102.360342739113066404598736865
102.35560585687854414346228405
102.350568544605544839837856017
102.345212463943563375590112459
102.339518215456570130518131918
102.333465282004558198604971045
102.327031969501241142827209654
102.320195344960452734670408601
102.312931171744083052523765016
102.305213841925062943202773294
102.297016305680025112985958231
102.288309997627872016757557028
102.279064760032618438884499803
102.269248762791603648385957113
102.25882842013354103004606252
102.247768303954952280177185944
102.236031053728382141326177523
102.223577282921475148613400231
102.210365481872588224390078715
102.196351917076185690655685857
102.181490526839892985043606822
102.16573281328485159475313673
102.149027730672002638858462962
102.131321570049214607598622247
102.112557840227848341324600722
102.09267714511250704730695926
102.071617057424439296335260304
102.049311988877436628958183618
102.0256930568851816048269954
102.000687947900941516445734012
101.974220777514348557136649902
101.946211947455834697732104962
101.916577999687167440862780911
101.88523146778652018689192964
101.852080725868655469953754356
101.81702983531513328488282948
101.779978389625994389694348777
101.740821357743101990253201626
101.69944892623622017936166287
101.655746340785897816834803917
101.609593747442208588039031695
101.560866034185223979443924488
101.509432673361566319855152155
101.455157565621243938845812139
101.397898886029879806953091035
101.337508933082997388387813228
101.273833981400717634312833286
101.206714138932435728580985092
101.135983209551047767899815001
101.061468561964205916186278178
100.982991005914852506361935993
100.900364676683689462329802969
100.813396928940836985662626321
100.721888241021040054123291766
100.625632130714432459584944319
100.524415083670791867521708418
100.418016495506785603786113809
100.306208628679881394457447906
100.188756585145887801283839243
98.8612594768038807770874664342
97.7939017944006087714786963304
96.8762422900428690276417514334
96.060310466297761073413457627
95.3196546424304686158829437329
94.6377124041222897955321051914
94.0032431501035109832442567207
93.4081779818946262641961717801
92.8464796587673438363059636613
92.3134844329974972044789222023
91.8054968778570643598490379199
91.3195275777084969006433464669
90.8531162664207602148411792552
90.4042085153770906711207094257
89.9710673039799266746722752685
89.5522080662182629781904767769
89.1463499837370678350783725762
88.752378797056454207097698731
88.3693179569967863003230919011
87.9963059287383966943243308245
87.6325781105148958124994915344
87.2774522650764507399191247338
86.9303166610782343270542986145
86.5906203304448842467864839492
86.2578649961942986770980607834
85.931598332311707805710456525
85.6114082956470253343915467759
85.2969183279124728684093359114
84.9877832694426055034267904185
84.6836858594323309398832563677
84.3843337226900041571788698129
84.0894567625239528222618603606
83.798804894656115331912146596
83.5121460690703970647134994303
83.2292645362246345963695934937
82.9499593216550917229803520101
82.6740428791098180907233692232
82.4013398972863043001938171594
82.1316862392670767879477441946
81.864927997034383059315244726
81.6009206461491922214621576744
81.3395282879151952896268534456
81.0806229682054350710078276026
80.824084063678767675552667406
80.5697977274120575951333065582
80.3176563870669594898039041561
80.0675582896335712956801455796
79.8194070875763899630008585553
79.5731114618745682135188285974
79.3285847780177683165642410853
79.0857447715067364945764548717
78.8445132598270609202647573601
78.6048158782261371274957228368
78.3665818369360168022348892531
78.12974369775593267051567987
77.8942371681440248795201222205
77.6600009111732924190452043277
77.4269763698863819693620469934
77.1951076047411505405560181282
76.9643411429770776823457375885
76.7346258388541690907646442554
76.5059127438232060030514909967
76.278154985780946288377829336
76.0513076566477912073024757866
75.825327707579882676138289497
75.600173851193780491381140695
75.3758064702408129978190631503
75.1521875322207834852836519041
74.9292805094717141699327174263
74.7070503043143841378197542359
74.4854631788681442292199967215
74.2644866891883730443071670355
74.0440896234064124949880460322
73.824241943580271890983991476
73.6049147309891521196387238315
73.3860801346272106097973241686
73.1677113226722223784573104708
72.9497824367231205367514138081
72.7322685486170222795145705095
72.5151456196514412735254245496
72.2983904620511117212069005063
72.0819807025313425618397336633
71.8658947478212059795375793034
71.650111752020252582191966133
71.4346115856719341979480644575
71.2193748064455914862106890278
71.0043826313268053996680990307
70.789616910223188621012111623
70.5750601008993677872542722661
70.3606952451610354933982956593
70.1465059462135828901198644772
69.9324763471260042215141738247
69.7185911103355344285435003399
69.5048353981328764833988890983
69.291194854071929341476601094
69.0776555852516700192344017879
68.864204145421301183452803188
68.6508275188629730652058825821
68.4375131050093497680641969583
68.2242487037560136584194527986
68.0110225014312953032170946302
67.7978230573883770348831783055
67.5846392911868077475968855516
67.3714604703325318174005986064
67.1582761985474478020422296652
66.9450764045412656954157120334
66.7318513312600670176867887191
66.5185915255874955273310262194
66.3052878284759264533659407026
66.0919313654862867405083325584
65.8785135377164350880884598864
65.6650260130991651537184346889
65.4514607180519742457319956834
65.2378098294617487071748263198
65.0240657669884611084370321602
64.8102211856728580126486042131
64.596268968833944778747128501
64.3822022212428495996008262735
64.1680142625603764014002323758
63.9536986210262387341723975235
63.7392490273886074784622389611
63.5246594090632069572162691028
63.3099238845117595326277816243
63.0950367578301104421042101235
62.879992513536864758215950352
62.6647858115538390479375933315
62.4494114823700735047975284059
62.2338645223815678390372418655
62.0181400893992977095762721896
61.802233498318439520686449959
61.5861402169420814277434811047
61.3698558619530287396710357395
61.1533761950276238156260527124
60.9366971190857951877935431907
60.7198146746718290780623669399
60.5027250364606197166782317785
60.2854245098844038498278753032
60.0679095278752204110529702811
59.8501766477185593401669452113
59.632222548013874720246452963
59.4140440257378374751459627215
59.1956379934063924869426114765
58.9770014763318647715078760943
58.7581316099715298675444663857
58.5390256373642253890980330595
58.3196809066517342682441062038
58.1000948686818160456172198402
57.8802650746899010939774290116
57.66018917405659429850660949
57.439864912138259855454302634
57.2192901281680778524129873392
56.9984627532250765006929590837
56.7773808082687516238104619219
56.556042402236987567265567463
56.3344457302050913665916383395
56.1125890716038450591039908641
55.8904707884945696999640751032
55.6680893238992791803626069715
55.4454432001840825661925767917
55.2225310174940705879436785508
54.9993514522379953129874893889
54.7759032556211221048745206122
54.5521852522246998950467569412
54.3281963386305597248557455581
54.1039354820894126150266026483
53.8794017192314762320560723656
53.6545941548181156846324172551
53.4295119605332372285018525531
53.2041543738132248085728166171
52.9785206967142583389891145329
52.752610294815899525625353142
52.5264225961598759752260215139
52.2999570902230374099015860195
52.0732133269234991083438339393
51.846190915659027314432223169
51.6188895243767593737445225762
51.3913088786733878583750693279
51.1634487609249729958242964919
50.935309009445581400124605492
50.7068895176739814807586249651
50.4781902333876570418469850631
50.2492111579434305418679779246
50.0199523455440163211374593299
49.79041390252985187590091448
49.5605959866955820169749374028
49.3304988066305965477111587634
49.100122621083046978563102595
48.8694677383467918094086527094
48.6385345156707430996141407414
48.4073233586901094512441240269
48.175834720879052192591503618
47.944069103024292505348266047
47.7120270527192275256395568852
47.4797091638781331016428412654
47.2471160762700499420011515399
47.0142484750719683717469744928
46.7811070904409448567381035079
46.5476926971048008932305617354
46.3140061139710718146193207529
46.080048203753889569961421987
45.8458198726184996050774821244
45.6113220698431276523145626611
45.3765557874979275341062964648
45.1415220601407560321580502212
44.9062219645295354915597890622
44.67065661935097913985818035
44.43482718496546812695423021
44.1987348631678830539183487932
43.9623808969642062781996901468
43.7257665703637245795519595746
43.4888932081866748651849169337
43.2517621758871885036876057249
43.0143748793914026243363194499
42.7767327649506193203949425887
42.5388373190094061705961123028
42.3006900680885438606217377728
42.0622925786827389643915411708
41.8236464571730321515197064563
41.5847533497538442405469537819
41.3456149423746146356089675559
41.106232960695998785191715387
40.8666091700606034037418176438
40.6267453754782503184440147749
40.38664342162577196289692012
40.1463051928613537553576812276
39.9057326132534508905732970559
39.6649276466243194601483531658
39.4238922966082143164316377033
39.1826286067243187289421841262
38.9411386604644836707443709548
38.6994245813958675357622757483
38.4574885332785802481869500536
38.2153327201984491038774520525
37.9729593867150373036585637511
37.7303708180250600230806770607
37.4875693401413570367372727939
37.2445573200875954027114864172
37.0013371661088905401702375878
36.7579113278985492275913869881
36.5142822968411536387524678466
36.2704526062722215477793255791
36.0264248317546943038873297817
35.7822015913725211329701698399
35.5377855460416258004152413584
35.2931793998385597025652583583
35.0483859003471640799377208571
34.8034078390235833023379330826
34.5582480515799911050187595131
34.3129094183874122988370839699
34.0673948648980438809971537156
33.8217073620875016839616442662
33.5758499269174417685784333858
33.3298256228190297463487116685
33.0836375601977561609946638973
32.8372888969601220302449412963
32.5907828390627457076774131422
32.3441226410844704378876962628
32.0973116068220814165177930545
31.850353089910271904384226248
31.6032504944665300612781944503
31.3560072757616517440842915042
31.1086269409166196450800080325
30.8611130496266259247171722453
30.6134692149130540200354060044
30.3656991039042756928668888395
30.1178064386461617359709380791
29.8697949969432492025916625116
29.6216686132315546962444254211
29.3734311794840722921951932046
29.1250866461500462089773273116
28.876639023129162566497499
28.6280923807818616269522571937
28.3794508509770319979496919762
28.1307186281784115787997281065
27.881899970571086759679478876
27.6329992012295517630818741795
27.3840207093288642876320793097
27.1349689514005120335862987366
26.8858484526346875337082664165
26.6366638082307562799514747094
26.3874196847977957449993186679
26.1381208218071808920027199432
25.8887720330992955158823532478
25.6393782084465586639809301479
25.3899443151750718723697487601
25.1404753998473164902264217743
24.8909765900084614486744877402
24.6414530959989810026342376256
24.3919102128364298185658499522
24.1423533221693799291119948015
23.8927878943066912111898098996
23.6432194903254649074778705471
23.3936537642612191050496026998
23.1440964653840268796554146285
22.8945534405645729548339533884
22.6450306367343142382209472677
22.3955341034441745992204522197
22.1460699955264659569894018737
21.8966445758650084399526995702
21.6472642182787154713814251379
21.3979354105242466880433895807
21.1486647574236486261288686435
20.8994589841232949460064098825
20.6503249394908186451455996226
20.4012695996571562154221945791
20.1523000717112777370539768315
19.90342359755566559794924794
19.6546475579311302670575346704
19.4059794766201175866123235025
19.1574270248382719591373515915
18.9089980258246775304039796104
18.6607004596419093513477910524
18.4125424681977933312080862154
18.1645323605016028626898098933
17.9166786181683171594268735749
17.6689899011855380745435428012
17.4214750539587156466325019095
17.1741431116514758133885614233
16.9270033068390854954512679837
16.6800650764944404308462705195
16.4333380693274307019542076305
16.1868321535001400750821568078
15.9405574247420817292911639731
15.6945242148915799648450175453
15.4487431008914921635871184283
15.2032249142697468147698752866
14.9579807511376733762016555093
14.7130219827418423610568024268
14.4683602666081466467411345661
14.2240075583201684264880500326
13.9799761239775253195825899097
13.7362785533839133861077439131
13.4929277740190089199917802384
13.2499370658533057851417225331
13.0073200770704086196521232945
12.7650908407673405094763272189
12.5232637927101322056362234776
12.2818537902294250626945778992
12.0408761323491407959437580771
11.8003465812505619513437758128
11.5602813851845591135857300134
11.3206973029563461986611626779
11.0816116301202195187735658338
10.8430422270364437581411000972
10.6050075489590260438621382416
10.3675266783418450050545520027
10.1306193595717992076956623005
9.89430603636168885833957942525
9.65860789206289352261286195865
9.42354689318908467527440710462
9.18914583647784003700328025176
8.9554283998578488990042794387
8.72241919773629816681323477832
8.49014384107506489816831334882
8.25862900278678142483423471662
8.02790248905421212663681355248
7.79799331726053501220791015765
7.56893180131630120879542390144
7.34074964528378906963186625233
7.11348004633453107197756786501
6.88715780823509979534256788708
6.66181946674490145413048611396
6.43750342853409250881158679775
6.21425012549774672454165703718
5.99210218666404030711998973366
5.77110463028212055974035541636
5.55130507914555624810897809353
5.33275400278044025207065668548
5.1155049908299218162546346722
4.89961506283377137796451562693
4.68514502067785997932584588305
4.47215985133409839913715394233
4.26072918920637242626692673578
4.0509278495500018355917708051
3.84283644718775833161760100967
3.63654211830609081588420923703
3.43213936776159716136119620817
3.22973107045576287858024593771
3.02942966351152327204582133647
2.83135857702980119010530249165
2.63565396632990854466083568237
2.44246682960519103398367402316
2.25196562464342862555870414584
2.06433954103596955966525103765
1.87980264713064022675382466482
1.69859922540115764169969524194
1.52101075548249871887888431933
1.34736523523693837259694212116
1.17804990966369171505780456765
1.01352912523759287292449108008
0.854370185086543443585206666402
0.701282266829176500068027223931
0.555177880173128216556243770424
0.417276039327596125596080056513
0.289290078559699378688203427259
0.173810529007042850697221166759
0.0752321245113438636391857513132
0.00280205231898538347293030749664
0


==> anc/WILS3HQF2/H2qPS30310.dat <==
# H2qPS30310
1.18518518518518518518518518519
1.18515283233570731891657864995
1.18515039992406139335497409906
1.18514778587729227677730117631
1.18514497674166044477740440059
1.18514195807661254957722038336
1.18513871438326735424083922133
1.18513522902779730571888190227
1.1851314841593485563808087713
1.18512746062211790840397236461
1.1851231378611792242456939517
1.18511849382162422075413314708
1.18511350484055314009390859461
1.18510814553141945763957962158
1.18510238866019942938889255598
1.18509620501282177707913819534
1.18508956325325502935750584106
1.18508242977160984660144567422
1.18507476852157091283390304456
1.18506654084642753089099099409
1.18505770529292374932441338098
1.18504821741209751645510582031
1.18503802954622382555540533508
1.18502709060091890414512376826
1.18501534580140102026525087935
1.18500273643183823118625894057
1.184989199556644178425253929
1.18497466772250962143289928205
1.184959068639879576154554172
1.18494232484250345014572339059
1.1849243533235982002853804054
1.18490506514707203066455410884
1.18488436503215823634992262407
1.18486215090970521416676069968
1.18483831344825912672292817574
1.18481273554795993484634874365
1.18478529180014921306127624104
1.18475584791045903227566627239
1.18472426008301492675633449628
1.18469037436324224652037229053
1.18465402593661371480889192698
1.18461503838051644342518210812
1.18457322286624868467159535925
1.18452837730797989546949379142
1.18448028545532193674970498286
1.18442871592596411297422011251
1.1843734211746199626457215841
1.1843141363943189399775063657
1.18425057834585109195326865219
1.1841824441109372611290665988
1.18410940976445097996854663194
1.18403112896076083893113385018
1.18394723142899350906838648093
1.18385732137173761666783171588
1.18376097576141717987295649008
1.18365774252826025061934122174
1.18354713863347374068623746438
1.18342864802090919310862599865
1.18330171944016660758548929609
1.18316576413373454179789987381
1.18302015338040488451168398192
1.18286421588683033146061766948
1.18269723501871221027567099593
1.18251844586271654752336425313
1.18232703210981794798131176594
1.18212212275036492580200715795
1.18190278857074793207797049886
1.18166803844113380549773562991
1.18141681538330929291201745987
1.18114799240725344473912035296
1.18086036810463614748555340275
1.18055266198702015763903539485
1.18022350955612940123414305575
1.17987145709313998771030953726
1.17949495615355569974783402911
1.1790923577538503912880540286
1.17866190623569989311133349835
1.17820173279329026504034556672
1.17770984864888258440542614628
1.17718413786154244758506104405
1.17662234975371102183759496767
1.17602209094011038724609614271
1.17538081694334617343366645101
1.17469582338050280891816633993
1.17396423670502932529949069701
1.17318300448829543799486510207
1.17234888522536798319511663674
1.1714584376498267189445721496
1.17050800954281653674067930666
1.16949372602203133492813691766
1.16841147729695470325702019971
1.16725690587745609607731037287
1.16602539322377059841913528572
1.16471204582698821772176548305
1.1633116807104574828034424495
1.16181881034398059272380903828
1.16022762696435582961579050875
1.15853198629771944242765791549
1.15672539068126512679973545316
1.1548009715842851204453686088
1.1527514715310922290737432358
1.15056922543125480330762889914
1.1240121407994377063406560264
1.10042283880809176881141453162
1.07872659228804806443339039435
1.05841574416966009484178590864
1.03919286563384441276981904566
1.0208624521473769914911295708
1.00328627521406219157533428289
0.98636152105585395339824710321
0.970008803527894239382295283553
0.954165036703895012351546992699
0.938778929713333490232417673295
0.923807999211677562197981382417
0.909216510134501362970940101467
0.894974010312801033963801406314
0.881054259402626012049106544535
0.867434427973817750438978040151
0.854094486725485728517891265678
0.84101673264618352451342574231
0.82818541583426877513793760929
0.815586441643423910609483903275
0.80320713009819406840882127158
0.791036019475967514937229401819
0.779062704388886961883460852047
0.76727770112892332370026125686
0.755672334785549530603307909452
0.744238643919347934365303137641
0.732969299517001299167990045801
0.721857535658636831706644755551
0.710897089862945729069659037885
0.700082151484685802448644742793
0.689407316855545829142054658795
0.678867550106201207023051135066
0.668458148801639929891296175207
0.658174713675910580593920965043
0.648013121875558775104988899734
0.637969503220081545115251539253
0.628040219067961173681860863258
0.61822184344222099092060483695
0.608511146123034014241234820705
0.598905077459079018722623114875
0.589400754685924024100675808522
0.579995449570173655360578210857
0.570686577223589342955701248717
0.561471685952789834884134417216
0.552348448028191327140165652222
0.543314651271136206741137704675
0.534368191371159139154576239576
0.525507064856432360860874423994
0.516729362649931233792644421752
0.508033264152022568793991503562
0.499417031797212739701976689256
0.490879006038874374220276452539
0.482417600721043917011770029473
0.474031298800967933601499264691
0.465718648390074214414052358565
0.45747825908453887582135734637
0.449308798559683700121914580574
0.441208989405128813664612555649
0.433177606179995200943653301297
0.425213472669542580345984720119
0.417315459326477528090248270161
0.409482480881805783677181893631
0.401713494111558257312888175388
0.394007495747015448637511263066
0.386363520517209630666225447446
0.378780639313515387464110544391
0.371257957467061740861492388713
0.363794613130526011708508432699
0.356389775756611901838819449011
0.349042644666181778494967888428
0.341752447699614279239294836841
0.334518439945500552174396400255
0.327339902541282204132933629666
0.320216141540877054281481989001
0.313146486844740100018027535506
0.306130291188171116547668737769
0.299166929184010932130857481117
0.292255796416169096234575430305
0.285396308580699441214777900308
0.278587900671389637856905291893
0.271830026207058666672134587815
0.26512215649796431035889654427
0.258463779948913224990479856688
0.25185440139684056951806198935
0.245293541480786085145229880386
0.238780736042340278085025522773
0.232315535554769189672184758165
0.225897504579150229918630908112
0.219526221245965686300256794554
0.21320127676070568198014354215
0.206922274932129342052782169423
0.200688831721922449694277370348
0.194500574814572583457780327853
0.188357143206359207134949806814
0.182258186812426963625294949257
0.176203366090975983205742902166
0.170192351683663788814270087173
0.164224824071369760637779775162
0.158300473244522700565016379452
0.152418998387261168359998113588
0.146580107574676169347111915007
0.140783517482544037555198892598
0.135028953108871852189790547702
0.12931614750669509476762159087
0.123644841527571910467447595005
0.118014783575254748828273787588
0.112425729369049822956623599415
0.106877441716402542678412388135
0.101369690294272989792567560508
0.0959022514388897451249439521248
0.0904749079434930690354557941345
0.0850874488636996911683806169181
0.0797396693301413843682141418154
0.0744313703680481764523098979872
0.0691623587234645791178182120523
0.0639324466958036660301116562764
0.0587414519764592862287215484592
0.0535891974932112228309293774691
0.0484755112601717638305730055573
0.0434002262330350000176339429028
0.0383631801694022587368747093763
0.0333642154939684713936879060931
0.0284031791683650036423949021938
0.0234799225654645930037719937785
0.0185943013479635790824278277113
0.0137461753510656135485077246772
0.00893540846909953492720221216112
0.00416186854591211888419607471882
-0.000574572731116002258529204574189
-0.00527403993357578902890793498623
-0.00993665399119437295131322355425
-0.0145625322877901098083855000983
-0.019151788754143384584059312316
-0.023704533957902697231310826456
-0.0282208751906401141215170345541
-0.0327009165521650108234377083565
-0.0371447590322001408686126759684
-0.0415525005895194266367380400446
-0.0459242362286424677195787989969
-0.0502600580741765853311842894437
-0.0545600554428932556490237497098
-0.0588243149136220183430160158799
-0.063052920395041367691471177996
-0.0672459531914427320215408526091
-0.0714034920665404128368484896894
-0.0755256133053972786138206417547
-0.0796123907745330811431159493114
-0.0836638959802794762814986000854
-0.0876801981254431783801069335533
-0.0916613641643361512508506246501
-0.0956074588562293315419786932899
-0.099518544817284086441010075889
-0.103394682571013420711725046115
-0.107235930597322862559657288135
-0.111042345380178968396677570751
-0.114813981453951488238865504325
-0.118550891448473421511926112474
-0.122253126132861463015360887308
-0.125920734458137686525096861843
-0.129553763598691735047136339443
-0.13315225899262127834808414615
-0.136716264380987056567544983874
-0.140245821846017450144140200975
-0.143740971848296197827336587613
-0.147201753262965623240485973701
-0.150628203414976523508008332398
-0.154020358113414718215742422328
-0.157378251684933150935855657395
-0.160701917006317376348983495688
-0.163991385536211251395994112039
-0.167246687346028676768888958849
-0.170467851150076303396191542021
-0.173654904334911225489915757508
-0.176807872987956825395700875229
-0.179926781925399114215746629686
-0.183011654719385124335115374762
-0.186062513724544154038613942894
-0.189079380103851938899400262392
-0.19206227385385712816755756859
-0.195011213829288775673153494989
-0.197926217767062912535980659286
-0.200807302309705652058027631004
-0.20365448302820968443860818327
-0.206467774444340449325676200794
-0.209247190052407726682656013905
-0.211992742340517860040525383411
-0.214704442811321319999523810775
-0.217382302002269828968026513012
-0.220026329505396799744419386465
-0.222636533986634389867867818902
-0.225212923204680039930247694626
-0.227755504029424946534678548196
-0.230264282459956518620585004845
-0.23273926364214647879779733607
-0.235180451885835898520260850144
-0.237587850681628096789845457495
-0.239961462717299986046442533918
-0.242301289893842115432034116852
-0.24460733334113734019853611716
-0.246879593433287736170303694
-0.249118069803599079402943919392
-0.251322761359231923052438942457
-0.253493666295528025554644082552
-0.255630782110020616106262287671
-0.257734105616136724743905871402
-0.25980363295659955466466355741
-0.261839359616538633463001789987
-0.263841280436315247333828981011
-0.265809389624070437684044053005
-0.267743680768002622692980349942
-0.269644146848381696867465125219
-0.271510780249306259264238370834
-0.273343572770210425527968225614
-0.275142515637126489955499316759
-0.276907599513709521195840801546
-0.278638814512029798690916193434
-0.280336150203138826324543606504
-0.28199959562741449475642189667
-0.28362913930469080436319098891
-0.285224769244177406387812155566
-0.286786472954174070617845605671
-0.288314237451585043486946544269
-0.289808049271238120743940509317
-0.2912678944750131235893384509
-0.292693758660784336276228363118
-0.294085626971181336453890661063
-0.295443484102172526847330356802
-0.296767314311475558069363861278
-0.29805710142679871731489894202
-0.299312828853917246256098181931
-0.300534479584588443514009437831
-0.301722036204309302503835093877
-0.302875480899920334118992318441
-0.30399479546705912551981927559
-0.305079961317467091116970773394
-0.306130959486152779582227296422
-0.307147770638415011279680987395
-0.308130375076729033791016082936
-0.309078752747498799116547632478
-0.309992883247678384579064586761
-0.310872745831265500354000433908
-0.311718319415669949813957510783
-0.312529582587959834428206404306
-0.313306513610988222721540983332
-0.314049090429402932697744586348
-0.314757290675542009099627400709
-0.315431091675217410841490908777
-0.316070470453389359844863969902
-0.316675403739733740270774334246
-0.317245867974104876710344027031
-0.317781839311895961211044621739
-0.318283293629299342021588717313
-0.318750206528468831579302580414
-0.319182553342586137487040781139
-0.319580309140833467981289845364
-0.319943448733274312629916241047
-0.320271946675644349669652556955
-0.320565777274054383454179872887
-0.320824914589607168889470424867
-0.321049332442929934441376755852
-0.32123900441862437127026263368
-0.321393903869635813239177065504
-0.321514003921543290917469013377
-0.321599277476772102223950246445
-0.321649697218730502987139511668
-0.321665235615872082410395374716
-0.321645864925685351183683486129
-0.321591557198612033749280881666
-0.321502284281895520974944815817
-0.321378017823360905185070246697
-0.321218729275127986119246671493
-0.32102438989725860390049637362
-0.320794970761339623475367278631
-0.320530442754002864208904740927
-0.320230776580383238354149566945
-0.319895942767516332943855677194
-0.319525911667676641248049589964
-0.319120653461657622282103272487
-0.318680138161994739914149012029
-0.318204335616132606886637865763
-0.317693215509537333514032906504
-0.317146747368755155927100609599
-0.316564900564418394484719769453
-0.31594764431419976934787330657
-0.315294947685716077189399631699
-0.31460677959938221057955948957
-0.31388310883121647972439740502
-0.313123904015598174924520617964
-0.312329133647978287349857025858
-0.311498766087544285474908612186
-0.310632769559839824772631843493
-0.309731112159340249006577308196
-0.308793761851984722672597242363
-0.307820686477665815803845053897
-0.306811853752677344443577267646
-0.305767231272121252582290324413
-0.304686786512274304214294734547
-0.303570486832915337347493294132
-0.302418299479614737218310981611
-0.301230191585981920087754699283
-0.300006130175882721451962256191
-0.298746082165613680199779202261
-0.297450014366043408175114134171
-0.296117893484718159242303920924
-0.294749686127932799362487432375
-0.293345358802767811508903439855
-0.291904877919092955969105265931
-0.290428209791538193618467363486
-0.288915320641432467093576758669
-0.28736617659871092243793692844
-0.285780743703791141727888931846
-0.284158987909418945406036225581
-0.282500875082484311545235646872
-0.280806371005807948031098524945
-0.279075441379899042677857521611
-0.277308051824684705574528184168
-0.275504167881211607488861089241
-0.273663755013320307929166395482
-0.271786778609292756472410698381
-0.269873203983473441204930961226
-0.267922996377864648583752454364
-0.265936120963696289706077769492
-0.26391254284297073886643763204
-0.26185222704998312137982660823
-0.259755138552817478949607722746
-0.257621242254819232355929085481
-0.25545050299604435292886759812
-0.253242885554685646145654990453
-0.250998354648476542748441363638
-0.248716874936072785013534641381
-0.246398411018412388210472330468
-0.244042927440054249865310243516
-0.241650388690495772182947002574
-0.239220759205469855884055396688
-0.236754003368221616769287140541
-0.234250085510765169532990925251
-0.231708969915120816706975714597
-0.229130620814532974118205853724
-0.226515002394669157889175435564
-0.223862078794800351792617100835
-0.221171814108963067689789588924
-0.218444172387103405830584627725
-0.215679117636203415970911310997
-0.212876613821390054565154934483
-0.210036624867027027715950587172
-0.207159114657789804107123667484
-0.204244047039724076805572384837
-0.20129138582128794759131980136
-0.19830109477437810235923753819
-0.195273137635340241128404112761
-0.192207478105964021293141818436
-0.189104079854462767950978545266
-0.185962906516438200444672058637
-0.18278392169583041965564483891
-0.179567088965853396082400389266
-0.176312371869916194327479820984
-0.173019733922530165298081811511
-0.169689138610202333196477722558
-0.166320549392315200234729901595
-0.162913929701993187951941657653
-0.159469242946955930039360817957
-0.155986452510358627687204408966
-0.152465521751619674655198267758
-0.148906414007235755534708428026
-0.145309092591584617012203497183
-0.141673520797715708359896612264
-0.137999661898128883868083445678
-0.134287479145541356493273267176
-0.130536935773643088625098838068
-0.126747994997840802571623794605
-0.122920620015990790125518227325
-0.11905477400912069740115754099
-0.1151504201421404580235665982
-0.111207521564542544702866859195
-0.107226041411091706241110033629
-0.103205942802504354090753055808
-0.0991471888461177597142345504827
-0.0950497426365492211808732073084
-0.0909135672563453546793758591174
-0.0867386257766216639204003400345
-0.0825248812576925377526778866228
-0.0782722967496918237170033673013
-0.0739808352931841227138185618874
-0.0696504599197669474610410426289
-0.0652811336526638849681525770946
-0.0608728195073089008493059873862
-0.0564254804919219209413129353448
-0.0519390796080758233808366375289
-0.0474135798512549720279564768693
-0.0428489442114054198995426219315
-0.0382451356734769090946475506742
-0.0336021172179567915544793787238
-0.0289198518213959929005822239671
-0.02419830245692713953574558592
-0.0194374320947749671720523953211
-0.0146372037027591269685284114243
-0.0097975802467895035162678103921
-0.00491852469135415700089380064873
0


==> anc/WILS3HQF2/H2qPS31000.dat <==
# H2qPS31000
-1881.69217671194340896580110798
-1880.83994600799882511018420732
-1880.78988197722314452946365136
-1880.7369851817114752194216164
-1880.68110311650913644324981518
-1880.62207562538597329303749069
-1880.5597345573290245408215366
-1880.49390341058190777547742696
-1880.42439696400956626152020386
-1880.35102089558393546644421276
-1880.27357138780544651553929157
-1880.19183471989727594787905746
-1880.10558684663407243023957078
-1880.01459296369474737721291861
-1879.91860705946002310536389616
-1879.81737145321001415046945354
-1879.71061631971540914311026417
-1879.59805920025806601174978381
-1879.47940450016328531909761264
-1879.35434297297694723224843974
-1879.22255119147635754584976412
-1879.08369100576432597922182864
-1878.93740898876198180491843772
-1878.78333586948741064739719591
-1878.62108595458467079727759119
-1878.45025653865142121742015584
-1878.27042730400357374794874292
-1878.08115971061237815828996966
-1877.88199637705347041938235185
-1877.67246045341897019921076457
-1877.45205498726300779813941357
-1877.22026228377839208659068967
-1876.97654326153778909558823667
-1876.72033680527704324396935603
-1876.45105911735140161175362958
-1876.1681030696576384090822973
-1875.87083755798664001873982182
-1875.55860686095208992198085817
-1875.2307300058316422647319047
-1874.88650014385750718241500254
-1874.52518393770375763466595547
-1874.14602096413791943966233363
-1873.7482231350344741613372288
-1873.33097414018766815419958395
-1872.89342891561027946892329569
-1872.43471314126345552103262297
-1871.95392277243000416407536784
-1871.45012360921909024248713
-1870.92235090897352211454706792
-1870.3696090466409290994653861
-1869.79087122846619469070443801
-1869.18507926466341073214621138
-1868.55114340703005141946599949
-1867.88794225777251848400613006
-1867.19432275611893399412266863
-1866.46910024960005507689746579
-1865.71105865718017902772391077
-1864.91895073171431999315158016
-1864.09149842949286473742044167
-1863.22739339490709543257008886
-1862.32529756852475914902117842
-1861.38384392710021059208682708
-1860.40163736425405569898459408
-1859.37725572073770070947382852
-1858.30925097334327495563451023
-1857.19615059162301092181479154
-1856.03645907163771606260341521
-1854.82865965595422434483735601
-1853.5712162490487851162678724
-1852.26257553713865683011318936
-1850.90116932124842226927199072
-1849.48541707201066904156594536
-1848.01372871429182962359908216
-1846.48450764921146972065446185
-1844.89615402047461954481996014
-1843.24706823114844908827402941
-1841.53565471607238661389771137
-1839.76032597397944769097642815
-1837.91950686210993820860493867
-1836.01163915459975754994719378
-1834.03518636420628756337284563
-1831.9886388249764530960908539
-1829.87051903124427472568798603
-1827.67938722584860009144290414
-1825.41384722766446536595901784
-1823.07255248542183477952759017
-1820.65421234132090372064189373
-1818.15759848412095947827281585
-1815.58155156715699418615687521
-1812.92498796210187461330867818
-1810.18690661421915004236652959
-1807.36639595932030276785088875
-1804.4626408566290484647279165
-1801.47492948524403983872724351
-1798.40266014486154408631298623
-1795.24534789385503341132558109
-1792.00263094969553264410039591
-1788.67427676802471211062058316
-1785.26018770745580086176377623
-1781.76040617737387878817957438
-1778.17511915564100751459879644
-1774.50466195219345297073839982
-1738.39190044697650396255891665
-1714.51760300433477603266615202
-1696.52059934483432936811694566
-1682.02132647132655065670728445
-1669.84505903357205367218260086
-1659.32025286356695753976408625
-1650.02564764022933356841223145
-1641.67932863721587221037767719
-1634.08338594232727735908282833
-1627.09365484415623471595487467
-1620.60198443875752705946399612
-1614.52526810939935355307673294
-1608.79835357446027297913131835
-1603.36929191932202673219918522
-1598.19605594077996438837935721
-1593.24421403086344473258778225
-1588.48524417131746074392459564
-1583.89528787980736489032456152
-1579.4542133998323661033199249
-1575.14490060590179376972553754
-1570.95268769273321221156036175
-1566.8649377920978374115065753
-1562.87069576047319782881221714
-1558.96041364071655503416601442
-1555.12572904076623840522338573
-1551.35928472561741768922666157
-1547.654580623431666844646146
-1544.0058515563347735610925221
-1540.4079655578692416336488264
-1536.85633879304199154589735976
-1533.34686396438567079636761319
-1529.87584974599795782488933015
-1526.43996929205105802576641378
-1523.03621625610781140596230123
-1519.66186706122532467679763501
-1516.31444839910938175649856655
-1512.99170912489314698001579043
-1509.69159586392087866284556837
-1506.41223176684086729257605816
-1503.15189794588102352304551879
-1499.90901720337896602405370051
-1496.68213972729678927714289025
-1493.46993048053334968292738578
-1490.27115805366262715583137422
-1487.08468478608449914097250945
-1483.90945798989973528783149076
-1480.74450213524387412125089432
-1477.58891187623475869496441088
-1474.44184581382629758144081452
-1471.30252090629597541130426968
-1468.17020745029403976645589752
-1465.04422456572820014243151875
-1461.92393612655885046445052345
-1458.80874708708974961540345544
-1455.69810015976599250159493259
-1452.59147280600666706680401456
-1449.48837450634588916318280685
-1446.38834428025089974892874951
-1443.29094842952786830633525541
-1440.19577848229710018525308215
-1437.10244931718834113125458394
-1434.01059744973169553176840048
-1430.91987946494913522983336596
-1427.82997058192694301954738094
-1424.74056333770569766565598005
-1421.65136637919130548094117326
-1418.56210335299345930862673037
-1415.47251188415840626268493353
-1412.38234263569956501018453175
-1409.29135844165825692651106067
-1406.19933350716128235485297541
-1403.10605266959407349550752555
-1400.01131071558787204144693976
-1396.91491174903562518009308085
-1393.8166686058117096969839867
-1390.71640231128181965051458831
-1387.61394157705716701780036354
-1384.50912233377658558240773173
-1381.40178729699559748698788275
-1378.2917855635268504504931962
-1375.17897223581493698073238166
-1372.06320807214342809824659854
-1368.94435916066559845036113901
-1365.82229661542508150776598977
-1362.69689629269059619144287911
-1359.56803852607171687980705713
-1356.43560787901199795972886668
-1353.29949291337301193203095436
-1350.15958597292925827146916813
-1347.01578298069055153519670258
-1343.86798324905638224618395539
-1340.71608930188673598567316724
-1337.56000670764673329794029865
-1334.399643922848910200065467
-1331.23491214507761714896712957
-1328.06572517493542869370784304
-1324.8919992863021242282377225
-1321.71365310434316834268681476
-1318.53060749074670182038680595
-1315.34278543570984091013269963
-1312.15011195622168605486475987
-1308.95251400023943172867476166
-1305.74992035636670406516142395
-1302.54226156868223039477724847
-1299.32946985638833425980708247
-1296.11147903797286838630820868
-1292.88822445959982692604379564
-1289.65964292746382311941467329
-1286.42567264386202301240363421
-1283.18625314675412029886420343
-1279.94132525259664007410816143
-1276.69083100225237779642736462
-1273.43471360978921184451295953
-1270.17291741399496273257209846
-1266.90538783244649037288682002
-1263.63207131798189666258513698
-1260.35291531743460154052718825
-1257.06786823249724806695058673
-1253.77687938259192226270032663
-1250.4798989696310978267440632
-1247.17687804456108147726680347
-1243.86776847558658460867283256
-1240.55252291798142069095548241
-1237.23109478539626154345368553
-1233.90343822257991248894093095
-1230.56950807943571691231521013
-1227.22925988633950290692044184
-1223.88264983064996422479491373
-1220.52963473434654832441222203
-1217.17017203273382771459851377
-1213.8042197541549770867100539
-1210.43173650066038639311101319
-1207.05268142958062611035122883
-1203.66701423595596114117519816
-1200.27469513577739867122673004
-1196.87568484999686620494667846
-1193.46994458926656134348401221
-1190.0574360393698060836336703
-1186.63812134730788610059332162
-1183.21196310800936942942677841
-1179.77892435163028825572498611
-1176.33896853141534057268057042
-1172.89205951209193305266921331
-1169.43816155877044984338274095
-1165.97723932632560083676924603
-1162.50925784923508349758893522
-1159.03418253185309035751380744
-1155.55197913909741515089218005
-1152.0626137875300592816832166
-1148.56605293681232151012535583
-1145.06226338151637175169516797
-1141.55121224327626871014430543
-1138.0328669632622844645360261
-1134.50719529496325058479010531
-1130.97416529726244311161650355
-1127.43374532779328083538250359
-1123.88590403656182557113108115
-1120.33061035982374719134909315
-1116.76783351420405250648166813
-1113.19754299104847797509691656
-1109.61970855099601382930663477
-1106.03430021876256352433905898
-1102.44128827812624934125062182
-1098.84064326710535424444055965
-1095.23233597332034336372347394
-1091.61633742953183727192808727
-1087.99261890934681500316614646
-1084.36115192308570885274554786
-1080.72190821380341668095353376
-1077.07485975345760189422120208
-1073.41997873921797760930621128
-1069.75723758991058076106084845
-1066.0866089425913350698159409
-1062.4080656492434797581765138
-1058.72158077359370456087487371
-1055.02712758804208171474766075
-1051.32467957070112300951806419
-1047.61421040253951533882272272
-1043.89569396462630218707083801
-1040.16910433547148175356609289
-1036.43441578845918554579763374
-1032.69160278936978482888081462
-1028.94063999398744682502940841
-1025.18150224578982851223956725
-1021.414164573716753742917283
-1017.63860219001486963193596779
-1013.85479048815542116530474172
-1010.06270504082241914735977762
-1006.26232159796860630609596142
-1002.45361608493674996208308759
-998.636564600643907466009302455
-994.811143415826422934618062578
-990.977328971343520958836891268
-987.135097876537465199303554574
-983.284426907648347386214695194
-979.425293006281665451184027965
-975.557673277926938573992068525
-971.681544990525692049598403515
-967.796885573087226281664525059
-963.903672614350662088140795478
-960.00188386149182905186306942
-956.091497218873635044487996695
-952.172490746838623466215378238
-948.244842660542490338741323258
-944.308531328827396318817140993
-940.363535273133969111128395983
-936.409833166450949791306144302
-932.44740383230149233540309864
-928.476226243765179317504894131
-924.496279522534868402813000906
-920.507542938007534044530887458
-916.509995906408316799044835728
-912.503617989947039010218043927
-908.488388896006490380593795921
-904.46428847636183024118993586
-900.431296726430495244681396315
-896.389393784552041827756843322
-892.338559931297392202530458179
-888.278775588806990926149788295
-884.210021320157416341286935164
-880.132277828756027454440562572
-876.045525957763262197818589304
-871.94974668954223757563174986
-867.844921145135335996428960703
-863.731030583767495207268404151
-859.608056402375951738951117966
-855.475980135166219708621568679
-851.334783453194118269781075685
-847.184448163973692012000695416
-843.024956211110899254182189894
-838.856289673962973506073999689
-834.678430767323393452196590225
-830.491361841132426699142224205
-826.295065380213242279805956858
-822.089524004033616584701363581
-817.874720466493287049308957707
-813.650637655737037625722902172
-809.417258593993629865326171775
-805.174566437440723395925658924
-800.922544476095959751443851076
-796.661176133734413965431522213
-792.390444967832649132866323104
-788.110334669539640340640691808
-783.82082906367486602989060217
-779.521912108753897048509142194
-775.213567897041846447229042088
-770.89578065463507653693157459
-766.568534741571593929936950648
-762.231814651970598307984534156
-757.885605014201686571136900224
-753.529890591084250904601917484
-749.164656280117647237341935308
-744.789887113742749643716504003
-740.405568259635546547486226268
-736.011685021033476220630420637
-731.608222837095242126424613328
-727.195167283294893240761959161
-722.772504071851000706706452344
-718.340219052191810149319421431
-713.898298211457298821599541303
-709.446727675039118595205966598
-704.985493707159459785883574797
-700.514582711489927055222821799
-696.033981231811577307854752348
-691.543675952717330765576734199
-687.043653700358030415965021337
-682.53390144323349198179737477
-678.014406293029956629220010168
-673.485155505505432029137733211
-668.946136481424484322750233468
-664.397336767544124247341620065
-659.838744057652515396148498041
-655.270346193662321576299357893
-650.692131166760603768734918385
-646.104087118617275579739812543
-641.506202342654229621534144936
-636.898465285377356307432298757
-632.280864547773791457117950666
-627.653388886776850266849385901
-623.016027216801233022703414322
-618.368768611351222866907378655
-613.711602304704738444774474791
-609.044517693676254874551533513
-604.367504339461765744247762427
-599.680551969569127338881121
-594.983650479837304673670328783
-590.276789936548227836887129104
-585.559960578635167366137973206
-580.833152819991749686476100609
-576.096357251885958882572617145
-571.349564645483710182183558847
-566.592765954486834489687850862
-561.825952317890583201852923948
-557.049115062866049525771677972
-552.262245707773207858963543007
-547.465335965310597846020442754
-542.658377745808025971131040337
-537.841363160669026582803814662
-533.014284525970092093533421084
-528.177134366224899730047720847
-523.329905418320012679089617452
-518.472590635632406173196264322
-513.605183192336515762412798165
-508.727676487910833836256735608
-503.840064151854107494369016128
-498.942340048621894420588890812
-494.034498282794906509533991062
-489.116533204491292907261915389
-484.188439415035788928470119516
-479.250211772899489455023739524
-474.301845399924899780506762686
-469.343335687851878787035719961
-464.374678305161124685921145619
-459.395869204252968759269254633
-454.406904628980444678644474095
-449.407781122556897830221208387
-444.398495535859799210591885155
-439.379045036153941315852348978
-434.349427116258829445976036479
-429.309639604186852491349737503
-424.259680673280735277209466375
-419.199548852880853990104116705
-414.12924303955525269251682245
-409.048762508927649742878813112
-403.958106928141387282436185681
-398.857276369000176175283006727
-393.746271321829646651227958542
-388.625092710107157874791605361
-383.493741905911077278904820051
-378.352220746244845743993201378
-373.200531550295634461337275708
-368.03867713769231490207432696
-362.866660847832851036716434932
-357.684486560357134816190658397
-352.492158716847780397259303864
-347.289682343848535490681316127
-342.07706307729783373138160733
-336.854307188483683888770864307
-331.621421611635664766860578569
-326.378413973280376031176077192
-321.125292623498406552629555116
-315.862066669233861286930377717
-310.588746009821892298930643957
-305.305341374915688242871276893
-300.011864365012193590930200572
-294.708327494795687472972712923
-289.394744239540519176937944502
-284.071129084839079259207720486
-278.737497579948833259970626118
-273.393866395083363315389390729
-268.040253383007316884814123588
-262.676677645334488101482472212
-257.303159603972575818634790257
-251.919721078208190194232110318
-246.526385367982246806286424666
-241.123177343969956160756287465
-235.710123545152303624619150927
-230.287252284648516695964072026
-224.854593764673038851478967742
-219.412180201587720777525121549
-213.960045962142330461141033676
-208.498227712136426429424979856
-203.026764578895854827525886216
-197.545698329140757224758133067
-192.055073564032606534510052937
-186.554937933429509667207827439
-181.045342371656417443095392937
-175.526341357415027120565234452
-169.997993200822476841403578306
-164.460360360983961903996628159
-158.913509797977347846255815523
-153.357513363661707385742944725
-147.792448236317755967916555642
-142.218397404782415267080406547
-136.635450208438554826271113734
-131.043702940133648094974400057
-125.443259519767309105473596972
-119.834232246796112356772517676
-114.216742640055647482777689074
-108.590922372743798397557313521
-102.956914308531403906455741143
-97.314873640488012056263893738
-91.6649691259226030062401623239
-86.0073843939219538550864753992
-80.3423192720904025315810139588
-74.6699910231510983910251788387
-68.9906352784879012813542013478
-63.3045062606739814330910832695
-57.6118755110926171572785136582
-51.9130275905569688115115217481
-46.2082496687548819622654327852
-40.497808524196044185104959578
-34.7819005378040498647802900632
-29.060540012284212018954186189
-23.3332931829227086864241312362
-17.5985705715254107565054702969
-11.8513584589752557701999504498
-6.07283714922431092965175896719
0


==> anc/WILS3HQF2/H2qPS31010.dat <==
# H2qPS31010
-42.8392885865989932573181607023
-42.8346140068522110888478608233
-42.834328064188671959581218341
-42.8340252605293633321185753575
-42.8337046497830736006760918318
-42.833365236465711395623295669
-42.8330059734082153286914541208
-42.8326257593809503363425512474
-42.8322234366334976968302664892
-42.8317977883489335587939254652
-42.8313475360119036197319512462
-42.830871336690041427356798797
-42.8303677802285467490809873523
-42.8298353863580407770723026961
-42.8292726017161489305135608914
-42.8286777967836321147948913268
-42.8280492627362960403217286268
-42.8273852082143582397778401548
-42.8266837560114465049132424146
-42.8259429396859434455097264887
-42.8251607000979827021795014144
-42.8243348818760460566238105245
-42.8234632298178103917132094262
-42.822543385230652339872505885
-42.8215728822180397553260908081
-42.8205491439189261236224970458
-42.819469478708219966827660212
-42.8183310763674294943450825275
-42.8171310042356864329191390867
-42.8158662033525353247560873491
-42.8145334846051386874127342769
-42.8131295248938972165576608208
-42.8116508633319204241408062619
-42.810093897495309234259119209
-42.8084548797428302923709692954
-42.8067299136252738863428796609
-42.8049149504065947770523137918
-42.8030057857208386904650035195
-42.8009980563908568818778170382
-42.7988872374369064344066384899
-42.7966686393054232982572372668
-42.7943374053505359870828836937
-42.7918885096032566101556699569
-42.7893167548657374623967002246
-42.7866167711705090942291513794
-42.7837830146472112485309707697
-42.7808097668419808873069477795
-42.7776911345373590743959980913
-42.7744210501233055153208734975
-42.7709932725726479896973108005
-42.7674013890770224288150281977
-42.7636388174020530639548124264
-42.7596988090231519390560473573
-42.7555744531058496866038732457
-42.7512586813969663452747234854
-42.7467442740951481291731031158
-42.7420238667712832523735367438
-42.7370899584110101523536918333
-42.7319349206528801770955820237
-42.7265510082966611062972921599
-42.7209303711566856859881338177
-42.7150650673349684768590678869
-42.708947077987931445717185362
-42.702568323658878362787549542
-42.6959206822457113259412382818
-42.6889960086696460917266530255
-42.6817861563056968117312228444
-42.6742830002292882175997507676
-42.6664784623253181522609423155
-42.6583645382961186997557014404
-42.6499333265928104859335127946
-42.6411770592802478779889072331
-42.6320881348288219740302422721
-42.6226591528065036665061946017
-42.6128829504213195552972267715
-42.6027526408375740357193087206
-42.5922616531581398164408868728
-42.5814037739295752275081440782
-42.5701731899861861602219989164
-42.5585645324028837004298758421
-42.5465729212741965712694790836
-42.5341940109774286106847640034
-42.5214240355109972210663506494
-42.5082598534236799380323985011
-42.4946989917659990511005540526
-42.4807396884003854914731635705
-42.4663809319011062323359850366
-42.4516224981571591343746870518
-42.4364649826602972643945203869
-42.420909827314814867179642593
-42.404959340444389884365128315
-42.3886167084927154372423390182
-42.3718859977173438767826154944
-42.3547721439584821995077906315
-42.3372809283246736457177021357
-42.3194189363735155638155508924
-42.3011934980758135963562949473
-42.2826126055337452131540435083
-42.2636848050754590733441124922
-42.2444190599676944251301368775
-42.2248245795719549047291706274
-42.2049106103158655569413440772
-42.0156233366794045216141141491
-41.8935121973453916743340269816
-41.7986780893579793347911814355
-41.7169804996941123210636176517
-41.6418547980353518430369082558
-41.5697994648682851289241071115
-41.4987833049112670542557348424
-41.4275626595061357378634809548
-41.3553491607888818891598016721
-41.2816328238789557245482933004
-41.2060812705894649858808270727
-41.1284792262089270976757588296
-41.0486906387917267182010491925
-40.966634137642364493796242471
-40.8822666780892632759489733096
-40.7955723814534863687309550874
-40.7065547671832079401425427426
-40.6152312546332797003366055705
-40.5216292158585835183814870306
-40.425783108017111334192274478
-40.327732369460893249473140043
-40.2275198637419480879576881214
-40.1251907216549029741327680358
-40.0207914756271523416788047121
-39.9143694109126595267697531414
-39.8059720789307193749968003197
-39.6956469327651641027989952036
-39.5834410552822372127612834274
-39.4694009578439965814158625803
-39.3535724330654869746746064302
-39.2360004490846318215957447151
-39.1167290757951222542153091817
-38.9958014357215472349768632584
-38.8732596738951853948641359624
-38.7491449423627491063640842482
-38.6234973959329963444060320026
-38.4963561965131426654095499505
-38.3677595239638606363783709093
-38.2377445918493186257162214249
-38.1063476668076873593033611637
-37.9736040905406992122699684813
-37.8395483036354397924741000708
-37.7042138706006888812216978724
-37.5676335056338175634782491119
-37.4298390987401773293167882784
-37.2908617419110188977598562194
-37.1507317551328562955275038975
-37.0094787120544319292883999341
-36.867131465179847785762453127
-36.7237181704902118042140404596
-36.5792663114230461940763798038
-36.4338027221600926236790768527
-36.2873536101911209227534954613
-36.1399445781347739295343413732
-35.9916006448080568865424189672
-35.8423462655443623789274035508
-35.6922053517663584140115187149
-35.5412012898250176703928665425
-35.389356959119820270045833709
-35.2366947495179549051630875209
-35.0832365780923632555137819765
-34.9290039051998738081137073221
-34.7740177499215778379334756574
-34.6182987048881133543857098825
-34.4618669505127241892642098047
-34.3047422686549176109462830895
-34.146944055737308888865722219
-33.9884913353378589057927462373
-33.8294027702792167281983166802
-33.6696966742363017332032497469
-33.5093910228826226654253604902
-33.348503464595152556262798662
-33.1870513307368737911383168445
-33.0250516455353887512235294521
-32.8625211355752679148123633687
-32.699476238921086595498263838
-32.5359331138873894906277710945
-32.3719076474711234433902057539
-32.2074154634613967215182731676
-32.0424719302407602322879066788
-31.8770921682915642537980238206
-31.7112910574203247100005036659
-31.5450832437124365258739793561
-31.3784831462289985676292170816
-31.211504963456965199586358972
-31.0441626795233134365512051949
-30.8764700701834117154319426649
-30.708440708593295987181888619
-30.5400879708751005666237882865
-30.3714250414844543202117023339
-30.2024649183882366103855680835
-30.0332204180606912017106076373
-29.863704180305519297098215265
-29.6939286729112142295507764636
-29.5239061961465593019886647998
-29.3536488871028860667816510979
-29.1831687238893822015834298431
-29.0124775296874453194808533435
-28.8415869766697703797841548485
-28.6705085897898194832256994928
-28.4992537504463531216796820888
-28.3278337000287414906778835412
-28.1562595433471760005500707857
-27.9845422519525752273682772567
-27.8126926673504515151018059597
-27.6407215041128609948766520696
-27.4686393528923749279763156861
-27.2964566833418345769478251631
-27.1241838469434847859475461323
-26.9518310797509226539075361222
-26.7794085050471466822927144072
-26.6069261359218481655848077791
-26.4343938777709499809420642661
-26.2618215307212679578616640902
-26.0892187919830463226167053595
-25.9165952581330009877047136718
-25.7439604273303923830286928101
-25.5713237014685428092031930405
-25.3986943882641116562283929832
-25.2260817032863450098043949821
-25.0534947719284239139897585211
-24.8809426313229476374394997219
-24.7084342322035044785388095452
-24.5359784407142027318968574355
-24.3635840401689582258094547842
-24.1912597327622621391577496088
-24.0190141412330834386960100009
-23.8468558104834940753414720301
-23.6747932091535418815589966334
-23.5028347311538357704722084278
-23.3309886971572502082848063988
-23.1592633560511008799763370208
-22.9876668863510908662946099539
-22.8162073975782763768792536225
-22.6448929316002530254409126874
-22.4737314639377176798967207744
-22.3027309050375169705779127176
-22.1318991015132514958558859375
-21.9612438373544645346747885618
-21.7907728351054055722620234821
-21.6204937570143220860076975738
-21.4504142061541977447652471504
-21.2805417275158213723043762244
-21.1108838090740386438653201158
-20.9414478828280074568738789266
-20.7722413258162481794649878247
-20.6032714611072514733568511469
-20.4345455587663790537104561197
-20.2660708367997665336898025694
-20.0978544620759123540339606512
-19.9299035512256126691797282899
-19.7622251715208789048982682689
-19.5948263417334524739115350472
-19.427714032973509793606178115
-19.2608951695091302539083743263
-19.0943766295670800957287256792
-18.9281652461154462450946556213
-18.7622678076286359708790176576
-18.5966910588352407622925414388
-18.4314417014492460249950581602
-18.2665263948850520422498695965
-18.1019517569567561118652315559
-17.9377243645621308239449994888
-17.773850754351719063185478629
-17.610337423383452478289872653
-17.447190829763186836849347297
-17.2844173932715348546669267997
-17.122023495977364732910078944
-16.9600154828383207345765272672
-16.7983996622887106643759857714
-16.6371823068150940649751627286
-16.4763696535198942901634521966
-16.3159679046733473452007666369
-16.1559832282540904804850855518
-15.9964217584786839715153012022
-15.8372895963203503013903989799
-15.6785928100172060678862310066
-15.5203374355702533522029470185
-15.3625294772313889980752946443
-15.2051749079816822459301976174
-15.0482796700001634355294152785
-14.8918496751233590209141710277
-14.7358908052958009228094601116
-14.5804089130117312657323750573
-14.4254098217482168000909360994
-14.2708993263898807841716837387
-14.1168831936454537880939381837
-13.9633671624563387729193223743
-13.8103569443973798848566306573
-13.6578582240700186789332754575
-13.5058766594880159409667085269
-13.3544178824559119038103400649
-13.203487498940392446597958448
-13.0530910894347238172648364587
-12.9032342093164135224320623198
-12.753922389198250278492484907
-12.6051611352728713073485121067
-12.4569559296510007838553480422
-12.3093122306934988939529114046
-12.1622354733373567372525392926
-12.0157310694157682001888197448
-11.8698044079724059306315414185
-11.7244608555700246571176360527
-11.5797057565935113107990406548
-11.4355444335474977211422191424
-11.2919821873486480628237991048
-11.1490242976127297267332082334
-11.0066760229365728682211683026
-10.8649426011750205465328338424
-10.7238292497129681066449782146
-10.5833411657325872644868762704
-10.4434835264758272348455970405
-10.3042614895022821842938682262
-10.1656801929425112954546746436
-10.0277447557468947901123589063
-9.89046027793010637342746553145
-9.75383184081127972618771251989
-9.6178645072499438830419564158
-9.48256332187779958845766012228
-9.34793331132640601517537759889
-9.21397948445084455867885042946
-9.08070683254942378213371645683
-8.94812032957948697584521741515
-8.81622493236938121000742712553
-8.68502558082664419580477468193
-8.5545271981424627241932389729
-8.42473469099245392030761729673
-8.29565294973381803073931723677
-8.16728684859890894717563149663
-8.03964124588526615928866384537
-7.91272098414214931843451448176
-7.78653089035361407770687238885
-7.66107577611816534911950930229
-7.5363604378250215809928039108
-7.41238965682702110368888970048
-7.28916819961019901523852273152
-7.16670081796006047553801538739
-7.04499224912457364390679630459
-6.92404721597390282494216233238
-6.80387042715689967664413460725
-6.68446657725436757734832487392
-6.56584034692911143849928925003
-6.44799640307278238286413413191
-6.33093939894952377628969272154
-6.21467397433642209910706135387
-6.09920475566076306401747189066
-5.98453635613409022363159002153
-5.87067337588306005527530895234
-5.75762040207708415529982802849
-5.64538200905274571157598130179
-5.5339627584349738422633710065
-5.42336719925495568195374851136
-5.31359986806476225296279228402
-5.20466528904866016934560395726
-5.09656797413107707294461473432
-4.98931242308118438254312129137
-4.882903123614056436329480392
-4.77734455148836041088877212834
-4.67264117060052649245415221798
-4.56879743307534264283276201361
-4.46581777935291292689754822159
-4.36370663827191273331280260773
-4.26246842714906830653280608059
-4.16210755185478179606549029018
-4.06262840688481649709625015534
-3.96403537542795008185848105598
-3.86633282942949637899608876039
-3.76952512965058862217213642134
-3.6736166257231090309741878704
-3.57861165620014107627900384121
-3.48451454860181178590821046906
-3.39132961945638192939216223042
-3.29906117433643184502761498041
-3.20771350788997999730658272166
-3.1172909038663600341701976338
-3.02779763513667010390697990488
-2.93923796370859543961319661477
-2.85161614073539166961337783936
-2.76493640651880190529144887256
-2.67920299050566532873660893296
-2.59442011127795868149122345785
-2.51059197653599466674354318756
-2.42772278307448273846119478431
-2.34581671675113797323332884202
-2.26487795244750260745159961694
-2.18491065402162226912276360743
-2.10591897425219482623165287959
-2.02790705477378398841155130878
-1.95087902600266220110632604728
-1.87483900705281781487018850836
-1.79979110564162983728800983623
-1.72573941798467960715133369176
-1.65268802867913228009270623145
-1.5806410105750818745305098117
-1.5096024246342115699745878373
-1.43957631977507572879584811312
-1.37056673270426145644340523741
-1.30257768773263512703023985492
-1.23561319657581271337360490316
-1.16967725813799625111217607672
-1.10477385827807578142171775457
-1.04090696955709898418336987211
-0.97808055096587872511121274759
-0.916298547631569556395822607097
-0.855564890501909411214886258974
-0.795883496005731697996168845668
-0.737258265688247719802419164043
-0.679693085819485137279048645377
-0.623191826974144202001216993616
-0.567758343580998760154823131037
-0.513396473439822510256599541
-0.460110037203661523121836361932
-0.407902837824100297500495373308
-0.356778659956979184531417669912
-0.306741269325814257768950767208
-0.257794412039944837122301647458
-0.209941813864186889756759406037
-0.163187179436500187952054904962
-0.117534191429880895248947577956
-0.0729865096543663677158830223151
-0.0295477700946822436235112613543
0.0127784161213301906052309064836
0.0539884638287998136989723538538
0.0940788150121934101889164721226
0.13304594007825829586401932431
0.170886339222411638239381272161
0.207596543896088259512156470456
0.243173118383267157850733912993
0.277612661495182243392681961582
0.310911808393094343812193122763
0.34306723254997019675029751029
0.374075647862992244217929237592
0.40393381093002467479042878381
0.432638523504502469304234692635
0.460186635144709722832323381625
0.486575046075092542577008110232
0.511800710279134900116116100734
0.535860638845441280185925876326
0.558751903591050596347081251445
0.580471640988689643899406783973
0.601017056427705501885107327421
0.620385428841846230453259256516
0.638574115740948016706081630482
0.65558055868800493165700442584
0.671402289268127216705422829696
0.686036935601632657934911443884
0.699482229460077760562275557499
0.711736014051556765168754597822
0.722796252550238081516606214563
0.732661037455061187616889877066
0.741328600874011473918942487841
0.748797325843700381447577005753
0.75506575880943357874869650786
0.760132623408949247835500415964
0.763996835724034457525839788592
0.766657521188867098585528059105
0.768114033372900762815792759812
0.768365974890289339294271128475
0.767413220728319802250169298688
0.765255944335425674363788773482
0.761894646866756266068123831325
0.757330190054060616896717279189
0.751563833249426901404252385172
0.744597275292504369175435304818
0.736432701972428165599107666182
0.727072840004142138916644812365
0.71652101862108933352101427991
0.704781240111281501168932268699
0.691858260903275369899126810873
0.67775768515797875431330524423
0.662486073261917989952420430984
0.646051068174962892616466919427
0.628461543297455415813388080896
0.609727776438593844027789029456
0.589861655659220360636712548423
0.568876924324651667652587683852
0.546789474773500780327824409931
0.523617702781924970052382677036
0.499382938762756604697705172268
0.474109976802900973571116578662
0.447827729835392396245246357461
0.420570049418373093348863944197
0.392376763236748466274891048755
0.363295004916649350936248188829
0.333380942903671614908430415079
0.302702064469016018066355251541
0.271340248557352026790974482115
0.239395987212827268068621983853
0.206994327078526865969928859545
0.174293472939396709057399560137
0.141497674962456061425747440125
0.108877341195054046314698088786
0.0768020643035690994152836366495
0.0457984901294958843930092296073
0.0166608147842163847614828321666
-0.00931127200061843411979456224424
-0.0296972308123984575884940349643
-0.0387461512715168110505176190577
0


==> anc/WILS3HQF2/H2qPS31100.dat <==
# H2qPS31100
156.396471169756217435873718226
156.413819789541054287148985273
156.414922776167212399882198625
156.416093796627691639627087285
156.417336879384591028521029742
156.418656277767003133882434684
156.420056481385560656491049047
156.421542228027962790280764024
156.423118516046564651779977873
156.424790617248353849054053672
156.426564090296727774336229681
156.428444794633407195966435514
156.430438904927558520881273442
156.432552926057729514807126353
156.434793708630510497733047843
156.437168465037892532028134949
156.439684786053081480631718394
156.442350657962015628206457768
156.445174480224996288915465312
156.448165083659644648024359927
156.451331749132810740551198466
156.45468422674504609709710438
156.458232755486771549868735006
156.461988083340284401880258192
156.465961487796209887227603435
156.470164796746862516556066422
156.474610409712191887421469877
156.479311319346489458170192202
156.484281133165768261939203906
156.489534095426632979202409991
156.495085109077465136226995899
156.500949757691784686406395361
156.507144327281637130444608896
156.513685827875711682452367562
156.520592014732532342351550874
156.527881409043385877817991645
156.535573317962558402663730548
156.543687853783838904670134903
156.552245952062000583653284744
156.561269388455969217737227957
156.570780794046504876025717958
156.580803668855324665420160762
156.591362393264537757527471066
156.602482237004899778641967833
156.614189365348563823364842585
156.6265108421065437326324777
156.639474628992837385954297085
156.653109580875900691688253418
156.667445436393725340772828332
156.682512803360955383832806593
156.698343138345071094157512445
156.714968719733456984467416367
156.732422613553929913937576663
156.750738631247801056858125852
156.769951278526543157528210377
156.790095694370386621408516001
156.811207579149423667995317952
156.833323110764803512294807559
156.856478847619094536297586685
156.880711617130610998721762005
156.906058388406191263257881139
156.93255612758031304664819584
156.960241634215284467422799049
156.989151357037310642434575999
157.019321187156267701475088005
157.050786226782797165761408916
157.083580531314660129161160695
157.11773682251498269482975049
157.153286170347931058265645233
157.190257640872361628781865522
157.22867790742102680582740974
157.268570822111959891739727795
157.309956944549753080203027916
157.352853024377691425550045751
157.397271434137306747336075577
157.443219548680157879109714414
157.490699067157927209839945494
157.539705273391774408197578681
157.590226230190977617949179052
157.642241902955056140349151435
157.695723207653829605297461854
157.750630978037461432402655645
157.806914846684932272764603323
157.8645120342563339163269548
157.923346041073908938766213193
157.983325234921266384476777376
158.044341328722435637415334443
158.106267741545555044750695582
158.168957836173670205796839874
158.232243026301496631173160914
158.295930746256810987300407762
158.359802276013732344100376115
158.423610414168590808801007223
158.487076991494167771122398676
158.549890217682475433139102925
158.611701853938479878365834994
158.672124204206810708317677419
158.730726918011168948984600884
158.787033598173640092670298735
158.840518207071500205122260093
158.890601265596789328780703784
158.936645839624796715514751815
159.035129296991178969607560767
158.617946685020277247709681794
157.945534289357427753326920673
157.12119217201517632105322308
156.197843393955117609045794377
155.206529481342645048939099711
154.167078540669855125767474633
153.092925499217200479017393842
151.993575669564714872485206004
150.875979645197869780512077682
149.745353246821678654072177765
148.605692594079907425241566921
147.46011149851653109197384224
146.311070227618759109403690188
145.160535168131696842098711085
144.010093038910677753700128359
142.861034342527673534402856938
141.714415476424883119105578174
140.571105716049184713359444787
139.431823267824556023128473758
138.297163290340289548167288469
137.167619923698101994848993886
136.043603787687858613837832036
134.925456011027215491958237419
133.813459575080447125283659166
132.70784855727614203118983391
131.608815716531739130312519668
130.516518758587550793337685813
129.431085541956115264041215901
128.35261842747725051031193456
127.281197930873707853449599565
126.216885804457376154127908453
125.159727648558534688435098266
124.109755133409015207756011578
123.066987896698674426465496975
122.031435169810210398081595407
121.003097176053684543749375046
119.981966336495583656395411951
118.96802831277509018372140843
117.961262911293316548542037943
116.961644869097491109508582203
115.969144538466992237333694632
114.983728484490721151065453377
114.005360007687616682652560856
113.033999601871434891073367343
112.069605355923970863733681958
111.112133306859469190154583602
110.161537750490557676783650852
109.21777151510533241637775771
108.280786202806137512360196342
107.350532402518756811092332756
106.426959878136354276731093157
105.51001773479938457020453609
104.599654565917582310892595399
103.695818583202113428665203
102.798457731686022102114286712
101.907519791461763414762818262
101.02295246764966552106153482
100.144703469925436591807203227
99.2727205827739879593422362051
98.4069517274972496585007354524
97.5473450168822481370724616472
96.6938488033299162709451872193
95.846411721152728336772938046
95.0049827236684441185802774249
94.1695111156464309793673671743
93.3399465816008672095565505979
92.5162392103704665528305973805
91.6983395163762196932040489488
90.8861984579061802315163858454
90.0797674527388049393573920725
89.2789983913831657890708928902
88.4838436481849447060669828346
87.6942560905210342624592930204
86.9101890862823939472667793211
86.1315965098242008288145092604
85.3584327465439797372123485209
84.5906526962320352451137732299
83.8282117753239033112440726578
83.0710659181714913237903462766
82.3191715774379035833259369559
81.5724857237104990490791095467
80.8309658444173624972905657441
80.0945699421239686838078123689
79.3632565322792756207446964463
78.6369846404737041594462251935
77.9157137992653641536874936359
77.1994040446253995620311133747
76.4880159120483813201824509199
75.7815104323692204045662584057
75.079849127324053400873795936
74.3829940048889239427493118167
73.6909075544268054474496281088
73.0035527416705479014163491855
72.3208930035666521794555910461
71.642892243002351090832894618
70.9695148234362816464149643431
70.3007255634510452364026087005
69.6364897312441155885429098605
68.9767730390721852304626190609
68.3215416376617200953889567692
67.6707621105986433725162028936
67.0244014687072464775745733008
66.3824271444283587471982958608
65.7448069862054246682452659031
65.1115092528862848005013129121
64.4825026081476278533551284867
63.8577561149483285834310236197
63.2372392300172022728766342348
62.6209217983800851902993446597
62.0087740479305859024044543877
61.4007665840483394167384550786
60.7968703842681302097610921393
60.1970567930028269879235998287
59.6012975163226876993336894089
59.0095646167932443757978627986
58.4218305083736606790192531597
57.8380679513771676818635424497
57.2582500474949228307369562056
56.6823502348844008410971665147
56.1103422833232113229147505934
55.5422002894290442590766959818
54.9778986719462692859462915939
54.4174121670995564297389136501
53.8607158240147430577584665423
53.3077850002070429636516045911
52.7585953571365774933838070523
52.2131228558311043142901390807
51.6713437525757258120356966388
51.1332345946692752374926218033
50.5987722162470037663018034561
50.067933734169124800870586525
49.5406965439747124275118213231
49.0170383159003982912265428704
48.4969369909632646738369965399
47.9803707771072907151208638546
47.4673181454126730049132605412
46.9577578263673107427057142981
46.4516688061997188945154528907
45.949030323272609894369534852
45.4498218645363650914587950276
44.9540231620416010150753067442
44.4616141895100223259390460135
43.9725751589627427771098125466
43.4868865174052473755228678664
43.0045289435681629920167647767
42.5254833447030007081182387813
42.0497308534320310236474449931
41.5772528246514525080517939021
41.1080308324870154023994040418
40.6420466673012639235737956225
40.1792823327515644549948463165
39.7197200428980913078977964129
39.2633422193609471928253166798
38.8101314885256018509183147886
38.3600706787958393658450184318
37.9131428178934124247176082258
37.4693311302036101423124809774
37.0286190341659549362097442453
36.5909901397092532761053442712
36.1564282457302348691615754018
35.7249173376150249306577173301
35.2964415848027045759441219851
34.8709853383902250107195382413
34.4485331287779520508857452696
34.0290696633551285333173969352
33.6125798242245533508406233756
33.1990486659657871276802088403
32.7884614134362059176157285592
32.3808034596092357307190905434
31.976060363449112152887668107
31.5742178478215207947223644789
31.17526179743948577395817414
30.7791782568438848818464792009
30.385953428417981493552659376
29.9955736704353746422979574706
29.6080254951407799746299481345
29.2232955668630655291829208883
28.8413707001599774241533336707
28.4622378579940015911653911025
28.0858841499388186479788321903
27.7122968304158198532936167261
27.3414632969601628283124381645
26.9733710885158563571180679821
26.6080078837593740874371052715
26.2453614994513073418054967393
25.8854198888155775139615588437
25.5281711399457386644822257677
25.1736034742379109417898736945
24.8217052448498953387184286134
24.4724649351860300503134309925
24.1258711574073583253369703543
23.7819126509666872023184210826
23.4405782811681258915469375708
23.1018570377507018080731610316
22.7657380334956613788021732006
22.4322105028570717406163747093
22.1012638006153483179162694602
21.7728874005533420189925601331
21.4470708941546284234438604482
21.1238039893236498498306890158
20.8030765091273695964951400649
20.4848783905581059417383501646
20.169199683317221675260088755
19.8560305486193530140063105483
19.545361258016869735567136309
19.2371821922442662443841162488
18.9314838400821910737591541661
18.6282567972408300236331856597
18.3274917652623657440692669453
18.0291795504422441012012604483
17.7333110627689851100831377372
17.4398773148822835914992402456
17.1488694210491520115931250985
16.8602785961578651984789296001
16.5740961547294738032691994042
16.2903135099466604887610014729
16.0089221726997198920641233194
15.72991375064945042255293186
15.4532799473067529286282879119
15.1790125611287382009735023309
14.9071034846311521815045001108
14.6375447035169346214214845034
14.3703282958207337841935656196
14.105446431069206625636906201
13.8428913694569407093394298613
13.5826554610378409375798501923
13.3247311449318310018154524898
13.0691109485467262892038772004
12.8157874868151418291262285714
12.5647534614463057331677024196
12.3160016601926554806061179907
12.0695249561311013365354405105
11.8253163069588481689633120933
11.5833687543036739625151341833
11.3436754230485704180118235672
11.1062295206706581877574116492
10.8710243365942965348259148051
10.6380532415583145303044178726
10.4073096869972983250671284159
10.1787872044368765623928548962
9.95247940490295364522855160993
9.72837997834484834827152114809
9.50648269307230318194836469941
9.28678139520633798503046023697
9.06927000814392945786804609035
8.85394253203650676251784251032
8.640793043282261923542828591
8.42981569403228257887596387313
8.22100471171052366955094131845
8.01435439854764393684650781865
7.80985913112874263290543191876
7.60751335995504166458267251197
7.4073116090195684995952337444
7.20924847539690558954580639244
7.01331862884708282782217513704
6.81951681143370068476022359199
6.62783783715638317219544160867
6.43827659159767171048052580568
6.25082803158448333065592966232
6.06548718486426947185951715512
5.88224914979602496020189166938
5.70110909505631061311941799441
5.52206225936046733765027003607
5.34510395119921461941980353774
5.17022954859084197105787349939
4.9974344988492182666031244462
4.82671431836786097729208338777
4.65806459242032519212933496645
4.49148097497719100520113660233
4.32695918853994743576313362821
4.164495023992091575438460166
4.00408434046778319224303908366
3.84572306523841763087873702695
3.68940719361750360485871283696
3.53513278888425745578645614283
3.38289598222635174133522192031
3.23269297270228369506542239609
3.08452002722385827363880161315
2.93837348055931127282223734435
2.79424973535763046322209539312
2.65214526219466698862998903043
2.5120565996416655119662870289
2.37398035435687992373621655748
2.23791320120098199406942925271
2.10385188337701331189584442125
1.97179321259567638645003988683
1.84173406926680907379992838778
1.7136714027179377362997316942
1.58760223144085896412107426193
1.46352364336725752170211090198
1.341432796174429684168332581
1.22132691762224657718132441521
1.10320330592256182953924065004
0.98705933014234211834385701883
0.872892430641878387220163883443
0.760700119549520035673284173865
0.650479981274464633243044681778
0.542229673059220261103781637364
0.435946925573536253648457967342
0.33162954355150040235747617806
0.229275406473940208586298019984
0.128882469298092783704034708125
0.0304487632368125162851319034654
-0.0660276034103214543625897015755
-0.160548444371472066681361585145
-0.253115494459891111655786890935
-0.343730408571270340816583205783
-0.432394760618026113476762492516
-0.519110042397236441468948967221
-0.603877662388722405655065561629
-0.686698944479520988528486113322
-0.767575126610731725121157289216
-0.846507359342433379236997665344
-0.923496704332057067514051009465
-0.998544132721266625117575947092
-1.07165052342603303413670555487
-1.14281666132419464422845855088
-1.21204323533436562103431514084
-1.279330836379588130096438401
-1.34467995522861537946177772541
-1.40809098020715853795502705617
-1.46956419477082595384186000995
-1.52909977493082269063085056077
-1.58669778652275620265032117043
-1.64235818230810329487239419425
-1.69608079889702682403458717879
-1.74786535348027943385595636293
-1.79771144035688643319531204437
-1.84561852724314995035965873211
-1.89158595134724954992663231713
-1.93561291519231678607397688101
-1.97769848216931703802687835275
-2.01784157179936364055934550167
-2.05604095468319653009267284521
-2.09229524711345726622748736836
-2.1266029053230579442583643615
-2.15896221934034293035191810187
-2.18937130641884480041089515092
-2.21782810400619940157667237005
-2.24433036221316353432038137076
-2.26887563573961916909796582572
-2.29146127520988874684477243833
-2.31208441786455543126716292309
-2.33074197755019692324504142363
-2.34743063394190445623896064584
-2.36214682092605618554095935941
-2.37488671406241297749691651763
-2.38564621703504763742114820258
-2.39442094699072063172703261212
-2.40120621865085702848754725459
-2.40599702706900018275305683542
-2.40878802888920714907823155722
-2.40957352194193759765388949693
-2.40834742299212645138727037653
-2.40510324342878355697266132429
-2.39983406265598189693972222231
-2.39253249891069018172568989167
-2.38319067719261371679771787573
-2.37180019394384992354451092653
-2.35835207806028993059884923295
-2.34283674775050895127620377973
-2.32524396267915177497044762183
-2.30556277073774225233786902506
-2.28378144867291424049678832131
-2.2598874356658316595897770968
-2.23386725879137833491312509267
-2.20570644908430087922256148861
-2.17538944669251683367486109617
-2.14289949329307781778377307629
-2.10821850956783841809057245788
-2.07132695506261786032705808798
-2.03220366715739267247021978888
-1.99082567511789233887717394608
-1.9471679842292631593818100204
-1.9012033237591829165726958985
-1.85290185086203712466778128065
-1.80223080037800099757035957348
-1.74915406760161294629082012881
-1.69363170720407447831132501309
-1.63561932616473768766518484916
-1.57506734115811187047076268142
-1.51192006036981047009424919505
-1.44611453463859680157244993457
-1.37757910067321016857172420658
-1.30623150580523016717145151677
-1.23197645240900681792813126672
-1.15470231861899375916080147571
-1.07427667815095825788349907142
-0.990540013553198865913902091865
-0.90329660878996412145722591612
-0.812300835730505372798646129197
-0.717235491353389495468187114909
-0.617675420662975375516101645591
-0.513021278672562637649650590429
-0.402364468750240705263519901674
-0.284160074530439677694742277287
-0.155151201145390109504762070879
0


==> anc/WILS3HQF2/H2qPS32000.dat <==
# H2qPS32000
-577.927009155831239109102316884
-577.842422356946165940007943879
-577.83703435988935680810807125
-577.831311914705590428468466772
-577.82523493327441375686527736
-577.818782172527850836911779653
-577.811931172026100230700614739
-577.80465818846870528155814732
-577.796938127015350415712968922
-577.788744469287324942794420814
-577.780049197917703262682641168
-577.770822717515442597056216723
-577.761033771905924306474480992
-577.750649357507993054972450316
-577.739634632705312794537626998
-577.727952823067895906825780795
-577.715565122278011076030503253
-577.702430588613379045790507673
-577.688506036839669246216289533
-577.673745925363863908692405853
-577.658102238500113087399014045
-577.641524363700321373472509669
-577.623958963602946639985270117
-577.605349842755418935924898712
-577.585637808868274318441755826
-577.564760528462619454156368006
-577.542652376776978717829150123
-577.519244281805011944997254056
-577.494463562342118991616080794
-577.468233759926663378759152641
-577.440474464570553782125019044
-577.411101134184326984908416349
-577.380024907613793061896237884
-577.347152411218852880506482191
-577.31238555894040537113208452
-577.275621345818459314247699155
-577.236751634943789444731747297
-577.195662937846873159961844989
-577.152236188351561391811084354
-577.106346509947130058793333997
-577.057862976761186868797236672
-577.006648368247536717674424553
-576.952558917737706335219202448
-576.895444055042567529089831599
-576.835146143331553509127870287
-576.77150021056151133652025487
-576.704333675775453298649521562
-576.633466070643538215255268603
-576.55870875667470559183785903
-576.479864638587672693803714642
-576.396727874394652869943624476
-576.30908358282032070433549863
-576.216707548752383191652897422
-576.119365927498750031895396831
-576.016814948709847492358054078
-575.90880062091318577571311859
-575.79505843770094149226147548
-575.675313086710097345619847084
-575.549278162638598608461459884
-575.416655885650008078698279158
-575.2771368266331887565464039
-575.130399640902483162894707006
-574.976110812047494661321405216
-574.813924407769643121371491132
-574.643481849674817979747543759
-574.464411699127248195166748481
-574.276329461408609772758723592
-574.078837410567740672582237232
-573.871524437489343370924072734
-573.653965923853795256120293502
-573.425723644803562606715399899
-573.186345703273451151127804269
-572.935366499080551233220426685
-572.672306736003553104428021103
-572.39667347020817792523843113
-572.10796020349358310792369901
-571.805647024941250386286403599
-571.489200804640219388490592102
-571.158075443237399432234618173
-570.811712181115498195385515474
-570.449539971029842019006481716
-570.070975918034558624180657632
-569.675425790493273667861469512
-569.262284605894114346022137836
-568.830937295067298851722781397
-568.380759448229160530499419699
-567.911118146041657849720878132
-567.421372878573057538835804346
-566.910876554664548414487972477
-566.378976603739187625134144061
-565.825016171523019468412807228
-565.248335410471677482101042929
-564.648272864896474993889966591
-564.024166949847988087655178732
-563.375357521727340536670397821
-562.701187537339470450135851851
-562.001004796660939257874886255
-561.274163762948303252905189754
-560.520027451941231213240776298
-559.73796937979543776190072899
-558.927375556990564670436668212
-558.087646512772213762343943486
-549.290360679280099999195349526
-542.932732125785782012950629791
-537.850055419336051144835835987
-533.574001028542554165277766737
-529.860728450992000325077162896
-526.564622226655158161861687491
-523.590831210988532285584972542
-520.873718552954086442059849668
-518.365786341979023710292008315
-516.031456825108962841490276564
-513.843339406087563942794881848
-511.779869342607251364041690241
-509.823749659258787545103862929
-507.960886597251045788271773661
-506.17964066797355406785046079
-504.470286436427533970559727375
-502.824614384528174915176458318
-501.235631927510204569435924999
-499.697335151191303778076221783
-498.204531970334502545850496689
-496.752703320049609203040959827
-495.337892911745148658217334864
-493.956618740064140573444228305
-492.605801360431941118019744295
-491.282705244811256209686052303
-489.984890442539291416145862071
-488.710172438759525082544840606
-487.456588591333113842756940184
-486.222369889798785269937634669
-485.005917052322236717274373478
-483.805780183254101398925393719
-482.620641372259554172238434087
-481.449299738386948179239126188
-480.290658517858768352636814766
-479.143713869329969016573468593
-478.007545129684420067599163471
-476.881306300715708384839474617
-475.7642185849565805346959239
-474.655563819520570214419982381
-473.554678681655514515970812422
-472.460949559977629495664462196
-471.37380800198235483631087447
-470.292726662135695559521303826
-469.217215686202980561430217153
-468.146819476917067493724206638
-467.081113793979068837226478476
-466.019703148004026911759287199
-464.962218453598014232870225183
-463.90831491146427796631001961
-462.857670093431930382853855721
-461.809982207701366332715544774
-460.764968524504104061903183495
-459.722363944861490097227325755
-458.681919697262865724074833631
-457.643402148924054238819987046
-456.606591719876756523473586551
-455.571281889516392805330783353
-454.537278286431631147789398275
-453.504397853379715912616542178
-452.472468080179955515142254421
-451.441326298092066121814445519
-450.41081902994232209515099255
-449.380801390872052916680347828
-448.351136535121357597500082165
-447.321695144735705188949986553
-446.292354956502663884442452099
-445.263000323797470419922368549
-444.233521810345629432326397308
-443.203815813203481061964322911
-442.173784212518233609601377974
-441.143334045861250767251826873
-440.112377205135809643531092027
-439.080830154246057961542662174
-438.048613665880063753367167424
-437.015652575908906123549453587
-435.98187555403765493002890431
-434.94721488946453957987386262
-433.911606290413110221553000386
-432.874988696500063127654667662
-431.837304102989792018570324705
-430.79849739606665663550879354
-429.758516198328327198208169771
-428.717310723769162030081062663
-427.674833641582107783685731014
-426.631039948161699604094104114
-425.585886846739934441262109464
-424.539333634131585313907861605
-423.491341594106354360336111156
-422.441873896942517152596661826
-421.39089550475073724105316276
-420.338373082187838466286754597
-419.284274912208790732552211759
-418.228570816531241223030144512
-417.171232080510830315344078165
-416.112231382147469797858031012
-415.051542724962910208703870073
-413.989141374508446010992647958
-412.925003798278647610859339695
-411.85910760882255709041485581
-410.791431509859296614496838648
-409.721955245215014861145997517
-408.650659550416376276199481358
-407.577526106780754459246946943
-406.502537497857954721222808617
-405.425677168086498417882921033
-404.346929383536736543740267349
-403.266279194621393305075223324
-402.183712400661864821755540559
-401.099215516205763017246504399
-400.012775738997845049607255577
-398.924380919512645264710024103
-397.83401953196286699208644796
-396.74168064670292969330465185
-395.6473539039520342208614863
-394.55102948876573380293019137
-393.452698107189306975286208723
-392.352350963530244985946513419
-391.249979738690912159966217336
-390.145576569505933480728575643
-389.039134029032127721436421127
-387.93064510774185384671617011
-386.820103195573488731036860427
-385.707502064795419891092301272
-384.59283585364243114632303433
-383.476099050685694106514191079
-382.357286479899765386450196946
-381.236393286392038841836279804
-380.113414922762023486858265939
-378.988347136059619939251550468
-377.861185955313259420414079479
-376.731927679600357077483093693
-375.600568866634022688066106068
-374.467106321841373134167266738
-373.331537087910108390391083221
-372.193858434781251724495858049
-371.054067850067120513639941613
-369.912163029874691323035924632
-368.768141870015556118205457249
-367.622002457584639814515397386
-366.47374306289076664344721979
-365.323362131723027600167202191
-364.170858277937716848832178243
-363.016230276351374488299440085
-361.859477055926199396647221115
-360.700597693234781656719566474
-359.539591406191751813398321458
-358.376457548040556254577766862
-357.211195601584146513837110197
-356.043805173648917290785299721
-354.874285989771745367945151991
-353.702637889100471139213842807
-352.52886081949862780707627488
-351.352954832845661999103531003
-350.174920080524305044237332278
-348.994756809087147788504730049
-347.812465356094844884333840563
-346.628046146118728143400212053
-345.441499686900943910957262671
-344.252826565665547541240359444
-343.062027445574289905194309714
-341.869103062321117359334965298
-340.674054220859678607436884533
-339.476881792258390201684240094
-338.277586710677857814506654201
-337.076169970465683578207279208
-335.872632623363911405447911766
-334.666975775824572898371871938
-333.459200586428996818830942929
-332.249308263406735682998564558
-331.03730006225014438396338824
-329.823177283420818328374389136
-328.606941270144262861776926869
-327.388593406289322188940059759
-326.168135114329044982000741194
-324.945567853379805798761097892
-323.720893117315636671912927093
-322.494112432954852122465231865
-321.265227358316173722827657906
-320.034239480941677494137546647
-318.801150416283999158580548077
-317.565961806155338854543677016
-316.328675317235908619158633253
-315.08929263963956299355991614
-313.847815485534445741980364357
-312.604245587816574114981964101
-311.358584698834366536124915348
-310.110834589162200245470192798
-308.860997046421162477204460029
-307.609073874145232357153879458
-306.35506689069120104443885682
-305.098977928190704866616474574
-303.840808831542810457643319028
-302.580561457445652343302755774
-301.318237673465682162405981649
-300.053839357143144890133067248
-298.787368395132451161764744232
-297.518826682376166193967517845
-296.248216121311384974039846415
-294.97553862110731043683994737
-293.700796096932896370961073128
-292.42399046925345988157696669
-291.145123663155209474008653496
-289.864197607696674291755035394
-288.581214235286057823541721236
-287.296175481083575559920453964
-286.009083282427870701335777887
-284.719939578285635162996765247
-283.428746308723594850553547509
-282.135505414402048554430318977
-280.840218836089178886564596732
-279.542888514195381515161660862
-278.243516388326885592009066405
-276.94210439685796376135921952
-275.638654476521054535288243916
-274.333168562014143161263719803
-273.025648585624769434576155997
-271.716096476870052260272581408
-270.404514162152141183124233073
-269.090903564428524614787823259
-267.775266602896643127563576689
-266.457605192692273985031414948
-265.137921244601170070585522232
-263.81621666478345258298771085
-262.492493354510272319357989019
-261.166753209912269084745153917
-259.838998121739372776243386853
-258.509229975131503009705460649
-257.177450649399736808144673785
-255.843662017817525871181746317
-254.507865947421556311249043307
-253.170064298821854490214624318
-251.830258926020752733791983162
-250.488451676240338253394766816
-249.144644389758017577509744384
-247.798838899749837197431782793
-246.451037032141208974280411996
-245.101240605464696143263499824
-243.749451430724522493548879456
-242.395671311267473502937244712
-241.039902042659863869584780629
-239.682145412570251010769538359
-238.322403200657578692260748572
-236.960677178464439011000005303
-235.596969109315144476906718558
-234.231280748218304923613712141
-232.86361384177360641828248242
-231.493970128082491231275777199
-230.122351336662439259729848023
-228.748759188364552065675976808
-227.373195395294140878299153505
-225.995661660734019508382271526
-224.616159679070202116272177265
-223.2346911357197041461405419
-221.851257707060142470126496349
-220.465861060360827855155973046
-219.078502853715039249507991597
-217.689184735973165059726167729
-216.297908346676391522793779899
-214.904675315990612442322260102
-213.509487264640227916555512985
-212.112345803841492202757479471
-210.713252535235062496073541
-209.312209050817391106588544905
-207.909216932870593247428995249
-206.504277753890411346492719853
-205.097393076511884407263598301
-203.688564453432317407762019972
-202.277793427331130973237009769
-200.865081530786155514203455116
-199.450430286185916607117639859
-198.033841205637439523875501824
-196.615315790869080394619432431
-195.194855533127869414346329334
-193.772461913070827667231865996
-192.348136400649693423811052947
-190.92188045498846603543965722
-189.493695524253145667042754869
-188.063583045513014920279643379
-186.631544444592773739096982883
-185.197581135914801678138506409
-183.761694522330781456022589585
-182.323885994941874497511088061
-180.884156932906592659952760645
-179.442508703235460288691094466
-177.998942660571506879783056594
-176.553460146955572648475678946
-175.106062491575346883877704383
-173.65675101049699176035865557
-172.205527006378131888531739189
-170.75239176816091190209742301
-169.297346570743740331444845439
-167.840392674630247408180528623
-166.381531325553886727168135353
-164.920763754076505262965855406
-163.458091175159092437439205053
-161.993514787702796043577849898
-160.527035774058160056479029884
-159.058655299500395838734464028
-157.588374511668296437542795458
-156.116194539964531253483419549
-154.642116494914062055886562157
-153.166141467478481703191895627
-151.688270528322690364713905021
-150.208504727030752161558778015
-148.726845091267316248946808575
-147.243292625880740967865792973
-145.757848311943762489271594029
-144.270513105727226043930938058
-142.781287937602045813618573411
-141.290173710864176012226926244
-139.797171300476957451219343252
-138.302281551724747452286344319
-136.805505278771242433523111636
-135.306843263115357499597496398
-133.806296251936931053440420561
-132.303864956323869391204751063
-130.799550049371630376211723489
-129.293352164145159818128718314
-127.785271891492531495319319496
-126.275309777698593303159660119
-124.763466321965878181634809571
-123.249741973708888458886615721
-121.734137129646593857382448035
-120.216652130676582892560654322
-118.697287258512759205368844725
-117.176042732066760914368400787
-115.65291870355138240246501505
-114.127915254282171418527867301
-112.601032390151034216744003146
-111.072270036743078333669592821
-109.541628034065023031672164545
-108.009106130850273143890262671
-106.474703978402139210849801131
-104.938421123932645119016681963
-103.400257003349836138770999212
-101.860210933441418747685479434
-100.318282103396852096118958599
-98.7744695656035805914788214036
-97.2287722256458448947094055047
-95.6811888314263150646558240705
-94.1317179613215154566251468756
-92.5803580112714938590784116301
-91.0271071806922372538048869103
-89.4719634570857307300783476307
-87.914924599207032554524781539
-86.3559881186299884370728520773
-84.7951512595328666498495819636
-83.232410976501830145418609606
-81.6677639101232576678837688731
-80.1012063601048693658291969444
-78.5327342556296692673967585817
-76.9623431226050055386059002562
-75.39002804742050757838873476
-73.8157836367720024806010147842
-72.2396039730421836267705861924
-70.6614825646509021985324467606
-69.0814122906961550979802046375
-67.4993853390982960266807656826
-65.9153931373311782301387981031
-64.3294262746704810964582117832
-62.7414744147059385002478823761
-61.1515261966437628605003151479
-59.5595691236596704149513899058
-57.9655894362407049104324208566
-56.3695719680617054739745345683
-54.77149998146205755563215647
-53.1713549789974591989516484811
-51.569116486810161110058236381
-49.9647618046506874654271714415
-48.3582657162432494534287939315
-46.7496001522479157789112658425
-45.1387337962439141461467279952
-43.5256316218167939910725371308
-41.9102543458089023883827992932
-40.2925577788546982239601774895
-38.6724920491442928051261860799
-37.0500006684797991495754273968
-35.4250194004497105211452325321
-33.7974748779873559880982372478
-32.1672829002843405186100144371
-30.5343463148726033148648785309
-28.8985523564178942413682055717
-27.2597692643093689832597451221
-25.617841928388857374702683361
-23.9725862028977523772273563696
-22.3237813606655240731920976238
-20.6711598941075712190896364239
-19.0143934373735698435816943765
-17.3530728552634701120241670341
-15.686679265162274095152493978
-14.0145404025214578065609956482
-12.335762148210885566889285241
-10.6491154384982728918613722753
-8.95283689051674356322974337278
-7.24424557216880053561846594034
-5.51891168807656171145589844591
-3.76848850509767991558482988694
-1.97284489918132825047467997753
0


==> anc/WILS3HQF2/H2qPS32010.dat <==
# H2qPS32010
24.7343459568466472519519893332
24.734883754148406156052753381
24.7349199348442279582224530098
24.7349584935048300560831993461
24.7349995816938831003089172044
24.735043360231991853492314617
24.7350899997270233905365825114
24.7351396811316787317730793234
24.7351925963294116802358114328
24.735248948749812670438153539
24.7353089540145856535243462538
24.7353728406152518268253570996
24.7354408506237146817233144107
24.735513240436815636321955902
24.7355902815559976029851013246
24.7356722614031742926417114522
24.7357594841738748604280405301
24.7358522717286955301625414509
24.7359509645240408655239131338
24.7360559225830760288115964051
24.7361675265077361964294868743
24.736286178532548652428548572
24.7364123036209151700724423102
24.7365463506043751595973535903
24.7366887933652215677467155657
24.7368401320626693221524766309
24.7370008944025776669926101331
24.7371716369505002487270701882
24.7373529464875772437945430643
24.7375454414084888640143572063
24.7377497731603556269422399518
24.7379666277210939181125466234
24.7381967271153113394657845472
24.7384408309653505053723233117
24.7386997380745572909548206856
24.7389742880392546076131294725
24.7392653628852396707371557596
24.7395738887238850356287517668
24.7399008374221044824953004569
24.7402472282795366360419391644
24.7406141297052939078487713735
24.7410026608855131971922677983
24.7414139934317183276051868569
24.7418493529986522353208845246
24.7423100208587484669384270227
24.7427973354187747398180846408
24.7433126936623834124844142101
24.7438575525003309756087237286
24.7444334300079663443923752181
24.7450419065272199462239691292
24.745684625607735317209209268
24.7463632947589538657071336869
24.7470796859818720255767105806
24.7478356360458171981572877272
24.7486330464719121742337978698
24.7494738831808930645095601085
24.7503601757585874126847181487
24.7512940162876196223141641821
24.7522775576887607429074930773
24.7533130115097477199154654813
24.7544026450933300434493306691
24.755548778049723790059379675
24.756753777951526522155797014
24.7580200551614311842126384181
24.7593500566947303060570957561
24.7607462590095781674377110823
24.7622111596082300383399812947
24.7637472673219532801109489544
24.7653570911409510998180934903
24.7670431274383991355374834192
24.7688078454245076518258304794
24.770653670652324461554414416
24.7725829663817188471187989628
24.7745980125915642673897545289
24.7767009824124933840709161473
24.7788939157336550319516299951
24.7811786897165774276892472922
24.7835569859274494202131300596
24.7860302537757821145613548254
24.7885996699224127571260704801
24.7912660932930630905201277048
24.7940300153050628418467945808
24.7968915048842885097843775598
24.7998501478167365163907457362
24.8029049799443317816890995365
24.8060544136774467858032628765
24.8092961572570462359540570896
24.8126271261572475553800745844
24.8160433459742613688859554031
24.819539846100007405051883997
24.8231105434280425893877452917
24.8267481152856365039997106157
24.8304438607287255607309977199
24.8341875492759052832496648778
24.8379672560934070272805864
24.8417691825749706181958927502
24.8455774611884787184694501956
24.8493739433849640475885409681
24.853137969284928540430068979
24.8568461177716046195954859975
24.8604719355306110073065030603
24.8639856434801631304690790382
24.8835246740338278898607812919
24.8733513433244104509496796162
24.8465208106753198219916000798
24.8086057437445908468755792336
24.7626351445036779120873836853
24.7104816390362811287381799439
24.6534015210020925372041704145
24.5922869944739590717359882925
24.5277989659810792446456990259
24.4604431965797998805523243963
24.3906168861469584592490618774
24.3186386506210320070803618126
24.2447686170504669037032587802
24.1692223559610456670474112347
24.092180818327560077397608178
24.013797595965475643301923014
23.9342043378707507880663917062
23.8535148648832368385243078963
23.7718283458216243710337665169
23.6892317841395858374565732432
23.6058019895654228271026077822
23.5216071592700270261411225994
23.4367081589927899571410751228
23.3511595707963056748805376469
23.2650105572903332379981198392
23.1783055800573526152777195569
23.0910850011774696403203994217
23.0033855902205320853374672929
22.9152409541891908875574069337
22.8266819042032063957227008089
22.7377367698937831612699957117
22.6484316703008694454768489794
22.5587907483736358540896863792
22.4688363748466469953131109071
22.3785893262148356497289290269
22.2880689406949662378929152489
22.1972932553916956242652404623
22.1062791273462605138752906397
22.0150423407075771948000690732
21.9235977019079103667461482744
21.8319591244318566866878061428
21.7401397045254389899989918052
21.6481517889916296157886784368
21.5560070360517450332655368379
21.4637164701126408826325597364
21.3712905311625148097510474767
21.2787391194194104547276736708
21.1860716357730015658569888299
21.0932970184893244030580900227
21.0004237765877088600245085628
20.9074600202475106892276455735
20.8144134885579556227289153536
20.7212915748863074284152797499
20.6281013501067042031697103049
20.5348495839035724813438584046
20.4415427643388625663328725953
20.348187115850895690695140079
20.2547886158339087539030061216
20.1613530099310340530988089943
20.0678858261591294045676894121
19.974392387971298958425542642
19.880877826351879756927173069
19.7873470910289119459018394989
19.693804960880489404160998107
19.6002560536037551804402017752
19.5067048347085362681102958517
19.4131556258915963739602833399
19.3196126128421299340000226083
19.2260798525243449364109021062
19.1325612799787162306137090172
19.0390607146796743040410628272
18.9455818664840742988379006559
18.8521283412017204256162576647
18.758703645816461862557768064
18.6653111933838926922597817717
18.5719543076294497575738120071
18.4786362272686816007313029518
18.385360110069635232671266385
18.2921290366756545336780330628
18.1989460142053862426849361085
18.1058139796454305235381773533
18.0127358030498386446096272865
17.919714290559537650788277589
17.8267521872537397533851617702
17.733852179844462479355834312
17.6410168992244354757403800139
17.5482489228778932989490829076
17.4555507771630434281945617949
17.3629249394743487803585091252
17.2703738402921684902122004964
17.1778998651267545667850510121
17.0855053563631006795049129441
16.993192615012678667430918687
16.9009639023776747158389346358
16.8088214416329471889228190103
16.7167674193305688556193917566
16.624803986831485000222056482
16.5329332616685132344469825986
16.4411573288446281543097310287
16.3494782420702157651946535843
16.2578980249427325905843024241
16.1664186720719963235540370732
16.0750421501541113912093939425
15.9837703989968516090868676113
15.8926053324991401862235528887
15.8015488395871026769646605412
15.710602785109014926380834329
15.6197690106913253078838382083
15.5290493355577977565711884069
15.4384455573136984857067436968
15.3479594526968341287186160759
15.257592778297141727555018776
15.1673472712464308971958092108
15.0772246498797850921779069072
14.9872266143700416858234552464
14.8973548473366890891069537546
14.807611014430442963706076707
14.7179967648946923366701137452
14.6285137321049397472025988276
14.5391635340872971224419461732
14.4499477740170405877888468527
14.3608680406981725908015247506
14.2719259090248883000489314887
14.1831229404257949953962146552
14.0944606832916878758826911348
14.0059406733876431740842374619
13.917564434250149495258232434
13.8293334775699607232136485728
13.7412493035613184930920449496
13.6533134013181589762069104658
13.5655272491578874167020968365
13.4778923149532743769376004638
13.390410056452999870236101389
13.3030819215913453764096150748
13.215909348787509045595853872
13.128893767234996104808696316
13.042036597181514501310799198
12.9553392501997850656305692709
12.8688031294496558786050413884
12.7824296299318920102959210145
12.6962201387339942978946241264
12.61017603526838428317574708
12.5242986915032767801943152045
12.4385894721865467371087728383
12.3530497350628830421686320971
12.267680831084508656256209986
12.1824841046157338892053115363
12.0974608936315977335726667023
12.0126125299108408893923453905
11.9279403392234434209401961279
11.8434456415129498482024397442
11.7591297510737948602357093848
11.6749939767238337155618729971
11.5910396219722727386418161614
11.5072679851831871055192693257
11.4236803597348053117229506473
11.3402780341747323087621165954
11.2570622923712762607416562837
11.1740344136610371897553465595
11.0911956729929094290037503797
11.0085473410686437683774743431
10.9260906844801094419611422254
10.8438269658433906549568839575
10.761757443929847164237304567
10.6798833737942634983269104426
10.5982060069002067161040036708
10.5167265912427081467030258197
10.4354463714683803144881642077
10.3543665889930762217432232784
10.2734884821171943276920076447
10.192813286138728916032120878
10.1123422334641620752942718997
10.0320765537172902185133094322
9.95201747384607493289278246153
9.87216621822760496880136649192
9.79252400877125334343239185567
9.71309206502011084107291498094
9.63387160425077463283918543085
9.5548638415715683079787854946
9.47606999001926730079829522137
9.39749126065440150665633921588
9.31912886265520480227979033916
9.24098400341027921522071150937
9.16305788861003962015315092359
9.08535172233700307175230511703
9.0078667071549852111906629176
8.93060404419726460214738794444
8.85356493325377435920141534223
8.77675057285737902331970990673
8.70016216036929331281491451409
8.62380089206369813077757586202
8.54766796321160803891604246592
8.47176456816404331046489435051
8.39609190043455864901974255251
8.32065115278117970365111476578
8.24544351728779762142434021733
8.17047018544507105463392206342
8.09573234823088427991892328131
8.02123119619040938836533638143
7.94696791951581986825833012149
7.87294370812570232398454707311
7.79915975174421255448802567694
7.72561723998002175155793616561
7.6523173624050981710934021704
7.57926130863336927848480419148
7.50645026839930907161753885985
7.43388543163649504109732991129
7.36156798855617903657678961027
7.28949912972591617009727782509
7.21768004614829580181858615745
7.14611192933981862016519302725
7.0747959714099638471480216319
7.00373336514049067040334147081
6.9329253040650181264065707204
6.86237298254892783455178096021
6.79207759586963420962443990496
6.72204034029726706102627049783
6.65226241317581182143335496137
6.58274501300475303598498966088
6.5134893395212671863233039572
6.44449659378301142265527467684
6.37576797825155533242599213254
6.30730469687650348722776027956
6.23910795518035718139639430968
6.17117896034416450765975399033
6.10351892129400870862727841016
6.03612904878838559939798680926
5.96901055550652177780963887645
5.90216465613768632668703655104
5.83559256747154976885411425702
5.76929550848964516278792851322
5.70327470045798742690930690145
5.63753136702090825608952328883
5.57206673429616534764611685668
5.50688203097138608873013164238
5.44197848840190737559231129174
5.37735734071007484098232862486
5.31301982488606646232349336725
5.24896718089030731398311258944
5.18520065175754411583289909249
5.12172148370265022152473171786
5.05853092622823378792246019971
4.99563023223412407664130496524
4.93302065812881316466368696446
4.87070346394293278885298519368
4.80867991344484862454107700511
4.74695127425845700724607429276
4.68551881798327195538850610425
4.6243838203168933474270341288
4.56354756117995025636886207619
4.50301132484361675582391333215
4.44277640005980099285251576762
4.38284408019411198251120845285
4.32321566336171242649308500314
4.26389245256616990344315272099
4.20487575584142303189374970986
4.14616688639698367947464900283
4.08776716276650099599469715461
4.02967790895981799582784654476
3.97190045461865662025542768193
3.91443613517607268739447463294
3.85728629201982790140520540249
3.80045227265983216016468709308
3.74393543089981578895678682241
3.68773712701339805557269181413
3.63185872792472540941389453353
3.57630160739386035496733970393
3.52106714620710974106356294879
3.46615673237248954588316314913
3.41157176132053198968167670715
3.35731363611065004041159870133
3.30338376764328412154486937089
3.24978357487806611826332218714
3.19651448505824664189080497067
3.14357793394164298955175649465
3.09097536603837736577792857991
3.03870823485568775724229551428
2.98677800315010741618011303162
2.93518614318732326092945855367
2.88393413701003869559976183165
2.83302347671418244131922866504
2.78245566473382201926717325702
2.73223221413515859586114444853
2.68235464891999906318700683252
2.63282450433912155866640876779
2.58364332721597220865246712105
2.53481267628115379922906072542
2.48633412251819142913492725705
2.43820924952108608732541239529
2.390439653864194632518486881
2.34302694548500395462617578255
2.2959727480803982987580800602
2.24927869951705197297853384509
2.20294645225661509468316396797
2.15697767379639782395785197241
2.11137404712629886662329881473
2.06613727120276710168538364618
2.02126906144063121179133742503
1.97677115022368128069194582172
1.93264528743493975422326178624
1.88889324100761336547960936724
1.8455167974977813454795329533
1.80251776267993686321971985955
1.7598979621665698364237405288
1.71765924205305325894076470289
1.6758034695891753614599608472
1.63433253387874603647031445985
1.59324834660879861288195722614
1.55255284281000783444174094581
1.51224798165005241038118122132
1.47233574726176646177794885964
1.43281814960804934907681950946
1.39369722538563858048186826046
1.35497503896999670127740159587
1.3166536834037212831330564884
1.27873528143105851322007678486
1.24122198658128669249422783993
1.20411598430393759672940137036
1.16741949315904269486613160731
1.13113476606582939463608370664
1.09526409161355173073673841145
1.05980979543842238474825564257
1.02477424167092103935923191259
0.990159834458090518484961988184
0.955969019565799969071721363756
0.922204286066356886385788458169
0.888868168117290876308149371671
0.855963246837615964783559675561
0.823492152288409827485774771077
0.791457565565132962971707340809
0.759862221009754720537630546644
0.728708908551463183822331317244
0.698000476185520102255280509721
0.667739832600689330898575942978
0.637929949966627803758439720521
0.60857386689369358155841744709
0.579674691578809302251047478777
0.551235605152336674337377990331
0.5232598652423859925851892017
0.495750809774624151322932514626
0.468711861027478480558774395882
0.442146529964688732622753026898
0.416058420869466730785782603094
0.390451236307118572012507875565
0.365328782445909762858336675641
0.340694974769258154937325559476
0.316553844216080232295973681362
0.292909543790360286169465383684
0.269766355685838234492778143092
0.24712869897721345790180962113
0.225001137935549298292881238199
0.203388391032766748532860412294
0.182295340708392383805668557635
0.161727043981261316113399161041
0.141688743999894792130127542344
0.12218588263804371711388120888
0.10322411425674006998767451375
0.0848093207715240099958269767264
0.0669476281837986040957470758834
0.049645424759098444120258317004
0.0329093810631715843011223352658
0.0167464721000675217710500786076
0.00116400183601809398317613310369
-0.0138303695598056583281486773292
-0.028228595369817600481002767975
-0.0420222084215259997984276585921
-0.0552022830807506046899362730254
-0.0677593925041214649376385163561
-0.0796835603864266103373290282049
-0.0909642062854064989370906614015
-0.101590083416661581405027783235
-0.1115492075738693922228802698
-0.120828775530391496459601341666
-0.129415070898587505526049848668
-0.137293354936887336167194439736
-0.144447739166329426056751032768
-0.150861035838321322144717836512
-0.156514581213970635274889635599
-0.161388025172592693990777375156
-0.165459078717954988617009054455
-0.168703208281570977582337650575
-0.171093262011622099471839772916
-0.172599007991710422980391732445
-0.173186556785209352799428589539
-0.172817629613144902785735044531
-0.171448616811595768116535580943
-0.169029345524589716743493764635
-0.165501434803428342821297699931
-0.160796049321921083145588470413
-0.154830748604215784798781239581
-0.147504924339977748769711551569
-0.138692932524308095015489233137
-0.128233247992919460324900618529
-0.115910257519565833615401477197
-0.101421115888163993017715176568
-0.0843081793903581788076220197341
-0.0637954165547284291930703907467
-0.0382504815466068321830490579008
0


==> anc/WILS3HQF2/H2qPS32100.dat <==
# H2qPS32100
2.98854209853933691811796859318
2.98997691447569862196793091337
2.99007650477398226894916828672
2.99018290375458932798036870054
2.99029656832156490722120349113
2.9904179853267592935706973947
2.99054767347306242279934320526
2.99068618533354140763382911524
2.99083410949310494233544133043
2.99099207281965858043976080398
2.99116074287206898336739469456
2.99134083045262347312113003488
2.99153309231205376233569727473
2.99173833401558970135868803478
2.99195741297892034084872573333
2.99219124168336556153218546351
2.99244079108000189898774610045
2.99270709419294083606135826516
2.99299124993242649983163394814
2.99329442712890202853359210103
2.99361786879968939129743074748
2.99396289666043554040103096626
2.99433091589399769212600643748
2.99472342018997134074493060246
2.99514199706860519653568113061
2.995588333503396281639136644
2.99606422185721436594162908135
2.99657156614736597372150184087
2.997112388655572254647229964
2.99768883689939969455877164122
2.99830319098224520648916590051
2.99895787133953448057576931192
2.999655446899341062262918689
3.00039864367616950102759799097
3.00119035381716460405773846846
3.00203364512050534033950017982
3.00293177104621068304874924004
3.00388818124001942501716823409
3.00490653259139983030577857752
3.00599070084709021490218993127
3.00714479280185968021096890505
3.0083731590883998627026592705
3.00968040758840335582646322089
3.01107141748694100711223066898
3.01255135399220606881435880369
3.0141256837425344438296941987
3.01580019092232197020322120468
3.01758099410802536919322396754
3.01947456386483517238058614207
3.02148774111382704815822227352
3.02362775628841113363856390563
3.02590224929768405102194488406
3.02831929031282006779497685409
3.0308874013908890499065804038
3.03361557894842990430990102382
3.03651331709470716524021278723
3.03959063183180076141770960559
3.04285808612548763630909804626
3.04632681584722877118595535515
3.05000855658343328351258057729
3.05391567130348650442500331168
3.05806117887275185285375737581
3.06245878339083405862707226601
3.06712290432876740417732483716
3.07206870743140700545438178578
3.07731213634308975552463601569
3.0828699449055264857060334085
3.08875973006681620330173052831
3.09499996532936088588159870815
3.10161003465222505221091505075
3.10861026671004384331815561684
3.11602196939584817185675155149
3.12386746443905313617406028344
3.13217012199224995037799889117
3.14095439502125201913499220278
3.15024585331196897375567338083
3.16007121688501192190241046156
3.17045838858435970488037649832
3.18143648557982847071095978557
3.19303586949437295727120510625
3.20528817483629474711819534662
3.21822633538312827660398993453
3.23188460812820934323530678268
3.24629859436259643349767073339
3.26150525742401068305618171939
3.27754293660069110664455594551
3.29445135663144277972398263291
3.31227163219361394582125173921
3.33104626671821581426335241319
3.35081914481585709875855127818
3.37163551753858787489601147042
3.39354197964114514770101999622
3.41658643794050909839019903956
3.4408180698051960301262536075
3.46628727073545800000594488964
3.49304558992270848043061834738
3.52114565260128678155534689466
3.55064106792841927738605110622
3.58158632104931992582134141862
3.61403664792427386347994345994
3.64804789141384652472987734238
3.68367633703775374060138435378
4.07878270357285531104214113378
4.3854547977090318159450391781
4.64049977660413332804027701669
4.86010405447085311506055968747
5.05327234857703541880779846889
5.22568232143938251882441003119
5.38120959518430480793254498399
5.52264993241879705521301432094
5.6521041029548800838906869377
5.77120106219149197170770700928
5.88123588693091090138576346786
5.98325939561084936082075019485
6.07813877197365446056113351268
6.16659996028775355843214307815
6.24925815229102297614530487748
6.32664023837803410765091078055
6.39920168378179999838722170777
6.46733944302226116522997554332
6.53140199935984491827687607573
6.59169727891979960239263501466
6.6484989676164035399884680218
6.7020516099698715852290459015
6.75257476653803158166324374038
6.8002664350410590936782151589
6.84530588926389784755409133305
6.88785605296443905647458950378
6.92806549900147925850273218174
6.96607014384107789627020594635
7.00199469253415848574125567577
7.03595387781690428135471052208
7.06805352820880387182738129337
7.09839149318731166098830753648
7.127058448209966771181683757
7.15413859817494727408706554195
7.17971029459450903510843464277
7.20384657910543797930126173777
7.22661566380848586941344269557
7.24808135720261816065082565928
7.26830344307413646906975685787
7.28733801854944342211039332021
7.30523779657231106226449856689
7.32205237728212920246667785907
7.33782849211743275052215614245
7.35261022392428863178515136776
7.3664392058921900971544993166
7.3793548017552328085455049104
7.39139426937089585791652947549
7.40259290951251540223949567272
7.41298420147623608513417357171
7.42259992690210319769765928026
7.43147028303648717491135290392
7.43962398651466467373396344445
7.44708836861436315746019973314
7.4538894628202972575691408312
7.46005208544359686508324599751
7.46559990995638799960239123457
7.47055553562882773766165361356
7.47494055099209230818557280673
7.47877559259488994906166161319
7.48208039947193220837796653415
7.48487386369952865230945062381
7.48717407737528742733291584931
7.4889983763251399126109152231
7.49036338081099053155017145014
7.49128503348573281735506290696
7.4917786348187489528715719084
7.49185887619395937307292234682
7.4915398708636982249153921814
7.49083518292488822112818367744
7.48975785446893933023670082943
7.48832043104329518206547061652
7.48653498555042076128870861405
7.48441314069910928861491695217
7.48196609011314903726699164378
7.47920461819351292837935081359
7.4761391188222103840620018119
7.47277961298868000453631883225
7.46913576541302204937145076486
7.46521690023439985088811423033
7.46103201582751588923256747064
7.45658979880513528879164402498
7.45189863726013727683484794159
7.44696663329647956089630416713
7.44180161489472239535441528625
7.43641114715434337409039525959
7.43080254295194953649050567331
7.42498287305163237072831210429
7.41895897570108884511308208352
7.41273746574472540080248138587
7.40632474328275190705235167255
7.39972700190324096680456212517
7.39295023651225853428882957585
7.38600025078545005016671166459
7.37888266426287913378461633344
7.37160291910745149824677323268
7.36416628654590451843793752113
7.3565778730100931537697876742
7.34884262599514699054619651591
7.34096533964999357163433468345
7.3329506601148226576109110063
7.32480309061892141672665895639
7.31652699635185905125048727461
7.30812660911977695276728725722
7.29960603179808400680102388039
7.29096924259107106122945228329
7.28222009910833805219731580517
7.27336234226733457103226199454
7.26439960003076239911249726943
7.25533539098707363502018128929
7.24617312778181765305267796531
7.23691612040714166626833228161
7.22756757935633073930533992641
7.2181306186498815215952063687
7.20860825873923774460166044383
7.19900342929397280452723443919
7.18931897187788384008793188618
7.17955764251916105427919768823
7.16972211417951418379483521155
7.15981497912687366688593477198
7.14983875121603597994853294912
7.13979586808138967921896641136
7.12968869324563985709133589682
7.11951951814824304220841299346
7.1092905640970711504882711909
7.09900398414664110893560302463
7.08866186490607546473065153196
7.07826622827979795398782081558
7.06781903314381598452005608401
7.05732217696029867908818498456
7.04677749733302396770739291908
7.03618677350614068753115681805
7.02555172780857126154927128952
7.01487402704626683186294686826
7.00415528384441930017166757586
6.99339705794163318693804485234
6.98260085743796419796876477216
6.97176813999864054417821853534
6.96090031401519708137527534789
6.94999873972567092758254672863
6.93906473029543010089897706897
6.92809955286013364472964678129
6.91710442953225242972058201993
6.90608053837251411902517366742
6.89502901432757344622222655547
6.88395095013514978744824044861
6.87284739719781782779766069428
6.8617193664265837551527954054
6.8505678290553287015489155663
6.83939371742715294227368850055
6.82819792575360851485368525316
6.81698131084776430135430777122
6.80574469283200610362500812348
6.79448885582143471546911128869
6.78321454858368734850198077834
6.7719224851759718965873501164
6.76061334556006933028269213011
6.74928777619602690651333545939
6.73794639061523377394420806367
6.72658976997354087046711690832
6.71521846358505866980909316445
6.70383298943723926782674983702
6.69243383468782343802705013956
6.68102145614420856653786001893
6.66959628072576973903530791997
6.6581587059096436392853371714
6.64670910016046327739962485087
6.63524780334451084502783982919
6.62377512712873614667101378007
6.61229135536506903586890029365
6.60079674446043604939255868796
6.58929152373287394125662135582
6.57777589575411603299686083103
6.56625003667901118089728914086
6.55471409656211968024953365526
6.54316819966181554861533161003
6.53161244473221032343927680447
6.52004690530319974478942000504
6.50847162994892144352610759019
6.49688664254489899223548540135
6.48529194251413537553325811746
6.47368750506240707378654453784
6.46207328140299850700298397826
6.45044919897110553175891711807
6.43881516162812600275546667355
6.42717104985604508202453094389
6.41551672094211298396851025711
6.40385200915400316515602305082
6.39217672590562958674256972679
6.38049065991379257790621331362
6.36879357734581399483804233981
6.35708522195831378630363947851
6.34536531522727172889541677735
6.33363355646950996868949982357
6.32188962295572408749274017601
6.3101331700151826880922884505
6.29836383113220795123361137827
6.28658121803454224520659850495
6.27478492077369865505799042778
6.26297450779738623107711015414
6.25114952601409382415817845036
6.23930950084990956806808209132
6.22745393629764637496272690847
6.21558231495833722036926528736
6.20369409807515749718358185208
6.19178872555982530512301686706
6.17986561601152420280282512176
6.16792416672838667460646406201
6.15596375371157034436271602685
6.14398373166195279320593301771
6.1319834339694647006472785258
6.11996217269507491665982473409
6.10791923854543497935946342422
6.09585390084018450855169771679
6.08376540747191282091913573261
6.07165298485876601883480203544
6.05951583788968269255076040017
6.0473531498622352356163746152
6.03516408241304759652793054408
6.02294777544075406639669365646
6.0107033470214574233115674887
5.99842989331663840937812339359
5.98612648847346209627364105033
5.97379218451742018950195858404
5.96142601123724172006919769692
5.9490269760619978644850473884
5.93659406393031980899658920616
5.92412623715164162064561516033
5.91162243525937299463004915128
5.89908157485589950269955520373
5.88650254944930055867654585998
5.87388422928166773198221500156
5.86122546114889826510665599813
5.84852506821183067262693671641
5.83578184979858110343259938944
5.82299458119793071945917801236
5.81016201344360566801694205025
5.79728287308928228461268381039
5.78435586197414094214453855772
5.77137965697878244286772163087
5.75835290977131101310769850255
5.74527424654337778796328076566
5.73214226773596814386060677715
5.7189555477547053294264257799
5.70571263467443153728181207691
5.69241204993281582737497717849
5.67905228801272613147553801743
5.66563181611308991219827161939
5.65214907380795489072911821033
5.63860247269344756606847628795
5.62499039602231299421964663453
5.61131119832570444570650547801
5.59756320502187607959399323669
5.58374471201141562528277006758
5.56985398525863721107385738451
5.55588926035873687985998133077
5.54184874209029494383503678913
5.5277306039526901057105875963
5.51353298768797016463970628217
5.49925400278670307888281644837
5.48489172597731011895460161238
5.47044420069835975581329100862
5.45590943655327672608625770979
5.44128540874689533382971195328
5.42657005750325941502587339888
5.41176128746404343140576182293
5.39685696706693979372475457954
5.38185492790332665540620041133
5.36675296405449797381104184298
5.35154883140570351036097798733
5.33624024693721052769770193976
5.32082488799156113012401829307
5.30530039151615936306489687901
5.28966435328028021011091438088
5.2739143270655483651796963024
5.25804782382888796545523442424
5.24206231083689519043621230386
5.225955210770533594569308012
5.20972390079899706407861168202
5.19336571162152717780883501389
5.17687792647591029770345513211
5.16025778011231469168626914907
5.14350245773105915783738293647
5.12660909388283171290564503043
5.10957477132979964925304541762
5.09239651986597034922358423003
5.0750713150950753477543892545
5.05759607716415789991910910834
5.03996766945094635884843582813
5.02218289720299158911628258432
5.00423850612643598558906834659
4.98613118092216395557360937216
4.96785754376695843042153804889
4.94941415273715453525716805451
4.93079750017213934790851748217
4.9120040109748950536066756275
4.89303004084662102615349410611
4.87387187445229765144648495173
4.85452572351387019854872591325
4.83498772482753060879095121527
4.8152539382013843579670928627
4.79532034430950784934397871025
4.77518284245824612525735783851
4.75483724826026094393822518554
4.7342792912116063870417362401
4.71350461216679638649950141467
4.6925087607065097558178341296
4.67128719239223352467168352308
4.64983526590177443681804122982
4.62814824003916908370520894199
4.60622127061209278402248826363
4.58404940716940320200101757237
4.56162758959095375958954724348
4.53895064452127075796273144376
4.51601328163810304685741058583
4.49281008974621993548912625124
4.46933553268614725360150544522
4.44558394504678797742848876067
4.42154952767006700905243267599
4.39722634293486329044143240411
4.3726083098065394945189699194
4.34768919863734232279721731827
4.32246262570181631748147691666
4.29692204745014142196510394518
4.2710607544609585123929689574
4.24487186507377569613002082269
4.21834831867943778398129617181
4.19148286864537677604867257344
4.16426807485042533929264237756
4.13669629580184881254749637535
4.10875968030491248774239091234
4.08045015865272518256251434367
4.05175943330125958297954058964
4.02267896899131289655598548049
3.99319998227570211436969697977
3.96331343040614575599080160764
3.9330099995300217468185969919
3.90228009214245577023408314698
3.87111381373392503578863603468
3.83950095856768889605254271607
3.80743099451479961535355686914
3.77489304686711104966978132748
3.74187588104048284675617366347
3.70836788407114890337204505406
3.6743570447978371595944326097
3.63983093261052573175951155985
3.60477667463350230784207126906
3.56918093119543086027029892234
3.53302986942215367624234846081
3.4963091347686516984062671895
3.45900382028457959436689935508
3.42109843338264276181085647625
3.38257685985026783414743800193
3.343422324811912054670230867
3.3036173503112138562121612924
3.26314370913811152400216137403
3.22198237447497006715549046447
3.18011346487635359460330899988
3.13751618402777705226781893919
3.09416875464763456758841247556
3.05004834580116419440044099519
3.00513099278285611337161812587
2.95939150859053808550076631211
2.91280338585599526323554473631
2.86533868790779667925055412863
2.81696792741496059482999675696
2.76765993078628071361390497238
2.71738168616820631482212261203
2.66609817247957712765564192502
2.61377216642548552786657036893
2.5603640238206617384795633065
2.50583143079305138401763371841
2.45012911948837493201299849666
2.39320854169999415709677347818
2.33501749232935823231426099119
2.27549967263723782794421209897
2.21459418073258168815724120797
2.15223491346602490199243140417
2.08834985956944433094611621582
2.02286025811198995073609751488
1.95567958854683583642791525938
1.88671234794590438382982551155
1.81585255617688238757889323184
1.74298190879934189370634573557
1.66796746726303863170799977881
1.59065873164012114935396045587
1.51088387447520660095253506408
1.42844481157723624136710593225
1.34311062243684171575431141908
1.25460856510714861768821895279
1.16261147313476928726942125087
1.06671950483999531836262929512
0.966432671895755879164832032221
0.861107457487416567070320346977
0.749883988721408646020427652505
0.631553460932441108454016879722
0.504287871692304638726561406624
0.364985663745071683458826119551
0.207120018624552096798509982373
0


==> anc/WILS3HQF2/H2qPS33000.dat <==
# H2qPS33000
-105.421440792275276284117513086
-105.418177370962432077250520809
-105.417952782588247348043632772
-105.417712981627740724852273643
-105.41745695738699164300980467
-105.417183633623495183481190897
-105.416891864424818291491007331
-105.416580429838682086608512252
-105.416248031240339586330452268
-105.41589328642238587341576892
-105.415514724391373458649290769
-105.415110779854808451851166489
-105.414679787381272309245437389
-105.414219975215548564112523437
-105.413729458729733301923143466
-105.413206233490371493823722755
-105.412648167920687996526475202
-105.412052995535971475639820447
-105.411418306729121207601634839
-105.410741540082280249849973875
-105.410019973179353532509566706
-105.409250712893045829926386522
-105.40843068511885226335087878
-105.407556623927193063685620386
-105.406625060103605049554926104
-105.405632309045585100762526022
-105.404574457983326485425652594
-105.403447352490198111672391915
-105.402246582247390750841290125
-105.400967466025694419225407004
-105.399605035845879106395511471
-105.398154020277628919130923976
-105.396608826835429839696561822
-105.394963523428236422542453317
-105.393211818818146029383117753
-105.391347042041694222909604609
-105.389362120745755768920055679
-105.387249558388396904120959699
-105.385001410253381218502821871
-105.382609258225389355093308958
-105.380064184271378030497199969
-105.377356742571883552432928228
-105.374476930244476656320411821
-105.371414156600007411710967534
-105.368157210870750212276642854
-105.364694228348079283667550216
-105.361012654865885345793333663
-105.357099209564595499711355885
-105.352939845869393370985557187
-105.348519710615068190985431927
-105.343823101248863868308972506
-105.3388334210417671035457099
-105.333533132237883010997750148
-105.327903707070914162892538635
-105.321925576576301921067458052
-105.31557807712732560412471259
-105.308839394623404409803666719
-105.301686506259028666355160566
-105.294095119802181051363141299
-105.2860396103118154248387581
-105.277492954224961653038403542
-105.268426660745340077243836091
-105.258810700467019749282758123
-105.248613431168660389220931659
-105.237801520716258600207518516
-105.226339867015092394383098977
-105.214191514954741093304655656
-105.201317570294664544626331251
-105.187677110441867933188557968
-105.173227092076664348546175355
-105.157922255587480472276339235
-105.141715026281029776683746952
-105.124555412339994652619794296
-105.106390899506598507514648793
-105.087166342477086716867097165
-105.066823852999136414618454291
-105.045302684671532108794340102
-105.022539114453015174834130854
-104.998466320894961755593789266
-104.973014259120367346965553883
-104.946109532579396737371396972
-104.917675261619348455965652805
-104.887630948914107160070110699
-104.855892341804805021536702428
-104.822371291609234662500106208
-104.786975609962257426499708101
-104.749608922252686718569794772
-104.710170518223493752774342775
-104.668555199801213202651165641
-104.624653126216574733071384565
-104.578349656471023603476996563
-104.529525189192192915600834998
-104.478054999904715014576477218
-104.4238090757200485364881896
-104.366651947419147462335747859
-104.306442518863545466093244668
-104.24303389362232683567863866
-104.176273198642851736970995425
-104.106001404720111793343049836
-104.032053143431059467266057269
-103.954256520093727919187325249
-103.872432922183641541885223597
-102.940042180376736088129607568
-102.179356592109640587423735509
-101.51674206664700235568202845
-100.920414520768614188474017315
-100.372926991007504034690742202
-99.8633947255616723143565152226
-99.3844527452878157911768017047
-98.9308279143134233194091861011
-98.498583761722223920196650599
-98.0846854951889891761866292116
-97.6867327647879752612348013878
-97.3027869733193462614640966618
-96.9312550383944146754023127679
-96.5708084756648442295528525039
-96.220325456270949650817580146
-95.8788483045962970858413875574
-95.545551667518867833465594284
-95.2197182400787153723276742743
-94.9007199563566312185999679769
-94.5880032076581962967169658392
-94.2810770781312993524879595562
-93.9795038750463223251481706353
-93.6828914276162659087175423549
-93.3908867654859433404646991081
-93.1031708854581965246521521165
-92.8194543852761468621850460288
-92.5394737946485045928942789577
-92.2629884717535507646795418578
-91.9897779619767639891680460943
-91.7196397372492352212379668898
-91.4523872508988080290062511063
-91.187848255711264483250167897
-90.925863342866082103093830353
-90.6662846672453443388005649722
-90.4089748308191436314780281365
-90.1538059007605297022816137479
-89.9006585429183039601368119187
-89.6494212544889224608446428187
-89.3999896823412132570175010525
-89.1522660155838264814256380462
-88.9061584427215032837266562413
-88.6615806651973244920935313047
-88.4184514603228678215299837451
-88.1766942876030563073378187738
-87.9362369333042476922878058748
-87.6970111888221922983494090665
-87.4589525590044671535966750551
-87.221999997088905365240354228
-86.9860956633508042986530021691
-86.7511847049198715142619003655
-86.5172150545432236694878077757
-86.2841372463417255939987208046
-86.05190424684050028495592257
-85.8204712997563140598040300842
-85.5897957831995295355989258675
-85.3598370781004128791225134551
-85.1305564468021201567068579413
-84.9019169208784742775476198001
-84.6738831973360404896176797414
-84.4464215424490098907237041227
-84.2194997025536977430740948792
-83.993086821198493430384406846
-83.7671533621060862009887445591
-83.5416710374587817388526472368
-83.316612741065615493493352404
-83.0919524860125294442527126034
-82.8676653464347723708919854971
-82.6437274030844817101990440855
-82.4201156923966023910609011037
-82.1968081587833234680564550654
-81.9737836099114394112854673381
-81.7510216747387938055958756496
-81.5285027641055217836029629843
-81.3062080336934209282509831198
-81.0841193491826650480180746451
-80.8622192534494209938593259805
-80.640490935660902382993629303
-80.4189182021361425861228645729
-80.1974854488514221304026847398
-79.9761776354789571627579920203
-79.7549802608562470099985445312
-79.5338793397914798386745816049
-79.3128613811176855404338834706
-79.0919133669149749775463814192
-78.8710227328262775720384597171
-78.6501773493975410227011947011
-78.429365504378437770396411135
-78.2085758859242774661251937065
-77.9877975666440931880567536519
-77.7670199884437874004506473319
-77.5462329481168238569244266024
-77.3254265836382627558030034006
-77.1045913611209844787102120045
-76.8837180623957556171835054317
-76.6627977731793808397233743267
-76.4418218717975745376723393091
-76.2207820184313943372225908622
-75.9996701448581200557520790981
-75.7784784446593433396985316417
-75.5571993638708363160303638049
-75.3358255920502167199437535866
-75.1143500537402360861336655802
-74.8927659003065847003641728088
-74.6710665021306158242016224868
-74.4492454411385188632716819485
-74.2272965036496037476130278385
-74.0052136735274015887190507137
-73.7829911256182579264435234888
-73.5606232194630000883861219919
-73.3381044932681043935610105237
-73.1154296581235767543567921681
-72.8925935924554958930237746153
-72.6695913367018557673272020521
-72.4464180882009864517764867636
-72.2230691962824339129642665994
-71.9995401575507418527365360993
-71.7758266113531058330263261893
-71.551924335422363783395661485
-71.3278292416872500682861671477
-71.1035373722422747141209304726
-70.8790448954699971576812053725
-70.6543481023088468143076049996
-70.4294434026600025748361946177
-70.2043273219271815925924813144
-69.9789964976835058671515533767
-69.7534476764599145126682448635
-69.5276777106498714587853492215
-69.3016835555253838235572979495
-69.0754622663595963886644571742
-68.8490109956514634883938428781
-68.6223269904482221152746379228
-68.395407589761600001220307029
-68.1682502220738906474889995806
-67.9408524029302144879652107666
-67.7132117326134622650004117922
-67.4853258938985839146469965507
-67.2571926498830443940060938385
-67.028809841890417492428245629
-66.8001753874442302677494919399
-66.571287278309304821145430032
-66.3421435785979711198756095028
-66.1127424229386449166631934964
-65.8830820147043788905330497617
-65.6531606242991033137666929412
-65.4229765874993751765462735081
-65.1925283038495520960417668981
-64.9618142351083998007700152456
-64.7308329037452297955263445779
-64.4995828914837472407802979905
-64.2680628378918683703079878872
-64.0362714390158421537672951104
-63.8042074460570826043179672072
-63.5718696640901863392795732106
-63.3392569508206749157675482413
-63.1063682153810632631789884559
-62.8732024171639143893866829942
-62.6397585646905966064774105626
-62.4060357145145129543068150352
-62.1720329701576234366596937
-61.9377494810791292577527717153
-61.7031844416752345808142392259
-61.4683370903089455429015707518
-61.2332067083689084615846169601
-60.997792619356329463891053478
-60.7620941879990562543119398197
-60.5261108193919395094556972165
-60.2898419581626265296602570843
-60.0532870876619733751728663331
-59.8164457291782938444417169107
-59.5793174411746943883816732208
-59.3419018185487734668819744978
-59.1041984919139920082228823449
-58.8662071269020485907988751604
-58.6279274234856187885933675946
-58.389359115320842863047554779
-58.1505019691089696971837993807
-57.911355783976587603164489333
-57.6719203908738944393504040821
-57.4321956519904803923600908934
-57.1921814601881168562918830826
-56.9518777384500641156335296009
-56.7112844393464290488709619029
-56.470401544515121852896376448
-56.2292290641579778786563811535
-55.9877670365516270989994683467
-55.7460155275727095316796690205
-55.5039746302370501437191256458
-55.2616444642524213961512224361
-55.019025175584535677520354055
-54.7761169360359234460821663667
-54.5329199428373659788951430965
-54.2894344182515642342436828244
-54.0456606091887374943290567087
-53.8015987868338571891355814414
-53.5572492462852326300934399904
-53.3126123062041763229805858711
-53.0676883084754871019447020128
-52.8224776178784995482885521632
-52.576980621768458045696430907
-52.3311977297679833941196004374
-52.0851293734684091731455642158
-51.8387760061407740272772895696
-51.5921381024562647544755617521
-51.3452161582159135293416320733
-51.0980106900893607966828059293
-50.8505222353625033426610054717
-50.602751351693854801560694272
-50.3546986168794533982810648201
-50.1063646286261590714056231646
-49.8577500043331892801992381004
-49.6088553808817497818447416678
-49.3596814144326234830470691492
-49.1102287802315871328880171667
-48.8604981724225321413140783213
-48.6104903038681721894309143382
-48.3602059059782265531724981729
-48.109645728544974200007915786
-47.8588105395860797480476370004
-47.6077011251945983069436474384
-47.3563182893960720589205350446
-47.1046628540126371945698387806
-46.8527356585340655000154586941
-46.6005375599956705079459733589
-46.3480694328630136829661178169
-46.095332168923351619842728616
-45.8423266771837706995698862621
-45.5890538837759610807939683262
-45.3355147318675873110616868546
-45.0817101815802182316417393299
-44.8276412099137842294209168148
-44.5733088106775352677444907499
-44.3187139944274785132936060518
-44.0638577884102797765043887689
-43.8087412365136184070911631405
-43.553365399222990742539855073
-43.2977313535849627047542148442
-43.0418401931768776873241702275
-42.7856930280830314823147761455
-42.5292909848773316704591086189
-42.2726352066124646518601663491
-42.0157268528155993357426063448
-41.7585670994906624477479365589
-41.5011571391272264623965956198
-41.2434981807160573376970534353
-40.9855914497713755299402355368
-40.7274381883598902114132588746
-40.469039655136673214536204702
-40.2103971253879459957478777234
-39.9515118910808598649055602579
-39.6923852609203568752168003501
-39.4330185604132061296681497442
-39.1734131319393178481724266225
-38.9135703348304453716314817361
-38.6534915454563933720685212818
-38.3931781573188589101049226271
-38.1326315811530406515124499313
-37.8718532450371605435982838591
-37.6108445945100515811574993366
-37.3496070926969749832670426963
-37.0881422204438401802327960627
-36.8264514764600114998975825128
-36.5645363774698963711662657423
-36.3023984583735212585468841986
-36.0400392724163134350612794033
-35.7774603913683191242726506624
-35.5146634057131015296956926586
-35.2516499248465758579978629229
-34.9884215772860526700554672641
-34.7249800108897758025561711919
-34.4613268930872567366750292513
-34.197463911120723696621517293
-33.9333927722980209900171540727
-33.6691152042573122080606063571
-33.4046329552439599439794244089
-33.1399477943999747251347133002
-32.8750615120664469535180864834
-32.6099759200993978822013873217
-32.3446928521995090976649104187
-32.0792141642562147115171014304
-31.8135417347066665776549298415
-31.5476774649101104366855878169
-31.2816232795382400498401028797
-31.0153811269821272287879982782
-30.7489529797763583132339755655
-30.4823408350410422215933329901
-30.2155467149423918379808110288
-29.9485726671726193485935968485
-29.6814207654499273614826734537
-29.4140931100394214076821325365
-29.1465918282958159147010631481
-28.8789190752288551667634192717
-28.611077034092423337899408596
-28.3430679169983736403067707543
-28.0748939655561662275639321107
-27.8065574515394680084406290159
-27.5380606775809352643744413738
-27.2694059778964722506669371715
-27.0005957190403361555381277869
-26.7316323006925390487436507854
-26.4625181564800998293485180006
-26.1932557548337545373873682909
-25.923847599881894751386226482
-25.6542962323835558899446350681
-25.3846042307024250321873358627
-25.1147742118239526019216959938
-24.8448088324177874928718109611
-24.5747107899478991226209314631
-24.3044828238329047038755759002
-24.0341277166592866703175324445
-23.7636482954503647431598398552
-23.4930474329940807324049971827
-23.2223280492328631109373382959
-22.9514931127190640891708176591
-22.6805456421397059095472204791
-22.4094887079145370949159998261
-22.1383254338716853281450482465
-21.8670589990055036240609906702
-21.5956926393215428224409940993
-21.3242296497739487858927003878
-21.0526733863009799253652404389
-20.7810272679647730247514249488
-20.5092947792019563925636337244
-20.2374794721922231512562679183
-19.9655849693525384772379865026
-19.693614965965267859717139251
-19.4215732329491845987511714584
-19.1494636197830501522503280828
-18.8772900575922677003494448044
-18.6050565624099954592886309415
-18.3327672386250809142304409449
-18.0604262826302505021451042534
-17.7880379866851729690872845027
-17.5156067430103218165477657189
-17.2431370481290078995114195128
-16.9706335074765543756429249021
-16.6981008402973622562949242108
-16.4255438848525879758703066246
-16.1529676039633500984832139339
-15.8803770909168296919963007932
-15.607777575765361566697332682
-15.3351744320516701632555113409
-15.0625731839968290454173363414
-14.7899795141913684221456108879
-14.5173992718342809177355327069
-14.2448384815695517756216498014
-13.9723033529753473128966232717
-13.6998002907672300679659612229
-13.4273359057838425345819278861
-13.1549170268315452210191291482
-12.8825507134736642696413064597
-12.610244269860482798814136728
-12.3380052597081167331517174406
-12.0658415225482102214834656453
-11.7937611913862787543804746412
-11.5217727119248929488363960907
-11.2498848635291821937923040169
-10.9781067821368886068112191575
-10.7064479853440782610632428406
-10.4349183999314236372202787279
-10.1635283921356952663780088602
-9.89228880101795590871418601294
-9.62121097533543953963125242606
-9.35030681439008777204713153406
-9.07958881340554340379221116581
-8.80907011407900090194998649062
-8.53876456106840127335426038874
-8.26868676531376256293110070556
-7.99885217526001737972629861051
-7.72927715725540734412120504112
-7.45997908665443311644407893343
-7.19097645147091136334347960145
-6.92228897082247333115015243899
-6.65393773090636658336370021395
-6.38594534187936006790603179629
-6.11833611982499615956181310864
-5.851136299038672504041450445
-5.58437428122762206335362761235
-5.31808093002520720952636215353
-5.05228992162351322278191885135
-4.78703816557663702653321775103
-4.52236631427581292849066119392
-4.258319385782073421562567255
-3.99494753344277051926504988141
-3.73230700829900819137325081646
-3.47046137877076137610778512069
-3.20948309987636424265223030602
-2.94945556705973496024599025158
-2.69047585767378008835125354024
-2.43265847477084033274602352045
-2.17614059837236216019391233095
-1.92108968992653876194783596152
-1.66771493872493237923285925615
-1.4162853376605447836265641174
-1.16716002804900477161650770902
-0.92084353949214048714222030698
-0.678098400699347489423782573382
-0.440217788256415547098011870864
-0.20992207094353748027144028987
0


==> anc/WILS3HQF2/H2qPS33010.dat <==
# H2qPS33010
-1.18518518518518518518518518519
-1.18515283233570731891657864995
-1.18515039992406139335497409906
-1.18514778587729227677730117631
-1.18514497674166044477740440059
-1.18514195807661254957722038336
-1.18513871438326735424083922133
-1.18513522902779730571888190227
-1.1851314841593485563808087713
-1.18512746062211790840397236461
-1.1851231378611792242456939517
-1.18511849382162422075413314708
-1.18511350484055314009390859461
-1.18510814553141945763957962158
-1.18510238866019942938889255598
-1.18509620501282177707913819534
-1.18508956325325502935750584106
-1.18508242977160984660144567422
-1.18507476852157091283390304456
-1.18506654084642753089099099409
-1.18505770529292374932441338098
-1.18504821741209751645510582031
-1.18503802954622382555540533508
-1.18502709060091890414512376826
-1.18501534580140102026525087935
-1.18500273643183823118625894057
-1.184989199556644178425253929
-1.18497466772250962143289928205
-1.184959068639879576154554172
-1.18494232484250345014572339059
-1.1849243533235982002853804054
-1.18490506514707203066455410884
-1.18488436503215823634992262407
-1.18486215090970521416676069968
-1.18483831344825912672292817574
-1.18481273554795993484634874365
-1.18478529180014921306127624104
-1.18475584791045903227566627239
-1.18472426008301492675633449628
-1.18469037436324224652037229053
-1.18465402593661371480889192698
-1.18461503838051644342518210812
-1.18457322286624868467159535925
-1.18452837730797989546949379142
-1.18448028545532193674970498286
-1.18442871592596411297422011251
-1.1843734211746199626457215841
-1.1843141363943189399775063657
-1.18425057834585109195326865219
-1.1841824441109372611290665988
-1.18410940976445097996854663194
-1.18403112896076083893113385018
-1.18394723142899350906838648093
-1.18385732137173761666783171588
-1.18376097576141717987295649008
-1.18365774252826025061934122174
-1.18354713863347374068623746438
-1.18342864802090919310862599865
-1.18330171944016660758548929609
-1.18316576413373454179789987381
-1.18302015338040488451168398192
-1.18286421588683033146061766948
-1.18269723501871221027567099593
-1.18251844586271654752336425313
-1.18232703210981794798131176594
-1.18212212275036492580200715795
-1.18190278857074793207797049886
-1.18166803844113380549773562991
-1.18141681538330929291201745987
-1.18114799240725344473912035296
-1.18086036810463614748555340275
-1.18055266198702015763903539485
-1.18022350955612940123414305575
-1.17987145709313998771030953726
-1.17949495615355569974783402911
-1.1790923577538503912880540286
-1.17866190623569989311133349835
-1.17820173279329026504034556672
-1.17770984864888258440542614628
-1.17718413786154244758506104405
-1.17662234975371102183759496767
-1.17602209094011038724609614271
-1.17538081694334617343366645101
-1.17469582338050280891816633993
-1.17396423670502932529949069701
-1.17318300448829543799486510207
-1.17234888522536798319511663674
-1.1714584376498267189445721496
-1.17050800954281653674067930666
-1.16949372602203133492813691766
-1.16841147729695470325702019971
-1.16725690587745609607731037287
-1.16602539322377059841913528572
-1.16471204582698821772176548305
-1.1633116807104574828034424495
-1.16181881034398059272380903828
-1.16022762696435582961579050875
-1.15853198629771944242765791549
-1.15672539068126512679973545316
-1.1548009715842851204453686088
-1.1527514715310922290737432358
-1.15056922543125480330762889914
-1.1240121407994377063406560264
-1.10042283880809176881141453162
-1.07872659228804806443339039435
-1.05841574416966009484178590864
-1.03919286563384441276981904566
-1.0208624521473769914911295708
-1.00328627521406219157533428289
-0.98636152105585395339824710321
-0.970008803527894239382295283553
-0.954165036703895012351546992699
-0.938778929713333490232417673295
-0.923807999211677562197981382417
-0.909216510134501362970940101467
-0.894974010312801033963801406314
-0.881054259402626012049106544535
-0.867434427973817750438978040151
-0.854094486725485728517891265678
-0.84101673264618352451342574231
-0.82818541583426877513793760929
-0.815586441643423910609483903275
-0.80320713009819406840882127158
-0.791036019475967514937229401819
-0.779062704388886961883460852047
-0.76727770112892332370026125686
-0.755672334785549530603307909452
-0.744238643919347934365303137641
-0.732969299517001299167990045801
-0.721857535658636831706644755551
-0.710897089862945729069659037885
-0.700082151484685802448644742793
-0.689407316855545829142054658795
-0.678867550106201207023051135066
-0.668458148801639929891296175207
-0.658174713675910580593920965043
-0.648013121875558775104988899734
-0.637969503220081545115251539253
-0.628040219067961173681860863258
-0.61822184344222099092060483695
-0.608511146123034014241234820705
-0.598905077459079018722623114875
-0.589400754685924024100675808522
-0.579995449570173655360578210857
-0.570686577223589342955701248717
-0.561471685952789834884134417216
-0.552348448028191327140165652222
-0.543314651271136206741137704675
-0.534368191371159139154576239576
-0.525507064856432360860874423994
-0.516729362649931233792644421752
-0.508033264152022568793991503562
-0.499417031797212739701976689256
-0.490879006038874374220276452539
-0.482417600721043917011770029473
-0.474031298800967933601499264691
-0.465718648390074214414052358565
-0.45747825908453887582135734637
-0.449308798559683700121914580574
-0.441208989405128813664612555649
-0.433177606179995200943653301297
-0.425213472669542580345984720119
-0.417315459326477528090248270161
-0.409482480881805783677181893631
-0.401713494111558257312888175388
-0.394007495747015448637511263066
-0.386363520517209630666225447446
-0.378780639313515387464110544391
-0.371257957467061740861492388713
-0.363794613130526011708508432699
-0.356389775756611901838819449011
-0.349042644666181778494967888428
-0.341752447699614279239294836841
-0.334518439945500552174396400255
-0.327339902541282204132933629666
-0.320216141540877054281481989001
-0.313146486844740100018027535506
-0.306130291188171116547668737769
-0.299166929184010932130857481117
-0.292255796416169096234575430305
-0.285396308580699441214777900308
-0.278587900671389637856905291893
-0.271830026207058666672134587815
-0.26512215649796431035889654427
-0.258463779948913224990479856688
-0.25185440139684056951806198935
-0.245293541480786085145229880386
-0.238780736042340278085025522773
-0.232315535554769189672184758165
-0.225897504579150229918630908112
-0.219526221245965686300256794554
-0.21320127676070568198014354215
-0.206922274932129342052782169423
-0.200688831721922449694277370348
-0.194500574814572583457780327853
-0.188357143206359207134949806814
-0.182258186812426963625294949257
-0.176203366090975983205742902166
-0.170192351683663788814270087173
-0.164224824071369760637779775162
-0.158300473244522700565016379452
-0.152418998387261168359998113588
-0.146580107574676169347111915007
-0.140783517482544037555198892598
-0.135028953108871852189790547702
-0.12931614750669509476762159087
-0.123644841527571910467447595005
-0.118014783575254748828273787588
-0.112425729369049822956623599415
-0.106877441716402542678412388135
-0.101369690294272989792567560508
-0.0959022514388897451249439521248
-0.0904749079434930690354557941345
-0.0850874488636996911683806169181
-0.0797396693301413843682141418154
-0.0744313703680481764523098979872
-0.0691623587234645791178182120523
-0.0639324466958036660301116562764
-0.0587414519764592862287215484592
-0.0535891974932112228309293774691
-0.0484755112601717638305730055573
-0.0434002262330350000176339429028
-0.0383631801694022587368747093763
-0.0333642154939684713936879060931
-0.0284031791683650036423949021938
-0.0234799225654645930037719937785
-0.0185943013479635790824278277113
-0.0137461753510656135485077246772
-0.00893540846909953492720221216112
-0.00416186854591211888419607471882
0.000574572731116002258529204574189
0.00527403993357578902890793498623
0.00993665399119437295131322355425
0.0145625322877901098083855000983
0.019151788754143384584059312316
0.023704533957902697231310826456
0.0282208751906401141215170345541
0.0327009165521650108234377083565
0.0371447590322001408686126759684
0.0415525005895194266367380400446
0.0459242362286424677195787989969
0.0502600580741765853311842894437
0.0545600554428932556490237497098
0.0588243149136220183430160158799
0.063052920395041367691471177996
0.0672459531914427320215408526091
0.0714034920665404128368484896894
0.0755256133053972786138206417547
0.0796123907745330811431159493114
0.0836638959802794762814986000854
0.0876801981254431783801069335533
0.0916613641643361512508506246501
0.0956074588562293315419786932899
0.099518544817284086441010075889
0.103394682571013420711725046115
0.107235930597322862559657288135
0.111042345380178968396677570751
0.114813981453951488238865504325
0.118550891448473421511926112474
0.122253126132861463015360887308
0.125920734458137686525096861843
0.129553763598691735047136339443
0.13315225899262127834808414615
0.136716264380987056567544983874
0.140245821846017450144140200975
0.143740971848296197827336587613
0.147201753262965623240485973701
0.150628203414976523508008332398
0.154020358113414718215742422328
0.157378251684933150935855657395
0.160701917006317376348983495688
0.163991385536211251395994112039
0.167246687346028676768888958849
0.170467851150076303396191542021
0.173654904334911225489915757508
0.176807872987956825395700875229
0.179926781925399114215746629686
0.183011654719385124335115374762
0.186062513724544154038613942894
0.189079380103851938899400262392
0.19206227385385712816755756859
0.195011213829288775673153494989
0.197926217767062912535980659286
0.200807302309705652058027631004
0.20365448302820968443860818327
0.206467774444340449325676200794
0.209247190052407726682656013905
0.211992742340517860040525383411
0.214704442811321319999523810775
0.217382302002269828968026513012
0.220026329505396799744419386465
0.222636533986634389867867818902
0.225212923204680039930247694626
0.227755504029424946534678548196
0.230264282459956518620585004845
0.23273926364214647879779733607
0.235180451885835898520260850144
0.237587850681628096789845457495
0.239961462717299986046442533918
0.242301289893842115432034116852
0.24460733334113734019853611716
0.246879593433287736170303694
0.249118069803599079402943919392
0.251322761359231923052438942457
0.253493666295528025554644082552
0.255630782110020616106262287671
0.257734105616136724743905871402
0.25980363295659955466466355741
0.261839359616538633463001789987
0.263841280436315247333828981011
0.265809389624070437684044053005
0.267743680768002622692980349942
0.269644146848381696867465125219
0.271510780249306259264238370834
0.273343572770210425527968225614
0.275142515637126489955499316759
0.276907599513709521195840801546
0.278638814512029798690916193434
0.280336150203138826324543606504
0.28199959562741449475642189667
0.28362913930469080436319098891
0.285224769244177406387812155566
0.286786472954174070617845605671
0.288314237451585043486946544269
0.289808049271238120743940509317
0.2912678944750131235893384509
0.292693758660784336276228363118
0.294085626971181336453890661063
0.295443484102172526847330356802
0.296767314311475558069363861278
0.29805710142679871731489894202
0.299312828853917246256098181931
0.300534479584588443514009437831
0.301722036204309302503835093877
0.302875480899920334118992318441
0.30399479546705912551981927559
0.305079961317467091116970773394
0.306130959486152779582227296422
0.307147770638415011279680987395
0.308130375076729033791016082936
0.309078752747498799116547632478
0.309992883247678384579064586761
0.310872745831265500354000433908
0.311718319415669949813957510783
0.312529582587959834428206404306
0.313306513610988222721540983332
0.314049090429402932697744586348
0.314757290675542009099627400709
0.315431091675217410841490908777
0.316070470453389359844863969902
0.316675403739733740270774334246
0.317245867974104876710344027031
0.317781839311895961211044621739
0.318283293629299342021588717313
0.318750206528468831579302580414
0.319182553342586137487040781139
0.319580309140833467981289845364
0.319943448733274312629916241047
0.320271946675644349669652556955
0.320565777274054383454179872887
0.320824914589607168889470424867
0.321049332442929934441376755852
0.32123900441862437127026263368
0.321393903869635813239177065504
0.321514003921543290917469013377
0.321599277476772102223950246445
0.321649697218730502987139511668
0.321665235615872082410395374716
0.321645864925685351183683486129
0.321591557198612033749280881666
0.321502284281895520974944815817
0.321378017823360905185070246697
0.321218729275127986119246671493
0.32102438989725860390049637362
0.320794970761339623475367278631
0.320530442754002864208904740927
0.320230776580383238354149566945
0.319895942767516332943855677194
0.319525911667676641248049589964
0.319120653461657622282103272487
0.318680138161994739914149012029
0.318204335616132606886637865763
0.317693215509537333514032906504
0.317146747368755155927100609599
0.316564900564418394484719769453
0.31594764431419976934787330657
0.315294947685716077189399631699
0.31460677959938221057955948957
0.31388310883121647972439740502
0.313123904015598174924520617964
0.312329133647978287349857025858
0.311498766087544285474908612186
0.310632769559839824772631843493
0.309731112159340249006577308196
0.308793761851984722672597242363
0.307820686477665815803845053897
0.306811853752677344443577267646
0.305767231272121252582290324413
0.304686786512274304214294734547
0.303570486832915337347493294132
0.302418299479614737218310981611
0.301230191585981920087754699283
0.300006130175882721451962256191
0.298746082165613680199779202261
0.297450014366043408175114134171
0.296117893484718159242303920924
0.294749686127932799362487432375
0.293345358802767811508903439855
0.291904877919092955969105265931
0.290428209791538193618467363486
0.288915320641432467093576758669
0.28736617659871092243793692844
0.285780743703791141727888931846
0.284158987909418945406036225581
0.282500875082484311545235646872
0.280806371005807948031098524945
0.279075441379899042677857521611
0.277308051824684705574528184168
0.275504167881211607488861089241
0.273663755013320307929166395482
0.271786778609292756472410698381
0.269873203983473441204930961226
0.267922996377864648583752454364
0.265936120963696289706077769492
0.26391254284297073886643763204
0.26185222704998312137982660823
0.259755138552817478949607722746
0.257621242254819232355929085481
0.25545050299604435292886759812
0.253242885554685646145654990453
0.250998354648476542748441363638
0.248716874936072785013534641381
0.246398411018412388210472330468
0.244042927440054249865310243516
0.241650388690495772182947002574
0.239220759205469855884055396688
0.236754003368221616769287140541
0.234250085510765169532990925251
0.231708969915120816706975714597
0.229130620814532974118205853724
0.226515002394669157889175435564
0.223862078794800351792617100835
0.221171814108963067689789588924
0.218444172387103405830584627725
0.215679117636203415970911310997
0.212876613821390054565154934483
0.210036624867027027715950587172
0.207159114657789804107123667484
0.204244047039724076805572384837
0.20129138582128794759131980136
0.19830109477437810235923753819
0.195273137635340241128404112761
0.192207478105964021293141818436
0.189104079854462767950978545266
0.185962906516438200444672058637
0.18278392169583041965564483891
0.179567088965853396082400389266
0.176312371869916194327479820984
0.173019733922530165298081811511
0.169689138610202333196477722558
0.166320549392315200234729901595
0.162913929701993187951941657653
0.159469242946955930039360817957
0.155986452510358627687204408966
0.152465521751619674655198267758
0.148906414007235755534708428026
0.145309092591584617012203497183
0.141673520797715708359896612264
0.137999661898128883868083445678
0.134287479145541356493273267176
0.130536935773643088625098838068
0.126747994997840802571623794605
0.122920620015990790125518227325
0.11905477400912069740115754099
0.1151504201421404580235665982
0.111207521564542544702866859195
0.107226041411091706241110033629
0.103205942802504354090753055808
0.0991471888461177597142345504827
0.0950497426365492211808732073084
0.0909135672563453546793758591174
0.0867386257766216639204003400345
0.0825248812576925377526778866228
0.0782722967496918237170033673013
0.0739808352931841227138185618874
0.0696504599197669474610410426289
0.0652811336526638849681525770946
0.0608728195073089008493059873862
0.0564254804919219209413129353448
0.0519390796080758233808366375289
0.0474135798512549720279564768693
0.0428489442114054198995426219315
0.0382451356734769090946475506742
0.0336021172179567915544793787238
0.0289198518213959929005822239671
0.02419830245692713953574558592
0.0194374320947749671720523953211
0.0146372037027591269685284114243
0.0097975802467895035162678103921
0.00491852469135415700089380064873
0


==> anc/WILS3HQF2/INIDAT1.f <==
      SUBROUTINE INIDAT1
*     ------------------
*
      IMPLICIT NONE
*
      REAL*8 XXV,XV,H2gS
      INTEGER IDAT,ISET,IX,ITE,LIN
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/H2gS/ H2gS(29,501,4)
*
      LIN=10
      IDAT = 1
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='H2gS.dat',STATUS='OLD')
      DO ISET=1,29
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) H2gS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
      RETURN
      END


==> anc/WILS3HQF2/INIDAT2.f <==
      SUBROUTINE INIDAT2
*     ------------------
*
      IMPLICIT NONE
*
      REAL*8 XXV,XV,H2qPS
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/H2qPS/ H2qPS(22,501,4)
*
      IDAT=1
      LIN=10
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      STOP
101   OPEN(UNIT=LIN,FILE='H2qPS.dat',STATUS='OLD')
      DO ISET=1,22
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) H2qPS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in'
*
      RETURN
      END



==> anc/WILS3HQF2/INIDAT3.f <==
      SUBROUTINE INIDAT3
*     ------------------
*
      IMPLICIT NONE
*
      REAL*8 XV,XXV,L2qNS
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/L2qNS/ L2qNS(21,501,4)
*
      LIN=10
      IDAT=1
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      STOP
101   OPEN(UNIT=LIN,FILE='L2qNS.dat',STATUS='OLD')
      DO ISET=1,21
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) L2qNS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in'
*     
      RETURN
      END


==> anc/WILS3HQF2/INIDAT4.f <==
      SUBROUTINE INIDAT4
*     ------------------
*
      IMPLICIT NONE
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
      REAL*8 XV,XXV,L2gS
      COMMON/XXV/ XXV(501)
      COMMON/XV/   XV(501)
      COMMON/L2gS/ L2gS(13,501,4)
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      STOP
101   OPEN(UNIT=LIN,FILE='L2gS.dat',STATUS='OLD')
      DO ISET=1,13
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) L2gS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in'
*
      RETURN
      END


==> anc/WILS3HQF2/INIDAT5.f <==
      SUBROUTINE INIDAT5
*     ------------------
*
      IMPLICIT NONE
*
      COMMON/XXV/ XXV(501)
      COMMON/L2qPS/ L2qPS(10,501,4)
      REAL*8 XXV,L2qPS
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      LIN=10
      IDAT=1
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      STOP
101   OPEN(UNIT=LIN,FILE='L2qPS.dat',STATUS='OLD')
      DO ISET=1,10
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) L2QPS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in'
*
      RETURN
      END


==> anc/WILS3HQF2/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/WILS3HQF2/L2gS.dat <==
  -1.3333333333333333     
  -29.971562941195337     
   4935951.8558061821     
  -1139036473773.7217     
  -1.3333595079808924     
  -23.516768650904140     
   1518842.4344850173     
  -1372799859875.4558     
  -1.3333614125184541     
  -23.296830509673033     
   1183676.1349298118     
  -122032291391.41353     
  -1.3333634536900951     
  -23.091325221873618     
   1151457.4889733163     
  -354782156988.99091     
  -1.3333656411210435     
  -22.881801268404953     
   1050165.8290266888     
  -243772893414.03549     
  -1.3333679850982263     
  -22.673395375845224     
   974903.65993458801     
  -222655088083.57034     
  -1.3333704966142210     
  -22.464677461416862     
   900566.94880994572     
  -187024245257.92996     
  -1.3333731874139780     
  -22.256045598249656     
   833044.52405141457     
  -160737703471.40048     
  -1.3333760700444741     
  -22.047388904875937     
   770289.67663572240     
  -137263229622.06148     
  -1.3333791579074632     
  -21.838738188806328     
   712338.38341026858     
  -117425825959.72372     
  -1.3333824653155038     
  -21.630084806756361     
   658727.62603372987     
  -100405759553.83954     
  -1.3333860075514394     
  -21.421431090457226     
   609156.77841898333     
  -85864319585.689423     
  -1.3333898009315335     
  -21.212776316709125     
   563315.16947907151     
  -73426160944.807495     
  -1.3333938628724478     
  -21.004120603202896     
   520923.81032099953     
  -62790372411.665276     
  -1.3333982119622823     
  -20.795463829752098     
   481722.64491694060     
  -53695068989.709442     
  -1.3334028680358856     
  -20.586805933906188     
   445471.66721093666     
  -45917256460.805176     
  -1.3334078522546668     
  -20.378146833424235     
   411948.83905475342     
  -39266076313.918617     
  -1.3334131871911381     
  -20.169486443954693     
   380948.84390000446     
  -33578318667.609100     
  -1.3334188969184313     
  -19.960824672731587     
   352281.82939958508     
  -28714460019.522663     
  -1.3334250071050373     
  -19.752161421717599     
   325772.20505863323     
  -24555128072.736271     
  -1.3334315451150272     
  -19.543496587369123     
   301257.62130385137     
  -20998286761.537464     
  -1.3334385401140159     
  -19.334830056561604     
   278587.93125216383     
  -17956659606.813084     
  -1.3334460231811429     
  -19.126161709719316     
   257624.29236093041     
  -15355618923.575201     
  -1.3334540274273454     
  -18.917491419777797     
   238238.30853879993     
  -13131339288.649290     
  -1.3334625881202062     
  -18.708819049640351     
   220311.25386167684     
  -11229253699.085522     
  -1.3334717428156624     
  -18.500144452722584     
   203733.32719531230     
  -9602685479.6244526     
  -1.3334815314968660     
  -18.291467472911570     
   188402.99997129242     
  -8211730741.2689848     
  -1.3334919967204859     
  -18.082787943647720     
   174226.37596412984     
  -7022255509.4117222     
  -1.3335031837707441     
  -17.874105687283265     
   161116.63386559140     
  -6005078221.7548065     
  -1.3335151408214718     
  -17.665420512456645     
   148993.48077186377     
  -5135240931.5535421     
  -1.3335279191064748     
  -17.456732216701599     
   137782.66682577805     
  -4391399735.9774866     
  -1.3335415730984832     
  -17.248040583235522     
   127415.53329681758     
  -3755305222.9826231     
  -1.3335561606969528     
  -17.039345379769507     
   117828.58550687274     
  -3211349906.1927843     
  -1.3335717434249759     
  -16.830646359809382     
   108963.10764674423     
  -2746186439.3717027     
  -1.3335883866355362     
  -16.621943259232417     
   100764.80513581174     
  -2348403077.7923961     
  -1.3336061597273237     
  -16.413235796846006     
   93183.465341114264     
  -2008238185.1894736     
  -1.3336251363702993     
  -16.204523672498354     
   86172.659466316501     
  -1717347051.5863073     
  -1.3336453947411619     
  -15.995806565782839     
   79689.447958918608     
  -1468591218.4517639     
  -1.3336670177688381     
  -15.787084135858610     
   73694.126855233757     
  -1255867991.8828108     
  -1.3336900933900575     
  -15.578356018230696     
   68149.977601982711     
  -1073957718.7069507     
  -1.3337147148150330     
  -15.369621825326229     
   63023.046215390859     
  -918397181.32227373     
  -1.3337409808031901     
  -15.160881143741783     
   58281.933680034650     
  -785369575.61914194     
  -1.3337689959488193     
  -14.952133533055047     
   53897.604086214269     
  -671610988.90576124     
  -1.3337988709764348     
  -14.743378524062768     
   49843.206680041083     
  -574330301.71118593     
  -1.3338307230455249     
  -14.534615617290619     
   46093.911338176084     
  -491140640.56922710     
  -1.3338646760642576     
  -14.325844280869907     
   42626.756840570815     
  -420000945.00353855     
  -1.3339008610115759     
  -14.117063948573033     
   39420.509739939072     
  -359165745.76203376     
  -1.3339394162669618     
  -13.908274017891017     
   36455.534760494222     
  -307142456.49955046     
  -1.3339804879469761     
  -13.699473847947909     
   33713.674129825304     
  -262654638.18651989     
  -1.3340242302474830     
  -13.490662757028710     
   31178.136870696879     
  -224610805.45150489     
  -1.3340708057902408     
  -13.281840020164179     
   28833.395383768424     
  -192077530.14459234     
  -1.3341203859722959     
  -13.073004867006096     
   26665.090813248735     
  -164256612.73410061     
  -1.3341731513163186     
  -12.864156478743428     
   24659.944882051037     
  -140465469.68950120     
  -1.3342292918197081     
  -12.655293985463384     
   22805.678611444353     
  -120120395.18014161     
  -1.3342890072999221     
  -12.446416463560173     
   21090.937046577688     
  -102722218.13146156     
  -1.3343525077330864     
  -12.237522932322664     
   19505.219938688497     
  -87844096.188750044     
  -1.3344200135824711     
  -12.028612350975060     
   18038.817068986849     
  -75120992.212736413     
  -1.3344917561129190     
  -11.819683615563232     
   16682.749159856859     
  -64240760.674311951     
  -1.3345679776867247     
  -11.610735555098405     
   15428.712600008370     
  -54936463.307124555     
  -1.3346489320358270     
  -11.401766928405115     
   14269.028720120674     
  -46979829.475588582     
  -1.3347348845044558     
  -11.192776420244060     
   13196.596732088154     
  -40175654.005132221     
  -1.3348261122555709     
  -10.983762637568715     
   12204.850227026716     
  -34357005.479593851     
  -1.3349229044335367     
  -10.774724105415332     
   11287.717000360792     
  -29381135.512186486     
  -1.3350255622744744     
  -10.565659263002461     
   10439.581777204228     
  -25125968.587752953     
  -1.3351343991546321     
  -10.356566459417252     
   9655.2519407063119     
  -21487115.825233605     
  -1.3352497405658588     
  -10.147443949221582     
   8929.9256012465885     
  -18375305.874689635     
  -1.3353719240059161     
  -9.9382898882350830     
   8259.1622884598855     
  -15714199.858360350     
  -1.3355012987698103     
  -9.7291023287383087     
   7638.8556966127508     
  -13438515.935350085     
  -1.3356382256266461     
  -9.5198792150288476     
   7065.2085539486125     
  -11492428.194351323     
  -1.3357830763646139     
  -9.3106183786811396     
   6534.7093664478143     
  -9828197.1456582658     
  -1.3359362331846310     
  -9.1013175338526757     
   6044.1109029169784     
  -8404997.9719561674     
  -1.3360980879208457     
  -8.8919742724897191     
   5590.4103199286601     
  -7187919.5114999544     
  -1.3362690410636409     
  -8.6825860595868694     
   5170.8307535789036     
  -6147107.1268963497     
  -1.3364495005579360     
  -8.4731502285621172     
   4782.8043252466678     
  -5257030.5513327802     
  -1.3366398803464372     
  -8.2636639764985205     
   4423.9564116354759     
  -4495857.5824991958     
  -1.3368405986240020     
  -8.0541243597231773     
   4092.0910922547218     
  -3844918.1101336377     
  -1.3370520757654418     
  -7.8445282894522830     
   3785.1777142055330     
  -3288246.4529533265     
  -1.3372747318848208     
  -7.6348725276365856     
   3501.3384416138842     
  -2812189.3448765157     
  -1.3375089839796155     
  -7.4251536832056555     
   3238.8367639536441     
  -2405071.1477028579     
  -1.3377552426079009     
  -7.2153682085348736     
   2996.0668561506059     
  -2056907.3545952979     
  -1.3380139080409996     
  -7.0055123965168704     
   2771.5437425902151     
  -1759159.5919103459     
  -1.3382853658277050     
  -6.7955823780873930     
   2563.8942061716552     
  -1504526.2263099770     
  -1.3385699816992072     
  -6.5855741204142229     
   2371.8483733594230     
  -1286763.1685728393     
  -1.3388680957361672     
  -6.3754834259439503     
   2194.2319392204254     
  -1100530.7183661165     
  -1.3391800157108997     
  -6.1653059322897601     
   2029.9589746761192     
  -941262.56982076680     
  -1.3395060095082916     
  -5.9550371132624793     
   1878.0252745944963     
  -805053.77161522943     
  -1.3398462965188018     
  -5.7446722811119466     
   1737.5022093228429     
  -688564.96793551720     
  -1.3402010378855735     
  -5.5342065903417970     
   1607.5310331535552     
  -588940.40420065157     
  -1.3405703254752466     
  -5.3236350428575046     
   1487.3176344298715     
  -503738.06792884000     
  -1.3409541694283704     
  -5.1129524963714648     
   1376.1276426794329     
  -430869.18762788229     
  -1.3413524841302888     
  -4.9021536697924768     
   1273.2820313911031     
  -368548.95242782851     
  -1.3417650724268548     
  -4.6912331717343632     
   1178.1525986258459     
  -315246.22419852432     
  -1.3421916078912040     
  -4.4801854516967898     
   1090.1594172625291     
  -269667.62075427675     
  -1.3426316149279469     
  -4.2690050661627028     
   1008.7626176139422     
  -230653.88221601880     
  -1.3430844464793408     
  -4.0576857379723759     
   933.47584242560492     
  -197390.31229650657     
  -1.3435492590741320     
  -3.8462241214820461     
   863.80305905856903     
  -168593.31991991156     
  -1.3440249849336439     
  -3.6346053099253068     
   799.45179394718434     
  -145114.63042325794     
  -1.3445103008210990     
  -3.4228592865510121     
   739.55448282645500     
  -121207.16875177211     
  -1.3450035932889586     
  -3.2108418304195885     
   685.45366460306911     
  -113465.71875151522     
  -1.3455029199449831     
  -2.9990857730928213     
   630.68658348189911     
  -64633.177551517627     
  -1.3460059663205646     
  -2.7854946479050620     
   596.95087505673689     
  -163076.18467097511     
  -1.3465099978844250     
  -2.5781860716489464     
   504.90501308141728     
  -32944.641962978167     
  -1.3503145667624601     
 -0.67137304304770062     
   257.82019835908102     
  -10139.361612422032     
  -1.3505400506555292     
  0.42761491851479133     
   181.77498626591583     
  -6115.5193818371872     
  -1.3484304746854214     
   1.2218238614349233     
   135.90859090213689     
  -3514.6617250129248     
  -1.3445814029281491     
   1.8354669086016155     
   109.54862796453997     
  -2449.1402787715838     
  -1.3393463245487225     
   2.3372886681973482     
   91.180075873753097     
  -1751.1415549794604     
  -1.3329605889908147     
   2.7603551434102491     
   78.046514211407128     
  -1332.3664993681696     
  -1.3255927286450204     
   3.1256058426041315     
   68.053765466145862     
  -1044.4980328414365     
  -1.3173696982861098     
   3.4462903318190836     
   60.220030219835095     
  -843.31854787599161     
  -1.3083907741199987     
   3.7315782601455845     
   53.895141110765152     
  -695.64552728334695     
  -1.2987358532990563     
   3.9880106120628471     
   48.677799656140053     
  -584.42666996450714     
  -1.2884707221877665     
   4.2204416102817133     
   44.294599631406250     
  -498.41584721801439     
  -1.2776505646619787     
   4.4325693113034070     
   40.556480777271140     
  -430.53365447608587     
  -1.2663223904672134     
   4.6272792091683357     
   37.327478368700497     
  -375.98714853073432     
  -1.2545267705036840     
   4.8068668419768867     
   34.507574754719990     
  -331.48232870990353     
  -1.2422991104679109     
   4.9731894220871764     
   32.021457289395713     
  -294.68190520546614     
  -1.2296706072094030     
   5.1277714228115521     
   29.811343000354714     
  -263.89345615987003     
  -1.2166689810938744     
   5.2718801355103277     
   27.832142079155695     
  -237.86593775463680     
  -1.2033190465223813     
   5.4065808595732072     
   26.048147545995917     
  -215.65853547292571     
  -1.1896431631159026     
   5.5327779997630699     
   24.430708529948973     
  -196.55253339146344     
  -1.1756615973215170     
   5.6512461824117244     
   22.956564529512999     
  -179.99117506155164     
  -1.1613928156992885     
   5.7626541705268854     
   21.606630716551358     
  -165.53768924939496     
  -1.1468537253573874     
   5.8675834924362160     
   20.365098047180897     
  -152.84549710451424     
  -1.1320598729743943     
   5.9665431296014111     
   19.218756818897042     
  -141.63671139053437     
  -1.1170256109938881     
   6.0599812253573235     
   18.156481483468035     
  -131.68639295218179     
  -1.1017642375211130     
   6.1482945129068103     
   17.168833536326670     
  -122.81086544402260     
  -1.0862881149490164     
   6.2318359768613680     
   16.247752045496497     
  -114.85893524816316     
  -1.0706087712274419     
   6.3109211320529477     
   15.386310031135274     
  -107.70521858137286     
  -1.0547369868536554     
   6.3858332093602233     
   14.578520891774982     
  -101.24501693518467     
  -1.0386828700280708     
   6.4568274697515635     
   13.819183264761095     
  -95.390342931399545     
  -1.0224559219323954     
   6.5241348171454048     
   13.103755692775598     
  -90.066810457718830     
  -1.0060650937103655     
   6.5879648429132009     
   12.428254614342706     
  -85.211180792173124     
 -0.98951883643644267     
   6.6485084063450612     
   11.789170758401408     
  -80.769410580759981     
 -0.97282514512538032     
   6.7059398336886789     
   11.183400179045707     
  -76.695088334365380     
 -0.95599159765079489     
   6.7604188016776376     
   10.608187016537968     
  -72.948172509721701     
 -0.93902538929294288     
   6.8120919585257704     
   10.061075722715056     
  -69.493967467885412     
 -0.92193336351660315     
   6.8610943252493231     
   9.5398709667059158     
  -66.302286248019669     
 -0.90472203948316055     
   6.9075505122157024     
   9.0426038198457661     
  -63.346763181993936     
 -0.88739763672192196     
   6.9515757795052684     
   8.5675030959808112     
  -60.604285640005472     
 -0.86996609732077201     
   6.9932769646294224     
   8.1129709536807706     
  -58.054522343347429     
 -0.85243310594264965     
   7.0327532971038886     
   7.6775620361056669     
  -55.679529645636755     
 -0.83480410792981496     
   7.0700971161035611     
   7.2599655637633909     
  -53.463421631644920     
 -0.81708432572074552     
   7.1053945047667852     
   6.8589899015260531     
  -51.392092022613191     
 -0.79927877377338186     
   7.1387258525489914     
   6.4735492113564543     
  -49.452979434693269     
 -0.78139227216224205     
   7.1701663552413732     
   6.1026518655962541     
  -47.634867691967344     
 -0.76342945899478631     
   7.1997864608001301     
   5.7453903579064995     
  -45.927716039872507     
 -0.74539480177361228     
   7.2276522679139150     
   5.4009324876074567     
  -44.322513519295775     
 -0.72729260781505367     
   7.2538258832234650     
   5.0685136362127388     
  -42.811154468938334     
 -0.70912703382105724     
   7.2783657422582362     
   4.7474299776957007     
  -41.386330803290470     
 -0.69090209468946984     
   7.3013268984441533     
   4.4370324966710220     
  -40.041439429630238     
 -0.67262167163774633     
   7.3227612839382026     
   4.1367217009487947     
  -38.770501637013552     
 -0.65428951970635796     
   7.3427179455372524     
   3.8459429386711927     
  -37.568093360563424     
 -0.63590927470060687     
   7.3612432584800978     
   3.5641822384669668     
  -36.429284178565581     
 -0.61748445962298149     
   7.3783811205940850     
   3.2909626071277245     
  -35.349584107113209     
 -0.59901849064245338     
   7.3941731289277151     
   3.0258407263243754     
  -34.324897019388359     
 -0.58051468264211048     
   7.4086587407402238     
   2.7684039986789624     
  -33.351479688276683     
 -0.56197625438213850     
   7.4218754204894628     
   2.5182679010168898     
  -32.425905609081042     
 -0.54340633331130861     
   7.4338587742643769     
   2.2750736089487820     
  -31.545033455585052     
 -0.52480796005673946     
   7.4446426729318285     
   2.0384858580318936     
  -30.705978619747061     
 -0.50618409261871311     
   7.4542593651228684     
   1.8081910183837906     
  -29.906088546977891     
 -0.48753761029467457     
   7.4627395810545316     
   1.5838953542814562     
  -29.142920414880820     
 -0.46887131735420545     
   7.4701126280681596     
   1.3653234511698500     
  -28.414221498337920     
 -0.45018794648467614     
   7.4764064786709152     
   1.1522167899323152     
  -27.717911588910102     
 -0.43149016202543033     
   7.4816478517782841     
  0.94433245301548929     
  -27.052067251808520     
 -0.41278056300670407     
   7.4858622877823908     
  0.74144194862692525     
  -26.414907819584997     
 -0.39406168600800384     
   7.4890742180039078     
  0.54333013998003765     
  -25.804782769237821     
 -0.37533600784934995     
   7.4913070290268848     
  0.34979426921075379     
  -25.220160380318308     
 -0.35660594812760610     
   7.4925831223658079     
  0.16064306635836634     
  -24.659617638635854     
 -0.33787387160905263     
   7.4929239698668750     
  -2.4304065931400699E-002
  -24.121830910091454     
 -0.31914209048840547     
   7.4923501652076538     
 -0.20521779775708676     
  -23.605567854921524     
 -0.30041286652362004     
   7.4908814718215888     
 -0.38225955666899836     
  -23.109679775288928     
 -0.28168841305504172     
   7.4885368675424573     
 -0.55558215498366548     
  -22.633094941800682     
 -0.26297089691676268     
   7.4853345862373795     
 -0.72533036704717069     
  -22.174812405659285     
 -0.24426244024740709     
   7.4812921566695376     
 -0.89164146008961553     
  -21.733896458691706     
 -0.22556512220699096     
   7.4764264388104893     
  -1.0546456835298035     
  -21.309471538108983     
 -0.20688098060597956     
   7.4707536578015006     
  -1.2144667200656210     
  -20.900717632469682     
 -0.18821201345218921     
   7.4642894357455640     
  -1.3712221023091438     
  -20.506866076433841     
 -0.16956018042074716     
   7.4570488214950847     
  -1.5250235978823978     
  -20.127195716502946     
 -0.15092740425192927     
   7.4490463185859888     
  -1.6759775657561700     
  -19.761029401313284     
 -0.13231557208133465     
   7.4402959114559328     
  -1.8241852862660197     
  -19.407730790112005     
 -0.11372653670652756     
   7.4308110900722886     
  -1.9697432671918600     
  -19.066701431553152     
  -9.5162117793976847E-002
   7.4206048730844874     
  -2.1127435279285072     
  -18.737377994799491     
  -7.6624103029846333E-002
   7.4096898296074425     
  -2.2532738628895035     
  -18.419229954326415     
  -5.8114249217938806E-002
   7.3980780997313511     
  -2.3914180875469517     
  -18.111757152773471     
  -3.9634283327863090E-002
   7.3857814138470017     
  -2.5272562661927527     
  -17.814487838854628     
  -2.1185903496281754E-002
   7.3728111108690602     
  -2.6608649249841627     
  -17.526976685852198     
  -2.7707799839009543E-003
   7.3591781554312794     
  -2.7923172501280540     
  -17.248803047963776     
   1.5609443909316336E-002
   7.3448931541234899     
  -2.9216832729877824     
  -16.979569316974338     
   3.3953150968398328E-002
   7.3299663708338576     
  -3.0490300428650903     
  -16.718899424782382     
   5.2258749224911569E-002
   7.3144077412553177     
  -3.1744217885509585     
  -16.466437442353396     
   7.0524671153786397E-002
   7.2982268866105180     
  -3.2979200693686090     
  -16.221846301952588     
   8.8749372903530688E-002
   7.2814331266455135     
  -3.4195839166332531     
  -15.984806586652208     
  0.10693133355806261     
   7.2640354919388477     
  -3.5394699660331450     
  -15.755015480001317     
  0.12506905442850497     
   7.2460427355684320     
  -3.6576325821331537     
  -15.532185618597779     
  0.14316105837338744     
   7.2274633441774174     
  -3.7741239742726371     
  -15.316044328146447     
  0.16120588914579917     
   7.2083055484749021     
  -3.8889943067337356     
  -15.106332552654841     
  0.17920211076612322     
   7.1885773332058704     
  -4.0022918008786466     
  -14.902804157613479     
  0.19714830691906746     
   7.1682864466235223     
  -4.1140628320607480     
  -14.705225118686981     
  0.21504308037378342     
   7.1474404094922432     
  -4.2243520204509011     
  -14.513372811473589     
  0.23288505242593605     
   7.1260465236497739     
  -4.3332023165369531     
  -14.327035365163963     
  0.25067286236065456     
   7.1041118801539920     
  -4.4406550817756827     
  -14.146011023713255     
  0.26840516693535621     
   7.0816433670384189     
  -4.5467501644535320     
  -13.970107600386049     
  0.28608063988149318     
   7.0586476766986435     
  -4.6515259714564277     
  -13.799141895616161     
  0.30369797142432609     
   7.0351313129308188     
  -4.7550195356735490     
  -13.632939242404239     
  0.32125586781987953     
   7.0111005976416561     
  -4.8572665799915811     
  -13.471332999480699     
  0.33875305090828062     
   6.9865616772479582     
  -4.9583015774876857     
  -13.314164128833182     
  0.35618825768272672     
   6.9615205287831037     
  -5.0581578084539345     
  -13.161280788299733     
  0.37356023987336934     
   6.9359829657260539     
  -5.1568674143661832     
  -13.012537925186139     
  0.39086776354543962     
   6.9099546435681249     
  -5.2544614488050794     
  -12.867796932446119     
  0.40810960871097784     
   6.8834410651316169     
  -5.3509699257984256     
  -12.726925327125194     
  0.42528456895356243     
   6.8564475856527407     
  -5.4464218657518639     
  -12.589796344708748     
  0.44239145106546546     
   6.8289794176425183     
  -5.5408453383371796     
  -12.456288841093864     
  0.45942907469669364     
   6.8010416355350625     
  -5.6342675046453818     
  -12.326286661480069     
  0.47639627201539819     
   6.7726391801369328     
  -5.7267146546064822     
  -12.199678841618489     
  0.49329188737916735     
   6.7437768628856203     
  -5.8182122459186214     
  -12.076358909293450     
  0.51011477701673646     
   6.7144593699264776     
  -5.9087849377383224     
  -11.956224963706042     
  0.52686380871967675     
   6.6846912660197164     
  -5.9984566249661171     
  -11.839179298899072     
  0.54353786154364347     
   6.6544769982830312     
  -6.0872504697078611     
  -11.725128249899075     
  0.56013582551878649     
   6.6238208997798065     
  -6.1751889315821042     
  -11.613981997591150     
  0.57665660136894492     
   6.5927271929594413     
  -6.2622937965640375     
  -11.505654362659524     
  0.59309910023926560     
   6.5611999929573210     
  -6.3485862042839845     
  -11.400062656108634     
  0.60946224343190314     
   6.5292433107610988     
  -6.4340866742047993     
  -11.297127492030679     
  0.62574496214947506     
   6.4968610562495996     
  -6.5188151303950290     
  -11.196772655584819     
  0.64194619724596136     
   6.4640570411103324     
  -6.6027909253119148     
  -11.098924952301193     
  0.65806489898475162     
   6.4308349816409169     
  -6.6860328624541747     
  -11.003514024158701     
  0.67410002680355696     
   6.3971985014406929     
  -6.7685592176353646     
  -10.910472336420076     
  0.69005054908591823     
   6.3631511339962081     
  -6.8503877601585152     
  -10.819734864959853     
  0.70591544293905051     
   6.3286963251666979     
  -6.9315357716457147     
  -10.731239217007262     
  0.72169369397778171     
   6.2938374355731499     
  -7.0120200657732692     
  -10.644925275952835     
  0.73738429611434608     
   6.2585777428953593     
  -7.0918570053429146     
  -10.560735293461390     
  0.75298625135381214     
   6.2229204440818924     
  -7.1710625200438756     
  -10.478613684364992     
  0.76849856959492779     
   6.1868686574750917     
  -7.2496521226766131     
  -10.398506930752829     
  0.78392026843617801     
   6.1504254248567563     
  -7.3276409246572598     
  -10.320363588065886     
  0.79925037298685975     
   6.1135937134161944     
  -7.4050436515677536     
  -10.244134043998967     
  0.81448791568298351     
   6.0763764176450303     
  -7.4818746568977463     
  -10.169770609926578     
  0.82963193610782471     
   6.0387763611616050     
  -7.5581479364721957     
  -10.097227296829372     
  0.84468148081694927     
   6.0007962984674288     
  -7.6338771411984157     
  -10.026459867049944     
  0.85963560316754961     
   5.9624389166389307     
  -7.7090755902012891     
  -9.9574256094221791     
  0.87449336315193305     
   5.9237068369577477     
  -7.7837562822719555     
  -9.8900835054822078     
  0.88925382723500845     
   5.8846026164806595     
  -7.8579319085630717     
  -9.8243938957464660     
  0.90391606819562698     
   5.8451287495522992     
  -7.9316148627811707     
  -9.7603186603906789     
  0.91847916497163629     
   5.8052876692635111     
  -8.0048172527340995     
  -9.6978209729669995     
  0.93294220250851279     
   5.7650817488565975     
  -8.0775509100313521     
  -9.6368654082029348     
  0.94730427161144459     
   5.7245133030800366     
  -8.1498274005928746     
  -9.5774177642468228     
  0.96156446880073843     
   5.6835845894939929     
  -8.2216580338247258     
  -9.5194450761363480     
  0.97572189617043270     
   5.6422978097296914     
  -8.2930538718957489     
  -9.4629155691626021     
  0.98977566125000183     
   5.6006551107032907     
  -8.3640257386644681     
  -9.4077985974525458     
   1.0037248768690403     
   5.5586585857862660     
  -8.4345842281453631     
  -9.3540646165344210     
   1.0175686610248205     
   5.5163102759339795     
  -8.5047397127693714     
  -9.3016850914556937     
   1.0313061367526211     
   5.4736121707746674     
  -8.5745023509552887     
  -9.2506325941655998     
   1.0449364319987300     
   5.4305662096587506     
  -8.6438820954115307     
  -9.2008805747887745     
   1.0584586794960216     
   5.3871742826709150     
  -8.7128886997224466     
  -9.1524034927687037     
   1.0718720166420210     
   5.3434382316068136     
  -8.7815317259182120     
  -9.1051766823101143     
   1.0851755853793654     
   5.2993598509144295     
  -8.8498205510355383     
  -9.0591764121503626     
   1.0983685320785761     
   5.2549408886015234     
  -8.9177643741266657     
  -9.0143797240537804     
   1.1114500074230584     
   5.2101830471110642     
  -8.9853722220570695     
  -8.9707645358897565     
   1.1244191662962524     
   5.1650879841657309     
  -9.0526529560762423     
  -8.9283095471344538     
   1.1372751676708546     
   5.1196573135813415     
  -9.1196152776797508     
  -8.8869942295945066     
   1.1500171745000376     
   5.0738926060511371     
  -9.1862677344017101     
  -8.8467987742411864     
   1.1626443536105946     
   5.0277953899021117     
  -9.2526187252085190     
  -8.8077041284284547     
   1.1751558755979403     
   4.9813671518236609     
  -9.3186765061717320     
  -8.7696918859643631     
   1.1875509147229002     
   4.9346093375699409     
  -9.3844491953164653     
  -8.7327444306376822     
   1.1998286488102223     
   4.8875233526352853     
  -9.4499447785462465     
  -8.6968445797573608     
   1.2119882591487481     
   4.8401105629066832     
  -9.5151711128944267     
  -8.6619760596180413     
   1.2240289303931833     
   4.7923722952910932     
  -9.5801359333415625     
  -8.6281230120011472     
   1.2359498504674056     
   4.7443098383179105     
  -9.6448468559315703     
  -8.5952702410166211     
   1.2477502104692533     
   4.6959244427212337     
  -9.7093113827391946     
  -8.5634031723188215     
   1.2594292045767397     
   4.6472173219980561     
  -9.7735369065315858     
  -8.5325077176838278     
   1.2709860299556359     
   4.5981896529456918     
  -9.8375307144142141     
  -8.5025704060839686     
   1.2824198866683725     
   4.5488425761785063     
  -9.9012999924598439     
  -8.4735782932513644     
   1.2937299775842050     
   4.4991771966232088     
  -9.9648518296592297     
  -8.4455188937624754     
   1.3049155082905950     
   4.4491945839956548     
  -10.028193221362448     
  -8.4183803166347033     
   1.3159756870057582     
   4.3988957732579053     
  -10.091331073737209     
  -8.3921511155578372     
   1.3269097244923309     
   4.3482817650558028     
  -10.154272207103894     
  -8.3668203431058004     
   1.3377168339721082     
   4.2973535261388500     
  -10.217023359677187     
  -8.3423774957378001     
   1.3483962310418089     
   4.2461119897624187     
  -10.279591190895220     
  -8.3188125951670173     
   1.3589471335898251     
   4.1945580560717834     
  -10.341982285358974     
  -8.2961160314310263     
   1.3693687617139081     
   4.1426925924693991     
  -10.404203155594706     
  -8.2742787113385603     
   1.3796603376397543     
   4.0905164339655880     
  -10.466260245929744     
  -8.2532919058227279     
   1.3898210856404452     
   4.0380303835127052     
  -10.528159935223416     
  -8.2331473852471788     
   1.3998502319567039     
   3.9852352123231145     
  -10.589908540612768     
  -8.2138372439672409     
   1.4097470047179259     
   3.9321316601717262     
  -10.651512319942523     
  -8.1953540546884014     
   1.4195106338639485     
   3.8787204356834879     
  -10.712977475352687     
  -8.1776907675152373     
   1.4291403510675180     
   3.8250022166048336     
  -10.774310156109051     
  -8.1608407178192550     
   1.4386353896574182     
   3.7709776500608294     
  -10.835516461492695     
  -8.1447976103861492     
   1.4479949845422233     
   3.7166473527981712     
  -10.896602443570591     
  -8.1295555895854505     
   1.4572183721346403     
   3.6620119114130132     
  -10.957574110492482     
  -8.1151091170456215     
   1.4663047902764021     
   3.6070718825646075     
  -11.018437428870323     
  -8.1014530127786628     
   1.4752534781636799     
   3.5518277931762663     
  -11.079198326466162     
  -8.0885825264345996     
   1.4840636762729782     
   3.4962801406215647     
  -11.139862695414422     
  -8.0764932480681324     
   1.4927346262874788     
   3.4404293928960912     
  -11.200436394774934     
  -8.0651810141853559     
   1.5012655710237983     
   3.3842759887782004     
  -11.260925252381323     
  -8.0546422316135775     
   1.5096557543591316     
   3.3278203379744511     
  -11.321335069118426     
  -8.0448734097171055     
   1.5179044211587387     
   3.2710628212524266     
  -11.381671619691303     
  -8.0358715978787671     
   1.5260108172037530     
   3.2140037905615100     
  -11.441940656675396     
  -8.0276340843301526     
   1.5339741891192700     
   3.1566435691390518     
  -11.502147912307871     
  -8.0201585228090551     
   1.5417937843026888     
   3.0989824516052096     
  -11.562299101228939     
  -8.0134428990337554     
   1.5494688508522738     
   3.0410207040447079     
  -11.622399922971692     
  -8.0074855797310036     
   1.5569986374959048     
   2.9827585640752297     
  -11.682456064819675     
  -8.0022851788875400     
   1.5643823935199819     
   2.9241962409040267     
  -11.742473203661332     
  -7.9978407492340793     
   1.5716193686984572     
   2.8653339153716733     
  -11.802457009280586     
  -7.9941515584136909     
   1.5787088132219604     
   2.8061717399835486     
  -11.862413145968690     
  -7.9912173701407170     
   1.5856499776269855     
   2.7467098389280165     
  -11.922347276244745     
  -7.9890380488956509     
   1.5924421127251096     
   2.6869483080833745     
  -11.982265061611463     
  -7.9876140936239111     
   1.5990844695322126     
   2.6268872150110631     
  -12.042172167313641     
  -7.9869460022775769     
   1.6055762991976634     
   2.5665265989369508     
  -12.102074262330724     
  -7.9870349150551618     
   1.6119168529334456     
   2.5058664707206413     
  -12.161977024193636     
  -7.9878820833203008     
   1.6181053819431885     
   2.4449068128106095     
  -12.221886139818540     
  -7.9894892404913804     
   1.6241411373510717     
   2.3836475791882585     
  -12.281807309122225     
  -7.9918583491446356     
   1.6300233701305737     
   2.3220886952986000     
  -12.341746246740811     
  -7.9949918397710746     
   1.6357513310330305     
   2.2602300579679011     
  -12.401708685539091     
  -7.9988923390812801     
   1.6413242705159730     
   2.1980715353088467     
  -12.461700378082202     
  -8.0035629741915955     
   1.6467414386712105     
   2.1356129666126709     
  -12.521727100388638     
  -8.0090070993117308     
   1.6520020851526289     
   2.0728541622276140     
  -12.581794653633478     
  -8.0152284980547535     
   1.6571054591036674     
   2.0097949034251097     
  -12.641908867368887     
  -8.0222312779317946     
   1.6620508090844455     
   1.9464349422518024     
  -12.702075601953378     
  -8.0300199583609384     
   1.6668373829985008     
   1.8827740013678176     
  -12.762300751641083     
  -8.0385993274271339     
   1.6714644280191082     
   1.8188117738722214     
  -12.822590246596789     
  -8.0479746953416811     
   1.6759311905151428     
   1.7545479231137013     
  -12.882950056811850     
  -8.0581515963677486     
   1.6802369159764534     
   1.6899820824872087     
  -12.943386193784608     
  -8.0691360704202300     
   1.6843808489387091     
   1.6251138552169666     
  -13.003904714312760     
  -8.0809344912489944     
   1.6883622329076857     
   1.5599428141236904     
  -13.064511722997128     
  -8.0935536431967439     
   1.6921803102829505     
   1.4944685013778962     
  -13.125213375321103     
  -8.1070007151632506     
   1.6958343222809134     
   1.4286904282378798     
  -13.186015880684828     
  -8.1212833469718806     
   1.6993235088572014     
   1.3626080747717013     
  -13.246925505787116     
  -8.1364095254857070     
   1.7026471086283206     
   1.2962208895641643     
  -13.307948577228258     
  -8.1523877452719056     
   1.7058043587925649     
   1.2295282894077977     
  -13.369091485317799     
  -8.1692269244671287     
   1.7087944950501304     
   1.1625296589763763     
  -13.430360687251301     
  -8.1869363726012061     
   1.7116167515223952     
   1.0952243504831320     
  -13.491762710045812     
  -8.2055259793777999     
   1.7142703606703218     
   1.0276116833207911     
  -13.553304154891144     
  -8.2250059835283427     
   1.7167545532119373     
  0.95969094368414265     
  -13.614991699767607     
  -8.2453871905896019     
   1.7190685580388492     
  0.89146138417548249     
  -13.676832103697027     
  -8.2666808732762096     
   1.7212116021317512     
  0.82292222339062182     
  -13.738832210246601     
  -8.2888988260323853     
   1.7231829104748695     
  0.75407264548640218     
  -13.800998951441843     
  -8.3120533560505052     
   1.7249817059693053     
  0.68491179972876548     
  -13.863339351612222     
  -8.3361572857311828     
   1.7266072093452220     
  0.61543880002159834     
  -13.925860531255205     
  -8.3612240983741710     
   1.7280586390728292     
  0.54565272441347623     
  -13.988569711993012     
  -8.3872676639208184     
   1.7293352112721057     
  0.47555261458481413     
  -14.051474219472418     
  -8.4143026207319789     
   1.7304361396212176     
  0.40513747531331168     
  -14.114581489127909     
  -8.4423440932974732     
   1.7313606352635673     
  0.33440627391592431     
  -14.177899069827639     
  -8.4714078919501823     
   1.7321079067134224     
  0.26335793966881038     
  -14.241434629017267     
  -8.5015103912743619     
   1.7326771597600632     
  0.19199136320388918     
  -14.305195956951824     
  -8.5326687591430943     
   1.7330675973703926     
  0.12030539587989447     
  -14.369190972645399     
  -8.5649006640695244     
   1.7332784195899404     
   4.8298849129217711E-002
  -14.433427727625919     
  -8.5982246825915496     
   1.7333088234422052     
  -2.4029506221712134E-002
  -14.497914412745356     
  -8.6326599268526110     
   1.7331580028262599     
  -9.6680940659065837E-002
  -14.562659362196749     
  -8.6682263998665956     
   1.7328251484125610     
 -0.16965676671504876     
  -14.627671060195750     
  -8.7049448203307804     
   1.7323094475368843     
 -0.24295833973140718     
  -14.692958146348229     
  -8.7428367296750160     
   1.7316100840923172     
 -0.31658705865183140     
  -14.758529421820793     
  -8.7819244678636199     
   1.7307262384192315     
 -0.39054436684470628     
  -14.824393855329770     
  -8.8222313023907368     
   1.7296570871931598     
 -0.46483175295827334     
  -14.890560590097699     
  -8.8637813474915905     
   1.7284018033104924     
 -0.53945075180902902     
  -14.957038950203888     
  -8.9065996256986093     
   1.7269595557719120     
 -0.61440294530302875     
  -15.023838447396624     
  -8.9507122015609113     
   1.7253295095634800     
 -0.68968996339379285     
  -15.090968788908334     
  -8.9961460165279092     
   1.7235108255352833     
 -0.76531348507614283     
  -15.158439884032290     
  -9.0429291882374265     
   1.7215026602775492     
 -0.84127523941858540     
  -15.226261852944074     
  -9.0910907534647638     
   1.7193041659941288     
 -0.91757700663493169     
  -15.294445033595057     
  -9.1406610259559091     
   1.7169144903732529     
 -0.99422061919714544     
  -15.362999991289730     
  -9.1916713107133852     
   1.7143327764554503     
  -1.0712079629906683     
  -15.431937526120077     
  -9.2441542776588648     
   1.7115581624985248     
  -1.1485409785139766     
  -15.501268683202522     
  -9.2981437243379474     
   1.7085897818394742     
  -1.2262216621248188     
  -15.571004761135054     
  -9.3536748557978164     
   1.7054267627532353     
  -1.3042520673340421     
  -15.641157322553539     
  -9.4107841023232783     
   1.7020682283081328     
  -1.3826343061487267     
  -15.711738203320962     
  -9.4695095011706290     
   1.6985132962179041     
  -1.4613705504684802     
  -15.782759524579744     
  -9.5298903362353720     
   1.6947610786901679     
  -1.5404630335351817     
  -15.854233702101507     
  -9.5919676465017201     
   1.6908106822711972     
  -1.6199140514390631     
  -15.926173459450272     
  -9.6557838497420008     
   1.6866612076868555     
  -1.6997259646834952     
  -15.998591838323335     
  -9.7213833020651101     
   1.6823117496795430     
  -1.7799011998120275     
  -16.071502213088827     
  -9.7888117755738993     
   1.6777613968409972     
  -1.8604422510982619     
  -16.144918301405628     
  -9.8581171952596804     
   1.6730092314407865     
  -1.9413516823027031     
  -16.218854180370077     
  -9.9293491092174673     
   1.6680543292503227     
  -2.0226321285003497     
  -16.293324298689207     
  -10.002559261073198     
   1.6628957593622165     
  -2.1042862979799426     
  -16.368343493147258     
  -10.077801273456759     
   1.6575325840047896     
  -2.1863169742195545     
  -16.443927002698182     
  -10.155131169394004     
   1.6519638583515492     
  -2.2687270179424734     
  -16.520090486468639     
  -10.234606977319990     
   1.6461886303254187     
  -2.3515193692556395     
  -16.596850038798536     
  -10.316289347717110     
   1.6402059403975162     
  -2.4346970498749001     
  -16.674222208906414     
  -10.400241261325265     
   1.6340148213802534     
  -2.5182631654430843     
  -16.752224018366356     
  -10.486528320413282     
   1.6276142982145261     
  -2.6022209079409220     
  -16.830872980769453     
  -10.575218964941270     
   1.6210033877507475     
  -2.6865735582003638     
  -16.910187123006516     
  -10.666384342419249     
   1.6141810985234726     
  -2.7713244885218149     
  -16.990185005574656     
  -10.760098731079388     
   1.6071464305193404     
  -2.8564771654008978     
  -17.070885746057755     
  -10.856439473383492     
   1.5998983749380586     
  -2.9420351523713109     
  -17.152309042108129     
  -10.955487286990820     
   1.5924359139461282     
  -3.0280021129684842     
  -17.234475196760563     
  -11.057326262254700     
   1.5847580204230045     
  -3.1143818138197026     
  -17.317405143727470     
  -11.162044324135776     
   1.5768636576993642     
  -3.2011781278694196     
  -17.401120476158489     
  -11.269732936199146     
   1.5687517792871377     
  -3.2883950377427640     
  -17.485643473179984     
  -11.380487968299228     
   1.5604213286009487     
  -3.3760366392580714     
  -17.570997132942228     
  -11.494409158657849     
   1.5518712386705797     
  -3.4641071450945056     
  -17.657205201632159     
  -11.611601051566554     
   1.5431004318440666     
  -3.5526108886223851     
  -17.744292209518910     
  -11.732172586433160     
   1.5341078194810047     
  -3.6415523279059734     
  -17.832283503917157     
  -11.856237989286182     
   1.5248923016356215     
  -3.7309360498878603     
  -17.921205288836806     
  -11.983916343136769     
   1.5154527667291540     
  -3.8207667747634764     
  -18.011084661410329     
  -12.115332646950071     
   1.5057880912110386     
  -3.9110493605576604     
  -18.101949656262459     
  -12.250617328763175     
   1.4958971392083973     
  -4.0017888079138855     
  -18.193829286228180     
  -12.389907327013530     
   1.4857787621632714     
  -4.0929902651074093     
  -18.286753591180783     
  -12.533345709125765     
   1.4754317984570315     
  -4.1846590332953575     
  -18.380753683999224     
  -12.681082824990204     
   1.4648550730213488     
  -4.2768005720183249     
  -18.475861805186653     
  -12.833275768348347     
   1.4540473969350869     
  -4.3694205049649124     
  -18.572111373449264     
  -12.990089920282754     
   1.4430075670064353     
  -4.4625246260181664     
  -18.669537047851385     
  -13.151698171537088     
   1.4317343653395571     
  -4.5561189055981375     
  -18.768174784137912     
  -13.318282538382604     
   1.4202265588849965     
  -4.6502094973164194     
  -18.868061903175779     
  -13.490033952970437     
   1.4084828989730298     
  -4.7448027449689185     
  -18.969237157823059     
  -13.667152872507351     
   1.3965021208291077     
  -4.8399051898743917     
  -19.071740804366865     
  -13.849850525606335     
   1.3842829430704797     
  -4.9355235785935836     
  -19.175614683308915     
  -14.038348433964330     
   1.3718240671830311     
  -5.0316648710432625     
  -19.280902296563646     
  -14.232880345850800     
   1.3591241769773137     
  -5.1283362490325679     
  -19.387648899157526     
  -14.433691825096725     
   1.3461819380226780     
  -5.2255451252500738     
  -19.495901587845751     
  -14.641042022043766     
   1.3329959970583469     
  -5.3232991527272180     
  -19.605709403011083     
  -14.855203652304954     
   1.3195649813802033     
  -5.4216062348107519     
  -19.717123430403365     
  -15.076464791572171     
   1.3058874982019737     
  -5.5204745356776135     
  -19.830196916340160     
  -15.305128895689862     
   1.2919621339894138     
  -5.6199124914261063     
  -19.944985383057833     
  -15.541516972069044     
   1.2777874537660014     
  -5.7199288217846238     
  -20.061546760348353     
  -15.785967491859390     
   1.2633620003885460     
  -5.8205325424768359     
  -20.179941516537294     
  -16.038838966970545     
   1.2486842937910163     
  -5.9217329782901551     
  -20.300232808789577     
  -16.300509914580267     
   1.2337528301947689     
  -6.0235397768949994     
  -20.422486633148928     
  -16.571381739224805     
   1.2185660812832342     
  -6.1259629234683572     
  -20.546771996193115     
  -16.851878851494821     
   1.2031224933389804     
  -6.2290127561777862     
  -20.673161087579324     
  -17.142451814273901     
   1.1874204863409286     
  -6.3326999825872026     
  -20.801729476186381     
  -17.443577850003695     
   1.1714584530193308     
  -6.4370356970528197     
  -20.932556310061408     
  -17.755764151316402     
   1.1552347578659456     
  -6.5420313991809662     
  -21.065724541196282     
  -18.079548784277250     
   1.1387477360966614     
  -6.6476990134266511     
  -21.201321157078358     
  -18.415504416301260     
   1.1219956925636061     
  -6.7540509099198509     
  -21.339437440200619     
  -18.764239523937267     
   1.1049769006135630     
  -6.8610999266119252     
  -21.480169236630147     
  -19.126402719863393     
   1.0876896008892614     
  -6.9688593928460758     
  -21.623617257029125     
  -19.502684353365456     
   1.0701320000698471     
  -7.0773431544628451     
  -21.769887389679365     
  -19.893821223112408     
   1.0523022695465483     
  -7.1865656005591729     
  -21.919091048852703     
  -20.300599556741147     
   1.0341985440292265     
  -7.2965416920451274     
  -22.071345545528267     
  -20.723858972622807     
   1.0158189200791581     
  -7.4072869921285029     
  -22.226774487822933     
  -21.164497903562427     
  0.99716145456300775     
  -7.5188176989033124     
  -22.385508222099656     
  -21.623477082410965     
  0.97822416302253234     
  -7.6311506802091031     
  -22.547684300217735     
  -22.101826582177452     
  0.95900501795409243     
  -7.7443035109586109     
  -22.713447999584069     
  -22.600650121731775     
  0.93950194699154077     
  -7.8582945131463111     
  -22.882952875497054     
  -23.121133365851954     
  0.91971283098549383     
  -7.9731427987744086     
  -23.056361375740948     
  -23.664549446321963     
  0.89963550197137476     
  -8.0888683159552297     
  -23.233845496588359     
  -24.232268832079534     
  0.87926774101793204     
  -8.2054918984787761     
  -23.415587512828960     
  -24.825766451162497     
  0.85860727594717956     
  -8.3230353191638766     
  -23.601780761212673     
  -25.446633419587297     
  0.83765177891586462     
  -8.4415213473465602     
  -23.792630511859585     
  -26.096586265406987     
  0.81639886384763916     
  -8.5609738108983322     
  -23.988354908850130     
  -26.777481052861866     
  0.79484608370407106     
  -8.6814176632123274     
  -24.189186016746600     
  -27.491325228014194     
  0.77299092758147936     
  -8.8028790556440821     
  -24.395370955956700     
  -28.240294839016457     
  0.75083081761928705     
  -8.9253854159520998     
  -24.607173167249329     
  -29.026749788425739     
  0.72836310570414653     
  -9.0489655333468768     
  -24.824873790662519     
  -29.853255011969559     
  0.70558506995247761     
  -9.1736496508316669     
  -25.048773203252296     
  -30.722600153836709     
  0.68249391095225120     
  -9.2994695656008108     
  -25.279192704406064     
  -31.637825993302449     
  0.65908674774281495     
  -9.4264587383602176     
  -25.516476399355838     
  -32.602249803535685     
  0.63536061350926576     
  -9.5546524125408112     
  -25.760993272882352     
  -33.619498696775388     
  0.61131245096529052     
  -9.6840877445057902     
  -26.013139513108172     
  -34.693542664569350     
  0.58693910739546551     
  -9.8148039459962888     
  -26.273341083092440     
  -35.828736877837628     
  0.56223732932469117     
  -9.9468424402282132     
  -26.542056609676226     
  -37.029865221690351     
  0.53720375677866661     
  -10.080247033249499     
  -26.819780598838896     
  -38.302194243645111     
  0.51183491709501561     
  -10.215064102385758     
  -27.107047055666229     
  -39.651531784428123     
  0.48612721823976857     
  -10.351342803885052     
  -27.404433544049446     
  -41.084295415630287     
  0.46007694157829032     
  -10.489135302144339     
  -27.712565759666667     
  -42.607592534989621     
  0.43368023404329759     
  -10.628497023302705     
  -28.032122703679100     
  -44.229309459562906     
  0.40693309963518309     
  -10.769486936373465     
  -28.363842524625813     
  -45.958219194802659     
  0.37983139018129497     
  -10.912167865606500     
  -28.708529168586843     
  -47.804101534796523     
  0.35237079527088916     
  -11.056606838353208     
  -29.067059930097805     
  -49.777888335129020     
  0.32454683127093714     
  -11.202875473409984     
  -29.440394092611285     
  -51.891828043418940     
  0.29635482931452078     
  -11.351050415648851     
  -29.829582802936919     
  -54.159684346560681     
  0.26778992213781172     
  -11.501213823745038     
  -30.235780435536132     
  -56.596964637620815     
  0.23884702962315518     
  -11.653453919009671     
  -30.660257670318281     
  -59.221196034192104     
  0.20952084288400280     
  -11.807865604786906     
  -31.104416640574730     
  -62.052247513430004     
  0.17980580670166518     
  -11.964551167630654     
  -31.569808496925447     
  -65.112720153135143     
  0.14969610009322967     
  -12.123621073618157     
  -32.058153898073968     
  -68.428409082162077     
  0.11918561475343006     
  -12.285194875778814     
  -32.571366966190176     
  -72.028865940626233     
   8.8267931069413302E-002
  -12.449402251846154     
  -33.111583460744882     
  -75.948073911725999     
   5.6936291354514064E-002
  -12.616384195535721     
  -33.681194015082816     
  -80.225275743458297     
   2.5183569883146267E-002
  -12.786294389531328     
  -34.282883583158764     
  -84.905981412983451     
  -6.9977607690356819E-003
  -12.959300794598612     
  -34.919678443756126     
  -90.043215960108171     
  -3.9615667671055822E-002
  -13.135587497116649     
  -35.595002563456958     
  -95.699060367341019     
  -7.2678600477686581E-002
  -13.315356867315817     
  -36.312745516211997     
  -101.94658208291165     
 -0.10619554022079827     
  -13.498832093310936     
  -37.077344881833852     
  -108.87225658094640     
 -0.14017605498859542     
  -13.686260172530995     
  -37.893886806190935     
  -116.57904397767298     
 -0.17463036376002455     
  -13.877915463636535     
  -38.768229636023506     
  -125.19031561573382     
 -0.20956940995302178     
  -14.074103930234443     
  -39.707157003141489     
  -134.85492552618584     
 -0.24500494661808811     
  -14.275168245103762     
  -40.718568944587858     
  -145.75381206477778     
 -0.28094963569006554     
  -14.481493973802920     
  -41.811722535073713     
  -158.10868951529270     
 -0.31741716433868994     
  -14.693517124406696     
  -42.997537706438386     
  -172.19362229929757     
 -0.35442238228572120     
  -14.911733443357004     
  -44.288989873683150     
  -188.35061813312467     
 -0.39198146505923176     
  -15.136709966815411     
  -45.701619509681549     
  -207.01094816524608     
 -0.43011210964427177     
  -15.369099519641924     
  -47.254201620920938     
  -228.72465619574376     
 -0.46883377102625956     
  -15.609659115050194     
  -48.969636542388976     
  -254.20230057098203     
 -0.50816795095322231     
  -15.859273590897850     
  -50.876153796671389     
  -284.37424121145409     
 -0.54813855423921420     
  -16.118986376903916     
  -53.008960605757245     
  -320.47957413000859     
 -0.58877233367860671     
  -16.390040171947646     
  -55.412557411732365     
  -364.19099258167972     
 -0.63009945307655735     
  -16.673931540117209     
  -58.143989856094905     
  -417.83704539906552     
 -0.67215421056728630     
  -16.972485933998922     
  -61.277767696587972     
  -484.63713579138567     
 -0.71497598390563311     
  -17.287961718777943     
  -64.912546215023283     
  -569.52037920496923     
 -0.75861049037234796     
  -17.623202956963162     
  -69.183949059060652     
  -678.86518046832862     
 -0.80311150471481885     
  -17.981851424392239     
  -74.275437912573011     
  -826.26575580375254     
 -0.84854326516518852     
  -18.368721096876431     
  -80.472431081101291     
  -1019.6271011089511     
 -0.89498395227509031     
  -18.790201260427722     
  -88.119634339418269     
  -1325.6992099326360     
 -0.94253091719093729     
  -19.255656292311063     
  -98.062378413913265     
  -1662.5375215308352     
 -0.99130892493557476     
  -19.777140762909319     
  -110.53140982539426     
  -2647.8455567750289     
  -1.0414839707410826     
  -20.379444916225840     
  -130.39025150120744     
  -2615.5707453422269     
  -1.0932883903964246     
  -21.080438125207024     
  -150.00703209127371     
  -9275.8130636494898     
  -1.1470719642391334     
  -22.004394780606848     
  -219.57563006864649     
   1911.3714173383196     
  -1.2034254337001824     
  -23.066434716874966     
  -205.24034443860941     
  -77544.126961967719     
  -1.2635858996288933     
  -25.546588819604999     
  -786.82129665338084     
  -61653.027286107244     
  -1.3333333333333333     
  -30.636689564486279     
  -1249.2190012991753     
  -61653.027286107244     
   1.3333333333333333     
  -2.6666666676164690     
   2.6690038521589763     
  -1226.9968851399417     
   1.3333306666693334     
  -2.6666613332897553     
   2.6653228615035562     
  -9335.6789464782905     
   1.3333304496493670     
  -2.6666608996531380     
   2.6630435744364593     
   34050.399235399032     
   1.3333302149677788     
  -2.6666604301354488     
   2.6720334716606615     
  -46117.762197693279     
   1.3333299611872260     
  -2.6666599228046692     
   2.6588666745317595     
   72525.863310137080     
   1.3333296867533919     
  -2.6666593732366159     
   2.6812582280451656     
  -68537.305622048050     
   1.3333293899854670     
  -2.6666587789978573     
   2.6583760296946153     
  -4771.3174763735415     
   1.3333290690658541     
  -2.6666581393594417     
   2.6566534138655649     
   68303.998373939976     
   1.3333287220290373     
  -2.6666574444192976     
   2.6833205050536688     
  -57420.080432586539     
   1.3333283467495443     
  -2.6666566925818280     
   2.6590782667838857     
   20508.940314664389     
   1.3333279409289278     
  -2.6666558818221451     
   2.6684416228793033     
  -14255.385566467048     
   1.3333275020816904     
  -2.6666550046979984     
   2.6614036646113228     
   25866.562653767724     
   1.3333270275200613     
  -2.6666540549860405     
   2.6752134153379954     
  -22595.797678209496     
   1.3333265143375364     
  -2.6666530278368863     
   2.6621681115591409     
   1994.7418597236669     
   1.3333259593910762     
  -2.6666519195512461     
   2.6634134649879875     
   15038.266730881613     
   1.3333253592818586     
  -2.6666507185053243     
   2.6735662012122878     
  -16286.667334014146     
   1.3333247103344628     
  -2.6666494201379698     
   2.6616757880570261     
   9073.8145660185437     
   1.3333240085743590     
  -2.6666480173499356     
   2.6688394324541100     
  -4388.1280593979018     
   1.3333232497035692     
  -2.6666464994267818     
   2.6650931302061118     
   3685.7902921907635     
   1.3333224290743444     
  -2.6666448580767246     
   2.6684959076213608     
  -3253.1514009227990     
   1.3333215416607016     
  -2.6666430830976586     
   2.6652481276770383     
   2652.5749423196653     
   1.3333205820276435     
  -2.6666411638042935     
   2.6681118399629096     
  -3085.6769129873442     
   1.3333195442978749     
  -2.6666390886011957     
   2.6645094429717484     
   3513.4807352412740     
   1.3333184221158094     
  -2.6666368441619013     
   2.6689451014125933     
  -2487.0502549622965     
   1.3333172086086493     
  -2.6666344165907598     
   2.6655497519417288     
   526.73539693734892     
   1.3333158963442953     
  -2.6666317927456240     
   2.6663273798248457     
   547.54316450101157     
   1.3333144772858350     
  -2.6666289544860096     
   2.6672015119516228     
  -291.54306178381677     
   1.3333129427423269     
  -2.6666258850278961     
   2.6666981958421414     
  -70.151240465465875     
   1.3333112833155789     
  -2.6666225661638356     
   2.6665672315573525     
  -72.979970757329596     
   1.3333094888425976     
  -2.6666189773890778     
   2.6664198983627472     
   336.41518337040020     
   1.3333075483333554     
  -2.6666150961230608     
   2.6671543309005137     
  -420.42829260103656     
   1.3333054499034942     
  -2.6666108991924147     
   2.6661617917305902     
   323.42247508000133     
   1.3333031807015523     
  -2.6666063608464041     
   2.6669874594722458     
  -137.13919456462716     
   1.3333007268302741     
  -2.6666014527463324     
   2.6666088633900111     
   10.737008912274145     
   1.3332980732615145     
  -2.6665961455568863     
   2.6666409170211356     
   14.700346368621991     
   1.3332952037442227     
  -2.6665904063687011     
   2.6666883740875882     
  -26.072982025817826     
   1.3332921007049403     
  -2.6665842001608286     
   2.6665973527053097     
   38.085332405101710     
   1.3332887451402045     
  -2.6665774888088838     
   2.6667411298557022     
  -36.695460724977210     
   1.3332851165001998     
  -2.6665702312774888     
   2.6665913256982687     
   37.898351974657594     
   1.3332811925629451     
  -2.6665623830831526     
   2.6667586315943961     
  -31.040344709258076     
   1.3332769492982486     
  -2.6665538961514792     
   2.6666104491149856     
   10.346134800273690     
   1.3332723607205959     
  -2.6665447186938409     
   2.6666638597638763     
   4.1405846706636833     
   1.3332673987300756     
  -2.6665347942079158     
   2.6666869745985617     
  -2.7495308948342787     
   1.3332620329403673     
  -2.6665240620278463     
   2.6666703761641815     
  -7.3216438765713709     
   1.3332562304927404     
  -2.6665124565745750     
   2.6666225796171434     
   14.994773068933126     
   1.3332499558549302     
  -2.6664999065020667     
   2.6667284336039492     
  -14.514892684848036     
   1.3332431706036596     
  -2.6664863350839139     
   2.6666176282994840     
   10.085928829374144     
   1.3332358331894776     
  -2.6664716592634896     
   2.6667008893759547     
  -7.0149866851195366     
   1.3332278986824830     
  -2.6664557890243956     
   2.6666382665916095     
   4.1793687165492814     
   1.3332193184973744     
  -2.6664386272947644     
   2.6666786121388029     
  -1.8119635371345712E-003
   1.3332100400961540     
  -2.6664200687576556     
   2.6666785932234789     
  -2.5662391127870272     
   1.3332000066666667     
  -2.6663999999865711     
   2.6666496237339552     
   2.1074123681042214     
   1.3331891567750163     
  -2.6663782979787749     
   2.6666753497565785     
 -0.93189132068182290     
   1.3331774239897385     
  -2.6663548297448556     
   2.6666630479812907     
  0.25379415375386116     
   1.3331647364754382     
  -2.6663294516450073     
   2.6666666709412694     
  0.41579664484138734     
   1.3331510165534166     
  -2.6663020081562978     
   2.6666730895707067     
 -0.63164884116799536     
   1.3331361802266106     
  -2.6662723312665224     
   2.6666625453029238     
  -1.0116698552798094E-002
   1.3331201366659517     
  -2.6662402392571583     
   2.6666623626784691     
  0.53862814761452815     
   1.3331027876550208     
  -2.6662055354475802     
   2.6666728771770862     
 -0.46217895597306269     
   1.3330840269896180     
  -2.6661680073444436     
   2.6666631207884763     
  0.21902751190644462     
   1.3330637398285985     
  -2.6661274251407625     
   2.6666681206386813     
  -6.2199542111808226E-002
   1.3330418019920318     
  -2.6660835402210199     
   2.6666665852267499     
  -4.8352046873002428E-003
   1.3330180792024215     
  -2.6660360838447259     
   2.6666664561547657     
  -5.5271635578582308E-003
   1.3329924262643829     
  -2.6659847653452240     
   2.6666662966040193     
   3.8597105331823946E-003
   1.3329646861778048     
  -2.6659292704102961     
   2.6666664170883747     
   1.2180341142752482E-002
   1.3329346891791256     
  -2.6658692591441429     
   2.6666668282520845     
   3.4997894698141130E-002
   1.3329022517049185     
  -2.6658043639811644     
   2.6666681057983714     
  -7.4675624044555536E-002
   1.3328671752715231     
  -2.6657341874993858     
   2.6666651580325125     
   5.3260879659388097E-002
   1.3328292452639547     
  -2.6656582998786686     
   2.6666674315686363     
  -3.9352372175597658E-002
   1.3327882296267892     
  -2.6655762363147280     
   2.6666656150333390     
   4.8064484960820671E-002
   1.3327438774491311     
  -2.6654874941902307     
   2.6666680142894919     
  -4.7053816985489320E-002
   1.3326959174351574     
  -2.6653915299984039     
   2.6666654743312113     
   3.1483279395457267E-002
   1.3326440562510415     
  -2.6652877559993513     
   2.6666673121009157     
  -1.1034254856411345E-002
   1.3325879767383517     
  -2.6651755365725358     
   2.6666666155810059     
  -9.3431739936437690E-004
   1.3325273359832150     
  -2.6650541844479210     
   2.6666665518039654     
   5.0683242533416011E-003
   1.3324617632297167     
  -2.6649229563573602     
   2.6666669259263696     
  -7.2365842695739403E-003
   1.3323908576250847     
  -2.6647810485815584     
   2.6666663482796005     
   4.8878873975927752E-003
   1.3323141857832421     
  -2.6646275919784217     
   2.6666667701988280     
  -4.0762178531546684E-004
   1.3322312791522637     
  -2.6644616466572746     
   2.6666667321496824     
  -1.6189065713777284E-003
   1.3321416311701455     
  -2.6642821962717873     
   2.6666665687358888     
   1.3312366051942603E-003
   1.3320446941920960     
  -2.6640881417378237     
   2.6666667140479210     
   2.3637073436846994E-005
   1.3319398761712609     
  -2.6638782945244950     
   2.6666667168380189     
  -8.3848345261323140E-004
   1.3318265370734055     
  -2.6636513693918582     
   2.6666666098094738     
   5.7293427553861188E-004
   1.3317039850045997     
  -2.6634059764903188     
   2.6666666888936019     
  -3.7049958658127275E-004
   1.3315714720293577     
  -2.6631406128613091     
   2.6666666335902245     
   4.8991831218672417E-004
   1.3314281896549869     
  -2.6628536532338729     
   2.6666667126702861     
  -4.4855967917037192E-004
   1.3312732639560931     
  -2.6625433400695160     
   2.6666666343736765     
   4.3103108745292689E-005
   1.3311057503112482     
  -2.6622077727998184     
   2.6666666425096723     
   4.6865962144899764E-004
   1.3309246277217763     
  -2.6618448961671146     
   2.6666667381715854     
  -6.5376436253003229E-004
   1.3307287926804199     
  -2.6614524876735302     
   2.6666665938663230     
   5.3717136114884122E-004
   1.3305170525553245     
  -2.6610281439354662     
   2.6666667220855569     
  -3.2878674930386111E-004
   1.3302881184523265     
  -2.6605692659728724     
   2.6666666372194983     
   1.3657078835585678E-004
   1.3300405975159113     
  -2.6600730433068844     
   2.6666666753398536     
  -5.8733519279850837E-005
   1.3297729846264814     
  -2.6595364367199226     
   2.6666666576116573     
   7.6670246591929408E-005
   1.3294836534486738     
  -2.6589561596624631     
   2.6666666826372740     
  -7.7794688598514859E-005
   1.3291708467824468     
  -2.6583286581166732     
   2.6666666551781124     
   2.7137137252873995E-005
   1.3288326661654906     
  -2.6576500888301169     
   2.6666666655362281     
   1.2540170681211398E-005
   1.3284670606722313     
  -2.6569162957700603     
   2.6666666707122912     
  -2.9771973798061598E-006
   1.3280718148512878     
  -2.6561227846806621     
   2.6666666693834191     
  -1.6474216421701502E-005
   1.3276445357397397     
  -2.6552646955521015     
   2.6666666614317247     
   1.8629892030279887E-005
   1.3271826388889851     
  -2.6543367728501788     
   2.6666666711557183     
  -8.8990544871473488E-006
   1.3266833333333334     
  -2.6533333333325837     
   2.6666666661327829     
   9.0530338781036335E-008
   1.3200666666666667     
  -2.6400000000002226     
   2.6666666668117607     
  -2.5850344087530178E-008
   1.3134833333333333     
  -2.6266666666666483     
   2.6666666666178829     
   1.3084022754128452E-008
   1.3069333333333333     
  -2.6133333333333137     
   2.6666666667160133     
  -1.2417755712590404E-008
   1.3004166666666668     
  -2.5999999999999663     
   2.6666666666228798     
   7.8818285231818696E-009
   1.2939333333333334     
  -2.5866666666667042     
   2.6666666666819934     
  -4.0465408801537672E-009
   1.2874833333333333     
  -2.5733333333333701     
   2.6666666666516443     
   7.1672889845331189E-009
   1.2810666666666666     
  -2.5599999999999774     
   2.6666666667053991     
  -9.8416386151711826E-009
   1.2746833333333334     
  -2.5466666666666349     
   2.6666666666315870     
   4.3443471042792184E-009
   1.2683333333333333     
  -2.5333333333333958     
   2.6666666666641694     
   5.5385473984870284E-009
   1.2620166666666666     
  -2.5199999999999712     
   2.6666666667057086     
  -1.1718048753550654E-008
   1.2557333333333334     
  -2.5066666666666619     
   2.6666666666178234     
   1.3478906879527119E-008
   1.2494833333333333     
  -2.4933333333333203     
   2.6666666667189149     
  -1.4345680199312469E-008
   1.2432666666666667     
  -2.4799999999999947     
   2.6666666666113223     
   1.4348344734571610E-008
   1.2370833333333333     
  -2.4666666666666690     
   2.6666666667189349     
  -1.2352696643347360E-008
   1.2309333333333334     
  -2.4533333333333061     
   2.6666666666262899     
   5.5010662691756757E-009
   1.2248166666666667     
  -2.4400000000000714     
   2.6666666666675480     
   3.4964031669915196E-009
   1.2187333333333332     
  -2.4266666666666681     
   2.6666666666937706     
  -3.1441960146594254E-009
   1.2126833333333333     
  -2.4133333333332581     
   2.6666666666701895     
  -6.1993077338229283E-009
   1.2066666666666668     
  -2.4000000000000234     
   2.6666666666236947     
   1.2667866755577984E-008
   1.2006833333333333     
  -2.3866666666666676     
   2.6666666667187036     
  -1.3919043695409516E-008
   1.1947333333333334     
  -2.3733333333333348     
   2.6666666666143106     
   1.3517720276468014E-008
   1.1888166666666666     
  -2.3600000000000101     
   2.6666666667156935     
  -1.2792700232466839E-008
   1.1829333333333334     
  -2.3466666666666711     
   2.6666666666197485     
   1.1363088248117482E-008
   1.1770833333333333     
  -2.3333333333333597     
   2.6666666667049714     
  -5.3067328309452883E-009
   1.1712666666666667     
  -2.3199999999999341     
   2.6666666666651713     
  -4.3469228216963488E-009
   1.1654833333333334     
  -2.3066666666666897     
   2.6666666666325689     
   8.4834361757657379E-009
   1.1597333333333333     
  -2.2933333333333676     
   2.6666666666961949     
  -3.2199132249388789E-009
   1.1540166666666667     
  -2.2799999999999474     
   2.6666666666720458     
  -5.6930016256728727E-009
   1.1483333333333334     
  -2.2666666666666937     
   2.6666666666293479     
   9.7141850119442014E-009
   1.1426833333333333     
  -2.2533333333333649     
   2.6666666667022043     
  -4.8129056295920195E-009
   1.1370666666666667     
  -2.2399999999999443     
   2.6666666666661074     
  -4.6025405708860448E-009
   1.1314833333333334     
  -2.2266666666666999     
   2.6666666666315884     
   9.0123020157761775E-009
   1.1259333333333332     
  -2.2133333333333729     
   2.6666666666991810     
  -4.9375614707969594E-009
   1.1204166666666666     
  -2.1999999999999695     
   2.6666666666621492     
   3.6384228963015599E-010
   1.1149333333333333     
  -2.1866666666666523     
   2.6666666666648782     
   1.5580869927589432E-009
   1.1094833333333334     
  -2.1733333333332987     
   2.6666666666765635     
  -6.5963234874288843E-009
   1.1040666666666668     
  -2.1600000000000392     
   2.6666666666270911     
   1.0616307832833617E-008
   1.0986833333333332     
  -2.1466666666667047     
   2.6666666667067136     
  -7.4470207778176634E-009
   1.0933333333333333     
  -2.1333333333333111     
   2.6666666666508609     
   3.1195490635127643E-009
   1.0880166666666666     
  -2.1199999999999983     
   2.6666666666742573     
  -1.3364864770437622E-009
   1.0827333333333333     
  -2.1066666666666518     
   2.6666666666642338     
   3.7285730059011226E-010
   1.0774833333333333     
  -2.0933333333333239     
   2.6666666666670302     
  -1.5472068071176169E-010
   1.0722666666666667     
  -2.0799999999999916     
   2.6666666666658698     
   2.4602542225693448E-010
   1.0670833333333334     
  -2.0666666666666575     
   2.6666666666677150     
  -8.2964746184188626E-010
   1.0619333333333334     
  -2.0533333333333346     
   2.6666666666614924     
   1.3022471989643296E-009
   1.0568166666666667     
  -2.0400000000000027     
   2.6666666666712597     
  -8.2653883737293582E-010
   1.0517333333333334     
  -2.0266666666666620     
   2.6666666666650602     
   2.2155610679419603E-010
   1.0466833333333334     
  -2.0133333333333323     
   2.6666666666667220     
  -5.9774407645818376E-011
   1.0416666666666667     
  -1.9999999999999998     
   2.6666666666662739     
   1.7674750552032476E-011
   1.0366833333333334     
  -1.9866666666666681     
   2.6666666666664063     
  -1.1013412404281543E-011
   1.0317333333333334     
  -1.9733333333333363     
   2.6666666666663237     
   2.6645352591003734E-011
   1.0268166666666667     
  -1.9600000000000042     
   2.6666666666665235     
  -9.5479180117763372E-011
   1.0219333333333334     
  -1.9466666666666734     
   2.6666666666658077     
   3.5504932327512475E-010
   1.0170833333333333     
  -1.9333333333333376     
   2.6666666666684704     
  -1.3245404772987955E-009
   1.0122666666666666     
  -1.9200000000000201     
   2.6666666666585366     
   1.5439205469647434E-009
   1.0074833333333333     
  -1.9066666666666987     
   2.6666666666701158     
   1.9702017794998011E-009
   1.0027333333333333     
  -1.8933333333333111     
   2.6666666666848924     
  -5.7415405763094846E-009
  0.99801666666666666     
  -1.8799999999999943     
   2.6666666666418308     
   6.7494454469851859E-009
  0.99333333333333329     
  -1.8666666666666585     
   2.6666666666924517     
  -7.0097705417992918E-009
  0.98868333333333336     
  -1.8533333333333277     
   2.6666666666398782     
   7.0788708228519615E-009
  0.98406666666666665     
  -1.8399999999999956     
   2.6666666666929699     
  -7.0949912611695188E-009
  0.97948333333333337     
  -1.8266666666666638     
   2.6666666666397574     
   7.0900618709401831E-009
  0.97493333333333332     
  -1.8133333333333321     
   2.6666666666929331     
  -7.0542238717052830E-009
  0.97041666666666671     
  -1.7999999999999996     
   2.6666666666400261     
   6.9159789006789594E-009
  0.96593333333333331     
  -1.7866666666666697     
   2.6666666666918961     
  -6.3989258336505315E-009
  0.96148333333333336     
  -1.7733333333333303     
   2.6666666666439038     
   4.4688697187211760E-009
  0.95706666666666662     
  -1.7600000000000269     
   2.6666666666774206     
  -3.8018477255264248E-010
  0.95268333333333333     
  -1.7466666666666470     
   2.6666666666745691     
  -3.8009595471066826E-009
  0.94833333333333336     
  -1.7333333333333456     
   2.6666666666460621     
   5.3406612465778331E-009
  0.94401666666666662     
  -1.7200000000000151     
   2.6666666666861172     
  -3.3507419061606896E-009
  0.93973333333333331     
  -1.7066666666666472     
   2.6666666666609862     
   9.5674579370097407E-010
  0.93548333333333333     
  -1.6933333333333245     
   2.6666666666681618     
  -4.7628567756419174E-010
  0.93126666666666669     
  -1.6799999999999926     
   2.6666666666645900     
   9.4866337008170293E-010
  0.92708333333333337     
  -1.6666666666666519     
   2.6666666666717047     
  -3.3185010295255750E-009
  0.92293333333333338     
  -1.6533333333333555     
   2.6666666666468162     
   5.2198689814986160E-009
  0.91881666666666661     
  -1.6400000000000234     
   2.6666666666859653     
  -3.3502534080298545E-009
  0.91473333333333329     
  -1.6266666666666565     
   2.6666666666608383     
   1.0403677919157409E-009
  0.91068333333333329     
  -1.6133333333333328     
   2.6666666666686409     
  -7.7600148529199869E-010
  0.90666666666666662     
  -1.6000000000000041     
   2.6666666666628212     
   2.0637713760152093E-009
  0.90268333333333328     
  -1.5866666666666513     
   2.6666666666782994     
  -3.1685765122802290E-009
  0.89873333333333338     
  -1.5733333333333193     
   2.6666666666545349     
   2.0131007971713172E-009
  0.89481666666666670     
  -1.5600000000000089     
   2.6666666666696330     
  -5.9694471588045365E-010
  0.89093333333333335     
  -1.5466666666666720     
   2.6666666666651562     
   3.7494451987640756E-010
  0.88708333333333333     
  -1.5333333333333392     
   2.6666666666679681     
  -9.0336627067699655E-010
  0.88326666666666664     
  -1.5200000000000162     
   2.6666666666611931     
   3.2390534698833988E-009
  0.87948333333333328     
  -1.5066666666666495     
   2.6666666666854857     
  -4.9475534780185585E-009
  0.87573333333333336     
  -1.4933333333333147     
   2.6666666666483794     
   2.3403501359098279E-009
  0.87201666666666666     
  -1.4800000000000291     
   2.6666666666659316     
   2.6914026562963020E-009
  0.86833333333333329     
  -1.4666666666666488     
   2.6666666666861172     
  -6.0004001767310861E-009
  0.86468333333333336     
  -1.4533333333333307     
   2.6666666666411141     
   7.0992545175840794E-009
  0.86106666666666665     
  -1.4399999999999922     
   2.6666666666943586     
  -8.1858964051661976E-009
  0.85748333333333338     
  -1.4266666666666739     
   2.6666666666329646     
   8.9232177202803542E-009
  0.85393333333333332     
  -1.4133333333333418     
   2.6666666666998884     
  -8.2512663368561268E-009
  0.85041666666666671     
  -1.3999999999999970     
   2.6666666666380041     
   7.3364869734859828E-009
  0.84693333333333332     
  -1.3866666666666694     
   2.6666666666930277     
  -6.8838268418858148E-009
  0.84348333333333336     
  -1.3733333333333333     
   2.6666666666413992     
   5.9524829509882643E-009
  0.84006666666666663     
  -1.3600000000000148     
   2.6666666666860426     
  -2.6798119279192154E-009
  0.83668333333333333     
  -1.3466666666666347     
   2.6666666666659440     
  -2.3385737790704277E-009
  0.83333333333333337     
  -1.3333333333333488     
   2.6666666666484047     
   4.9287685044419008E-009
  0.83001666666666662     
  -1.3200000000000145     
   2.6666666666853707     
  -3.1656011145741985E-009
  0.82673333333333332     
  -1.3066666666666469     
   2.6666666666616283     
   6.2834182301685308E-010
  0.82348333333333334     
  -1.2933333333333270     
   2.6666666666663410     
   6.5178973329693628E-010
  0.82026666666666670     
  -1.2799999999999832     
   2.6666666666712295     
  -3.2353231205206583E-009
  0.81708333333333338     
  -1.2666666666666875     
   2.6666666666469645     
   5.1839421644217460E-009
  0.81393333333333329     
  -1.2533333333333556     
   2.6666666666858441     
  -3.2892799595174409E-009
  0.81081666666666663     
  -1.2399999999999880     
   2.6666666666611745     
   8.6788354280997665E-010
  0.80773333333333330     
  -1.2266666666666659     
   2.6666666666676839     
  -1.8234302956443556E-010
  0.80468333333333331     
  -1.2133333333333307     
   2.6666666666663161     
  -1.3846701563124939E-010
  0.80166666666666664     
  -1.2000000000000017     
   2.6666666666652779     
   7.3625550101041819E-010
  0.79868333333333330     
  -1.1866666666666617     
   2.6666666666707997     
  -2.8065549884104232E-009
  0.79573333333333329     
  -1.1733333333333602     
   2.6666666666497503     
   6.3563820873470369E-009
  0.79281666666666661     
  -1.1599999999999926     
   2.6666666666974232     
  -7.1998851325361036E-009
  0.78993333333333338     
  -1.1466666666666405     
   2.6666666666434242     
   4.0519587685139380E-009
  0.78708333333333336     
  -1.1333333333333473     
   2.6666666666738137     
  -1.9024781749976666E-009
  0.78426666666666667     
  -1.1200000000000139     
   2.6666666666595451     
   3.5225156125306934E-009
  0.78148333333333331     
  -1.1066666666666503     
   2.6666666666859640     
  -5.0465853718151224E-009
  0.77873333333333339     
  -1.0933333333333148     
   2.6666666666481147     
   2.4528823416858338E-009
  0.77601666666666669     
  -1.0800000000000283     
   2.6666666666665115     
   2.3403945448308129E-009
  0.77333333333333332     
  -1.0666666666666520     
   2.6666666666840642     
  -4.7088111188031648E-009
  0.77068333333333339     
  -1.0533333333333199     
   2.6666666666487480     
   2.2835511259700049E-009
  0.76806666666666668     
  -1.0400000000000333     
   2.6666666666658747     
   2.6801227903661104E-009
  0.76548333333333329     
  -1.0266666666666537     
   2.6666666666859760     
  -5.8983484763075417E-009
  0.76293333333333335     
  -1.0133333333333343     
   2.6666666666417380     
   6.7026828531879743E-009
  0.76041666666666663     
  -1.0000000000000000     
   2.6666666666920085     
  -6.7016614480053191E-009
  0.75793333333333335     
 -0.98666666666666558     
   2.6666666666417456     
   5.8928417701054009E-009
  0.75548333333333328     
 -0.97333333333334637     
   2.6666666666859422     
  -2.6589841439772474E-009
  0.75306666666666666     
 -0.95999999999996655     
   2.6666666666659999     
  -2.3625101874813460E-009
  0.75068333333333337     
 -0.94666666666668076     
   2.6666666666482808     
   5.0038639898275464E-009
  0.74833333333333329     
 -0.93333333333334556     
   2.6666666666858099     
  -3.4600766696257750E-009
  0.74601666666666666     
 -0.91999999999998139     
   2.6666666666598591     
   1.7490453529944700E-009
  0.74373333333333336     
 -0.90666666666664930     
   2.6666666666729770     
  -3.5361047423521053E-009
  0.74148333333333338     
 -0.89333333333335063     
   2.6666666666464565     
   5.2899018498919709E-009
  0.73926666666666663     
 -0.88000000000001921     
   2.6666666666861305     
  -3.4126923509347733E-009
  0.73708333333333331     
 -0.86666666666665249     
   2.6666666666605354     
   1.2553513784041560E-009
  0.73493333333333333     
 -0.85333333333332628     
   2.6666666666699506     
  -1.6087131626818504E-009
  0.73281666666666667     
 -0.84000000000000674     
   2.6666666666578851     
   2.2367885321728429E-009
  0.73073333333333335     
 -0.82666666666667565     
   2.6666666666746610     
  -1.4054979402544619E-009
  0.72868333333333335     
 -0.81333333333332869     
   2.6666666666641197     
   3.7716496592565787E-010
  0.72666666666666668     
 -0.80000000000000093     
   2.6666666666669485     
  -8.5220719370226938E-011
  0.72468333333333335     
 -0.78666666666666785     
   2.6666666666663095     
  -3.6282088444750083E-011
  0.72273333333333334     
 -0.77333333333333687     
   2.6666666666660372     
   2.3052670883316730E-010
  0.72081666666666666     
 -0.76000000000000245     
   2.6666666666677665     
  -8.8604679149284410E-010
  0.71893333333333331     
 -0.74666666666668013     
   2.6666666666611212     
   3.3138380928221494E-009
  0.71708333333333329     
 -0.73333333333331241     
   2.6666666666859746     
  -5.2639226311157422E-009
  0.71526666666666672     
 -0.71999999999998121     
   2.6666666666464955     
   3.5311309432017846E-009
  0.71348333333333336     
 -0.70666666666668254     
   2.6666666666729788     
  -1.7553514197743408E-009
  0.71173333333333333     
 -0.69333333333335057     
   2.6666666666598138     
   3.4725111675015767E-009
  0.71001666666666663     
 -0.67999999999998639     
   2.6666666666858574     
  -5.0116355509999225E-009
  0.70833333333333337     
 -0.66666666666665098     
   2.6666666666482701     
   2.3632651391380912E-009
  0.70668333333333333     
 -0.65333333333336541     
   2.6666666666659946     
   2.6640467609695381E-009
  0.70506666666666662     
 -0.63999999999998547     
   2.6666666666859751     
  -5.9138915986522939E-009
  0.70348333333333335     
 -0.62666666666666637     
   2.6666666666416208     
   6.7804872827537053E-009
  0.70193333333333330     
 -0.61333333333333118     
   2.6666666666924748     
  -6.9969807725556100E-009
  0.70041666666666669     
 -0.59999999999999998     
   2.6666666666399972     
   6.9964478655037899E-009
  0.69893333333333330     
 -0.58666666666666878     
   2.6666666666924703     
  -6.7780003831785449E-009
  0.69748333333333334     
 -0.57333333333333347     
   2.6666666666416354     
   5.9045657252454426E-009
  0.69606666666666661     
 -0.56000000000001460     
   2.6666666666859200     
  -2.6474378245211458E-009
  0.69468333333333332     
 -0.54666666666663466     
   2.6666666666660639     
  -2.4019009003950466E-009
  0.69333333333333336     
 -0.53333333333334931     
   2.6666666666480499     
   5.1492143882114711E-009
  0.69201666666666661     
 -0.52000000000001256     
   2.6666666666866687     
  -3.9839687104858934E-009
  0.69073333333333331     
 -0.50666666666665383     
   2.6666666666567891     
   1.9286350294578779E-009
  0.68948333333333334     
 -0.49333333333333407     
   2.6666666666712540     
  -1.7807977314987495E-010
  0.68826666666666669     
 -0.47999999999998111     
   2.6666666666699181     
  -3.0161650954596528E-009
  0.68708333333333338     
 -0.46666666666668805     
   2.6666666666472971     
   5.1282977864275331E-009
  0.68593333333333328     
 -0.45333333333335540     
   2.6666666666857592     
  -3.2769342794836091E-009
  0.68481666666666663     
 -0.43999999999998807     
   2.6666666666611825     
   8.7370111145901236E-010
  0.68373333333333330     
 -0.42666666666666575     
   2.6666666666677350     
  -2.1760371282653050E-010
  0.68268333333333331     
 -0.41333333333333117     
   2.6666666666661030     
  -3.4638958368304852E-012
  0.68166666666666664     
 -0.40000000000000069     
   2.6666666666660772     
   2.2271073873980620E-010
  0.68068333333333331     
 -0.38666666666666610     
   2.6666666666677474     
  -8.7889695521425810E-010
  0.67973333333333330     
 -0.37333333333334384     
   2.6666666666611558     
   3.2930547178011664E-009
  0.67881666666666662     
 -0.35999999999997628     
   2.6666666666858534     
  -5.1878057405474415E-009
  0.67793333333333339     
 -0.34666666666664431     
   2.6666666666469450     
   3.2386093806735487E-009
  0.67708333333333337     
 -0.33333333333334886     
   2.6666666666712344     
  -6.5250027603269638E-010
  0.67626666666666668     
 -0.32000000000000489     
   2.6666666666663410     
  -6.2851945870079310E-010
  0.67548333333333332     
 -0.30666666666668496     
   2.6666666666616270     
   3.1666225197568536E-009
  0.67473333333333330     
 -0.29333333333331746     
   2.6666666666853764     
  -4.9326320805675964E-009
  0.67401666666666671     
 -0.27999999999998304     
   2.6666666666483820     
   2.3442581209565085E-009
  0.67333333333333334     
 -0.26666666666669714     
   2.6666666666659635     
   2.6697311028556189E-009
  0.67268333333333330     
 -0.25333333333331726     
   2.6666666666859866     
  -5.9178884015409445E-009
  0.67206666666666670     
 -0.23999999999999827     
   2.6666666666416026     
   6.7866157138496361E-009
  0.67148333333333332     
 -0.22666666666666302     
   2.6666666666925023     
  -7.0132344376361222E-009
  0.67093333333333338     
 -0.21333333333333199     
   2.6666666666399030     
   7.0555561393348332E-009
  0.67041666666666666     
 -0.20000000000000015     
   2.6666666666928194     
  -7.0026651144416908E-009
  0.66993333333333338     
 -0.18666666666666734     
   2.6666666666402996     
   6.7486904953284408E-009
  0.66948333333333332     
 -0.17333333333333931     
   2.6666666666909147     
  -6.3522076487744463E-009
  0.66906666666666670     
 -0.16000000000000411     
   2.6666666666432732     
   5.6343818499726645E-009
  0.66868333333333330     
 -0.14666666666668210     
   2.6666666666855310     
  -2.5932145319984532E-009
  0.66833333333333333     
 -0.13333333333330305     
   2.6666666666660821     
  -2.3623325517974060E-009
  0.66801666666666670     
 -0.12000000000001693     
   2.6666666666483643     
   4.9349413444588167E-009
  0.66773333333333329     
 -0.10666666666668256     
   2.6666666666853764     
  -3.1665337019148836E-009
  0.66748333333333332     
  -9.3333333333315033E-002
   2.6666666666616274     
   6.2803096056995803E-010
  0.66726666666666667     
  -7.9999999999995117E-002
   2.6666666666663379     
   6.5196736898087631E-010
  0.66708333333333336     
  -6.6666666666651192E-002
   2.6666666666712278     
  -3.2357672097305083E-009
  0.66693333333333338     
  -5.3333333333355708E-002
   2.6666666666469592     
   5.1855408855772062E-009
  0.66681666666666661     
  -4.0000000000023669E-002
   2.6666666666858507     
  -3.2952307549294317E-009
  0.66673333333333329     
  -2.6666666666656191E-002
   2.6666666666611367     
   8.9013241222346468E-010
  0.66668333333333329     
  -1.3333333333333808E-002
   2.6666666666678127     
  -2.6521007612245714E-010
  0.66666666666666663     
   2.9663771439203401E-016
   2.6666666666658236     
   2.1787016635244537E-010
  0.66668333333333329     
   1.3333333333333214E-002
   2.6666666666674574     
  -7.4824590967635323E-010
  0.66673333333333329     
   2.6666666666656780E-002
   2.6666666666618459     
   3.0588864774472966E-009
  0.66681666666666661     
   4.0000000000023080E-002
   2.6666666666847876     
  -4.8544279707128920E-009
  0.66693333333333338     
   5.3333333333356298E-002
   2.6666666666483794     
   2.8098412485633762E-009
  0.66708333333333336     
   6.6666666666650595E-002
   2.6666666666694532     
  -1.3122836151069048E-010
  0.66726666666666667     
   7.9999999999995713E-002
   2.6666666666684686     
  -1.2435830143431568E-009
  0.66748333333333332     
   9.3333333333314450E-002
   2.6666666666591419     
   3.8754777165194371E-009
  0.66773333333333329     
  0.10666666666668313     
   2.6666666666882080     
  -5.7337690151372359E-009
  0.66801666666666670     
  0.12000000000001639     
   2.6666666666452046     
   3.2410074624066671E-009
  0.66833333333333333     
  0.13333333333330347     
   2.6666666666695122     
   1.6739054586878768E-009
  0.66868333333333330     
  0.14666666666668213     
   2.6666666666820666     
  -4.8252069007047587E-009
  0.66906666666666670     
  0.16000000000000231     
   2.6666666666458774     
   5.6008975235500938E-009
  0.66948333333333332     
  0.17333333333333642     
   2.6666666666878842     
  -5.7393201302601069E-009
  0.66993333333333338     
  0.18666666666666853     
   2.6666666666448391     
   5.7036153577884158E-009
  0.67041666666666666     
  0.19999999999999940     
   2.6666666666876164     
  -5.6087134936432060E-009
  0.67093333333333338     
  0.21333333333333263     
   2.6666666666455510     
   5.4558135786920759E-009
  0.67148333333333332     
  0.22666666666666241     
   2.6666666666864698     
  -5.1302073700297751E-009
  0.67206666666666670     
  0.23999999999999885     
   2.6666666666479930     
   4.1672443273911061E-009
  0.67268333333333330     
  0.25333333333331670     
   2.6666666666792476     
  -8.2724938010867751E-010
  0.67333333333333334     
  0.26666666666669769     
   2.6666666666730432     
  -4.2732484217823185E-009
  0.67401666666666671     
  0.27999999999998254     
   2.6666666666409937     
   6.9332095620209871E-009
  0.67473333333333330     
  0.29333333333331779     
   2.6666666666929926     
  -5.1804338596640455E-009
  0.67548333333333332     
  0.30666666666668535     
   2.6666666666541397     
   2.4284130262230412E-009
  0.67626666666666668     
  0.32000000000000189     
   2.6666666666723526     
  -9.2148511043889957E-011
  0.67708333333333337     
  0.33333333333336163     
   2.6666666666716616     
  -4.2243541997778258E-009
  0.67793333333333339     
  0.34666666666664042     
   2.6666666666399790     
   7.3145933754402126E-009
  0.67881666666666662     
  0.35999999999997778     
   2.6666666666948382     
  -5.7960303223582155E-009
  0.67973333333333330     
  0.37333333333334301     
   2.6666666666513681     
   3.5504044149091987E-009
  0.68068333333333331     
  0.38666666666666671     
   2.6666666666779961     
  -3.0055069544233179E-009
  0.68166666666666664     
  0.40000000000000008     
   2.6666666666554546     
   2.8849811428698802E-009
  0.68268333333333331     
  0.41333333333333178     
   2.6666666666770924     
  -2.7611246622428230E-009
  0.68373333333333330     
  0.42666666666666514     
   2.6666666666563836     
   2.1996626742292793E-009
  0.68481666666666663     
  0.43999999999998862     
   2.6666666666728811     
   1.1786127629420913E-010
  0.68593333333333328     
  0.45333333333335496     
   2.6666666666737653     
  -1.9162893494239609E-009
  0.68708333333333338     
  0.46666666666668816     
   2.6666666666593928     
  -1.2660983372825554E-010
  0.68826666666666669     
  0.47999999999998250     
   2.6666666666584433     
   2.8044233602030805E-009
  0.68948333333333334     
  0.49333333333332757     
   2.6666666666794767     
  -4.1810110928964589E-009
  0.69073333333333331     
  0.50666666666664628     
   2.6666666666481191     
   6.8141048359392036E-009
  0.69201666666666661     
  0.52000000000001501     
   2.6666666666992249     
  -8.6687546030363626E-009
  0.69333333333333336     
  0.53333333333334820     
   2.6666666666342094     
   6.1715077492861779E-009
  0.69468333333333332     
  0.54666666666663533     
   2.6666666666804955     
  -1.2557510586930487E-009
  0.69606666666666661     
  0.56000000000001393     
   2.6666666666710772     
  -1.8944845692203233E-009
  0.69748333333333334     
  0.57333333333333414     
   2.6666666666568686     
   2.6695534671717385E-009
  0.69893333333333330     
  0.58666666666666822     
   2.6666666666768903     
  -2.7973623417664649E-009
  0.70041666666666669     
  0.60000000000000053     
   2.6666666666559102     
   2.7111646261346902E-009
  0.70193333333333330     
  0.61333333333333062     
   2.6666666666762437     
  -2.4340973681091220E-009
  0.70348333333333335     
  0.62666666666666659     
   2.6666666666579881     
   1.6253220991302789E-009
  0.70506666666666662     
  0.63999999999998669     
   2.6666666666701779     
   1.1197709426369070E-009
  0.70668333333333333     
  0.65333333333335886     
   2.6666666666785765     
  -3.9906300486337329E-009
  0.70833333333333337     
  0.66666666666667662     
   2.6666666666486467     
   3.1661340216260888E-009
  0.71001666666666663     
  0.67999999999997895     
   2.6666666666723926     
   6.2212457407893835E-010
  0.71173333333333333     
  0.69333333333335290     
   2.6666666666770587     
  -3.0077274004725682E-009
  0.71348333333333336     
  0.70666666666668154     
   2.6666666666545007     
   1.4789058866426444E-009
  0.71526666666666672     
  0.71999999999998210     
   2.6666666666655923     
   1.1195488980320318E-010
  0.71708333333333329     
  0.73333333333331185     
   2.6666666666664320     
   1.9457324640370193E-009
  0.71893333333333331     
  0.74666666666668080     
   2.6666666666810253     
  -4.4664716369880849E-009
  0.72081666666666666     
  0.76000000000000190     
   2.6666666666475267     
   5.2087667512522495E-009
  0.72273333333333334     
  0.77333333333333742     
   2.6666666666865924     
  -5.4793947157351142E-009
  0.72468333333333335     
  0.78666666666666740     
   2.6666666666454968     
   5.6241233892250031E-009
  0.72666666666666668     
  0.80000000000000071     
   2.6666666666876777     
  -5.7370996842111113E-009
  0.72868333333333335     
  0.81333333333333124     
   2.6666666666446495     
   5.8488769383301149E-009
  0.73073333333333335     
  0.82666666666666444     
   2.6666666666885162     
  -5.9876548164085216E-009
  0.73281666666666667     
  0.83999999999999442     
   2.6666666666436085     
   6.2531313460566169E-009
  0.73493333333333333     
  0.85333333333333006     
   2.6666666666905070     
  -6.9986683115531957E-009
  0.73708333333333331     
  0.86666666666665104     
   2.6666666666380170     
   9.5202956629234523E-009
  0.73926666666666663     
  0.88000000000001999     
   2.6666666667094194     
  -1.1560663537580032E-008
  0.74148333333333338     
  0.89333333333334997     
   2.6666666666227146     
   9.9173114165294000E-009
  0.74373333333333336     
  0.90666666666664986     
   2.6666666666970942     
  -8.2310602778081309E-009
  0.74601666666666666     
  0.91999999999998072     
   2.6666666666353613     
   1.0039657993843089E-008
  0.74833333333333329     
  0.93333333333334600     
   2.6666666667106584     
  -1.1659340160008717E-008
  0.75068333333333337     
  0.94666666666668042     
   2.6666666666232137     
   9.0464080670924621E-009
  0.75306666666666666     
  0.95999999999996644     
   2.6666666666910617     
  -3.8851588612943405E-009
  0.75548333333333328     
  0.97333333333334859     
   2.6666666666619232     
  -1.4961365479848263E-010
  0.75793333333333335     
  0.98666666666665570     
   2.6666666666608010     
   4.2172931813412098E-009
  0.76041666666666663     
   1.0000000000000386     
   2.6666666666924304     
  -9.4247720738851241E-009
  0.76293333333333335     
   1.0133333333333236     
   2.6666666666217447     
   1.1958345425000240E-008
  0.76548333333333329     
   1.0266666666666568     
   2.6666666667114325     
  -9.7025942835673299E-009
  0.76806666666666668     
   1.0400000000000318     
   2.6666666666386627     
   5.0737636314578329E-009
  0.77068333333333339     
   1.0533333333333206     
   2.6666666666767163     
  -2.8120172856916415E-009
  0.77333333333333332     
   1.0666666666666513     
   2.6666666666556260     
   5.2862603183710829E-009
  0.77601666666666669     
   1.0800000000000287     
   2.6666666666952730     
  -1.0161604890868364E-008
  0.77873333333333339     
   1.0933333333333144     
   2.6666666666190610     
   1.2835732476900989E-008
  0.78148333333333331     
   1.1066666666666507     
   2.6666666667153289     
  -1.1373924024838077E-008
  0.78426666666666667     
   1.1200000000000137     
   2.6666666666300243     
   9.7446051228187140E-009
  0.78708333333333336     
   1.1333333333333468     
   2.6666666667031089     
  -1.1617107276151976E-008
  0.78993333333333338     
   1.1466666666666443     
   2.6666666666159808     
   1.3453504976723396E-008
  0.79281666666666661     
   1.1599999999999768     
   2.6666666667168819     
  -1.1607603767061185E-008
  0.79573333333333329     
   1.1733333333333433     
   2.6666666666298249     
   9.2798657647106334E-009
  0.79868333333333330     
   1.1866666666666668     
   2.6666666666994239     
  -8.7072127286093780E-009
  0.80166666666666664     
   1.2000000000000002     
   2.6666666666341197     
   8.5671025829012994E-009
  0.80468333333333331     
   1.2133333333333318     
   2.6666666666983732     
  -8.4371176711785650E-009
  0.80773333333333330     
   1.2266666666666652     
   2.6666666666350949     
   7.8794748503694790E-009
  0.81081666666666663     
   1.2399999999999887     
   2.6666666666941907     
  -5.5655924313670130E-009
  0.81393333333333329     
   1.2533333333333549     
   2.6666666666524490     
   3.7599257041164533E-009
  0.81708333333333338     
   1.2666666666666881     
   2.6666666666806482     
  -5.7792437502258831E-009
  0.82026666666666670     
   1.2799999999999827     
   2.6666666666373038     
   8.3792084382137429E-009
  0.82348333333333334     
   1.2933333333333266     
   2.6666666667001482     
  -9.4412921924915480E-009
  0.82673333333333332     
   1.3066666666666500     
   2.6666666666293386     
   1.0876499700884527E-008
  0.83001666666666662     
   1.3200000000000010     
   2.6666666667109120     
  -8.2720497118772934E-009
  0.83333333333333337     
   1.3333333333334001     
   2.6666666666488719     
  -1.2602363597125346E-009
  0.83668333333333333     
   1.3466666666666205     
   2.6666666666394199     
   1.0708012254667418E-008
  0.84006666666666663     
   1.3600000000000187     
   2.6666666667197303     
  -1.5210765980100729E-008
  0.84348333333333336     
   1.3733333333333320     
   2.6666666666056491     
   1.6490897536413815E-008
  0.84693333333333332     
   1.3866666666666696     
   2.6666666667293311     
  -1.6895507215508948E-008
  0.85041666666666671     
   1.3999999999999992     
   2.6666666666026146     
   1.7056134282710961E-008
  0.85393333333333332     
   1.4133333333333324     
   2.6666666667305359     
  -1.7151879916355396E-008
  0.85748333333333338     
   1.4266666666666632     
   2.6666666666018966     
   1.7196732926549488E-008
  0.86106666666666665     
   1.4399999999999955     
   2.6666666667308720     
  -1.7067014468353045E-008
  0.86468333333333336     
   1.4533333333333296     
   2.6666666666028696     
   1.6290124804640605E-008
  0.86833333333333329     
   1.4666666666666497     
   2.6666666667250456     
  -1.3135004195419522E-008
  0.87201666666666666     
   1.4800000000000284     
   2.6666666666265328     
   8.2188922334578736E-009
  0.87573333333333336     
   1.4933333333333154     
   2.6666666666881746     
  -5.7071236625462313E-009
  0.87948333333333328     
   1.5066666666666491     
   2.6666666666453711     
   7.5042194680461844E-009
  0.88326666666666664     
   1.5200000000000169     
   2.6666666667016528     
  -9.9212638104975056E-009
  0.88708333333333333     
   1.5333333333333388     
   2.6666666666272434     
   1.0473621969708560E-008
  0.89093333333333335     
   1.5466666666666717     
   2.6666666667057957     
  -1.0088507806927043E-008
  0.89481666666666670     
   1.5600000000000112     
   2.6666666666301317     
   7.8179684948052470E-009
  0.89873333333333338     
   1.5733333333333088     
   2.6666666666887666     
  -6.0129234924489910E-009
  0.90268333333333328     
   1.5866666666666396     
   2.6666666666436694     
   7.9556805587797481E-009
  0.90666666666666662     
   1.6000000000000074     
   2.6666666667033372     
  -1.0248824011682918E-008
  0.91068333333333329     
   1.6133333333333317     
   2.6666666666264711     
   1.0231193670051416E-008
  0.91473333333333329     
   1.6266666666666560     
   2.6666666667032048     
  -7.6898931666848330E-009
  0.91881666666666661     
   1.6400000000000277     
   2.6666666666455310     
   4.4344972138786827E-009
  0.92293333333333338     
   1.6533333333333389     
   2.6666666666787897     
  -8.8196117076224317E-010
  0.92708333333333337     
   1.6666666666667160     
   2.6666666666721746     
  -5.4067861299246273E-009
  0.93126666666666669     
   1.6799999999999751     
   2.6666666666316239     
   1.0453504728502352E-008
  0.93548333333333333     
   1.6933333333333296     
   2.6666666667100252     
  -1.2461898180049768E-008
  0.93973333333333331     
   1.7066666666666457     
   2.6666666666165608     
   1.5271472975086554E-008
  0.94401666666666662     
   1.7200000000000153     
   2.6666666667310972     
  -1.7182877343202930E-008
  0.94833333333333336     
   1.7333333333333483     
   2.6666666666022252     
   1.4700063388772494E-008
  0.95268333333333333     
   1.7466666666666353     
   2.6666666667124757     
  -9.7851504676784581E-009
  0.95706666666666662     
   1.7600000000000140     
   2.6666666666390872     
   6.6412209065445784E-009
  0.96148333333333336     
   1.7733333333333341     
   2.6666666666888963     
  -5.8726801199783379E-009
  0.96593333333333331     
   1.7866666666666682     
   2.6666666666448515     
   5.7295945765643905E-009
  0.97041666666666671     
   1.8000000000000003     
   2.6666666666878234     
  -5.7479354609314529E-009
  0.97493333333333332     
   1.8133333333333312     
   2.6666666666447139     
   5.8220539500551711E-009
  0.97948333333333337     
   1.8266666666666644     
   2.6666666666883794     
  -5.9229954274543517E-009
  0.98406666666666665     
   1.8399999999999950     
   2.6666666666439567     
   6.0397020718026818E-009
  0.98868333333333336     
   1.8533333333333282     
   2.6666666666892542     
  -6.1921578975444804E-009
  0.99333333333333329     
   1.8666666666666580     
   2.6666666666428132     
   6.4719340997497378E-009
  0.99801666666666666     
   1.8799999999999939     
   2.6666666666913530     
  -7.2609918078116335E-009
   1.0027333333333333     
   1.8933333333333142     
   2.6666666666368952     
   9.9597663449910644E-009
   1.0074833333333333     
   1.9066666666666856     
   2.6666666667115937     
  -1.2647216607320203E-008
   1.0122666666666666     
   1.9200000000000064     
   2.6666666666167393     
   1.3415180077913337E-008
   1.0170833333333333     
   1.9333333333333418     
   2.6666666667173535     
  -1.3657430741887147E-008
   1.0219333333333334     
   1.9466666666666721     
   2.6666666666149226     
   1.3680923061087608E-008
   1.0268166666666667     
   1.9600000000000037     
   2.6666666667175294     
  -1.3319345626428288E-008
   1.0317333333333334     
   1.9733333333333414     
   2.6666666666176342     
   1.1636203112175013E-008
   1.0366833333333334     
   1.9866666666666479     
   2.6666666667049057     
  -5.0874859880424257E-009
   1.0416666666666667     
   2.0000000000000768     
   2.6666666666667496     
  -5.3082427342588968E-009
   1.0466833333333334     
   2.0133333333333105     
   2.6666666666269379     
   1.1955991752188035E-008
   1.0517333333333334     
   2.0266666666666699     
   2.6666666667166079     
  -1.3809930976549662E-008
   1.0568166666666667     
   2.0399999999999938     
   2.6666666666130334     
   1.4364820444256688E-008
   1.0619333333333334     
   2.0533333333333283     
   2.6666666667207695     
  -1.4588152907890928E-008
   1.0670833333333334     
   2.0666666666666584     
   2.6666666666113583     
   1.4713474882909965E-008
   1.0722666666666667     
   2.0799999999999916     
   2.6666666667217096     
  -1.4778178680785773E-008
   1.0774833333333333     
   2.0933333333333226     
   2.6666666666108734     
   1.4769607759035012E-008
   1.0827333333333333     
   2.1066666666666545     
   2.6666666667216452     
  -1.4528644953771018E-008
   1.0880166666666666     
   2.1199999999999899     
   2.6666666666126804     
   1.3360157424812916E-008
   1.0933333333333333     
   2.1333333333333040     
   2.6666666667128816     
  -8.6429086110230873E-009
   1.0986833333333332     
   2.1466666666667060     
   2.6666666666480596     
   4.9400483703719824E-009
   1.1040666666666668     
   2.1600000000000392     
   2.6666666666851100     
  -8.9147800252933022E-009
   1.1094833333333334     
   2.1733333333332974     
   2.6666666666182492     
   1.4163603623273629E-008
   1.1149333333333333     
   2.1866666666666545     
   2.6666666667244763     
  -1.6830936644396745E-008
   1.1204166666666666     
   2.1999999999999611     
   2.6666666665982444     
   2.2038060265571803E-008
   1.1259333333333332     
   2.2133333333333658     
   2.6666666667635299     
  -2.5704238737490054E-008
   1.1314833333333334     
   2.2266666666667012     
   2.6666666665707481     
   2.0738122330498729E-008
   1.1370666666666667     
   2.2399999999999443     
   2.6666666667262837     
  -1.1276224398671060E-008
   1.1426833333333333     
   2.2533333333333641     
   2.6666666666417123     
   6.6032068701814138E-009
   1.1483333333333334     
   2.2666666666666964     
   2.6666666666912362     
  -1.1370637764685186E-008
   1.1540166666666667     
   2.2799999999999394     
   2.6666666666059564     
   2.0760415608833202E-008
   1.1597333333333333     
   2.2933333333333588     
   2.6666666667616594     
  -2.4988100477685826E-008
   1.1654833333333334     
   2.3066666666666982     
   2.6666666665742489     
   1.8156409709035450E-008
   1.1712666666666667     
   2.3199999999999101     
   2.6666666667104217     
  -5.9978688682350739E-010
   1.1770833333333333     
   2.3333333333334507     
   2.6666666667059236     
  -1.7983969868851475E-008
   1.1829333333333334     
   2.3466666666666427     
   2.6666666665710439     
   2.7440272276634734E-008
   1.1888166666666666     
   2.3600000000000128     
   2.6666666667768455     
  -2.9960123271167236E-008
   1.1947333333333334     
   2.3733333333333348     
   2.6666666665521448     
   3.0298874520439521E-008
   1.2006833333333333     
   2.3866666666666640     
   2.6666666667793866     
  -2.8920910111197078E-008
   1.2066666666666668     
   2.4000000000000186     
   2.6666666665624796     
   2.2928103859953278E-008
   1.2126833333333333     
   2.4133333333332612     
   2.6666666667344403     
  -1.4403278569830344E-008
   1.2187333333333332     
   2.4266666666666628     
   2.6666666666264156     
   1.4505152634569306E-008
   1.2248166666666667     
   2.4400000000000674     
   2.6666666667352041     
  -2.3224711043213161E-008
   1.2309333333333334     
   2.4533333333333074     
   2.6666666665610190     
   2.9437163817646482E-008
   1.2370833333333333     
   2.4666666666666650     
   2.6666666667817980     
  -3.1143354561891763E-008
   1.2432666666666667     
   2.4799999999999898     
   2.6666666665482226     
   3.1543079259676415E-008
   1.2494833333333333     
   2.4933333333333225     
   2.6666666667847956     
  -3.1293634350505031E-008
   1.2557333333333334     
   2.5066666666666597     
   2.6666666665500935     
   2.9682611923930605E-008
   1.2620166666666666     
   2.5199999999999667     
   2.6666666667727128     
  -2.3274404625795383E-008
   1.2683333333333333     
   2.5333333333333936     
   2.6666666665981551     
   1.3321344027872021E-008
   1.2746833333333334     
   2.5466666666666344     
   2.6666666666980650     
  -8.1262108153625295E-009
   1.2810666666666666     
   2.5599999999999721     
   2.6666666666371186     
   1.1296563684481691E-008
   1.2874833333333333     
   2.5733333333333701     
   2.6666666667218428     
  -1.4820100702195621E-008
   1.2939333333333334     
   2.5866666666667011     
   2.6666666666106922     
   1.1319789550156850E-008
   1.3004166666666668     
   2.5999999999999672     
   2.6666666666955905     
  -7.7926998187651242E-009
   1.3069333333333333     
   2.6133333333332986     
   2.6666666666371452     
   1.1253309395442297E-008
   1.3134833333333333     
   2.6266666666666958     
   2.6666666667215448     
  -1.4270096215796306E-008
   1.3200666666666667     
   2.6400000000000357     
   2.6666666666145193     
   8.4525719756809716E-009
   1.3266833333333334     
   2.6533333333332667     
   2.6666666666779135     
   3.9079850466806346E-009
   1.3333333333333333     
   2.6666666666667296     
   2.6666666667072234     
   3.9079850466806346E-009
   2127.6591558064783     
   510884.47892266058     
  -327702783690.34729     
   89063615354782080.     
   2127.9314011170654     
   122669.75760631237     
  -60511937626.001015     
   1.1080062262009003E+017
   2127.9410432514801     
   115022.05615471673     
  -33460190494.152176     
  -5504775657794589.0     
   2127.9509029568903     
   109004.77112800036     
  -34913546945.679871     
   18510898623720972.     
   2127.9609764616093     
   102862.42662678183     
  -29628614736.536598     
   9761260251800304.0     
   2127.9712591786988     
   97074.236599393931     
  -26614934218.845787     
   9341709955739418.0     
   2127.9817456520022     
   91497.469201539279     
  -23496065477.210072     
   7376993896255934.0     
   2127.9924295004348     
   86162.713033163614     
  -20832707501.258205     
   6142086880391722.0     
   2128.0033033605928     
   81052.478849688938     
  -18434727956.518173     
   5032479210520607.0     
   2128.0143588277583     
   76162.833735626249     
  -16310060781.027161     
   4140021268448796.5     
   2128.0255863953939     
   71486.240969440623     
  -14419934193.093719     
   3399775454259589.0     
   2128.0369753932323     
   67016.335693097644     
  -12741447304.330246     
   2791579801838308.0     
   2128.0485139240932     
   62746.593796928617     
  -11251066780.523514     
   2290784588275833.0     
   2128.0601887995663     
   58670.700893432251     
  -9928520824.3435173     
   1878917998686968.2     
   2128.0719854747349     
   54782.448002532830     
  -8755478327.2503242     
   1540268162356617.2     
   2128.0838879821181     
   51075.758978218386     
  -7715602080.4098892     
   1261966856422733.8     
   2128.0958788650505     
   47544.681292799920     
  -6794277477.6917524     
   1033365045982324.8     
   2128.1079391107319     
   44183.386991523228     
  -5978450829.7110424     
   845680922624371.62     
   2128.1200480832022     
   40986.170831050273     
  -5256462706.6134214     
   691668349914835.38     
   2128.1321834565379     
   37947.449200665091     
  -4617904011.3671246     
   565352540995448.50     
   2128.1443211485725     
   35061.758813777364     
  -4053484954.9420109     
   461808325218427.94     
   2128.1564352554951     
   32323.755485971000     
  -3554918013.9872456     
   376977566215893.69     
   2128.1684979876941     
   29728.212867335082     
  -3114812685.8644376     
   307517936103074.00     
   2128.1804796072488     
   27270.021196750477     
  -2726581005.7231374     
   250677748783568.25     
   2128.1923483675105     
   24944.186055261969     
  -2384352874.2281504     
   204192629404561.09     
   2128.2040704552328     
   22745.827105939599     
  -2082900032.6776352     
   166200043819151.84     
   2128.2156099357544     
   20670.176851646520     
  -1817567895.9748006     
   135168657558544.98     
   2128.2269287017698     
   18712.579379804680     
  -1584214502.3801775     
   109840091625632.91     
   2128.2379864262439     
   16868.489110783514     
  -1379155704.4822769     
   89180721581588.844     
   2128.2487405200786     
   15133.469549560114     
  -1199116161.1461093     
   72342003479891.469     
   2128.2591460951498     
   13503.192034360331     
  -1041185354.7224276     
   58627656333734.234     
   2128.2691559333834     
   11973.434485090303     
  -902778291.31567597     
   47466678125184.422     
   2128.2787204625447     
   10540.080151263521     
  -781600241.08336186     
   38391032834453.602     
   2128.2877877394708     
   9199.1163655033961     
  -675615262.31634152     
   31017320830911.918     
   2128.2963034414688     
   7946.6332871664799     
  -583017987.92711890     
   25031645810815.223     
   2128.3042108666482     
   6778.8226569170020     
  -502208430.86815721     
   20177174555655.527     
   2128.3114509439570     
   5691.9765426438198     
  -431769448.60258329     
   16243894154234.693     
   2128.3179622537068     
   4682.4860890934751     
  -370446606.83428091     
   13060187253589.838     
   2128.3236810593812     
   3746.8402696353792     
  -317130193.61068189     
   10485905205314.238     
   2128.3285413515173     
   2881.6246336285935     
  -270839163.11268592     
   8406678865243.5039     
   2128.3324749044355     
   2083.5200548455314     
  -230706795.72013301     
   6729242152068.6406     
   2128.3354113465880     
   1349.3014839661150     
  -195967910.44319245     
   5377595120291.6396     
   2128.3372782452579     
   675.83669628695020     
  -165947458.72033089     
   4289855922716.3018     
   2128.3380012062980     
   60.085040953818663     
  -140050353.08444005     
   3415678217705.3804     
   2128.3375039895541     
  -500.90380842352550     
  -117752406.42761800     
   2714135391269.6611     
   2128.3357086405413     
  -1009.9911046042276     
  -98592259.716802612     
   2151987066997.7429     
   2128.3325356388573     
  -1469.9502776266606     
  -82164195.979707003     
   1702260375800.8501     
   2128.3279040637108     
  -1883.4681841283841     
  -68111743.922951251     
   1343088732249.5305     
   2128.3217317768235     
  -2253.1463578863950     
  -56121991.153439850     
   1056763132908.2693     
   2128.3139356228003     
  -2581.5022609232519     
  -45920525.395734772     
   828956386366.57361     
   2128.3044316469022     
  -2870.9705326864569     
  -37266941.584123999     
   648090087338.51965     
   2128.2931353299437     
  -3123.9042408763462     
  -29950850.537832603     
   504817970462.19049     
   2128.2799618398003     
  -3342.5761312095206     
  -23788336.392320853     
   391604696129.84497     
   2128.2648262987486     
  -3529.1798778578786     
  -18618814.081607185     
   302382744212.63867     
   2128.2476440655423     
  -3685.8313339260408     
  -14302242.701515883     
   232273060182.61780     
   2128.2283310307912     
  -3814.5697809973449     
  -10716656.526166877     
   177357851998.91617     
   2128.2068039238120     
  -3917.3591793323239     
  -7755978.7524835775     
   134495972107.46378     
   2128.1829806286742     
  -3996.0894185858247     
  -5328086.5440623574     
   101173011406.16563     
   2128.1567805066752     
  -4052.5775675320338     
  -3353099.7313044947     
   75379680792.382675     
   2128.1281247219345     
  -4088.5691244044028     
  -1761868.7815198242     
   55513300825.459274     
   2128.0969365661726     
  -4105.7392670038280     
  -494638.98883976665     
   40298003828.100471     
   2128.0631417780860     
  -4105.6941031407978     
   500127.75353524735     
   28720260440.997623     
   2128.0266688519591     
  -4089.9719211383976     
   1266792.5068002702     
   19976753603.202187     
   2127.9874493293710     
  -4060.0444397269657     
   1843454.6432302292     
   13432362637.790560     
   2127.9454180669263     
  -4017.3180591930782     
   2262757.9928576821     
   8586291838.8126278     
   2127.9005134719841     
  -3963.1351115959042     
   2552599.7603444620     
   5044819068.6549540     
   2127.8526776972863     
  -3898.7751117140265     
   2736753.4051314867     
   2499404273.4211593     
   2127.8018567842241     
  -3825.4560080561323     
   2835415.5680458262     
   709119078.81562197     
   2127.7480007432418     
  -3744.3354338444228     
   2865685.5870961561     
  -513421657.15411323     
   2127.6910635585077     
  -3656.5119583915198     
   2841985.6546398066     
  -1313313664.7823787     
   2127.6310031025373     
  -3563.0263387442387     
   2776428.3956097597     
  -1802342540.1223135     
   2127.5677809448739     
  -3464.8627716563506     
   2679138.2042347556     
  -2066139625.4347303     
   2127.5013620372679     
  -3362.9501455989339     
   2558531.6828802824     
  -2169868951.3301435     
   2127.4317142559930     
  -3258.1632935040425     
   2421562.1325287572     
  -2162738027.3657475     
   2127.3588077800309     
  -3151.3242456854587     
   2273932.3972191489     
  -2081567342.2238584     
   2127.2826142818330     
  -3043.2034833290013     
   2120279.8408017233     
  -1953605947.9147859     
   2127.2031059052129     
  -2934.5211924928617     
   1964336.9094630177     
  -1798747580.4947731     
   2127.1202540026688     
  -2825.9485186149514     
   1809070.2005564906     
  -1631267787.5934732     
   2127.0340276020420     
  -2718.1088218430295     
   1656800.7483816058     
  -1461181792.1896145     
   2126.9443915699244     
  -2611.5789328696369     
   1509307.8273043383     
  -1295301202.1783786     
   2126.8513044366223     
  -2506.8904097566437     
   1367918.3484530521     
  -1138052658.4868360     
   2126.7547158447569     
  -2404.5307954863943     
   1233583.6877199262     
  -992109269.16523957     
   2126.6545635807838     
  -2304.9448766193354     
   1106945.5158451351     
  -858874212.45588183     
   2126.5507701457841     
  -2208.5359429712184     
   988392.09535863774     
  -738849381.64443648     
   2126.4432388189257     
  -2115.6670483683147     
   878106.23395655584     
  -631913574.01333725     
   2126.3318491639066     
  -2026.6622728969724     
   776106.03708276479     
  -537530957.02701116     
   2126.2164519256107     
  -1941.8079863473224     
   682279.38795311784     
  -454905301.51142907     
   2126.0968632610516     
  -1861.3541133557760     
   596413.01391966315     
  -383092611.63776243     
   2125.9728582455205     
  -1785.5154000372743     
   518216.87634371675     
  -321082014.83431202     
   2125.8441635917025     
  -1714.4726829802369     
   447344.51458747825     
  -267852201.46165317     
   2125.7104495163935     
  -1648.3741580270907     
   383409.97439464426     
  -222410723.71030441     
   2125.5713206863697     
  -1587.3366597430213     
   326001.57356188144     
  -183816280.13180616     
   2125.4263061719644     
  -1531.4469100577151     
   274693.80828637269     
  -151202604.70736861     
   2125.2748483340138     
  -1480.7628979632432     
   229054.63185397204     
  -123756698.63847715     
   2125.1162905670731     
  -1435.3147624863000     
   188659.72213500287     
  -100819610.75574653     
   2124.9498638192008     
  -1395.1076184668805     
   153073.46251764917     
  -81559559.956197083     
   2124.7746718062062     
  -1360.1168499601104     
   121942.56796261968     
  -66051483.774417669     
   2124.5896748360483     
  -1330.3126774395726     
   94679.250252457132     
  -51675512.665839285     
   2124.3936721571076     
  -1305.5710310504908     
   71613.885834447210     
  -45058869.605113536     
   2124.1852827423354     
  -1286.0260707172786     
   49865.089862901688     
  -22383823.443059992     
   2123.9629244197877     
  -1270.7072041094207     
   38181.707276404486     
  -61207445.768602736     
   2123.7247912588336     
  -1262.8397729770365     
   3634.0992584361238     
  -5582124.0154620139     
   2120.5031842590147     
  -1349.3341019747686     
  -38231.830857528985     
   929080.83354862547     
   2116.9054169492424     
  -1523.0729906333768     
  -31263.724605914293     
   603867.79255908099     
   2112.9117716281307     
  -1668.0690925524655     
  -26734.716161721182     
   667833.90417627187     
   2108.5849418254916     
  -1789.2207876577663     
  -21725.961880399143     
   486648.45178995118     
   2103.9837064766539     
  -1888.7259385887005     
  -18076.098491974510     
   388020.02787895367     
   2099.1549788275429     
  -1971.8310555258427     
  -15165.948282882357     
   300548.90444197605     
   2094.1353100885922     
  -2042.0255049819675     
  -12911.831499567536     
   238204.44754931735     
   2088.9532693237579     
  -2102.1183290882555     
  -11125.298142947657     
   190200.24614425458     
   2083.6314122664899     
  -2154.1785651877890     
  -9698.7962968657466     
   153755.39738738161     
   2078.1877508047492     
  -2199.7896329711043     
  -8545.6308164603852     
   125481.48947464730     
   2072.6368271779916     
  -2240.1650091257566     
  -7604.5196454005309     
   103342.60728598920     
   2066.9905011356323     
  -2276.2499334661470     
  -6829.4500907556112     
   85786.867425632692     
   2061.2585326587032     
  -2308.7886801556942     
  -6186.0485850633650     
   71722.260435665390     
   2055.4490188149766     
  -2338.3741306978422     
  -5648.1316317958763     
   60344.199009513468     
   2049.5687255436428     
  -2365.4833351253933     
  -5195.5501392245242     
   51059.469238914746     
   2043.6233428216660     
  -2390.5037207732862     
  -4812.6041199326637     
   43423.095759838441     
   2037.6176832298545     
  -2413.7525583274528     
  -4486.9309017338765     
   37097.780472550643     
   2031.5558381687199     
  -2435.4916294522618     
  -4208.6975481897462     
   31824.776487909156     
   2025.4413019975457     
  -2455.9384026340622     
  -3970.0117245304273     
   27403.523968342466     
   2019.2770715977442     
  -2475.2746451823077     
  -3764.4852947678592     
   23677.017806810796     
   2013.0657269050994     
  -2493.6531275722696     
  -3586.9076612167778     
   20521.226188959718     
   2006.8094965574453     
  -2511.2028928873106     
  -3432.9984647995798     
   17837.331991556162     
   2000.5103117931344     
  -2528.0334352364666     
  -3299.2184748629088     
   15545.986405914740     
   1994.1698509956129     
  -2544.2380403656703     
  -3182.6235768185479     
   13583.006344000192     
   1987.7895767318178     
  -2559.8964768808132     
  -3080.7510292385468     
   11896.121999520881     
   1981.3707667225892     
  -2575.0771797395146     
  -2991.5301142421399     
   10442.495296007100     
   1974.9145398740154     
  -2589.8390335239255     
  -2913.2113995220866     
   9186.8098185788294     
   1968.4218782628620     
  -2604.2328378374373     
  -2844.3103258827459     
   8099.7890667162592     
   1961.8936457879358     
  -2618.3025184218500     
  -2783.5619078823738     
   7157.0376441771650     
   1955.3306040586701     
  -2632.0861335054337     
  -2729.8841255510451     
   6338.1287343860949     
   1948.7334259823833     
  -2645.6167142194195     
  -2682.3481600431492     
   5625.8806822387623     
   1942.1027074252202     
  -2658.9229697568430     
  -2640.1540549263582     
   5005.7794031034018     
   1935.4389772532879     
  -2672.0298816676668     
  -2602.6107094030831     
   4465.5150301481835     
   1928.7427060058574     
  -2684.9592068078668     
  -2569.1193466769719     
   3994.6074709412605     
   1922.0143134086627     
  -2697.7299046511716     
  -2539.1597906449124     
   3584.1024937201805     
   1915.2541748999447     
  -2710.3585016826387     
  -2512.2790219420108     
   3226.3238984834034     
   1908.4626273131619     
  -2722.8594032192523     
  -2488.0815927033855     
   2914.6700358952758     
   1901.6399738368787     
  -2735.2451611195961     
  -2466.2215674341705     
   2643.4463218334236     
   1894.7864883531320     
  -2747.5267043382328     
  -2446.3957200204200     
   2407.7266432201327     
   1887.9024192397651     
  -2759.7135380637742     
  -2428.3377701962690     
   2203.2381985953161     
   1880.9879927091388     
  -2771.8139161985318     
  -2411.8134837068042     
   2026.2653308021509     
   1874.0434157447651     
  -2783.8349911421133     
  -2396.6164937257881     
   1873.5691821156690     
   1867.0688786883425     
  -2795.7829441885779     
  -2382.5647248599207     
   1742.3199961810026     
   1860.0645575220906     
  -2807.6630993129488     
  -2369.4973248885631     
   1630.0400515231545     
   1853.0306158849035     
  -2819.4800226864259     
  -2357.2720245021392     
   1534.5555844812750     
   1845.9672068554653     
  -2831.2376098917275     
  -2345.7628576185298     
   1453.9555238176931     
   1838.8744745309309     
  -2842.9391625137482     
  -2334.8581911898973     
   1386.5569615272750     
   1831.7525554259041     
  -2854.5874555266691     
  -2324.4590139784423     
   1330.8751042144638     
   1824.6015797131736     
  -2866.1847966883574     
  -2314.4774506968342     
   1285.5978724668591     
   1817.4216723248526     
  -2877.7330789817329     
  -2304.8354666533323     
   1249.5640822752637     
   1810.2129539301704     
  -2889.2338269884567     
  -2295.4637360362681     
   1221.7444074184630     
   1802.9755418041054     
  -2900.6882379609992     
  -2286.3006529806298     
   1201.2253804455656     
   1795.7095505992684     
  -2912.0972182500191     
  -2277.2914626272877     
   1187.1950158408697     
   1788.4150930319240     
  -2923.4614156566086     
  -2268.3875000084813     
   1178.9309839529312     
   1781.0922804917041     
  -2934.7812482007016     
  -2259.5455176288342     
   1175.7896145969546     
   1773.7412235834299     
  -2946.0569297335719     
  -2250.7270955193571     
   1177.1970476258036     
   1766.3620326084529     
  -2957.2884927665259     
  -2241.8981176621637     
   1182.6409618065998     
   1758.9548179920662     
  -2968.4758088368030     
  -2233.0283104486143     
   1191.6635503346231     
   1751.5196906627768     
  -2979.6186066974774     
  -2224.0908338211048     
   1203.8555351414732     
   1744.0567623885645     
  -2990.7164885752986     
  -2215.0619173075434     
   1218.8505150407752     
   1736.5661460746824     
  -3001.7689447146795     
  -2205.9205384447378     
   1236.3204748152828     
   1729.0479560270378     
  -3012.7753663980006     
  -2196.6481348836232     
   1255.9713644113333     
   1721.5023081847523     
  -3023.7350576093359     
  -2187.2283496505379     
   1277.5396180470568     
   1713.9293203251002     
  -3034.6472454897503     
  -2177.6468025151853     
   1300.7887434712745     
   1706.3291122436842     
  -3045.5110897133859     
  -2167.8908869391507     
   1325.5065679059487     
   1698.7018059123975     
  -3056.3256908999333     
  -2157.9495876798560     
   1351.5025519598555     
   1691.0475256174520     
  -3067.0900981654836     
  -2147.8133185401571     
   1378.6057411272081     
   1683.3663980795122     
  -3077.8033159005381     
  -2137.4737754817029     
   1406.6623982206227     
   1675.6585525577641     
  -3088.4643098579800     
  -2126.9238074950481     
   1435.5347036390854     
   1667.9241209395520     
  -3099.0720126197621     
  -2116.1572972177551     
   1465.0986903621729     
   1660.1632378170621     
  -3109.6253285054063     
  -2105.1690570400388     
   1495.2431208278072     
   1652.3760405523658     
  -3120.1231379820911     
  -2093.9547336338301     
   1525.8681553847041     
   1644.5626693320153     
  -3130.5643016223471     
  -2082.5107224684452     
   1556.8841236954981     
   1636.7232672122584     
  -3140.9476636573700     
  -2070.8340915407289     
   1588.2106747898420     
   1628.8579801558346     
  -3151.2720551649213     
  -2058.9225114798051     
   1619.7757010915652     
   1620.9669570612209     
  -3161.5362969279249     
  -2046.7741937216183     
   1651.5146714969874     
   1613.0503497851071     
  -3171.7392019964423     
  -2034.3878336853909     
   1683.3697911775273     
   1605.1083131588084     
  -3181.8795779812845     
  -2021.7625602515593     
   1715.2894308858306     
   1597.1410049992510     
  -3191.9562291057132     
  -2008.8978895199157     
   1747.2274518808247     
   1589.1485861151061     
  -3201.9679580385900     
  -1995.7936836308095     
   1779.1427896014466     
   1581.1312203085931     
  -3211.9135675294392     
  -1982.4501127087988     
   1810.9988215701817     
   1573.0890743734217     
  -3221.7918618650788     
  -1968.8676215470223     
   1842.7631223939427     
   1565.0223180892981     
  -3231.6016481642687     
  -1955.0468981290678     
   1874.4068734661125     
   1556.9311242133815     
  -3241.3417375260369     
  -1940.9888465780718     
   1905.9047385362176     
   1548.8156684690368     
  -3251.0109460450794     
  -1926.6945610390503     
   1937.2342809448110     
   1540.6761295322033     
  -3260.6080957075069     
  -1912.1653039319640     
   1968.3759638113752     
   1532.5126890156594     
  -3270.1320151778455     
  -1897.4024842033787     
   1999.3126463244134     
   1524.3255314514486     
  -3279.5815404867440     
  -1882.4076393559458     
   2030.0294883612860     
   1516.1148442716965     
  -3288.9555156306169     
  -1867.1824181932361     
   2060.5137297763558     
   1507.8808177880333     
  -3298.2527930891497     
  -1851.7285652199134     
   2090.7544026101259     
   1499.6236451698153     
  -3307.4722342702003     
  -1836.0479072003372     
   2120.7422914303588     
   1491.3435224213181     
  -3316.6127098882375     
  -1820.1423400146095     
   2150.4696608111990     
   1483.0406483580609     
  -3325.6731002821703     
  -1804.0138175585257     
   2179.9301895320223     
   1474.7152245824050     
  -3334.6522956789095     
  -1787.6643411370355     
   2209.1187854001400     
   1466.3674554585566     
  -3343.5491964073681     
  -1771.0959502465346     
   2238.0314932216588     
   1457.9975480870912     
  -3352.3627130681029     
  -1754.3107140473721     
   2266.6654184011786     
   1449.6057122791053     
  -3361.0917666617447     
  -1737.3107234093632     
   2295.0185363102246     
   1441.1921605300943     
  -3369.7352886812359     
  -1720.0980843870366     
   2323.0897037609316     
   1432.7571079936404     
  -3378.2922211712257     
  -1702.6749116088295     
   2350.8785477660217     
   1424.3007724549921     
  -3386.7615167564991     
  -1685.0433225005845     
   2378.3853169485133     
   1415.8233743046057     
  -3395.1421386443094     
  -1667.2054326234706     
   2405.6109614101365     
   1407.3251365117123     
  -3403.4330606019003     
  -1649.1633504128945     
   2432.5569181927199     
   1398.8062845979694     
  -3411.6332669117487     
  -1630.9191735264490     
   2459.2251765213382     
   1390.2670466112488     
  -3419.7417523073209     
  -1612.4749847025391     
   2485.6181440566138     
   1381.7076530996096     
  -3427.7575218906327     
  -1593.8328486221144     
   2511.7386364313438     
   1373.1283370854953     
  -3435.6795910343103     
  -1574.9948088488793     
   2537.5898782266154     
   1364.5293340401961     
  -3443.5069852683378     
  -1555.9628847621798     
   2563.1753494616055     
   1355.9108818586103     
  -3451.2387401543460     
  -1536.7390696412176     
   2588.4988602371754     
   1347.2732208343339     
  -3458.8739011489229     
  -1517.3253281894388     
   2613.5645075333264     
   1338.6165936351058     
  -3466.4115234553537     
  -1497.7235943829387     
   2638.3765405462532     
   1329.9412452786360     
  -3473.8506718671333     
  -1477.9357703288420     
   2662.9395081563530     
   1321.2474231088336     
  -3481.1904206029994     
  -1457.9637240176696     
   2687.2580649890983     
   1312.5353767724582     
  -3488.4298531343693     
  -1437.8092885302515     
   2711.3370487958696     
   1303.8053581962104     
  -3495.5680620073554     
  -1417.4742606642824     
   2735.1814777155573     
   1295.0576215642734     
  -3502.6041486579697     
  -1396.9603995814157     
   2758.7964293396431     
   1286.2924232963253     
  -3509.5372232228269     
  -1376.2694263613685     
   2782.1871174371813     
   1277.5100220260272     
  -3516.3664043461818     
  -1355.4030229805894     
   2805.3588668545194     
   1268.7106785800004     
  -3523.0908189823313     
  -1334.3628314791806     
   2828.3170331313586     
   1259.8946559573014     
  -3529.7096021953557     
  -1313.1504537306953     
   2851.0671163074649     
   1251.0622193094009     
  -3536.2218969555784     
  -1291.7674503583894     
   2873.6145606995906     
   1242.2136359206747     
  -3542.6268539343573     
  -1270.2153411531424     
   2895.9649763306033     
   1233.3491751894094     
  -3548.9236312968169     
  -1248.4956038306627     
   2918.1239190931792     
   1224.4691086093296     
  -3555.1113944924873     
  -1226.6096744374640     
   2940.0970539022383     
   1215.5737097516496     
  -3561.1893160449140     
  -1204.5589465331973     
   2961.8899838568013     
   1206.6632542476525     
  -3567.1565753403825     
  -1182.3447716542712     
   2983.5083920891948     
   1197.7380197717973     
  -3573.0123584163020     
  -1159.9684587136021     
   3004.9579799003341     
   1188.7982860253580     
  -3578.7558577477471     
  -1137.4312738643496     
   3026.2443831959190     
   1179.8443347205955     
  -3584.3862720348839     
  -1114.7344409903803     
   3047.3733357743840     
   1170.8764495654605     
  -3589.9028059897901     
  -1091.8791409720723     
   3068.3504780884705     
   1161.8949162488311     
  -3595.3046701231865     
  -1068.8665123864089     
   3089.1815514589980     
   1152.9000224262825     
  -3600.5910805310286     
  -1045.6976507504662     
   3109.8721471503468     
   1143.8920577063900     
  -3605.7612586820219     
  -1022.3736096468386     
   3130.4280210911402     
   1134.8713136375625     
  -3610.8144312048603     
  -998.89539948865513     
   3150.8547407514898     
   1125.8380836954088     
  -3615.7498296759145     
  -975.26398893301894     
   3171.1580262134448     
   1116.7926632706324     
  -3620.5666904075883     
  -951.48030373641802     
   3191.3434229528521     
   1107.7353496574560     
  -3625.2642542370900     
  -927.54522806427167     
   3211.4166164698422     
   1098.6664420425727     
  -3629.8417663158525     
  -903.45960344074831     
   3231.3831295966083     
   1089.5862414946230     
  -3634.2984758993762     
  -879.22422996877367     
   3251.2485988670023     
   1080.4950509541966     
  -3638.6336361379913     
  -854.83986547727113     
   3271.0185389355020     
   1071.3931752243570     
  -3642.8465038677728     
  -830.30722643525496     
   3290.6985141684090     
   1062.2809209616867     
  -3646.9363394028082     
  -805.62698757899182     
   3310.2940309946434     
   1053.1585966678515     
  -3650.9024063276220     
  -780.79978234653197     
   3329.8106340426980     
   1044.0265126816839     
  -3654.7439712899663     
  -755.82620259121177     
   3349.2537439774051     
   1034.8849811717826     
  -3658.4603037952229     
  -730.70679951138118     
   3368.6289189754771     
   1025.7343161296244     
  -3662.0506760005492     
  -705.44208261906510     
   3387.9415457889049     
   1016.5748333631933     
  -3665.5143625096607     
  -680.03252102564829     
   3407.1971155233623     
   1007.4068504911177     
  -3668.8506401688733     
  -654.47854265922297     
   3426.4010333649335     
   998.23068693732000     
  -3672.0587878627935     
  -628.78053490898594     
   3445.5587400984396     
   989.04666392617514     
  -3675.1380863109616     
  -602.93884435824771     
   3464.6756127564768     
   979.85510447817694     
  -3678.0878178650137     
  -576.95377726257402     
   3483.7570949873648     
   970.65633340611112     
  -3680.9072663057955     
  -550.82559905016876     
   3502.8085223159874     
   961.45067731173572     
  -3683.5957166412531     
  -524.55453513279883     
   3521.8353342106834     
   952.23846458296509     
  -3686.1524549044007     
  -498.14077012621874     
   3540.8428662163569     
   943.02002539156058     
  -3688.5767679512901     
  -471.58444862959601     
   3559.8365109695546     
   933.79569169132390     
  -3690.8679432598574     
  -444.88567479732433     
   3578.8216530792138     
   924.56579721679509     
  -3693.0252687278489     
  -418.04451239923020     
   3597.8036448967455     
   915.33067748245492     
  -3695.0480324715031     
  -391.06098506250459     
   3616.7878812443601     
   906.09066978243015     
  -3696.9355226240423     
  -363.93507595317186     
   3635.7797284573530     
   896.84611319070359     
  -3698.6870271338994     
  -336.66672798974167     
   3654.7845952445041     
   887.59734856182820     
  -3700.3018335626875     
  -309.25584352540790     
   3673.8078366189452     
   878.34471853214689     
  -3701.7792288833780     
  -281.70228475076578     
   3692.8549304511357     
   869.08856752151723     
  -3703.1184992771859     
  -254.00587277238284     
   3711.9311996316264     
   859.82924173554443     
  -3704.3189299310548     
  -226.16638877514561     
   3731.0421719700653     
   850.56708916832088     
  -3705.3798048342060     
  -198.18357248537012     
   3750.1932286300867     
   841.30245960567652     
  -3706.3004065735959     
  -170.05712327064444     
   3769.3898985288138     
   832.03570462893924     
  -3707.0800161293519     
  -141.78669903167830     
   3788.6376289853411     
   822.76717761920986     
  -3707.7179126689666     
  -113.37191681428823     
   3807.9419673065809     
   813.49723376215059     
  -3708.2133733411511     
  -84.812352059488830     
   3827.3084553126519     
   804.22623005329194     
  -3708.5656730679116     
  -56.107538644643924     
   3846.7426731981618     
   794.95452530385990     
  -3708.7740843360120     
  -27.256968595657682     
   3866.2502204936100     
   785.68248014712583     
  -3708.8378769873561     
   1.7399080580444148     
   3885.8367556344556     
   776.41045704528210     
  -3708.7563180078978     
   30.883683725302859     
   3905.5079658627646     
   767.13882029684760     
  -3708.5286713149112     
   60.174993469273616     
   3925.2695752919813     
   757.86793604460661     
  -3708.1541975430282     
   89.614515283963499     
   3945.1273427461920     
   748.59817228408428     
  -3707.6321538289321     
   119.20297035455997     
   3965.0871205459985     
   739.32989887256292     
  -3706.9617935936490     
   148.94112375865498     
   3985.1547524929138     
   730.06348753864529     
  -3706.1423663232463     
   178.82978440235186     
   4005.3361612115386     
   720.79931189236720     
  -3705.1731173482121     
   208.86980561143844     
   4025.6373700068389     
   711.53774743586564     
  -3704.0532876194670     
   239.06208588648974     
   4046.0643644725928     
   702.27917157460945     
  -3702.7821134832006     
   269.40756862003423     
   4066.6233040582733     
   693.02396362919444     
  -3701.3588264531495     
   299.90724340047132     
   4087.3203380620075     
   683.77250484771309     
  -3699.7826529798085     
   330.56214593593637     
   4108.1617153622192     
   674.52517841870247     
  -3698.0528142179660     
   361.37335880115307     
   4129.1537768808121     
   665.28236948467782     
  -3696.1685257906433     
   392.34201212775918     
   4150.3029051022813     
   656.04446515625989     
  -3694.1289975505342     
   423.46928391602631     
   4171.6155880152846     
   646.81185452690158     
  -3691.9334333386787     
   454.75640082614098     
   4193.0984335653175     
   637.58492868822327     
  -3689.5810307389188     
   486.20463907788019     
   4214.7580304194626     
   628.36408074596443     
  -3687.0709808304587     
   517.81532430602624     
   4236.6012300109069     
   619.14970583655941     
  -3684.4024679358658     
   549.58983353110807     
   4258.6348124160240     
   609.94220114434825     
  -3681.5746693654778     
   581.52959462422825     
   4280.8657986284588     
   600.74196591942905     
  -3678.5867551586321     
   613.63608811394170     
   4303.3012253859133     
   591.54940149616482     
  -3675.4378878200864     
   645.91084730433613     
   4325.9482926453375     
   582.36491131235232     
  -3672.1272220530777     
   678.35545949917616     
   4348.8143175458008     
   573.18890092906520     
  -3668.6539044871279     
   710.97156688076961     
   4371.9067055983223     
   564.02177805118265     
  -3665.0170734019939     
   743.76086717275712     
   4395.2330246526535     
   554.86395254861350     
  -3661.2158584469180     
   776.72511485765199     
   4418.8009852223295     
   545.71583647822945     
  -3657.2493803541570     
   809.86612224681949     
   4442.6183870103123     
   536.57784410652039     
  -3653.1167506481665     
   843.18576014939686     
   4466.6932287899235     
   527.45039193298260     
  -3648.8170713493796     
   876.68595936532142     
   4491.0336513821949     
   518.33389871425618     
  -3644.3494346715897     
   910.36871175068711     
   4515.6478829415482     
   509.22878548902361     
  -3639.7129227150308     
   944.23607087274945     
   4540.5444850502645     
   500.13547560368676     
  -3634.9066071515726     
   978.29015451062583     
   4565.7319201341661     
   491.05439473883456     
  -3629.9295489055166     
   1012.5331439116328     
   4591.2191741362521     
   481.98597093652000     
  -3624.7807978264436     
   1046.9672877176540     
   4617.0150295624198     
   472.93063462836176     
  -3619.4593923560510     
   1081.5949004393729     
   4643.1288549207775     
   463.88881866448793     
  -3613.9643591878244     
   1116.4183668512781     
   4669.5698264998155     
   454.86095834333952     
  -3608.2947129193212     
   1151.4401405500275     
   4696.3477166705934     
   445.84749144235292     
  -3602.4494556968834     
   1186.6627484250562     
   4723.4721179273538     
   436.84885824954000     
  -3596.4275768525472     
   1222.0887893095121     
   4750.9532420501828     
   427.86550159598642     
  -3590.2280525327110     
   1257.7209386248878     
   4778.8011327844324     
   418.89786688928854     
  -3583.8498453183470     
   1293.5619471207717     
   4807.0264693194422     
   409.94640214795095     
  -3577.2919038364435     
   1329.6146456406668     
   4835.6397887065914     
   401.01155803676659     
  -3570.5531623622014     
   1365.8819440559671     
   4864.6522741542540     
   392.09378790320341     
  -3563.6325404117815     
   1402.3668361121231     
   4894.0749858797071     
   383.19354781482110     
  -3556.5289423252357     
   1439.0723985062218     
   4923.9196587868628     
   374.31129659774354     
  -3549.2412568391023     
   1476.0017959471224     
   4954.1979143515382     
   365.44749587621266     
  -3541.7683566484725     
   1513.1582803047600     
   4984.9220749427486     
   356.60261011325099     
  -3534.1090979580435     
   1550.5451958668298     
   5016.1043821566391     
   347.77710665246082     
  -3526.2623200215439     
   1588.1659787330054     
   5047.7577775798800     
   338.97145576098950     
  -3518.2268446695493     
   1626.0241620648537     
   5079.8951725092329     
   330.18613067369040     
  -3510.0014758247403     
   1664.1233758586739     
   5112.5301891498748     
   321.42160763851206     
  -3501.5849990044007     
   1702.4673522772971     
   5145.6764443702186     
   312.67836596314703     
  -3492.9761808096819     
   1741.0599256100745     
   5179.3482794179190     
   303.95688806297494     
  -3484.1737684013929     
   1779.9050377057083     
   5213.5601636384963     
   295.25765951033486     
  -3475.1764889597962     
   1819.0067389329961     
   5248.3270495601728     
   286.58116908516365     
  -3465.9830491329517     
   1858.3691918046984     
   5283.6644557456784     
   277.92790882703736     
  -3456.5921344653830     
   1897.9966752227901     
   5319.5880202116450     
   269.29837408865666     
  -3447.0024088138903     
   1937.8935853743783     
   5356.1142258317668     
   260.69306359081548     
  -3437.2125137452840     
   1978.0644420681156     
   5393.2596278948613     
   252.11247947889669     
  -3427.2210679169202     
   2018.5138892773280     
   5431.0416576669259     
   243.55712738093845     
  -3417.0266664394526     
   2059.2467017098293     
   5469.4778743504330     
   235.02751646731710     
  -3406.6278802207589     
   2100.2677857674585     
   5508.5867501585462     
   226.52415951209440     
  -3396.0232552903567     
   2141.5821863936467     
   5548.3869170342668     
   218.04757295607885     
  -3385.2113121036937     
   2183.1950882714045     
   5588.8979732029211     
   209.59827697165233     
  -3374.1905448253392     
   2225.1118230704255     
   5630.1397126651927     
   201.17679552941598     
  -3362.9594205903745     
   2267.3378709154154     
   5672.1329484705011     
   192.78365646671077     
  -3351.5163787430138     
   2309.8788680289435     
   5714.8987378079300     
   184.41939155807100     
  -3339.8598300515350     
   2352.7406085625039     
   5758.4591991112438     
   176.08453658767084     
  -3327.9881558987395     
   2395.9290525558372     
   5802.8367641889445     
   167.77963142382671     
  -3315.8997074466315     
   2439.4503282872552     
   5848.0549644960656     
   159.50522009562093     
  -3303.5928047746111     
   2483.3107405209748     
   5894.1377156054386     
   151.26185087171427     
  -3291.0657359898382     
   2527.5167733880166     
   5941.1100893510038     
   143.05007634141867     
  -3278.3167563087231     
   2572.0750990581482     
   5988.9976025290689     
   134.87045349810333     
  -3265.3440871083844     
   2616.9925810771174     
   6037.8269981161720     
   126.72354382501112     
  -3252.1459149467846     
   2662.2762835629874     
   6087.6255370220815     
   118.60991338356526     
  -3238.7203905501501     
   2707.9334750906542     
   6138.4217701053276     
   110.53013290424953     
  -3225.0656277665075     
   2753.9716383664431     
   6190.2448598278106     
   102.48477788014880     
  -3211.1797024835532     
   2800.3984748151529     
   6243.1252961418486     
   94.474428663240431     
  -3197.0606515101754     
   2847.2219145362160     
   6297.0943808004886     
   86.499670563530714     
  -3182.7064714178546     
   2894.4501223922184     
   6352.1845926897086     
   78.561093951135106     
  -3168.1151173447802     
   2942.0915068373924     
   6408.4296597678531     
   70.659294361404491     
  -3153.2845017544728     
   2990.1547292856503     
   6465.8642451109117     
   62.794872603204993     
  -3138.2124931534486     
   3038.6487111239830     
   6524.5245884749265     
   54.968434870462758     
  -3122.8969147617950     
   3087.5826455375441     
   6584.4478756522522     
   47.180592857090758     
  -3107.3355431364384     
   3136.9660046049371     
   6645.6730055900662     
   39.431963875419321     
  -3091.5261067445595     
   3186.8085521468615     
   6708.2399417100805     
   31.723170978257752     
  -3075.4662844849177     
   3237.1203517096883     
   6772.1904830527446     
   24.054843084720105     
  -3059.1537041548122     
   3287.9117803325826     
   6837.5676272771907     
   16.427615109954154     
  -3042.5859408601373     
   3339.1935375371631     
   6904.4163424272137     
   8.8421280989189288     
  -3025.7605153660315     
   3390.9766601053661     
   6972.7829454516022     
   1.2990293643628577     
  -3008.6748923852770     
   3443.2725321962544     
   7042.7158722359900     
  -6.2010273708384451     
  -2991.3264788016918     
   3496.0929012380229     
   7114.2650738812508     
  -13.657381826818328     
  -2973.7126218253661     
   3549.4498892921338     
   7187.4827867776439     
  -21.069367015154967     
  -2955.8306070766535     
   3603.3560101929647     
   7262.4229460222668     
  -28.436309082424533     
  -2937.6776565954506     
   3657.8241822881328     
   7339.1419579852227     
  -35.757527148680609     
  -2919.2509267722980     
   3712.8677469730210     
   7417.6981304180226     
  -43.032333140659652     
  -2900.5475061974871     
   3768.5004829511572     
   7498.1524522348773     
  -50.260031619502705     
  -2881.5644134242521     
   3824.7366263429176     
   7580.5680383154213     
  -57.439919602773259     
  -2862.2985946418189     
   3881.5908866302848     
   7665.0109157630868     
  -64.571286380540656     
  -2842.7469212539972     
   3939.0784684985065     
   7751.5494960596725     
  -71.653413325286820     
  -2822.9061873584533     
   3997.2150897189558     
   7840.2553526884585     
  -78.685573695382175     
  -2802.7731071219960     
   4056.0170048641176     
   7931.2027425329679     
  -85.667032431864072     
  -2782.3443120462521     
   4115.5010254331164     
   8024.4693378440279     
  -92.597045948237195     
  -2761.6163481190024     
   4175.6845454669456     
   8120.1359075675919     
  -99.474861913001831     
  -2740.5856728434014     
   4236.5855647737008     
   8218.2867641850789     
  -106.29971902459997     
  -2719.2486521427040     
   4298.2227155050905     
   8319.0099588240573     
  -113.07084677845407     
  -2697.6015571284511     
   4360.6152901962696     
   8422.3971721209509     
  -119.78746522575581     
  -2675.6405607304919     
   4423.7832689871784     
   8528.5444054082291     
  -126.44878472364439     
  -2653.3617341779550     
   4487.7473520277381     
   8637.5516321498981     
  -133.05400567639501     
  -2630.7610433247132     
   4552.5289892688643     
   8749.5236018660817     
  -139.60231826721744     
  -2607.8343448108344     
   4618.1504162828587     
   8864.5695221980295     
  -146.09290218024412     
  -2584.5773820508780     
   4684.6346876993448     
   8982.8038654253851     
  -152.52492631226266     
  -2560.9857810399053     
   4752.0057166900342     
   9104.3460971270797     
  -158.89754847372549     
  -2537.0550459671335     
   4820.2883124184891     
   9229.3215310024752     
  -165.20991507854166     
  -2512.7805546263353     
   4889.5082239010062     
   9357.8610603693614     
  -171.46116082212919     
  -2488.1575536119476     
   4959.6921818537776     
   9490.1020831335900     
  -177.65040834717729     
  -2463.1811532886204     
   5030.8679474772780     
   9626.1882617036972     
  -183.77676789653566     
  -2437.8463225213268     
   5103.0643594400572     
   9766.2704947272032     
  -189.83933695261587     
  -2412.1478831523509     
   5176.3113881505105     
   9910.5067339977250     
  -195.83719986265322     
  -2386.0805042103352     
   5250.6401886554950     
   10059.062992504492     
  -201.76942744914058     
  -2359.6386958359485     
   5326.0831610992773     
   10212.113239228565     
  -207.63507660470435     
  -2332.8168029072162     
   5402.6740103934926     
   10369.840452569810     
  -213.43318987065024     
  -2305.6089983467637     
   5480.4478137877650     
   10532.436590812933     
  -219.16279499835937     
  -2278.0092760917464     
   5559.4410882188640     
   10700.103712960345     
  -224.82290449266674     
  -2250.0114437060347     
   5639.6918660660649     
   10873.054028444152     
  -230.41251513629985     
  -2221.6091146126705     
   5721.2397712793972     
   11051.511096764498     
  -235.93060749440002     
  -2192.7956999232097     
   5804.1261045051297     
   11235.709992629940     
  -241.37614539808638     
  -2163.5643998383216     
   5888.3939294498559     
   11425.898539228063     
  -246.74807540595833     
  -2133.9081945934622     
   5974.0881684940650     
   11622.337714780562     
  -252.04532624236199     
  -2103.8198349188406     
   6061.2557013549167     
   11825.302751359050     
  -257.26680821117026     
  -2073.2918319854771     
   6149.9454719901114     
   12035.084053183056     
  -262.41141258374557     
  -2042.3164467995302     
   6240.2086023889824     
   12251.987982420804     
  -267.47801095966736     
  -2010.8856790129141     
   6332.0985122571410     
   12476.338305032270     
  -272.46545459871191     
  -1978.9912551084099     
   6425.6710495448806     
   12708.476907677939     
  -277.37257372247171     
  -1946.6246159186658     
   6520.9846263524678     
   12948.765519152315     
  -282.19817678389234     
  -1913.7769034334199     
   6618.1003677461085     
   13197.586606323115     
  -286.94104970288686     
  -1880.4389468458201     
   6717.0822672935337     
   13455.345269663409     
  -291.59995506606089     
  -1846.6012477855470     
   6817.9973568160076     
   13722.470406703771     
  -296.17363128844465     
  -1812.2539646813404     
   6920.9158848662883     
   13999.416852796574     
  -300.66079173497917     
  -1777.3868961910198     
   7025.9115112622603     
   14286.666798509794     
  -305.06012379934270     
  -1741.9894636322356     
   7133.0615122510862     
   14584.732242162629     
  -309.37028793753035     
  -1706.0506923414405     
   7242.4470040673032     
   14894.156755696005     
  -313.58991665340932     
  -1669.5591918819337     
   7354.1531797350253     
   15215.518249677694     
  -317.71761343326807     
  -1632.5031350160780     
   7468.2695666076061     
   15549.431204234321     
  -321.75195162615449     
  -1594.8702353479596     
   7584.8903006393666     
   15896.549807773747     
  -325.69147326655457     
  -1556.6477235358680     
   7704.1144241976672     
   16257.570697788822     
  -329.53468783570094     
  -1517.8223219642950     
   7826.0462044310862     
   16633.236662889783     
  -333.28007095751104     
  -1478.3802177547113     
   7950.7954794027564     
   17024.339889903938     
  -336.92606302484086     
  -1438.3070339847609     
   8078.4780285770394     
   17431.726386532871     
  -340.47106775139929     
  -1397.5877989721291     
   8209.2159764760327     
   17856.299936455023     
  -343.91345064429021     
  -1356.2069134659394     
   8343.1382259994480     
   18299.027261969812     
  -347.25153739174152     
  -1314.1481155747811     
   8480.3809304642200     
   18760.942931792055     
  -350.48361216012984     
  -1271.3944432424880     
   8621.0880024526632     
   19243.155455229182     
  -353.60791579391667     
  -1227.9281940654400     
   8765.4116683668781     
   19746.853322614392     
  -356.62264391156975     
  -1183.7308822238076     
   8913.5130682864838     
   20273.312207770399     
  -359.52594488994930     
  -1138.7831922784785     
   9065.5629098447644     
   20823.902583044845     
  -362.31591772898105     
  -1093.0649295558235     
   9221.7421792175974     
   21400.098132811268     
  -364.99060978771723     
  -1046.5549668197443     
   9382.2429152136865     
   22003.485336620648     
  -367.54801438208807     
  -999.23118689361513     
   9547.2690552383374     
   22635.773605155395     
  -369.98606823376434     
  -951.07042086232570     
   9717.0373572770077     
   23298.807074073691     
  -372.30264875857659     
  -902.04838144330279     
   9891.7784103325557     
   23994.577087150894     
  -374.49557118185334     
  -852.13959107125481     
   10071.737738486192     
   24725.236718484830     
  -376.56258546684217     
  -801.31730419035341     
   10257.177013874823     
   25493.116274515662     
  -378.50137304103959     
  -749.55342319083093     
   10448.375385933696     
   26300.741228688472     
  -380.30954330377284     
  -696.81840736312563     
   10645.630945148856     
   27150.851677070124     
  -381.98462989671606     
  -643.08117416843504     
   10849.262332726885     
   28046.424574886674     
  -383.52408671717359     
  -588.30899204402272     
   11059.610517038531     
   28990.698301746001     
  -384.92528365189122     
  -532.46736386567102     
   11277.040754301632     
   29987.200520879655     
  -386.18550200683285     
  -475.51990008439753     
   11501.944758208225     
   31039.779273779834     
  -387.30192960575391     
  -417.42818043197167     
   11734.743102761578     
   32152.638300792707     
  -388.27165552746811     
  -358.15160295002522     
   11975.887890017519     
   33330.376574056529     
  -389.09166444839661     
  -297.64721893917266     
   12225.865714322948     
   34578.033473901276     
  -389.75883055325698     
  -235.86955223992362     
   12485.200965377202     
   35901.139546785169     
  -390.26991097251778     
  -172.77040104653389     
   12754.459511978097     
   37305.774627601633     
  -390.62153870045569     
  -108.29862021237727     
   13034.252821685102     
   38798.633692868876     
  -390.81021494219965     
  -42.399881722208946     
   13325.242574381627     
   40387.102322770574     
  -390.83230083194150     
   24.983589318249685     
   13628.145841802399     
   42079.342857267082     
  -390.68400845740246     
   93.913306205837060     
   13943.740913231910     
   43884.393429757103     
  -390.36139111753283     
   164.45484314880304     
   14272.873863955081     
   45812.281753956151     
  -389.86033273110871     
   236.67819275146354     
   14616.465977109745     
   47874.156547534934     
  -389.17653630317704     
   310.65816307228027     
   14975.522151216264     
   50082.439357468662     
  -388.30551134393630     
   386.47481956631253     
   15351.140446397272     
   52451.001022621014     
  -387.24256012033953     
   464.21397806747484     
   15744.522954066939     
   54995.366687114882     
  -385.98276260410347     
   543.96775596319117     
   16156.988204220292     
   57732.955543624972     
  -384.52095996048871     
   625.83518990073753     
   16589.985370797491     
   60683.361384239673     
  -382.85173639964779     
   709.92292978067769     
   17045.110581179277     
   63868.682610926749     
  -380.96939918589788     
   796.34602048553097     
   17524.125700761237     
   67313.911498314323     
  -378.86795656918719     
   885.22878482992860     
   18028.980036998586     
   71047.395296284041     
  -376.54109336632956     
   976.70582367672898     
   18561.835501720729     
   75101.384439433023     
  -373.98214387612018     
   1070.9231521435700     
   19125.095885016464     
   79512.687283190084     
  -371.18406176074103     
   1168.0394944552145     
   19721.441039640402     
   84323.455173901661     
  -368.13938646411822     
   1268.2277644379249     
   20353.866953444653     
   89582.128608125757     
  -364.84020566380480     
   1371.6767641165529     
   21025.732918005611     
   95344.582423833926     
  -361.27811316367558     
   1478.5931396270255     
   21740.817286184349     
   101675.51989643819     
  -357.44416152657089     
   1589.2036420560080     
   22503.383685407654     
   108650.17785393806     
  -353.32880861436820     
   1703.7577513178053     
   23318.260019312173     
   116356.42545172872     
  -348.92185704180520     
   1822.5307343915888     
   24190.933210200157     
   124897.36165909901     
  -344.21238535198665     
   1945.8272259736950     
   25127.663422643382     
   134394.55208298293     
  -339.18866947578448     
   2073.9854409384707     
   26135.622563265773     
   144992.08832124731     
  -333.83809273103799     
   2207.3821554108204     
   27223.063225675105     
   156861.71751678415     
  -328.14704223301413     
   2346.4386287426387     
   28399.526107051017     
   170209.37232918805     
  -322.10078910154596     
   2491.6276850090630     
   29676.096399519898     
   185283.55447599542     
  -315.68334923098746     
   2643.4822336530910     
   31065.723058089898     
   202386.19060145642     
  -308.87732059351367     
   2802.6055900173142     
   32583.619487600787     
   221886.82558059919     
  -301.66369201502334     
   2969.6840654349508     
   34247.770679455243     
   244241.36681711770     
  -294.02161701333267     
   3145.5024444600522     
   36079.580930583674     
   270017.11141410551     
  -285.92814450400073     
   3330.9631699519809     
   38104.709266189420     
   299926.56899124087     
  -277.35789579356640     
   3527.1103394515185     
   40354.158533623777     
   334873.73392199574     
  -268.28267405201012     
   3735.1600146306700     
   42865.711538038689     
   376018.39763594983     
  -258.67098803085742     
   3956.5389172765426     
   45685.849520308380     
   424866.50745594269     
  -248.48746563898536     
   4192.9344118928784     
   48872.348326227882     
   483400.82739224791     
  -237.69212429428597     
   4446.3599190376290     
   52497.854531669829     
   554267.62428204541     
  -226.23945247423981     
   4719.2417096512600     
   56654.861713785082     
   641070.74411951157     
  -214.07723858402335     
   5014.5360946724331     
   61462.892294681529     
   748761.62836749421     
  -201.14505587005755     
   5335.8898366777248     
   67078.604507437616     
   884471.57730345207     
  -187.37227013179606     
   5687.8667012893611     
   73712.141337213659     
   1058021.6098291820     
  -172.67537090756181     
   6076.2653131597172     
   81647.303410932349     
   1285914.6109780872     
  -156.95431956254728     
   6508.6127291702287     
   91291.662993268226     
   1586395.7205977498     
  -140.08742741277982     
   6994.8159638977668     
   103189.63089775111     
   2015424.7212353803     
  -121.92396129865472     
   7548.5533319096994     
   118305.31630701679     
   2564851.9896508101     
  -102.27309392962376     
   8188.1708882507219     
   137541.70622939747     
   3605995.3520657388     
  -80.886687367686676     
   8943.4918322489611     
   164586.67136989115     
   4368009.5277728457     
  -57.431040942131531     
   9848.3253677441353     
   197346.74282818678     
   8924795.5072685350     
  -31.437360450293319     
   11002.398997646385     
   264282.70913270232     
   4648341.8295545736     
  -2.2069656830118376     
   12410.968952614014     
   299145.27285436087     
   45036773.957140684     
   31.393814246944125     
   14751.134828582279     
   636921.07753292378     
  -50149877.275317624     
   71.468816220552853     
   16995.430017334664     
   260796.99796804963     
   477450726.57211590     
   123.04754010388071     
   27251.616130402530     
   3841677.4472590014     
   371930605.80263352     
   220.99848019091908     
   53433.702225496207     
   6631156.9907786939     
   371930605.80263352     
   0.0000000000000000     
   13884.041962010717     
  -7857744292.2069836     
   2051182565080631.2     
   8.0774802348843634E-003
   4322.1010728386427     
  -1704196596.9650908     
   2527293625346714.5     
   8.4192994085818609E-003
   4094.9328137512248     
  -1087162987.7296076     
  -20172353428086.770     
   8.7712433723304423E-003
   3903.1108248497753     
  -1092488839.6479676     
   489844660769295.50     
   9.1332219945833917E-003
   3708.4804786175710     
  -952636319.36788392     
   287869943159308.62     
   9.5050970144872609E-003
   3521.5497926005291     
  -863759676.70609617     
   268687957695767.19     
   9.8866768653568110E-003
   3339.2802883012628     
  -774054207.74145436     
   217099955119084.53     
   1.0277711093209017E-002
   3162.4055908743444     
  -695673378.75111604     
   182513499417046.81     
   1.0677884344920965E-002
   2990.6100493480208     
  -624416874.77065015     
   151639909664674.12     
   1.1086809899378826E-002
   2823.8709758068144     
  -560395877.34945536     
   126365904435105.97     
   1.1504022713765731E-002
   2662.0849751837864     
  -502703527.40881300     
   105174340232250.64     
   1.1928971955898756E-002
   2505.1719724993914     
  -450778406.62090874     
   87533324476092.250     
   1.2361012992273821E-002
   2353.0462523967549     
  -404045742.23592007     
   72822817539394.828     
   1.2799398800216974E-002
   2205.6245215451149     
  -362002713.24607962     
   60566299834294.023     
   1.3243270771277064E-002
   2062.8236641305161     
  -324190076.58659559     
   50355619589978.008     
   1.3691648871734774E-002
   1924.5613667211212     
  -290193650.51853061     
   41852132461049.906     
   1.4143421124853658E-002
   1790.7559443188902     
  -259638648.92214400     
   34772401569041.770     
   1.4597332378268966E-002
   1661.3263887962401     
  -232186344.50696665     
   28879855630999.715     
   1.5051972318708725E-002
   1536.1923554230150     
  -207530576.35075727     
   23976941478507.848     
   1.5505762695079927E-002
   1415.2741666295169     
  -185394700.87171015     
   19898761686807.156     
   1.5956943709842207E-002
   1298.4928109719760     
  -165528795.12107813     
   16507701464957.018     
   1.6403559537545822E-002
   1185.7699434346077     
  -147707128.05241847     
   13688944852908.826     
   1.6843442928444648E-002
   1077.0278853605291     
  -131725865.22391850     
   11346721250529.148     
   1.7274198854224779E-002
   972.18962448711545     
  -117400988.07687819     
   9401166918172.3945     
   1.7693187152133430E-002
   871.17881495345262     
  -104566407.40950337     
   7785700505580.5400     
   1.8097504123171168E-002
   773.91977731674331     
  -93072253.346682385     
   6444829036813.7578     
   1.8483963039545227E-002
   680.33749856757868     
  -82783325.499689758     
   5332314090051.9033     
   1.8849073516297134E-002
   590.35763214698500     
  -73577688.548778325     
   4409639374423.2529     
   1.9189019701940653E-002
   503.90649796443870     
  -65345399.810670003     
   3644730442988.3579     
   1.9499637243105394E-002
   420.91108241730336     
  -57987356.582249641     
   3010885294611.7065     
   1.9776388978609345E-002
   341.29903841162871     
  -51414252.164988011     
   2485881329765.7231     
   2.0014339319114501E-002
   264.99868538442348     
  -45545630.488010429     
   2051229750454.9231     
   2.0208127269592011E-002
   191.93900932757111     
  -40309030.170560300     
   1691553208599.5862     
   2.0351938053277653E-002
   122.04966281347075     
  -35639209.703114577     
   1394066455761.9500     
   2.0439473297679745E-002
   55.260965022490872     
  -31477446.189602077     
   1148143054873.9910     
   2.0463919745558168E-002
  -8.4960982275537589     
  -27770900.786798269     
   944953984322.15271     
   2.0417916456677444E-002
  -69.289874449797594     
  -24472044.608503737     
   777166284541.95691     
   2.0293520469604878E-002
  -127.18804445446375     
  -21538139.435143460     
   638691838528.43677     
   2.0082170896938013E-002
  -182.25762231251122     
  -18930768.091661207     
   524478003266.77783     
   1.9774651432169076E-002
  -234.56495531668415     
  -16615409.830321398     
   430333169012.05322     
   1.9361051251998388E-002
  -284.17572393971318     
  -14561056.486173162     
   352781461421.44458     
   1.8830724304369266E-002
  -331.15494178949331     
  -12739865.564639211     
   288941753581.00049     
   1.8172246979894391E-002
  -375.56695556101943     
  -11126846.776488613     
   236426951151.50360     
   1.7373374172764702E-002
  -417.47544498481352     
  -9699578.8589998595     
   193260179745.60953     
   1.6420993746768458E-002
  -456.94342277161752     
  -8437953.8158333525     
   157805060286.50635     
   1.5301079432798485E-002
  -494.03323455306372     
  -7323945.9750586469     
   128707723408.68874     
   1.3998642196294401E-002
  -528.80655881803045     
  -6341403.5071969535     
   104848602814.86331     
   1.2497680126564225E-002
  -561.32440684436608     
  -5475860.2652704511     
   85302372387.122070     
   1.0781126914974072E-002
  -591.64712262565456     
  -4714366.0087730531     
   69304663247.248199     
   8.8307990057092216E-003
  -619.83438279264044     
  -4045333.2549331682     
   56224423595.578568     
   6.6273415213260302E-003
  -645.94519652893393     
  -3458399.1654614322     
   45540973411.465111     
   4.1501730857694177E-003
  -670.03790548059101     
  -2944301.0264461040     
   36824964046.211151     
   1.3774296900697050E-003
  -692.17018365909541     
  -2494764.0148477131     
   29722584579.430557     
  -1.7140922292929941E-003
  -712.39903733728988     
  -2102400.0681587444     
   23942466792.051353     
  -5.1489933022007116E-003
  -730.78080493772904     
  -1760616.7855429915     
   19244832353.699841     
  -8.9533291000034598E-003
  -747.37115691289932     
  -1463535.3901367264     
   15432502327.997131     
  -1.3154668114580671E-002
  -762.22509561674167     
  -1205916.8741259659     
   12343452879.746389     
  -1.7782149546657418E-002
  -775.39695516682809     
  -983095.53158192674     
   9844654224.0734291     
  -2.2866540570222731E-002
  -786.94040129651751     
  -790919.15965749545     
   7826974152.0231495     
  -2.8440292698168609E-002
  -796.90843119640022     
  -625695.27726713079     
   6200964359.4087420     
  -3.4537596829070739E-002
  -805.35337334422957     
  -484142.77250261244     
   4893378527.7666721     
  -4.1194436506170870E-002
  -812.32688732254348     
  -363348.44636083173     
   3844296684.2645884     
  -4.8448638866898069E-002
  -817.87996362309843     
  -260727.97134898053     
   3004751648.4469147     
  -5.6339922704484270E-002
  -822.06292343719599     
  -173990.82979675703     
   2334771084.6676159     
  -6.4909943002189788E-002
  -824.92541843088350     
  -101108.83853334357     
   1801763401.7730339     
  -7.4202331235161623E-002
  -826.51643050399571     
  -40287.904564820739     
   1379187989.3684897     
  -8.4262730664809840E-002
  -826.88427153193652     
   10057.309333288831     
   1045460451.3236488     
  -9.5138825775619384E-002
  -826.07658308896885     
   51326.099046849587     
   783051954.25352132     
 -0.10688036492434139     
  -824.14033615177948     
   84752.075417759072     
   577748826.93799913     
 -0.11953917518636377     
  -821.12183078198802     
   111421.39873976982     
   418044376.79311180     
 -0.13316916829359945     
  -817.06669578617948     
   132289.10478014051     
   294639724.36258852     
 -0.14782633646231960     
  -812.01988835196039     
   148193.71477063067     
   200034470.20936170     
 -0.16356873680789594     
  -806.02569365850047     
   159870.30298661822     
   128191333.74587147     
 -0.18045646293632048     
  -799.12772445987071     
   167962.17845742533     
   74261661.296497717     
 -0.19855160218960119     
  -791.36892063948301     
   173031.32195152069     
   34360984.007774740     
 -0.21791817690368123     
  -782.79154873377320     
   175567.70543848121     
   5385697.4424232524     
 -0.23862206791344151     
  -773.43720142326492     
   175997.60863742023     
  -15136500.167935139     
 -0.26073091840971613     
  -763.34679698902687     
   174691.03589151445     
  -29168479.636278637     
 -0.28431401611823182     
  -752.56057873247130     
   171968.32632244812     
  -38262860.494500689     
 -0.30944215163020733     
  -741.11811435636105     
   168106.04094955898     
  -43642612.450471394     
 -0.33618745056931720     
  -729.05829530484493     
   163342.20206814411     
  -46266461.725717492     
 -0.36462317713024045     
  -716.41933606029693     
   157880.95263219078     
  -46881882.755980611     
 -0.39482350637056995     
  -703.23877339460125     
   151896.69655194963     
  -46067958.270607248     
 -0.42686326248107176     
  -689.55346557266330     
   145537.77466489826     
  -44269980.825950205     
 -0.46081762009989341     
  -675.39959150559071     
   138929.72559435962     
  -41827331.452126205     
 -0.49676176557520857     
  -660.81264985185612     
   132178.17567001484     
  -38995892.089539401     
 -0.53477051491899819     
  -645.82745806165121     
   125371.39768494907     
  -35966022.872034498     
 -0.57491788503341879     
  -630.47815137180839     
   118582.57380849594     
  -32876937.315244921     
 -0.61727661463190686     
  -614.79818171148486     
   111871.79569563181     
  -29828187.204652961     
 -0.66191763112144453     
  -598.82031666285252     
   105287.82656490410     
  -26888732.197838921     
 -0.70890945956211215     
  -582.57663790650429     
   98869.664906885388     
  -24104330.998567816     
 -0.75831756967730635     
  -566.09854135774890     
   92647.882644381752     
  -21502690.848302666     
 -0.81020365675518635     
  -549.41673041627121     
   86645.938670510397     
  -19099778.486887451     
 -0.86462485216174223     
  -532.56123564081940     
   80880.838513209033     
  -16897232.089726634     
 -0.92163285908137482     
  -515.56133144933074     
   75365.483204977165     
  -14905300.502093634     
 -0.98127300901544479     
  -498.44585247792332     
   70104.364962542924     
  -13077771.291042458     
  -1.0435832345066611     
  -481.24195718324842     
   65112.642112457834     
  -11536688.822949333     
  -1.1085929535216581     
  -463.97992259946380     
   60350.774630759130     
  -9832446.6505650524     
  -1.1763218609203210     
  -446.67451152270348     
   55962.062193933220     
  -9406489.8520723321     
  -1.2467786224735240     
  -429.39734079267873     
   51421.783434301004     
  -5414611.8827045551     
  -1.3199594669666546     
  -411.99576714951593     
   48595.591459370778     
  -13890315.192289127     
  -1.3958466720508944     
  -395.18483009992627     
   40755.415178801399     
  -2929110.7717367788     
  -2.1748547582415885     
  -246.32858117598386     
   18787.084390775562     
  -898184.27174618095     
  -2.6872910629852349     
  -169.23411431734698     
   12050.702352679205     
  -515669.02022970887     
  -3.0431167875154466     
  -118.64939668325798     
   8183.1847009563880     
  -282305.59290506830     
  -3.2930063997317558     
  -83.026703045446055     
   6065.8927541683752     
  -187398.75999962451     
  -3.4655894332568127     
  -56.210966024597155     
   4660.4020541711925     
  -127383.83386659168     
  -3.5789797078839012     
  -35.297402638739769     
   3705.0233001717538     
  -92392.843780251220     
  -3.6455104570387435     
  -18.504651958760718     
   3012.0769718198699     
  -69063.935978439971     
  -3.6740257298614343     
  -4.7392158992571227     
   2494.0974519815704     
  -53256.299479403424     
  -3.6711177902140579     
   6.7327157454119231     
   2094.6752058860443     
  -41997.652754527662     
  -3.6418504941380299     
   16.418635785694747     
   1779.6928102270872     
  -33769.680447418650     
  -3.5902084758668646     
   24.683918328441081     
   1526.4202068714474     
  -27591.414671766051     
  -3.5193896696070617     
   31.798680337702709     
   1319.4845968332017     
  -22855.061861867081     
  -3.4320033003741890     
   37.967570911958710     
   1148.0716328691985     
  -19156.300554778718     
  -3.3302082425850283     
   43.348748440902597     
   1004.3993787083584     
  -16222.021311925468     
  -3.2158123444488433     
   48.066582434845792     
   882.73421886891720     
  -13861.768490060387     
  -3.0903453896264552     
   52.220345370001745     
   778.77095519346426     
  -11940.000908233822     
  -2.9551137702456831     
   55.890325128939679     
   689.22094838171074     
  -10358.234506894305     
  -2.8112421739101183     
   59.142212973843968     
   611.53418958000339     
  -9043.6624167903719     
  -2.6597058600158956     
   62.030315251429165     
   543.70672145407559     
  -7941.6005098788482     
  -2.5013559923862019     
   64.599943849139308     
   484.14471762998431     
  -7010.3938957721593     
  -2.3369397656827875     
   66.889222551743501     
   431.56676341169305     
  -6217.9046889561223     
  -2.1671165717928704     
   68.930470655884051     
   384.93247824452214     
  -5539.0490073886313     
  -1.9924711148048728     
   70.751275878218109     
   343.38961068910749     
  -4954.0408527675154     
  -1.8135241469308450     
   72.375335665674257     
   306.23430429335104     
  -4447.1215796485430     
  -1.6307413296395077     
   73.823123657522615     
   272.88089244598694     
  -4005.6281437260586     
  -1.4445406028576593     
   75.112422592057683     
   242.83868136804148     
  -3619.3012945190699     
  -1.2552983562016915     
   76.258754099625662     
   215.69392165914843     
  -3279.7660216598056     
  -1.0633546302863470     
   77.275728095015268     
   191.09567649670001     
  -2980.1372272579615     
 -0.86901752671488020     
   78.175328904487685     
   168.74464729226528     
  -2714.7175009557632     
 -0.67256696786903658     
   78.968151187806100     
   148.38426603509703     
  -2478.7633657981537     
 -0.47425791891439240     
   79.663595704872861     
   129.79354079161087     
  -2268.3029458504516     
 -0.27432316225579140     
   80.270032728596220     
   112.78126869773247     
  -2079.9926095539558     
  -7.2975697389464106E-002
   80.794939210655755     
   97.181324126077783     
  -1911.0034196276108     
  0.12958917448453064     
   81.245014517168116     
   82.848798478870776     
  -1758.9305611693717     
  0.33319203247792578     
   81.626278561540545     
   69.656819270100470     
  -1621.7206261306230     
  0.53766774461743216     
   81.944155396151103     
   57.493914574120794     
  -1497.6128685789377     
  0.74286406987282683     
   82.203544727735846     
   46.261818059778747     
  -1385.0914728456121     
  0.94864042600077703     
   82.408883352918892     
   35.873632013436648     
  -1282.8465528418096     
   1.1548668001057703     
   82.564198140120283     
   26.252282867123071     
  -1189.7421210552109     
   1.3614227825033480     
   82.673151889686125     
   17.329216959209031     
  -1104.7896488300930     
   1.5681967074952956     
   82.739083168566594     
   9.0432945929833259     
  -1027.1261425181856     
   1.7750848871619416     
   82.765041026359299     
   1.3398485240969267     
  -955.99587861799728     
   1.9819909263455122     
   82.753815346255692     
  -5.8301205655380590     
  -890.73512673426080     
   2.1888251087212618     
   82.707963459801746     
  -12.510634016045021     
  -830.75931590171660     
   2.3955038452938551     
   82.629833552548362     
  -18.741328885307901     
  -775.55221516013796     
   2.6019491778663300     
   82.521585304087566     
  -24.557970499008910     
  -724.65677476777239     
   2.8080883310488245     
   82.385208137065618     
  -29.992896309767207     
  -677.66735001774464     
   3.0138533072372087     
   82.222537392703956     
  -35.075401434900300     
  -634.22307223757684     
   3.2191805197244969     
   82.035268702924995     
  -39.832074476682124     
  -594.00218284526943     
   3.4240104597322234     
   81.824970789613246     
  -44.287090848021649     
  -556.71717347665128     
   3.6282873936826210     
   81.593096888370440     
  -48.462469649096541     
  -522.11060576530690     
   3.8319590874900253     
   81.340994966266862     
  -52.378299192336343     
  -489.95150553157555     
   4.0349765550434666     
   81.069916879576468     
  -56.052935483823163     
  -460.03224329075994     
   4.2372938283918327     
   80.781026597595641     
  -59.503177308503865     
  -432.16582903041530     
   4.4388677474365652     
   80.475407601758803     
  -62.744421026231990     
  -406.18356011432712     
   4.6396577671914194     
   80.154069554875505     
  -65.790797727089412     
  -381.93296955115238     
   4.8396257808901648     
   79.817954323060974     
  -68.655294998723051     
  -359.27603644266634     
   5.0387359574160060     
   79.467941422384058     
  -71.349865272043047     
  -338.08761472531870     
   5.2369545916950360     
   79.104852953247743     
  -73.885522382482947     
  -318.25405792219755     
   5.4342499668436099     
   78.729458077749285     
  -76.272427816899437     
  -299.67200657716091     
   5.6305922269890250     
   78.342477088541472     
  -78.519967866228143     
  -282.24732185473988     
   5.8259532597968109     
   77.944585111925548     
  -80.636822780138687     
  -265.89414190790114     
   6.0203065878382818     
   77.536415482864086     
  -82.631028844447954     
  -250.53404829899483     
   6.2136272680206597     
   77.118562825236239     
  -84.510034206690420     
  -236.09532620920371     
   6.4058917983804866     
   76.691585866836363     
  -86.280749153259450     
  -222.51230776110427     
   6.5970780316105611     
   76.256010015299537     
  -87.949591461467719     
  -209.72478795827791     
   6.7871650947523641     
   75.812329718217981     
  -89.522527371154808     
  -197.67750386509195     
   6.9761333145408395     
   75.361010628164749     
  -91.005108650142986     
  -186.31966944840582     
   7.1639641479373530     
   74.902491591111868     
  -92.402506171006024     
  -175.60456110235933     
   7.3506401174302969     
   74.437186474736180     
  -93.719540379273724     
  -165.48914434717815     
   7.5361447507218866     
   73.965485851383292     
  -94.960708961877572     
  -155.93374104652739     
   7.7204625244546294     
   73.487758548929278     
  -96.130212019726514     
  -146.90172895051305     
   7.9035788116623147     
   73.004353081412830     
  -97.231974986855363     
  -138.35927320157555     
   8.0854798326585353     
   72.515598970106026     
  -98.269669535867195     
  -130.27508188811214     
   8.2661526091010469     
   72.021807964641283     
  -99.246732650028036     
  -122.62018934273431     
   8.4455849209931291     
   71.523275172840968     
  -100.16638407009853     
  -115.36775591805214     
   8.6237652664036073     
   71.020280107067009     
  -101.03164223948393     
  -108.49289149817299     
   8.8006828237058485     
   70.513087654154006     
  -101.84533892572023     
  -101.97249170192313     
   8.9763274161527651     
   70.001948975305993     
  -102.61013261348465     
  -95.785092783884721     
   9.1506894786201212     
   69.487102341748866     
  -103.32852080936379     
  -89.910737317070257     
   9.3237600263641625     
   68.968773911377355     
  -104.00285133924180     
  -84.330853308875859     
   9.4955306256521528     
   68.447178451181600     
  -104.63533273905838     
  -79.028145409156920     
   9.6659933661357158     
   67.922520009759893     
  -105.22804382962705     
  -73.986492803538724     
   9.8351408348472305     
   67.394992543871695     
  -105.78294252565360     
  -69.190859251318614     
   10.002966091708949     
   66.864780502632456     
  -106.30187397003849     
  -64.627209425071840     
   10.169462646453070     
   66.332059372605542     
  -106.78657804072652     
  -60.282432430574261     
   10.334624436858823     
   65.796996186793834     
  -107.23869628395583     
  -56.144272329461792     
   10.498445808219778     
   65.259750000267886     
  -107.65977832642679     
  -52.201264729674740     
   10.660921493961146     
   64.720472334922064     
  -108.05128781189936     
  -48.442678254269779     
   10.822046597332779     
   64.179307595645298     
  -108.41460789880638     
  -44.858460328566665     
   10.981816574109082     
   63.636393460020109     
  -108.75104635127063     
  -41.439189578591105     
   11.140227216232100     
   63.091861243459157     
  -109.06184027311006     
  -38.176028732357672     
   11.297274636338591     
   62.545836241554881     
  -109.34816048860274     
  -35.060685248552630     
   11.452955253116217     
   61.998438051263456     
  -109.61111562796688     
  -32.085370729976120     
   11.607265777437783     
   61.449780872422437     
  -109.85175590844170     
  -29.242768705421415     
   11.760203199226151     
   60.899973790966996     
  -110.07107667373236     
  -26.525998619925392     
   11.911764775005629     
   60.349121045124214     
  -110.27002166338181     
  -23.928589799754697     
   12.061948016098828     
   59.797322275748556     
  -110.44948608687997     
  -21.444450402049124     
   12.210750677430619     
   59.244672761869118     
  -110.61031946489534     
  -19.067844170297104     
   12.358170746903571     
   58.691263642466446     
  -110.75332829617257     
  -16.793365970664794     
   12.504206435311543     
   58.137182125373634     
  -110.87927854095255     
  -14.615920009569537     
   12.648856166760346     
   57.582511684168693     
  -110.98889794102433     
  -12.530699647041377     
   12.792118569566455     
   57.027332243845187     
  -111.08287818837714     
  -10.533168969658382     
   12.933992467606625     
   56.471720355985120     
  -111.16187695564957     
  -8.6190447027945467     
   13.074476872093042     
   55.915749364118696     
  -111.22651979092053     
  -6.7842812598826123     
   13.213570973750251     
   55.359489559890470     
  -111.27740190036965     
  -5.0250543868770547     
   13.351274135371625     
   54.803008330618866     
  -111.31508980827124     
  -3.3377485391213182     
   13.487585884734550     
   54.246370298792399     
  -111.34012292231463     
  -1.7189428981396289     
   13.622505907854784     
   53.689637454001485     
  -111.35301499405068     
 -0.16540034693264247     
   13.756034042561694     
   53.132869277774731     
  -111.35425549665268     
   1.3259447066474184     
   13.888170272377163     
   52.576122861754712     
  -111.34431091135284     
   2.7579957919528528     
   14.018914720682035     
   52.019453019619064     
  -111.32362594291318     
   4.1335053520668872     
   14.148267645154961     
   51.462912393129848     
  -111.29262465277267     
   5.4550820049826099     
   14.276229432469362     
   50.906551552653575     
  -111.25171153773530     
   6.7252008621977604     
   14.402800593235149     
   50.350419092481069     
  -111.20127253126883     
   7.9462101590081531     
   14.527981757172565     
   49.794561721265204     
  -111.14167595507627     
   9.1203395064098824     
   14.651773668506314     
   49.239024347855569     
  -111.07327340877819     
   10.249705439647974     
   14.774177181568795     
   48.683850162788666     
  -110.99640061798084     
   11.336320007782763     
   14.895193256601905     
   48.129080715698912     
  -110.91137821792246     
   12.382094522627074     
   15.014822955747517     
   47.574755988881599     
  -110.81851250900276     
   13.388846782484608     
   15.133067439217271     
   47.020914467213750     
  -110.71809615813413     
   14.358305603974474     
   15.249927961632842     
   46.467593204653156     
  -110.61040886610431     
   15.292116166361311     
   15.365405868528377     
   45.914827887500756     
  -110.49571799485661     
   16.191844456815815     
   15.479502593007231     
   45.362652894610036     
  -110.37427916143048     
   17.058981429849482     
   15.592219652545582     
   44.811101354704689     
  -110.24633680070662     
   17.894947845039141     
   15.703558645935900     
   44.260205200973253     
  -110.11212469186881     
   18.701096905587615     
   15.813521250363648     
   43.709995223080888     
  -109.97186646507691     
   19.478719437074670     
   15.922109218610935     
   43.160501116744946     
  -109.82577606929885     
   20.229045334536959     
   16.029324376381197     
   42.611751530998475     
  -109.67405822928983     
   20.953249171020598     
   16.135168619739279     
   42.063774113273986     
  -109.51690886050717     
   21.652450207486122     
   16.239643912661620     
   41.516595552412838     
  -109.35451548395102     
   22.327718675001030     
   16.342752284691482     
   40.970241619718237     
  -109.18705759388851     
   22.980074852540589     
   16.444495828694485     
   40.424737208152280     
  -109.01470703249447     
   23.610494886281664     
   16.544876698709896     
   39.880106369768924     
  -108.83762832084736     
   24.219910603648010     
   16.643897107893416     
   39.336372351488507     
  -108.65597899131998     
   24.809212850746555     
   16.741559326547392     
   38.793557629272854     
  -108.46990989493939     
   25.379254153751248     
   16.837865680234575     
   38.251683940813557     
  -108.27956548878626     
   25.930849012013347     
   16.932818547971820     
   37.710772316788599     
  -108.08508412119616     
   26.464777946532056     
   17.026420360500190     
   37.170843110769113     
  -107.88659828659718     
   26.981786666780724     
   17.118673598628238     
   36.631916027836127     
  -107.68423488659631     
   27.482590856459385     
   17.209580791645269     
   36.094010151981706     
  -107.47811545517287     
   27.967874294162673     
   17.299144515801665     
   35.557143972348854     
  -107.26835639796664     
   28.438293910065202     
   17.387367392853392     
   35.021335408369836     
  -107.05506919364116     
   28.894477460630672     
   17.474252088668067     
   34.486601833854017     
  -106.83836061268643     
   29.337028887189806     
   17.559801311889949     
   33.952960100082223     
  -106.61833289603251     
   29.766525594874313     
   17.644017812661517     
   33.420426557956958     
  -106.39508395407094     
   30.183522607254048     
   17.726904381399237     
   32.889017079235494     
  -106.16870753451654     
   30.588552994487344     
   17.808463847621375     
   32.358747076931557     
  -105.93929338705789     
   30.982126553641336     
   17.888699078825763     
   31.829631524869146     
  -105.70692743790558     
   31.364736250810637     
   17.967612979415453     
   31.301684976484321     
  -105.47169191602450     
   31.736851962224904     
   18.045208489670500     
   30.774921582878488     
  -105.23366552630782     
   32.098928153771993     
   18.121488584763910     
   30.249355110149832     
  -104.99292356515451     
   32.451400795503076     
   18.196456273820139     
   29.724998956088974     
  -104.74953805918824     
   32.794688382699604     
   18.270114599014498     
   29.201866166200208     
  -104.50357789631801     
   33.129195265655625     
   18.342466634711823     
   28.679969449129850     
  -104.25510893182559     
   33.455308894312424     
   18.413515486643025     
   28.159321191512490     
  -104.00419411511824     
   33.773403652958194     
   18.483264291118019     
   27.639933472255393     
  -103.75089358772105     
   34.083839642215679     
   18.551716214273728     
   27.121818076310078     
  -103.49526479040443     
   34.386963489416161     
   18.618874451355868     
   26.604986507923481     
  -103.23736256423382     
   34.683109963265196     
   18.684742226033244     
   26.089450003414122     
  -102.97723923950932     
   34.972601981218048     
   18.749322789743438     
   25.575219543503724     
  -102.71494472465019     
   35.255749960325787     
   18.812619421068760     
   25.062305865192240     
  -102.45052659994775     
   35.532855155204828     
   18.874635425141353     
   24.550719473226660     
  -102.18403018628371     
   35.804207007009808     
   18.935374133076490     
   24.040470651176623     
  -101.91549863373115     
   36.070086142660749     
   18.994838901433067     
   23.531569472123142     
  -101.64497298766119     
   36.330762948222137     
   19.053033111700373     
   23.024025808990114     
  -101.37249226554951     
   36.586499519290747     
   19.109960169810243     
   22.517849344528354     
  -101.09809351915484     
   36.837549149032576     
   19.165623505673775     
   22.013049580979121     
  -100.82181190053709     
   37.084156562752888     
   19.220026572741791     
   21.509635849411989     
  -100.54368072631644     
   37.326559762001885     
   19.273172847588278     
   21.007617318775942     
  -100.26373152810143     
   37.564987878968701     
   19.325065829516102     
   20.507003004658166     
  -99.981994119009158     
   37.799664492953831     
   19.375709040184262     
   20.007801777772364     
  -99.698496635312011     
   38.030804931335602     
   19.425106023256049     
   19.510022372188264     
  -99.413265598327001     
   38.258619880454567     
   19.473260344067466     
   19.013673393319387     
  -99.126325949223585     
   38.483311827289377     
   19.520175589315329     
   18.518763325670033     
  -98.837701110518907     
   38.705079315187128     
   19.565855366764428     
   18.025300540354596     
  -98.547413015655010     
   38.924114166573496     
   19.610303304973250     
   17.533293302416944     
  -98.255482159405716     
   39.140603558033114     
   19.653523053037727     
   17.042749777936628     
  -97.961927632720460     
   39.354729053275115     
   19.695518280352506     
   16.553678040942774     
  -97.666767164820897     
   39.566668157533478     
   19.736292676389272     
   16.066086080146622     
  -97.370017153639395     
   39.776593395532664     
   19.775849950491700     
   15.579981805504593     
  -97.071692703172900     
   39.984672622819026     
   19.814193831686577     
   15.095373054600405     
  -96.771807658501757     
   40.191070977192531     
   19.851328068510696     
   14.612267598888719     
  -96.470374626172813     
   40.395947761956528     
   19.887256428853188     
   14.130673149778390     
  -96.167405017958146     
   40.599460599503310     
   19.921982699812844     
   13.650597364574841     
  -95.862909063461871     
   40.801761932330258     
   19.955510687570165     
   13.172047852293762     
  -95.556895848969390     
   41.003002321061807     
   19.987844217273754     
   12.695032179342444     
  -95.249373331561429     
   41.203328162556794     
   20.018987132940790     
   12.219557875087686     
  -94.940348370342249     
   41.402883702441748     
   20.048943297371252     
   11.745632437305394     
  -94.629826742573940     
   41.601809803093168     
   20.077716592075653     
   11.273263337526332     
  -94.317813169050737     
   41.800245513144283     
   20.105310917215999     
   10.802458026284450     
  -94.004311327702155     
   41.998326599166056     
   20.131730191559765     
   10.333223938269672     
  -93.689323878208413     
   42.196187216570955     
   20.156978352446625     
   9.8655684973889404     
  -93.372852474084127     
   42.393959199524964     
   20.181059355767747     
   9.3994991217535109     
  -93.054897780087686     
   42.591772542625925     
   20.203977175957451     
   8.9350232285882463     
  -92.735459486018001     
   42.789754870823025     
   20.225735805997054     
   8.4721482390619833     
  -92.414536324486818     
   42.988033302080417     
   20.246339257430702     
   8.0108815830639628     
  -92.092126074721222     
   43.186732078900967     
   20.265791560393083     
   7.5512307039168363     
  -91.768225584129468     
   43.385974944342784     
   20.284096763648833     
   7.0932030630263956     
  -91.442830772046889     
   43.585884399925099     
   20.301258934643517     
   6.6368061444986690     
  -91.115936639047462     
   43.786580745272786     
   20.317282159566094     
   6.1820474596923951     
  -90.787537283457908     
   43.988185294233034     
   20.332170543422698     
   5.7289345517493819     
  -90.457625893751171     
   44.190815855276753     
   20.345928210121734     
   5.2774750000779020     
  -90.126194774836591     
   44.394592009688928     
   20.358559302570086     
   4.8276764248039106     
  -89.793235334763921     
   44.599631152974375     
   20.370067982780490     
   4.3795464912141986     
  -89.458738101116609     
   44.806050262320227     
   20.380458431989929     
   3.9330929141510436     
  -89.122692724149218     
   45.013966978482173     
   20.389734850789015     
   3.4883234624111341     
  -88.785087971810583     
   45.223497299266569     
   20.397901459262364     
   3.0452459631264519     
  -88.445911742066102     
   45.434758091484554     
   20.404962497139888     
   2.6038683061303263     
  -88.105151056379952     
   45.647865461243505     
   20.410922223959009     
   2.1641984483258341     
  -87.762792065420641     
   45.862936262773609     
   20.415784919237794     
   1.7262444180536480     
  -87.418820043449827     
   46.080086897822085     
   20.419554882659014     
   1.2900143194657423     
  -87.073219391716165     
   46.299434515455928     
   20.422236434265145     
  0.85551633690431628     
  -86.725973632850241     
   46.521096443887728     
   20.423833914664332     
  0.42275873929839719     
  -86.377065409521094     
   46.745190705233938     
   20.424351685247373     
  -8.2501154234950191E-003
  -86.026476479231832     
   46.971835794694108     
   20.423794128415754     
 -0.43750177589849454     
  -85.674187710771633     
   47.201151113278051     
   20.422165647820801     
 -0.86498769286898858     
  -85.320179077422040     
   47.433257015444084     
   20.419470668614036     
  -1.2906992146870502     
  -84.964429649806220     
   47.668274188478996     
   20.415713637708791     
  -1.7146275827950570     
  -84.606917593392609     
   47.906326117118738     
   20.410899024053190     
  -2.1367639271473151     
  -84.247620147514226     
   48.147534784793635     
   20.405031318914631     
  -2.5570992616076813     
  -83.886513636628266     
   48.392027088075515     
   20.398115036175806     
  -2.9756244792829123     
  -83.523573433467703     
   48.639927443845764     
   20.390154712642506     
  -3.3923303478106881     
  -83.158773977638859     
   48.891365650356612     
   20.381154908363207     
  -3.8072075045929297     
  -82.792088735261189     
   49.146470340052041     
   20.371120206960729     
  -4.2202464519503504     
  -82.423490207710813     
   49.405373687040132     
   20.360055215976018     
  -4.6314375522322822     
  -82.052949905058000     
   49.668209798094757     
   20.347964567224309     
  -5.0407710228238489     
  -81.680438331572304     
   49.935113035326410     
   20.334852917163818     
  -5.4482369311123078     
  -81.305924983807344     
   50.206223748054065     
   20.320724947277135     
  -5.8538251893360602     
  -80.929378305696943     
   50.481680073771685     
   20.305585364465635     
  -6.2575255493631703     
  -80.550765705143647     
   50.761627275867852     
   20.289438901456997     
  -6.6593275973774579     
  -80.170053500574653     
   51.046209483876012     
   20.272290317226197     
  -7.0592207484525176     
  -79.787206929445574     
   51.335577093300017     
   20.254144397430149     
  -7.4571942410292378     
  -79.402190101245822     
   51.629879864020950     
   20.235005954856316     
  -7.8532371312880258     
  -79.014966002265652     
   51.929275235091808     
   20.214879829885508     
  -8.2473382873886880     
  -78.625496438002472     
   52.233919043891532     
   20.193770890969283     
  -8.6394863835966351     
  -78.233742045173287     
   52.543975709853598     
   20.171684035122130     
  -9.0296698942779337     
  -77.839662227349393     
   52.859608544902613     
   20.148624188428897     
  -9.4178770877544729     
  -77.443215163262607     
   53.180989110967118     
   20.124596306567696     
  -9.8040960200249483     
  -77.044357744930366     
   53.508290010215561     
   20.099605375348759     
  -10.188314528311917     
  -76.643045569853740     
   53.841689573391434     
   20.073656411269567     
  -10.570520224481676     
  -76.239232898053316     
   54.181370509157205     
   20.046754462086664     
  -10.950700488274904     
  -75.832872619234621     
   54.527520252910932     
   20.018904607404611     
  -11.328842460366328     
  -75.423916217337805     
   54.880330556672320     
   19.990111959282501     
  -11.704933035255088     
  -75.012313738162746     
   55.239999878561477     
   19.960381662858499     
  -12.078958853948171     
  -74.598013739073551     
   55.606730359964864     
   19.929718896992920     
  -12.450906296449297     
  -74.180963261373805     
   55.980731231170239     
   19.898128874930340     
  -12.820761474045574     
  -73.761107777140040     
   56.362217177411488     
   19.865616844981261     
  -13.188510221359206     
  -73.338391148309441     
   56.751408702993231     
   19.832188091223948     
  -13.554138088187564     
  -72.912755583036997     
   57.148534233047393     
   19.797847934226933     
  -13.917630331085872     
  -72.484141576289147     
   57.553826992963856     
   19.762601731792913     
  -14.278971904711208     
  -72.052487873841912     
   57.967529412966982     
   19.726454879724571     
  -14.638147452903917     
  -71.617731403244676     
   58.389890211820799     
   19.689412812613075     
  -14.995141299478677     
  -71.179807226656010     
   58.821166217314953     
   19.651481004649934     
  -15.349937438745375     
  -70.738648480026143     
   59.261622385373919     
   19.612664970462919     
  -15.702519525725789     
  -70.294186312135835     
   59.711533110706078     
   19.572970265976860     
  -16.052870866040635     
  -69.846349813805546     
   60.171179470052067     
   19.532402489300100     
  -16.400974405494605     
  -69.395065967780141     
   60.640855819978739     
   19.490967281637438     
  -16.746812719286876     
  -68.940259549130317     
   61.120861259394140     
   19.448670328230495     
  -17.090368000883920     
  -68.481853089684847     
   61.611510569237176     
   19.405517359326328     
  -17.431622050509166     
  -68.019766760415578     
   62.113124625044222     
   19.361514151175374     
  -17.770556263224531     
  -67.553918325727736     
   62.626038832905721     
   19.316666527059635     
  -18.107151616625046     
  -67.084223034480956     
   63.150598566210157     
   19.270980358352208     
  -18.441388658074342     
  -66.610593545234366     
   63.687162416657308     
   19.224461565609278     
  -18.773247491505195     
  -66.132939827109453     
   64.236101386985865     
   19.177116119695679     
  -19.102707763739744     
  -65.651169066707041     
   64.797800627840687     
   19.128950042945299     
  -19.429748650311499     
  -65.165185561998243     
   65.372658741371396     
   19.079969410357549     
  -19.754348840770096     
  -64.674890621437953     
   65.961090286393173     
   19.030180350831277     
  -20.076486523434411     
  -64.180182444290011     
   66.563523553816026     
   18.979589048437468     
  -20.396139369589232     
  -63.680956017636383     
   67.180406086149006     
   18.928201743732231     
  -20.713284517063293     
  -63.177102971990280     
   67.812199255376839     
   18.876024735111610     
  -21.027898553187214     
  -62.668511477574938     
   68.459385309249441     
   18.823064380209804     
  -21.339957497100531     
  -62.155066087755579     
   69.122463431292942     
   18.769327097342494     
  -21.649436781349980     
  -61.636647612020866     
   69.801954034957774     
   18.714819366997077     
  -21.956311232771924     
  -61.113132956758697     
   70.498396982678543     
   18.659547733371621     
  -22.260555052612286     
  -60.584394979388620     
   71.212355520225174     
   18.603518805964523     
  -22.562141795843232     
  -60.050302312986915     
   71.944414852743080     
   18.546739261216942     
  -22.861044349629669     
  -59.510719201591357     
   72.695184537820722     
   18.489215844210115     
  -23.157234910927549     
  -58.965505317557685     
   73.465300124775155     
   18.430955370419877     
  -23.450684963137991     
  -58.414515566621887     
   74.255423015300138     
   18.371964727530724     
  -23.741365251789571     
  -57.857599894007123     
   75.066244138391099     
   18.312250877311978     
  -24.029245759182007     
  -57.294603062969202     
   75.898481970596904     
   18.251820857558659     
  -24.314295677959912     
  -56.725364448189708     
   76.752889081034184     
   18.190681784099851     
  -24.596483383530583     
  -56.149717780081971     
   77.630247810959560     
   18.128840852877520     
  -24.875776405284544     
  -55.567490921499754     
   78.531378050682832     
   18.066305342098833     
  -25.152141396553588     
  -54.978505586119653     
   79.457134013268714     
   18.003082614465253     
  -25.425544103221444     
  -54.382577081020116     
   80.408410680546481     
   17.939180119481861     
  -25.695949330926279     
  -53.779514000916038     
   81.386140968244092     
   17.874605395850491     
  -25.963320910787708     
  -53.169117943654186     
   82.391304881095436     
   17.809366073950514     
  -26.227621663539455     
  -52.551183157045983     
   83.424922737422435     
   17.743469878411350     
  -26.488813362023365     
  -51.925496236515301     
   84.488068713912796     
   17.676924630780888     
  -26.746856691917550     
  -51.291835721160972     
   85.581862306751489     
   17.609738252294434     
  -27.001711210605109     
  -50.649971753860321     
   86.707481557916282     
   17.541918766748861     
  -27.253335304095192     
  -49.999665642175962     
   87.866157345126183     
   17.473474303487066     
  -27.501686141855856     
  -49.340669462087504     
   89.059185145678072     
   17.404413100498058     
  -27.746719629444808     
  -48.672725573494930     
   90.287919857651431     
   17.334743507638358     
  -27.988390358814957     
  -47.995566174562526     
   91.553788717341959     
   17.264473989980679     
  -28.226651556149314     
  -47.308912759182476     
   92.858286654078611     
   17.193613131296289     
  -28.461455027070468     
  -46.612475609276871     
   94.202989111888385     
   17.122169637677761     
  -28.692751099071000     
  -45.905953190937723     
   95.589549081621684     
   17.050152341309346     
  -28.920488560980402     
  -45.189031572825577     
   97.019707929748364     
   16.977570204392499     
  -29.144614599320853     
  -44.461383763352444     
   98.495299305577760     
   16.904432323234730     
  -29.365074731275630     
  -43.722669018560630     
   100.01825125518006     
   16.830747932510349     
  -29.581812734157406     
  -42.972532134146761     
   101.59060042626467     
   16.756526409702250     
  -29.794770571070142     
  -42.210602630949793     
   103.21449003928126     
   16.681777279734536     
  -30.003888312536660     
  -41.436493955655166     
   104.89218428034529     
   16.606510219806353     
  -30.209104053859676     
  -40.649802573552591     
   106.62607192099325     
   16.530735064437991     
  -30.410353827878922     
  -39.850107034145125     
   108.41867710254452     
   16.454461810741162     
  -30.607571512853973     
  -39.036966955876061     
   110.27266692171794     
   16.377700623925971     
  -30.800688735128574     
  -38.209921953963153     
   112.19086409479883     
   16.300461843058191     
  -30.989634766196609     
  -37.368490473252180     
   114.17625256974395     
   16.222755987081186     
  -31.174336413827191     
  -36.512168578979086     
   116.23199715961368     
   16.144593761117957     
  -31.354717906775338     
  -35.640428600282000     
   118.36144661713857     
   16.065986063069868     
  -31.530700772652683     
  -34.752717750653439     
   120.56815662017515     
   15.986943990529744     
  -31.702203708469320     
  -33.848456576002143     
   122.85589703863877     
   15.907478848028360     
  -31.869142443279859     
  -32.927037348212330     
   125.22867384156041     
   15.827602154634764     
  -32.031429592386388     
  -31.987822294400651     
   127.69074211108337     
   15.747325651932302     
  -32.188974502443813     
  -31.030141728567500     
   130.24662974845279     
   15.666661312393980     
  -32.341683086778865     
  -30.053292005454125     
   132.90115293331772     
   15.585621348182512     
  -32.489457650188633     
  -29.056533358454221     
   135.65944539242955     
   15.504218220402386     
  -32.632196702379794     
  -28.039087518011023     
   138.52697612241761     
   15.422464648833449     
  -32.769794759167560     
  -27.000135197092867     
   141.50958357563556     
   15.340373622177793     
  -32.902142130460980     
  -25.938813320275621     
   144.61349921829290     
   15.257958408854313     
  -33.029124693952014     
  -24.854212076138399     
   147.84538548728921     
   15.175232568378107     
  -33.150623653354820     
  -23.745371684983752     
   151.21236697878618     
   15.092209963364924     
  -33.266515279898883     
  -22.611278932642882     
   154.72207328783901     
   15.008904772204241     
  -33.376670635687951     
  -21.450863382984060     
   158.38268062356545     
   14.925331502448264     
  -33.480955277341181     
  -20.262993278307349     
   162.20295861501606     
   14.841505004968148     
  -33.579228938258687     
  -19.046471088694698     
   166.19232600514238     
   14.757440488933293     
  -33.671345187589559     
  -17.800028643656155     
   170.36090369873412     
   14.673153537674414     
  -33.757151063863489     
  -16.522321865915622     
   174.71958489474576     
   14.588660125496610     
  -33.836486680976293     
  -15.211924979205056     
   179.28009967766212     
   14.503976635514604     
  -33.909184804003367     
  -13.867324231622559     
   184.05510070949200     
   14.419119878589099     
  -33.975070392023170     
  -12.486910976301399     
   189.05824290916999     
   14.334107113450482     
  -34.033960104850131     
  -11.068974154482591     
   194.30428968808920     
   14.248956068104420     
  -34.085661770190896     
  -9.6116919818219522     
   199.80921208272449     
   14.163684962622993     
  -34.129973807373453     
  -8.1131228912014848     
   205.59031888008576     
   14.078312533435223     
  -34.166684603350461     
  -6.5711954996008739     
   211.66638359177446     
   13.992858059242216     
  -34.195571836156120     
  -4.9836976226625289     
   218.05780413671835     
   13.907341388694876     
  -34.216401740441867     
  -3.3482640916371764     
   224.78676509221427     
   13.821782969986401     
  -34.228928309054574     
  -1.6623633534455304     
   231.87743666605223     
   13.736203882527755     
  -34.232892423884316     
   7.6717421549824208E-002
   239.35618284037855     
   13.650625870892284     
  -34.228020908348306     
   1.8718887928527048     
   247.25181199709695     
   13.565071381235933     
  -34.214025492909094     
   3.7262773828308924     
   255.59584408159589     
   13.479563600422365     
  -34.190601683918409     
   5.6432462134429056     
   264.42283091889453     
   13.394126498108138     
  -34.157427524771471     
   7.6264174453345728     
   273.77070168946415     
   13.308784872072454     
  -34.114162236888120     
   9.6796977080056017     
   283.68117506365456     
   13.223564397109271     
  -34.060444726315644     
   11.807306520982966     
   294.20021080653203     
   13.138491677837530     
  -33.995891939758110     
   14.013808102032005     
   305.37854543139048     
   13.053594305828547     
  -33.920097051521111     
   16.304147192767385     
   317.27228785267306     
   12.968900921499198     
  -33.832627460160040     
   18.683689351662384     
   329.94362166311771     
   12.884441281276333     
  -33.733022570495542     
   21.158266514135825     
   343.46160288319811     
   12.800246330603354     
  -33.620791332870802     
   23.734228535759755     
   357.90308776401491     
   12.716348283435270     
  -33.495409507296429     
   26.418501693989928     
   373.35381201294894     
   12.632780708955931     
  -33.356316614851238     
   29.218655284086985     
   389.90963817180057     
   12.549578626352423     
  -33.202912532715075     
   32.142977570375557     
   407.67802542288592     
   12.466778608599599     
  -33.034553681886528     
   35.200562761047138     
   426.77973597120138     
   12.384418896345512     
  -32.850548748031827     
   38.401410780831220     
   447.35085950562126     
   12.302539523149994     
  -32.650153865511946     
   41.756542227123305     
   469.54518409042106     
   12.221182453518633     
  -32.432567182174623     
   45.278131107801549     
   493.53702543129418     
   12.140391735398644     
  -32.196922707408788     
   48.979658798536178     
   519.52457286695835     
   12.060213669069062     
  -31.942283327674843     
   52.876093095038456     
   547.73391052038710     
   11.980696994674073     
  -31.667632851377402     
   56.984097423941265     
   578.42382071768782     
   11.901893101026726     
  -31.371866917619229     
   61.322276079324027     
   611.89160220807560     
   11.823856258764460     
  -31.053782569681218     
   65.911463095884500     
   648.48010202757314     
   11.746643881486198     
  -30.712066252288768     
   70.775063861091411     
   688.58630421211490     
   11.670316819165613     
  -30.345279939779342     
   75.939461142682163     
   732.67184025740175     
   11.594939688945809     
  -29.951845037061098     
   81.434499944612796     
   781.27596281563240     
   11.520581249414731     
  -29.530023613035247     
   87.294069665729921     
   835.03162639857521     
   11.447314825686714     
  -29.077896421711614     
   93.556806863719373     
   894.68558783821720     
   11.375218794137645     
  -28.593337032621061     
   100.26694877250586     
   961.12367319811710     
   11.304377137543312     
  -28.073981219886054     
   107.47537632149191     
   1035.4028196410206     
   11.234880083764665     
  -27.517190535410339     
   115.24089746879940     
   1118.7919973397354     
   11.166824844160276     
  -26.920008698116209     
   123.63183744884761     
   1212.8249668612259     
   11.100316471789149     
  -26.279109042743336     
   132.72802470030661     
   1319.3688939683479     
   11.035468864475638     
  -25.590730752479910     
   142.62329140506901     
   1440.7145118387498     
   10.972405944329966     
  -24.850600898357573     
   153.42865024385986     
   1579.6958630946588     
   10.911263053895958     
  -24.053838349705266     
   165.27636921706957     
   1739.8512150259162     
   10.852188620504535     
  -23.194834293338161     
   178.32525332976422     
   1925.6419885538846     
   10.795346155760573     
  -22.267102239403975     
   192.76756824391805     
   2142.7550865963799     
   10.740916678011814     
  -21.263087740310681     
   208.83823139339128     
   2398.5254655879658     
   10.689101674567647     
  -20.173924230863971     
   226.82717238530063     
   2702.5416197019126     
   10.640126761030702     
  -18.989115713568030     
   247.09623453306546     
   3067.5104560450022     
   10.594246253063490     
  -17.696118719851889     
   270.10256295340247     
   3510.5886975232847     
   10.551748950230717     
  -16.279782367006280     
   296.43197818482770     
   4055.2086238007132     
   10.512965556811604     
  -14.721587314385912     
   326.84604286333240     
   4734.6335955076474     
   10.478278354943464     
  -12.998582720153440     
   362.35579482964062     
   5594.9425879177170     
   10.448134042838703     
  -11.081898572481823     
   404.31786423902258     
   6710.1583292005034     
   10.423061129282885     
  -8.9344937826141475     
   454.64405170802752     
   8169.7480256882191     
   10.403694072462427     
  -6.5080907485924113     
   515.91716190068792     
   10201.897744394379     
   10.390807732505081     
  -3.7372193563815093     
   592.43139498364746     
   12853.570661085270     
   10.385368217374355     
 -0.53405793156799608     
   688.83317494178493     
   17455.914008540054     
   10.388611028545204     
   3.2374063308011491     
   819.75253000583837     
   21718.952126506119     
   10.402167356311720     
   7.7433993332022251     
   982.64467095463078     
   39316.657090577610     
   10.428281706605233     
   13.393810008423857     
   1277.5195991339697     
   30042.656419007159     
   10.470220145627426     
   20.344707811949931     
   1502.8395222765184     
   170113.43297946209     
   10.533132684561835     
   31.048532291697757     
   2778.6902696225134     
  -120633.17391137441     
   10.626235936133853     
   42.680111628971858     
   1873.9414652872247     
   1651092.6158493217     
   10.770446671486978     
   83.007805502584404     
   14257.136084157424     
   1296747.4578971989     
   11.087334964799057     
   178.60750075894146     
   23982.742018386209     
   1296747.4578971989     
  -975.63633023495254     
   177873.15325588122     
  -94493986923.215118     
   24680385683008748.     
  -975.52827068293686     
   62926.336458477221     
  -20452829874.188889     
   30418707023004960.     
  -975.52326863644316     
   60201.726966206574     
  -13026164292.303226     
  -284588087905053.06     
  -975.51807161756005     
   57902.358692204500     
  -13101300493.902847     
   5870023181772215.0     
  -975.51267476752321     
   55568.204445044976     
  -11425386470.906073     
   3440537940333897.5     
  -975.50707333630044     
   53325.880801722044     
  -10363158654.651712     
   3213935211428099.5     
  -975.50126270905400     
   51138.698983560345     
  -9290138606.2817707     
   2596019174006589.0     
  -975.49523843488657     
   49015.445566185386     
  -8352883069.6703644     
   2182491733056156.8     
  -975.48899625800289     
   46952.259358390082     
  -7500799627.2917204     
   1813225870414572.2     
  -975.48253215142336     
   44948.812482611298     
  -6735272075.6692219     
   1511031020315623.8     
  -975.47584235339002     
   43003.805669613866     
  -6045410907.9364109     
   1257675228808027.0     
  -975.46892340660861     
   41116.222338829954     
  -5424490082.3471785     
   1046797363682758.6     
  -975.46177220047264     
   39284.979470987004     
  -4865621443.8158197     
   870967809940169.62     
  -975.45438601642024     
   37509.024802860164     
  -4362782826.4727993     
   724481506222875.88     
  -975.44676257657409     
   35787.309769515945     
  -3910475915.9256582     
   602452735771616.25     
  -975.43890009581958     
   34118.797034477415     
  -3503743955.1647286     
   500829196255445.31     
  -975.43079733747459     
   32502.458394541998     
  -3138103401.3567743     
   416220191186489.38     
  -975.42245367270630     
   30937.275363829474     
  -2809503624.6198206     
   345796427841477.88     
  -975.41386914384873     
   29422.239010030047     
  -2514284816.6368208     
   287195916329642.44     
  -975.40504453177539     
   27956.349998918060     
  -2249141197.3948793     
   238447568981409.22     
  -975.39598142747525     
   26538.618584653712     
  -2011087342.2651596     
   197906800665995.34     
  -975.38668230797998     
   25168.064608804791     
  -1797427728.9276986     
   164201802154566.25     
  -975.37715061678409     
   23843.717502833042     
  -1605729085.5813589     
   136188505282896.55     
  -975.36739084888995     
   22564.616287129629     
  -1433795399.7224977     
   112913062872257.84     
  -975.35740864060813     
   21329.809569685247     
  -1279645194.0673809     
   93580361998124.453     
  -975.34721086422451     
   20138.355547848056     
  -1141491010.3442814     
   77527810674322.266     
  -975.33680572764183     
   18989.322006415103     
  -1017720768.2467861     
   64203364859012.023     
  -975.32620287908117     
   17881.786319493942     
  -906880923.11808014     
   53147218819411.969     
  -975.31541351691783     
   16814.835448653557     
  -807661187.94278634     
   43976486526808.750     
  -975.30445050470234     
   15787.565943196958     
  -718880715.98201311     
   36372426000014.805     
  -975.29332849139632     
   14799.083940888167     
  -639475580.74319232     
   30069760525920.742     
  -975.28206403682441     
   13848.505167544481     
  -568487458.20856833     
   24847779298878.777     
  -975.27067574231853     
   12934.954935795493     
  -505053369.98145401     
   20522899556412.816     
  -975.25918438649103     
   12057.568146877622     
  -448396413.57438207     
   16942467385155.209     
  -975.24761306603932     
   11215.489289318333     
  -397817373.88729930     
   13979586380535.902     
  -975.23598734144230     
   10407.872439010713     
  -352687133.87765098     
   11528803292816.494     
  -975.22433538735845     
   9633.8812597862616     
  -312439815.38189209     
   9502513197993.6699     
  -975.21268814748601     
   8892.6890029817496     
  -276566575.39960253     
   7827962170699.9951     
  -975.20107949358555     
   8183.4785072979867     
  -244609999.45716932     
   6444750268242.1074     
  -975.18954638830155     
   7505.4421990955325     
  -216159033.57699260     
   5302750706120.2256     
  -975.17812905134667     
   6857.7820924378366     
  -190844406.60712177     
   4360377632562.7285     
  -975.16687112853720     
   6239.7097889361676     
  -168334493.16981599     
   3583143196489.0059     
  -975.15581986307905     
   5650.4464783266030     
  -148331578.30915532     
   2942456763732.7129     
  -975.14502626841238     
   5089.2229379723321     
  -130568484.39359608     
   2414625810330.3408     
  -975.13454530182048     
   4555.2795334077500     
  -114805524.86308689     
   1980024289581.7563     
  -975.12443603789370     
   4047.8662187271884     
  -100827756.47268341     
   1622401519730.2200     
  -975.11476184082414     
   3566.2425362289468     
  -88442498.223677039     
   1328307223079.5103     
  -975.10559053437032     
   3109.6776173335975     
  -77477093.733082861     
   1086613734607.0801     
  -975.09699456819089     
   2677.4501825856760     
  -67776893.201973140     
   888119109433.73364     
  -975.08905117909580     
   2268.8485419996828     
  -59203432.980364323     
   725217284134.13354     
  -975.08184254559319     
   1883.1705957850572     
  -51632795.184338868     
   591624334747.48193     
  -975.07545593393775     
   1519.7238346253080     
  -44954128.772406384     
   482151175937.92346     
  -975.06998383369307     
   1177.8253403358947     
  -39068317.220824316     
   392514988471.67737     
  -975.06552408061782     
   856.80178648495780     
  -33886778.260114156     
   319182788575.50354     
  -975.06217996446685     
   555.98943919313592     
  -29330383.040637329     
   259241728646.13528     
  -975.06006031906668     
   274.73415795031735     
  -25328483.045965783     
   210291594874.63901     
  -975.05927959177723     
   12.391396485276772     
  -21818034.289845526     
   170355742082.55417     
  -975.05995788918915     
  -231.67379618978771     
  -18742809.267258432     
   137807326894.71506     
  -975.06222099562694     
  -458.08677467747657     
  -16052688.161484092     
   111308248409.12827     
  -975.06620036073457     
  -667.46329587560319     
  -13703021.408148313     
   89758613184.496674     
  -975.07203305210760     
  -860.40951765487546     
  -11654056.798123285     
   72254949402.866608     
  -975.07986166861224     
  -1037.5219973607036     
  -9870424.5133935846     
   58055648746.927422     
  -975.08983420968264     
  -1199.3876900751904     
  -8320674.6525368951     
   46552420032.329781     
  -975.10210389553311     
  -1346.5839468733730     
  -6976861.8126205551     
   37246704544.105080     
  -975.11682893284103     
  -1479.6785127856551     
  -5814172.2397535564     
   29730211113.565693     
  -975.13417222006706     
  -1599.2295246452629     
  -4810589.1914859340     
   23668852757.309139     
  -975.15430098616855     
  -1705.7855086937407     
  -3946592.7936234414     
   18789502450.984627     
  -975.17738635604223     
  -1799.8853780138461     
  -3204890.8722448125     
   14869075877.159161     
  -975.20360283559262     
  -1882.0584296897373     
  -2570177.7140342793     
   11725540038.637869     
  -975.23312770887560     
  -1952.8243417926244     
  -2028917.9072892729     
   9210510921.9079742     
  -975.26614033930366     
  -2012.6931700550942     
  -1569152.7601668201     
   7203163958.9332600     
  -975.30282136642813     
  -2062.1653442829379     
  -1180327.0045351558     
   5605227439.5015249     
  -975.34335178933384     
  -2101.7316644679936     
  -853133.73329789483     
   4336869175.1739130     
  -975.38791192719543     
  -2131.8732966144862     
  -579375.71648640768     
   3333319473.4483790     
  -975.43668024705437     
  -2153.0617681887870     
  -351841.42183726362     
   2542100433.0436659     
  -975.48983204838225     
  -2165.7589632574127     
  -164194.24738183434     
   1920754884.3070753     
  -975.54753799350863     
  -2170.4171172155629     
  -10873.590592430450     
   1434985799.7525184     
  -975.60996247250057     
  -2167.4788111076687     
   112993.44048587586     
   1057133858.6982377     
  -975.67726179060946     
  -2157.3769655768965     
   211670.79730230168     
   764932343.76419020     
  -975.74958216592870     
  -2140.5348342729244     
   288883.71249966021     
   540490043.12425435     
  -975.82705752445838     
  -2117.3659968636307     
   347881.26873841649     
   369461183.86796129     
  -975.90980707934386     
  -2088.2743514979056     
   391492.11786639271     
   240368589.64734876     
  -975.99793268064445     
  -2053.6541067222697     
   422174.05957899673     
   144052526.38216916     
  -976.09151592161641     
  -2013.8897728645193     
   442058.13513354695     
   73222286.692247719     
  -976.19061498714609     
  -1969.3561527867000     
   452987.80924887420     
   22091878.636450641     
  -976.29526122966490     
  -1920.4183320287480     
   456553.76520060108     
  -13915612.780793956     
  -976.40545545761108     
  -1867.4316682763488     
   454124.77892411023     
  -38407595.384251349     
  -976.52116392128460     
  -1810.7417801640308     
   446875.09214307624     
  -54215807.664667182     
  -976.64231398076754     
  -1750.6845352091311     
   435808.66427120159     
  -63553000.471687943     
  -976.76878944046246     
  -1687.5860375133630     
   421780.62460523611     
  -68139038.006874591     
  -976.90042553472847     
  -1621.7626126375665     
   405516.28912328463     
  -69303345.981664300     
  -977.03700354907335     
  -1553.5207994825739     
   387627.78897007601     
  -68064176.952126563     
  -977.17824506138459     
  -1483.1573108528232     
   368629.35851426283     
  -65202331.290967137     
  -977.32380578774837     
  -1410.9591114174154     
   348948.60825634567     
  -61286409.686880708     
  -977.47326901750000     
  -1337.2030351981152     
   328944.36595239333     
  -56804961.009295888     
  -977.62613862226704     
  -1262.1571871499418     
   308893.94049570471     
  -51899840.725816935     
  -977.78183162387654     
  -1186.0754099495330     
   289084.01913362322     
  -47388998.483651318     
  -977.93967030608758     
  -1109.2186831942413     
   269523.80265099835     
  -41477783.386057019     
  -978.09887385514253     
  -1031.7719021922574     
   251010.19456669729     
  -40768965.433939114     
  -978.25854951405927     
  -954.16703627959419     
   231332.02867029610     
  -23758271.665161848     
  -978.41768323537178     
  -875.82775268708485     
   218931.24387300166     
  -62144767.562016919     
  -978.57512981659420     
  -800.04565055315459     
   183854.57888330478     
  -13708987.026959334     
  -979.64035574725267     
  -137.81626289211815     
   81037.176181109797     
  -4205338.8948826315     
  -979.54412247358357     
   188.51951373438141     
   49497.134469490062     
  -2316067.1252075103     
  -978.79965514764467     
   392.57892748419090     
   32126.631030433724     
  -1221245.2689312308     
  -977.63649834232103     
   530.31373384389894     
   22967.291513449491     
  -779191.33928957523     
  -976.17934330042863     
   630.54035379946686     
   17123.356468777682     
  -508308.48212259507     
  -974.50391375803326     
   706.62635210355666     
   13311.042852858214     
  -354284.82359619520     
  -972.65968956031270     
   766.53872592541904     
   10653.906675886752     
  -254356.36351799071     
  -970.68073014695483     
   815.03907748889048     
   8746.2339495018223     
  -188498.08029719643     
  -968.59141377355286     
   855.23590823082714     
   7332.4983472728472     
  -142867.86787110238     
  -966.40972819874082     
   889.21962744460825     
   6260.9893382395803     
  -110442.81328634030     
  -964.14927361572290     
   918.45377138668721     
   5432.6682385920285     
  -86768.743812974761     
  -961.82054077238706     
   943.99019863315414     
   4781.9026599947174     
  -69126.347403313805     
  -959.43175848335738     
   966.60359291931559     
   4263.4550544698632     
  -55735.639655853825     
  -956.98947377633829     
   986.87582494811761     
   3845.4377570509605     
  -45413.398832111627     
  -954.49895981234317     
   1005.2515125052703     
   3504.8372658101225     
  -37347.710365281331     
  -951.96450935614314     
   1022.0754292649719     
   3224.7294380705125     
  -30970.082641026023     
  -949.38965013153404     
   1037.6183874058052     
   2992.4538182628175     
  -25874.133145076554     
  -946.77730560998577     
   1052.0955165006492     
   2798.3978196747435     
  -21764.318313169297     
  -944.12991689983483     
   1065.6794246306511     
   2635.1654323259736     
  -18422.282057189648     
  -941.44953640246331     
   1078.5098340037084     
   2496.9983168970516     
  -15684.420600242069     
  -938.73790064704531     
   1090.7007427019391     
   2379.3651623952360     
  -13426.586701690381     
  -935.99648754844270     
   1102.3458200132586     
   2278.6657621325580     
  -11553.484822049199     
  -933.22656186059658     
   1113.5225209835080     
   2192.0146259671892     
  -9991.1958572943968     
  -930.42921157916078     
   1124.2952591910198     
   2117.0806570374812     
  -8681.8305775302106     
  -927.60537733067952     
   1134.7178781528785     
   2051.9669277060043     
  -7579.6534456590443     
  -924.75587627408424     
   1144.8355942893024     
   1995.1195268635615     
  -6648.2378766213460     
  -921.88142167003491     
   1154.6865374634335     
   1945.2577427889014     
  -5858.3540509032719     
  -918.98263900226596     
   1164.3029820389236     
   1901.3200874071272     
  -5186.3847168779967     
  -916.06007933388355     
   1173.7123377625178     
   1862.4222020305419     
  -4613.1246844556654     
  -913.11423043078776     
   1182.9379526848370     
   1827.8237668971246     
  -4122.8633907985077     
  -910.14552607027304     
   1191.9997678307450     
   1796.9022914661357     
  -3702.6773728944559     
  -907.15435386570846     
   1200.9148540873341     
   1769.1322111694271     
  -3341.8806819851820     
  -904.14106187105597     
   1209.6978548803938     
   1744.0681060545385     
  -3031.5945363914720     
  -901.10596417685679     
   1218.3613530131092     
   1721.3311470316025     
  -2764.4081492860528     
  -898.04934566853240     
   1226.9161760954682     
   1700.5980859119570     
  -2534.1096726194314     
  -894.97146608572041     
   1235.3716519686664     
   1681.5922633673113     
  -2335.4713735192922     
  -891.87256349589290     
   1243.7358231972494     
   1664.0762280659164     
  -2164.0771654395830     
  -888.75285727518008     
   1252.0156278907270     
   1647.8456493251197     
  -2016.1834411339423     
  -885.61255067301124     
   1260.2170526978314     
   1632.7242735166151     
  -1888.6060233179794     
  -882.45183302402631     
   1268.3452627024772     
   1618.5597283417303     
  -1778.6281655572550     
  -879.27088166003307     
   1276.4047120660816     
   1605.2200171000509     
  -1683.9249708552400     
  -876.06986356608866     
   1284.3992385583783     
   1592.5905798186366     
  -1602.5014514971176     
  -872.84893681765402     
   1292.3321445552560     
   1580.5718189324082     
  -1532.6410688853671     
  -869.60825182991425     
   1300.2062666298764     
   1569.0770109157679     
  -1472.8633493767561     
  -866.34795244551117     
   1308.0240354966545     
   1558.0305357954421     
  -1421.8883363449161     
  -863.06817688292608     
   1315.7875277693252     
   1547.3663732728555     
  -1378.6070221195575     
  -859.76905856440453     
   1323.4985107540247     
   1537.0268206069586     
  -1342.0565334827631     
  -856.45072683952401     
   1331.1584812970566     
   1526.9613966058380     
  -1311.3992520244426     
  -853.11330761816589     
   1338.7686995441104     
   1517.1259022156546     
  -1285.9050941845442     
  -849.75692392468386     
   1346.3302183346727     
   1507.4816140092705     
  -1264.9367751267835     
  -846.38169638339673     
   1353.8439088401856     
   1497.9945881958197     
  -1247.9368980294555     
  -842.98774364413407     
   1361.3104829643266     
   1488.6350614605988     
  -1234.4174273405304     
  -839.57518275536142     
   1368.7305129448669     
   1479.3769307555449     
  -1223.9502342026287     
  -836.14412949140444     
   1376.1044485317534     
   1470.1973039990251     
  -1216.1594602819594     
  -832.69469863941663     
   1383.4326320618682     
   1461.0761080469103     
  -1210.7145482775773     
  -829.22700425100152     
   1390.7153117043224     
   1451.9957489348285     
  -1207.3245912280061     
  -825.74115986275660     
   1397.9526531129111     
   1442.9408145006187     
  -1205.7332490785700     
  -822.23727868946571     
   1405.1447496869939     
   1433.8978151325293     
  -1205.7144486360801     
  -818.71547379319190     
   1412.2916316167448     
   1424.8549567677587     
  -1207.0686210704469     
  -815.17585823111745     
   1419.3932738639385     
   1415.8019421097304     
  -1209.6195336061544     
  -811.61854518462462     
   1426.4496032082320     
   1406.7297956076841     
  -1213.2113461754204     
  -808.04364807180878     
   1433.4605044735297     
   1397.6307105113685     
  -1217.7062975173374     
  -804.45128064534515     
   1440.4258260330080     
   1388.4979132799886     
  -1222.9824756876712     
  -800.84155707740581     
   1447.3453846779887     
   1379.3255447123308     
  -1228.9319677840683     
  -797.21459203311838     
   1454.2189699271546     
   1370.1085549539503     
  -1235.4592855608860     
  -793.57050073388336     
   1461.0463478403201     
   1360.8426103122438     
  -1242.4798216703937     
  -789.90939901171532     
   1467.8272643952248     
   1351.5240116497157     
  -1249.9187561670751     
  -786.23140335563505     
   1474.5614484767952     
   1342.1496209784627     
  -1257.7097530377603     
  -782.53663095102684     
   1481.2486145238181     
   1332.7167978306795     
  -1265.7941984946763     
  -778.82519971276520     
   1487.8884648717496     
   1323.2233413419694     
  -1274.1201860103718     
  -775.09722831283034     
   1494.4806918249719     
   1313.6674399468916     
  -1282.6418402014258     
  -771.35283620304699     
   1501.0249794902027     
   1304.0476261453809     
  -1291.3186383262871     
  -767.59214363351180     
   1507.5210053964609     
   1294.3627363579340     
  -1300.1148094299185     
  -763.81527166721230     
   1513.9684419255739     
   1284.6118752872094     
  -1308.9988318358326     
  -760.02234219128457     
   1520.3669575739129     
   1274.7943840484406     
  -1317.9429371968342     
  -756.21347792530787     
   1526.7162180640826     
   1264.9098120194644     
  -1326.9227591795004     
  -752.38880242699065     
   1533.0158873224455     
   1254.9578913256182     
  -1335.9168772630471     
  -748.54844009556496     
   1539.2656283376248     
   1244.9385147461453     
  -1344.9066281734974     
  -744.69251617316979     
   1545.4651039120772     
   1234.8517150348441     
  -1353.8756428789600     
  -740.82115674447755     
   1551.6139773189475     
   1224.6976477132519     
  -1362.8097889265657     
  -736.93448873478496     
   1557.7119128739714     
   1214.4765742963027     
  -1371.6967266054542     
  -733.03263990677203     
   1563.7585764318289     
   1204.1888488467619     
  -1380.5259376154015     
  -729.11573885610494     
   1569.7536358147324     
   1193.8349043146463     
  -1389.2883142916605     
  -725.18391500604605     
   1575.6967611804128     
   1183.4152419574589     
  -1397.9761784479012     
  -721.23729860121057     
   1581.5876253368542     
   1172.9304206190996     
  -1406.5830272317260     
  -717.27602070059936     
   1587.4259040081890     
   1162.3810479148615     
  -1415.1034492426320     
  -713.30021317002081     
   1593.2112760580901     
   1151.7677720455417     
  -1423.5330111965127     
  -709.31000867400360     
   1598.9434236743580     
   1141.0912744615680     
  -1431.8681039345834     
  -705.30554066729144     
   1604.6220325197169     
   1130.3522636820585     
  -1440.1059368499759     
  -701.28694338599939     
   1610.2467918518114     
   1119.5514691556837     
  -1448.2443503757609     
  -697.25435183850561     
   1615.8173946160202     
   1108.6896365278656     
  -1456.2818440100486     
  -693.20790179614107     
   1621.3335375140844     
   1097.7675226977901     
  -1464.2174232932043     
  -689.14772978373628     
   1626.7949210508864     
   1086.7858920230913     
  -1472.0505782858013     
  -685.07397307007420     
   1632.2012495626591     
   1075.7455126859477     
  -1479.7812658286589     
  -680.98676965829554     
   1637.5522312273545     
   1064.6471531922327     
  -1487.4097606711516     
  -676.88625827629721     
   1642.8475780603030     
   1053.4915799871992     
  -1494.9367242974845     
  -672.77257836715785     
   1648.0870058966586     
   1042.2795545549679     
  -1502.3630951481196     
  -668.64587007962359     
   1653.2702343613994     
   1031.0118313413570     
  -1509.6900604639573     
  -664.50627425868140     
   1658.3969868294726     
   1019.6891558878774     
  -1516.9190705556489     
  -660.35393243624389     
   1663.4669903763390     
   1008.3122628587100     
  -1524.0517444341990     
  -656.18898682196868     
   1668.4799757204244     
   996.88187477545353     
  -1531.0898908302065     
  -652.01158029422982     
   1673.4356771588486     
   985.39870059422697     
  -1538.0354899297331     
  -647.82185639125851     
   1678.3338324963836     
   973.86343441975396     
  -1544.8906064396156     
  -643.61995930246815     
   1683.1741829696116     
   962.27675487145689     
  -1551.6574942021166     
  -639.40603385997451     
   1687.9564731659525     
   950.63932366494100     
  -1558.3384245234342     
  -635.18022553032461     
   1692.6804509388173     
   938.95178548101512     
  -1564.9358098966318     
  -630.94268040644033     
   1697.3458673197870     
   927.21476690679037     
  -1571.4521281631264     
  -626.69354519978720     
   1701.9524764269179     
   915.42887594556692     
  -1577.8898693141614     
  -622.43296723277444     
   1706.5000353715961     
   903.59470192571075     
  -1584.2516567751986     
  -618.16109443139055     
   1710.9883041626601     
   891.71281449989669     
  -1590.5400410231764     
  -613.87807531808141     
   1715.4170456093905     
   879.78376419222286     
  -1596.7577466021908     
  -609.58405900487162     
   1719.7860252226026     
   867.80808109270674     
  -1602.9073552725536     
  -605.27919518673571     
   1724.0950111151549     
   855.78627592816258     
  -1608.9916304541916     
  -600.96363413521749     
   1728.3437739017245     
   843.71883869975613     
  -1615.0132159196332     
  -596.63752669230280     
   1732.5320865974250     
   831.60623958035887     
  -1620.9748515930855     
  -592.30102426454391     
   1736.6597245168593     
   819.44892819341067     
  -1626.8792237025295     
  -587.95427881743842     
   1740.7264651723819     
   807.24733401564174     
  -1632.7290509693953     
  -583.59744287006129     
   1744.7320881727544     
   795.00186613337132     
  -1638.5270194930158     
  -579.23066948995074     
   1748.6763751218059     
   782.71291348717364     
  -1644.2758406087692     
  -574.85411228824694     
   1752.5591095172304     
   770.38084468260786     
  -1649.9781791574592     
  -570.46792541508364     
   1756.3800766497841     
   758.00600833892690     
  -1655.6367079268043     
  -566.07226355523062     
   1760.1390635032051     
   745.58873302947586     
  -1661.2540925839412     
  -561.66728192398637     
   1763.8358586541167     
   733.12932733509626     
  -1666.8329538475389     
  -557.25313626332013     
   1767.4702521729075     
   720.62808018123974     
  -1672.3759247280425     
  -552.82998283826055     
   1771.0420355252249     
   708.08526074577935     
  -1677.8855976371217     
  -548.39797843353028     
   1774.5510014739982     
   695.50111876350093     
  -1683.3645695707430     
  -543.95728035042441     
   1777.9969439821361     
   682.87588449172040     
  -1688.8153870272374     
  -539.50804640393142     
   1781.3796581160882     
   670.20976908901616     
  -1694.2405974595870     
  -535.05043492009372     
   1784.6989399503309     
   657.50296460806919     
  -1699.6427367926669     
  -530.58460473360685     
   1787.9545864720562     
   644.75564408212415     
  -1705.0242769698896     
  -526.11071518565552     
   1791.1463954872738     
   631.96796200485005     
  -1710.3877318335078     
  -521.62892612198311     
   1794.2741655273262     
   619.14005401609870     
  -1715.7355334400775     
  -517.13939789119490     
   1797.3376957561545     
   606.27203751529805     
  -1721.0701371553439     
  -512.64229134329094     
   1800.3367858786594     
   593.36401148663299     
  -1726.3939577903768     
  -508.13776782842808     
   1803.2712360493840     
   580.41605680320515     
  -1731.7093926328409     
  -503.62598919590886     
   1806.1408467822882     
   567.42823635845889     
  -1737.0188304328765     
  -499.10711779339522     
   1808.9454188610098     
   554.40059513021254     
  -1742.3246190848529     
  -494.58131646634530     
   1811.6847532500531     
   541.33316048707616     
  -1747.6291205293689     
  -490.04874855767213     
   1814.3586510064786     
   528.22594208310579     
  -1752.9346493646115     
  -485.50957790762180     
   1816.9669131922185     
   515.07893221287122     
  -1758.2435158207529     
  -480.96396885386986     
   1819.5093407873612     
   501.89210584421562     
  -1763.5580314757801     
  -476.41208623183417     
   1821.9857346034921     
   488.66542060814720     
  -1768.8804495554321     
  -471.85409537520366     
   1824.3958951981035     
   475.39881723648148     
  -1774.2130661711356     
  -467.29016211667982     
   1826.7396227892953     
   462.09221924019795     
  -1779.5581078999460     
  -462.72045278893177     
   1829.0167171709732     
   448.74553343094834     
  -1784.9178364818029     
  -458.14513422576158     
   1831.2269776286939     
   435.35864965733481     
  -1790.2944680052299     
  -453.56437376348055     
   1833.3702028557054     
   421.93144114729557     
  -1795.6902350345656     
  -448.97833924249403     
   1835.4461908695350     
   408.46376438453632     
  -1801.1073316919335     
  -444.38719900909484     
   1837.4547389289885     
   394.95545939684678     
  -1806.5479838916287     
  -439.79112191746339     
   1839.3956434512747     
   381.40634951765958     
  -1812.0143615629202     
  -435.19027733187511     
   1841.2686999295838     
   367.81624180593769     
  -1817.5086776261123     
  -430.58483512911295     
   1843.0737028509079     
   354.18492672374180     
  -1823.0330981438881     
  -425.97496570108581     
   1844.8104456139365     
   340.51217848766265     
  -1828.5898208409192     
  -421.36083995765136     
   1846.4787204472341     
   326.79775483135575     
  -1834.1810109455407     
  -416.74262932964388     
   1848.0783183274357     
   313.04139724926415     
  -1839.8088556116802     
  -412.12050577210584     
   1849.6090288976393     
   299.24283083217654     
  -1845.4755231671056     
  -407.49464176772409     
   1851.0706403857407     
   285.40176440842322     
  -1851.1831953008125     
  -402.86521033046961     
   1852.4629395228710     
   271.51789044366717     
  -1856.9340591008638     
  -398.23238500944183     
   1853.7857114614810     
   257.59088500041065     
  -1862.7302776116592     
  -393.59633989291746     
   1855.0387396937779     
   243.62040791832320     
  -1868.5740609976660     
  -388.95724961260322     
   1856.2218059697259     
   229.60610246084070     
  -1874.4675902809549     
  -384.31528934809472     
   1857.3346902147123     
   215.54759553373384     
  -1880.4130572243521     
  -379.67063483153987     
   1858.3771704475580     
   201.44449760455117     
  -1886.4126937833487     
  -375.02346235250928     
   1859.3490226975723     
   187.29640240117604     
  -1892.4686884600430     
  -370.37394876307360     
   1860.2500209216696     
   173.10288723772572     
  -1898.5832937193561     
  -365.72227148308815     
   1861.0799369211009     
   158.86351253483053     
  -1904.7587346480168     
  -361.06860850568728     
   1861.8385402575004     
   144.57782202497037     
  -1910.9972716621241     
  -356.41313840298824     
   1862.5255981687817     
   130.24534248750444     
  -1917.3011640156983     
  -351.75604033200642     
   1863.1408754843940     
   115.86558375738670     
  -1923.6727130413537     
  -347.09749404078309     
   1863.6841345398113     
   101.43803840957654     
  -1930.1141948005845     
  -342.43767987472779     
   1864.1551350907066     
   86.962181948572123     
  -1936.6279552747042     
  -337.77677878317564     
   1864.5536342262881     
   72.437472284011832     
  -1943.2163152294759     
  -333.11497232616307     
   1864.8793862817977     
   57.863349919790750     
  -1949.8816445630066     
  -328.45244268142227     
   1865.1321427505611     
   43.239237585568191     
  -1956.6263310344493     
  -323.78937265159738     
   1865.3116521947820     
   28.564540102809808     
  -1963.4527727936843     
  -319.12594567168435     
   1865.4176601558061     
   13.838644306857162     
  -1970.3634177059680     
  -314.46234581669631     
   1865.4499090632585     
 -0.93908132593760918     
  -1977.3607226630759     
  -309.79875780955774     
   1865.4081381430788     
  -15.769286745910692     
  -1984.4471751506535     
  -305.13536702922931     
   1865.2920833248152     
  -30.652640559540608     
  -1991.6253095133040     
  -300.47235951906623     
   1865.1014771474640     
  -45.589830380890405     
  -1998.8976676206119     
  -295.80992199541350     
   1864.8360486642919     
  -60.581562888044999     
  -2006.2668489884938     
  -291.14824185644034     
   1864.4955233464329     
  -75.628564255458713     
  -2013.7354733190716     
  -286.48750719121762     
   1864.0796229850309     
  -90.731580305351770     
  -2021.3062001842457     
  -281.82790678904132     
   1863.5880655922508     
  -105.89137680673363     
  -2028.9817423212764     
  -277.16963014900546     
   1863.0205653005485     
  -121.10873987414321     
  -2036.7648218706347     
  -272.51286748982864     
   1862.3768322607677     
  -136.38447603817298     
  -2044.6582527496996     
  -267.85780975993725     
   1861.6565725383380     
  -151.71941293379541     
  -2052.6648322288602     
  -263.20464864781025     
   1860.8594880080645     
  -167.11439917551186     
  -2060.7874622711656     
  -258.55357659258902     
   1859.9852762472694     
  -182.57030514254564     
  -2069.0290607207439     
  -253.90478679495706     
   1859.0336304266682     
  -198.08802309795124     
  -2077.3925962041212     
  -249.25847322829406     
   1858.0042391999996     
  -213.66846756948215     
  -2085.8811090895338     
  -244.61483065010870     
   1856.8967865913569     
  -229.31257588765368     
  -2094.4976755425141     
  -239.97405461375578     
   1855.7109518805021     
  -245.02130845422255     
  -2103.2454423789354     
  -235.33634148044240     
   1854.4464094861864     
  -260.79564927206457     
  -2112.1276036329714     
  -230.70188843152869     
   1853.1028288472580     
  -276.63660629931189     
  -2121.1474303281743     
  -226.07089348112851     
   1851.6798743014426     
  -292.54521202677319     
  -2130.3082403090493     
  -221.44355548901632     
   1850.1772049618030     
  -308.52252382909109     
  -2139.6134382117830     
  -216.82007417384571     
   1848.5944745906911     
  -324.56962461567946     
  -2149.0664676044712     
  -212.20065012668638     
   1846.9313314713452     
  -340.68762312271303     
  -2158.6709013402874     
  -207.58548482488547     
   1845.1874182763315     
  -356.87765488276483     
  -2168.4302840554560     
  -202.97478064626074     
   1843.3623719340917     
  -373.14088201318111     
  -2178.3483928378823     
  -198.36874088363183     
   1841.4558234916601     
  -389.47849495946491     
  -2188.4288893212392     
  -193.76756975969747     
   1839.4673979751879     
  -405.89171162937453     
  -2198.6757369533634     
  -189.17147244226567     
   1837.3967142469733     
  -422.38177965652443     
  -2209.0927563053983     
  -184.58065505984530     
   1835.2433848595099     
  -438.94997532881530     
  -2219.6840920667132     
  -179.99532471760637     
   1833.0070159061395     
  -455.59760601931532     
  -2230.4537464327095     
  -175.41568951371832     
   1830.6872068682972     
  -472.32600911756100     
  -2241.4060517495636     
  -170.84195855607422     
   1828.2835504592392     
  -489.13655450568240     
  -2252.5452071531213     
  -166.27434197941054     
   1825.7956324640766     
  -506.03064355933117     
  -2263.8757468576982     
  -161.71305096283123     
   1823.2230315760264     
  -523.00971166076351     
  -2275.4020875467559     
  -157.15829774774656     
   1820.5653192285811     
  -540.07522731736458     
  -2287.1289707075025     
  -152.61029565623610     
   1817.8220594237935     
  -557.22869459767048     
  -2299.0610461887095     
  -148.06925910984660     
   1814.9928085561889     
  -574.47165244408620     
  -2311.2032914637134     
  -143.53540364883543     
   1812.0771152322538     
  -591.80567713006371     
  -2323.5605973190136     
  -139.00894595187108     
   1809.0745200854037     
  -609.23238160995675     
  -2336.1381883878198     
  -134.49010385620193     
   1805.9845555863217     
  -626.75341802286493     
  -2348.9412257818826     
  -129.97909637830531     
   1802.8067458482237     
  -644.37047721622957     
  -2361.9751998719544     
  -125.47614373502995     
   1799.5406064271451     
  -662.08529121526885     
  -2375.2455493552152     
  -120.98146736524379     
   1796.1856441170182     
  -679.89963283543329     
  -2388.7580625753967     
  -116.49528995200129     
   1792.7413567391679     
  -697.81531830474842     
  -2402.5184754639909     
  -112.01783544524385     
   1789.2072329262292     
  -715.83420687072874     
  -2416.5328862887295     
  -107.54932908504766     
   1785.5827519002578     
  -733.95820351789382     
  -2430.8073650265678     
  -103.08999742543398     
   1781.8673832445738     
  -752.18925875559353     
  -2445.3483254742946     
  -98.640068358757446     
   1778.0605866696933     
  -770.52937119665035     
  -2460.1622316536873     
  -94.199771140688156     
   1774.1618117718667     
  -788.98058793405266     
  -2475.2557759432075     
  -89.769336415804474     
   1770.1704977863974     
  -807.54500625362709     
  -2490.6359002528766     
  -85.348996243813602     
   1766.0860733319996     
  -826.22477550552321     
  -2506.3096033891375     
  -80.938984126417964     
   1761.9079561494084     
  -845.02209753094223     
  -2522.2842720029657     
  -76.539535034845855     
   1757.6355528316537     
  -863.93922957096402     
  -2538.5673109227450     
  -72.150885438065671     
   1753.2682585467189     
  -882.97848440288510     
  -2555.1665457623221     
  -67.773273331703763     
   1748.8054567519716     
  -902.14223349610211     
  -2572.0898285622611     
  -63.406938267686655     
   1744.2465189002055     
  -921.43290721031951     
  -2589.3454558498756     
  -59.052121384629046     
   1739.5908041368568     
  -940.85299812919311     
  -2606.9417657232716     
  -54.709065438990201     
   1734.8376589881034     
  -960.40506137211810     
  -2624.8875573707996     
  -50.378014837021695     
   1729.9864170395422     
  -980.09171805239873     
  -2643.1916971681248     
  -46.059215667530836     
   1725.0363986049581     
  -999.91565578116013     
  -2661.8635253880825     
  -41.752915735484748     
   1719.9869103849514     
  -1019.8796322215703     
  -2680.9124760751565     
  -37.459364596481095     
   1714.8372451149171     
  -1039.9864757921346     
  -2700.3484783795680     
  -33.178813592112569     
   1709.5866812019869     
  -1060.2390893799807     
  -2720.1815765903630     
  -28.911515886253262     
   1704.2344823505257     
  -1080.6404512044089     
  -2740.4223356662114     
  -24.657726502296061     
   1698.7798971757102     
  -1101.1936187219051     
  -2761.0814619295115     
  -20.417702361371543     
   1693.2221588046893     
  -1121.9017296863769     
  -2782.1702064148576     
  -16.191702321579925     
   1687.5604844648872     
  -1142.7680062344880     
  -2803.6999917014136     
  -11.979987218268946     
   1681.7940750588702     
  -1163.7957561722490     
  -2825.6828121724229     
  -7.7828199053918761     
   1675.9221147252808     
  -1184.9883772635417     
  -2848.1308657930208     
  -3.6004652979812524     
   1669.9437703852295     
  -1206.3493587569899     
  -2871.0569514633494     
  0.56680958422463479     
   1663.8581912736047     
  -1227.8822858929645     
  -2894.4741110431792     
   4.7187355719639266     
   1657.6645084545576     
  -1249.5908417257888     
  -2918.3960029191608     
   8.8550413004019006     
   1651.3618343208741     
  -1271.4788117476821     
  -2942.8366212759047     
   12.975453161808367     
   1644.9492620754870     
  -1293.5500864072510     
  -2967.8104943005560     
   17.079695256918161     
   1638.4258651966823     
  -1315.8086651145056     
  -2993.3327032502530     
   21.167489344929326     
   1631.7906968829241     
  -1338.2586603888822     
  -3019.4187292157253     
   25.238554792091655     
   1625.0427894798067     
  -1360.9043008580006     
  -3046.0847694712779     
   29.292608518836200     
   1618.1811538860893     
  -1383.7499366290347     
  -3073.3474127575591     
   33.329364945394261     
   1611.2047789389546     
  -1406.8000422247169     
  -3101.2240294207663     
   37.348535935852198     
   1604.1126307772797     
  -1430.0592224453721     
  -3129.7324309449282     
   41.349830740585972     
   1596.9036521819723     
  -1453.5322156774596     
  -3158.8912608160163     
   45.332955937016884     
   1589.5767618924449     
  -1477.2239001335793     
  -3188.7196630117560     
   49.297615368627518     
   1582.1308538980954     
  -1501.1392976061679     
  -3219.2376718152450     
   53.243510082174012     
   1574.5647967037182     
  -1525.2835801447818     
  -3250.4658852656507     
   57.170338263028036     
   1566.8774325676454     
  -1549.6620742842747     
  -3282.4258556044488     
   61.077795168578795     
   1559.0675767114317     
  -1574.2802682013075     
  -3315.1397689854239     
   64.965573059622315     
   1551.1340164997564     
  -1599.1438164686988     
  -3348.6308405936402     
   68.833361129661810     
   1543.0755105891519     
  -1624.2585477731504     
  -3382.9229928319492     
   72.680845432039433     
   1534.8907880441704     
  -1649.6304702193906     
  -3418.0412582282133     
   76.507708804816247     
   1526.5785474194818     
  -1675.2657796561018     
  -3454.0114665198985     
   80.313630793313024     
   1518.1374558062039     
  -1701.1708656550018     
  -3490.8606420492852     
   84.098287570220577     
   1509.5661478408906     
  -1727.3523204703706     
  -3528.6167014915559     
   87.861351853183990     
   1500.8632246753857     
  -1753.8169457315580     
  -3567.3088619507630     
   91.602492819760585     
   1492.0272529055665     
  -1780.5717621961880     
  -3606.9673322092135     
   95.321376019646294     
   1483.0567634571064     
  -1807.6240171877580     
  -3647.6237338212609     
   99.017663284060717     
   1473.9502504261586     
  -1834.9811951914166     
  -3689.3108081083997     
   102.69101263217487     
   1464.7061698725493     
  -1862.6510262522304     
  -3732.0628079872563     
   106.34107817446072     
   1455.3229385636387     
  -1890.6414973121341     
  -3775.9152943479316     
   109.96751001283506     
   1445.7989326653092     
  -1918.9608620197432     
  -3820.9053743229133     
   113.56995413746432     
   1436.1324863794416     
  -1947.6176523271656     
  -3867.0717613858328     
   117.14805232008953     
   1426.3218905222800     
  -1976.6206905375589     
  -3914.4547192956456     
   120.70144200372447     
   1416.3653910436051     
  -2005.9791009322767     
  -3963.0963926167105     
   124.22975618857144     
   1406.2611874815825     
  -2035.7023238769016     
  -4013.0406005254354     
   127.73262331399187     
   1396.0074313509378     
  -2065.8001283808430     
  -4064.3332417142988     
   131.20966713635985     
   1385.6022244607518     
  -2096.2826276936994     
  -4117.0220974704944     
   134.66050660261845     
   1375.0436171579554     
  -2127.1602934247289     
  -4171.1572231548398     
   138.08475571934775     
   1364.3296064928977     
  -2158.4439725983893     
  -4226.7907927609876     
   141.48202341714520     
   1353.4581343025413     
  -2190.1449035440978     
  -4283.9774863667571     
   144.85191341010611     
   1342.4270852069517     
  -2222.2747346918477     
  -4342.7743609383378     
   148.19402405018235     
   1331.2342845142246     
  -2254.8455423988862     
  -4403.2412416461766     
   151.50794817618345     
   1319.8774960289495     
  -2287.8698517112316     
  -4465.4406225609700     
   154.79327295717297     
   1308.3544197587200     
  -2321.3606563804397     
  -4529.4380723414688     
   158.04957972999745     
   1296.6626895129618     
  -2355.3314419230001     
  -4595.3021484342871     
   161.27644383067184     
   1284.7998703880635     
  -2389.7962080362577     
  -4663.1048377274137     
   164.47343441932861     
   1272.7634561321750     
  -2424.7694943192128     
  -4732.9214796018096     
   167.64011429842151     
   1260.5508663828361     
  -2460.2664054162269     
  -4804.8312408794691     
   170.77603972385654     
   1248.1594437699887     
  -2496.3026397228223     
  -4878.9170687749229     
   173.88076020870412     
   1235.5864508763348     
  -2532.8945177386349     
  -4955.2661834794126     
   176.95381831912491     
   1222.8290670467015     
  -2570.0590141147300     
  -5033.9700676736556     
   179.99474946212121     
   1209.8843850373587     
  -2607.8137896222834     
  -5115.1250030354913     
   183.00308166470123     
   1196.7494074954407     
  -2646.1772271450486     
  -5198.8320848024778     
   185.97833534401892     
   1183.4210432581251     
  -2685.1684677810681     
  -5285.1977858641239     
   188.92002306802513     
   1169.8961034607350     
  -2724.8074511750483     
  -5374.3340819198474     
   191.82764930613703     
   1156.1712974408242     
  -2765.1149567894463     
  -5466.3589087782484     
   194.70071016940128     
   1142.2432284273370     
  -2806.1126486052840     
  -5561.3965762149564     
   197.53869313959427     
   1128.1083889985068     
  -2847.8231229268954     
  -5659.5780197616077     
   200.34107678666575     
   1113.7631562960016     
  -2890.2699580751082     
  -5761.0414752388670     
   203.10733047389468     
   1099.2037869779656     
  -2933.4777691393988     
  -5865.9326876171699     
   205.83691405008429     
   1084.4264118943754     
  -2977.4722642965289     
  -5974.4056904032641     
   208.52927752807940     
   1069.4270304661982     
  -3022.2803069745523     
  -6086.6231037429270     
   211.18386074884037     
   1054.2015047481298     
  -3067.9299802526252     
  -6202.7569583090053     
   213.80009303025659     
   1038.7455531538988     
  -3114.4506574399420     
  -6322.9891295004918     
   216.37739279982725     
   1023.0547438205205     
  -3161.8730759111968     
  -6447.5122300820212     
   218.91516721027546     
   1007.1244875866508     
  -3210.2294176368105     
  -6576.5301686588218     
   221.41281173709802     
   990.95003055780398     
  -3259.5533939017532     
  -6710.2591563134929     
   223.86970975698128     
   974.52644622911475     
  -3309.8803375741031     
  -6848.9283962216414     
   226.28523210593809     
   957.84862713381472     
  -3361.2473005457668     
  -6992.7812377133378     
   228.65873661593733     
   940.91127598287903     
  -3413.6931598286155     
  -7142.0760158890689     
   230.98956762870790     
   923.70889625843768     
  -3467.2587299477846     
  -7297.0873901433797     
   233.27705548530130     
   906.23578222013396     
  -3521.9868853738590     
  -7458.1073594597101     
   235.52051598989061     
   888.48600828027440     
  -3577.9226905698079     
  -7625.4468239399821     
   237.71924984616857     
   870.45341769947686     
  -3635.1135417493570     
  -7799.4368249830604     
   239.87254206458098     
   852.13161055026114     
  -3693.6093179367308     
  -7980.4303549624701     
   241.97966133849519     
   833.51393089142243     
  -3753.4625455989481     
  -8168.8039010582479     
   244.03985938725285     
   814.59345309028242     
  -3814.7285748568866     
  -8364.9595328650285     
   246.05237026389295     
   795.36296722475709     
  -3877.4657713533729     
  -8569.3268295477374     
   248.01640962515222     
   775.81496348993585     
  -3941.7357225749824     
  -8782.3653086498834     
   249.93117396115298     
   755.94161552752416     
  -4007.6034623898549     
  -9004.5668366559876     
   251.79583978197499     
   735.73476258738799     
  -4075.1377136647734     
  -9236.4584337585857     
   253.60956275807007     
   715.18589042343069     
  -4144.4111519179642     
  -9478.6053515618023     
   255.37147681122050     
   694.28611081349948     
  -4215.5006920546766     
  -9731.6143137905347     
   257.08069315245530     
   673.02613958484210     
  -4288.4877994081071     
  -9996.1373634886822     
   258.73629926302476     
   651.39627301223652     
  -4363.4588296342708     
  -10272.875774979402     
   260.33735781418619     
   629.38636244328382     
  -4440.5053979466184     
  -10562.584765325617     
   261.88290552117024     
   606.98578698920142     
  -4519.7247836865590     
  -10866.078272547587     
   263.37195192627223     
   584.18342410315779     
  -4601.2203707306671     
  -11184.234770457862     
   264.80347810554474     
   560.96761784755881     
  -4685.1021315090993     
  -11518.003171994322     
   266.17643529304218     
   537.32614463053790     
  -4771.4871552990589     
  -11868.409939826213     
   267.48974341599256     
   513.24617616767136     
  -4860.5002298477539     
  -12236.566569868492     
   268.74228953362257     
   488.71423939524703     
  -4952.2744791217692     
  -12623.678246761752     
   269.93292617164354     
   463.71617303251190     
  -5046.9520659724803     
  -13031.053361695258     
   271.06046954360374     
   438.23708045211714     
  -5144.6849661851975     
  -13460.114279887526     
   272.12369764940973     
   412.26127847844384     
  -5245.6358232843513     
  -13912.409301660451     
   273.12134824031500     
   385.77224168761535     
  -5349.9788930468076     
  -14389.626315843941     
   274.05211663854129     
   358.75254172895978     
  -5457.9010904156348     
  -14893.607936552437     
   274.91465339842460     
   331.18378112807062     
  -5569.6031499397805     
  -15426.368832671653     
   275.70756179454463     
   303.04652096275976     
  -5685.3009161848149     
  -15990.115167039579     
   276.42939512067591     
   274.32020172245302     
  -5805.2267799376150     
  -16587.266748562786     
   277.07865378156447     
   244.98305657123001     
  -5929.6312805518337     
  -17220.482121173485     
   277.65378215745596     
   215.01201612869812     
  -6058.7848964606374     
  -17892.687269330436     
   278.15316521893624     
   184.38260376009566     
  -6192.9800509806128     
  -18607.108209676815     
   278.57512486695208     
   153.06882022626044     
  -6332.5333625531921     
  -19367.308557115077     
   278.91791596980556     
   121.04301637804926     
  -6477.7881767315521     
  -20177.232342147065     
   279.17972206539076     
   88.275752387976951     
  -6629.1174192976523     
  -21041.253593508249     
   279.35865069290270     
   54.735641786609619     
  -6786.9268212489678     
  -21964.233286939740     
   279.45272831359131     
   20.389178306235401     
  -6951.6585709010124     
  -22951.585472435196     
   279.45989477476576     
  -14.799456775878635     
  -7123.7954619442799     
  -24009.353883626467     
   279.37799726503448     
  -50.868609470917256     
  -7303.8656160714745     
  -25144.301281124499     
   279.20478370154922     
  -87.859393200296580     
  -7492.4478756799126     
  -26364.013733705739     
   278.93789548161089     
  -125.81595783620230     
  -7690.1779786827010     
  -27677.022982246759     
   278.57485952116951     
  -164.78579191053385     
  -7897.7556510495569     
  -29092.950308408654     
   278.11307949122556     
  -204.82006298406344     
  -8115.9527783626172     
  -30622.676597232952     
   277.54982614957879     
  -245.97400206207558     
  -8345.6228528418687     
  -32278.543778370073     
   276.88222664934682     
  -288.30733902212847     
  -8587.7119311796396     
  -34074.594924789322     
   276.10725268667591     
  -331.88479733286749     
  -8843.2713931155668     
  -36026.861051691274     
   275.22170732743285     
  -376.77665794316357     
  -9113.4728510032437     
  -38153.705940635366     
   274.22221032560083     
  -423.05940418456777     
  -9399.6256455580169     
  -40476.241987332971     
   273.10518171357364     
  -470.81646194961934     
  -9703.1974604630068     
  -43018.834983323817     
   271.86682340527506     
  -520.13905240787278     
  -10025.838722837943     
  -45809.719383967851     
   270.50309850537229     
  -571.12717826051085     
  -10369.411618217695     
  -48881.753113739578     
   269.00970795971472     
  -623.89076922248319     
  -10736.024766570750     
  -52273.348511302378     
   267.38206411079699     
  -678.55101833992262     
  -11128.074880405509     
  -56029.628285003106     
   265.61526063400265     
  -735.24194827229530     
  -11548.297092543042     
  -60203.869964230769     
   263.70403822102537     
  -794.11225629683861     
  -11999.826117274764     
  -64859.324270932259     
   261.64274524010852     
  -855.32749921329378     
  -12486.271049306768     
  -70071.521051194984     
   259.42529243050075     
  -919.07269547953615     
  -13011.807457190718     
  -75931.217948540216     
   257.04510046991396     
  -985.55544310202652     
  -13581.291591804784     
  -82548.202949208586     
   254.49503897403909     
  -1055.0096798663465     
  -14200.403113923834     
  -90056.244955644899     
   251.76735512608383     
  -1127.7002500288825     
  -14875.824951091156     
  -98619.602911364826     
   248.85358966377174     
  -1203.9284923389282     
  -15615.471972926411     
  -108441.67746003017     
   245.74447733188339     
  -1284.0391336559339     
  -16428.784553876620     
  -119776.64753745972     
   242.42982808416397     
  -1368.4288685666465     
  -17327.109410407589     
  -132945.31406797242     
   238.89838420840007     
  -1457.5571402574569     
  -18324.199265917359     
  -148357.00169730902     
   235.13764703419284     
  -1551.9598303688706     
  -19436.876778647202     
  -166540.19228077005     
   231.13366478789982     
  -1652.2668428673687     
  -20685.928220752950     
  -188186.48402861546     
   226.87077021553864     
  -1759.2249805466727     
  -22097.326850967598     
  -214213.36876020089     
   222.33125238746663     
  -1873.7281154657619     
  -23703.927116669074     
  -245861.26858252843     
   217.49494097200133     
  -1996.8576498350326     
  -25547.886631038076     
  -284825.72781317384     
   212.33867215397279     
  -2129.9375653867169     
  -27684.079589636836     
  -333519.37478621653     
   206.83559150283961     
  -2274.6114516121461     
  -30185.474900533518     
  -395279.74644446775     
   200.95422740964284     
  -2432.9503213606440     
  -33150.072998866963     
  -475512.08621824399     
   194.65723377365100     
  -2607.6165379715753     
  -36716.413645503875     
  -580639.88591264421     
   187.89964234522043     
  -2802.0856040599524     
  -41071.212789848614     
  -727635.84747613128     
   180.62636394501700     
  -3021.0848401493781     
  -46528.481645919725     
  -918737.61685705464     
   172.76849355909334     
  -3270.9535786950410     
  -53419.013772347491     
  -1255771.0252475941     
   164.23761935400887     
  -3561.5943542801779     
  -62837.296461704660     
  -1555050.1417312943     
   154.91660270695843     
  -3904.9380267461552     
  -74500.172524689115     
  -2879095.7411367944     
   144.64364569085822     
  -4331.4219345159263     
  -96093.390583215572     
  -2061135.2760563330     
   133.18230192473519     
  -4850.5351738580484     
  -111551.90515363775     
  -12858039.999448797     
   120.15785770788811     
  -5649.3829496159260     
  -207987.20514950593     
   10298614.725072492     
   104.89539615674349     
  -6496.2199492683330     
  -130747.59471146390     
  -127312342.94683242     
   85.848418458081198     
  -9537.0643530788857     
  -1085590.1668127291     
  -99790151.412452653     
   53.661597916985755     
  -16836.080526125821     
  -1834016.3024061080     
  -99790151.412452653     
   165.53217608062013     
   20949.073580150303     
  -8056821942.9772549     
   2011821547991129.8     
   165.54708015380530     
   10870.894338169184     
  -2021357299.0038664     
   2457307989591651.5     
   165.54795279285219     
   10590.712744627868     
  -1421410540.6951973     
   73701203921643.688     
   165.54887387831494     
   10342.240471048761     
  -1401952141.8677704     
   537730708379855.00     
   165.54984589411902     
   10090.009258216334     
  -1248427972.2242513     
   340022263844667.50     
   165.55087143523798     
   9843.8540316676936     
  -1143449880.6975136     
   313515580724060.44     
   165.55195321130796     
   9600.9976205900984     
  -1038778043.3819816     
   257781067723369.75     
   165.55309405023570     
   9362.1739743092294     
  -945709881.41442490     
   218732861437931.22     
   165.55429690178553     
   9127.1395696551208     
  -860312696.75962853     
   183919537738480.16     
   165.55556484112807     
   8895.9230049872986     
  -782663532.51717842     
   155021606110489.00     
   165.55690107233215     
   8668.4771212858741     
  -711888422.82230306     
   130555555611049.31     
   165.55830893177850     
   8444.7758488509899     
  -647432463.51069009     
   109960127617708.77     
   165.55979189147280     
   8224.7872465416658     
  -588726481.86946452     
   92597322952989.469     
   165.56135356223186     
   8008.4810068334873     
  -535266974.74193376     
   77967908700533.266     
   165.56299769671540     
   7795.8263670466704     
  -486590198.86394352     
   65641391527525.086     
   165.56472819227199     
   7586.7926898155101     
  -442273939.18446672     
   55256807688696.695     
   165.56654909356556     
   7381.3493024327172     
  -401932581.46008658     
   46509135062626.039     
   165.56846459494543     
   7179.4655412980064     
  -365214296.95245165     
   39141233195304.117     
   165.57047904251885     
   6981.1107390288280     
  -331798022.87746459     
   32936200865129.914     
   165.57259693588222     
   6786.2542283867606     
  -301390823.45393026     
   27711134510394.215     
   165.57482292946241     
   6594.8653411281493     
  -273725444.31671679     
   23311805276643.465     
   165.57716183341608     
   6406.9134081414468     
  -248558086.32373983     
   19608180700168.477     
   165.57961861402958     
   6222.3677594991668     
  -225666366.56554931     
   16490636101220.383     
   165.58219839355806     
   6041.1977242367866     
  -204847459.41071695     
   13866765897075.604     
   165.58490644943640     
   5863.3726302763271     
  -185916391.91125622     
   11658683090212.588     
   165.58774821279007     
   5688.8618046056481     
  -168704491.77298892     
   9800748065657.5566     
   165.59072926616724     
   5517.6345730116136     
  -153057965.05861127     
   8237647336111.6572     
   165.59385534040808     
   5349.6602602254261     
  -138836598.98279026     
   6922774616563.7178     
   165.59713231056014     
   5184.9081895424943     
  -125912576.25137280     
   5816865354559.5352     
   165.60056619074183     
   5023.3476830252293     
  -114169390.46514028     
   4886842544464.9766     
   165.60416312784918     
   4864.9480613956166     
  -103500858.39818642     
   4104846475331.6807     
   165.60792939399224     
   4709.6786437950823     
  -93810214.393041253     
   3447413412646.9126     
   165.61187137754050     
   4557.5087479449285     
  -85009285.990435496     
   2894784975011.8237     
   165.61599557264697     
   4408.4076898129924     
  -77017739.489597932     
   2430324880106.7437     
   165.62030856711212     
   4262.3447837791018     
  -69762391.388935342     
   2040027140315.5007     
   165.62481702843914     
   4119.2893423811583     
  -63176580.338272080     
   1712102091644.2986     
   165.62952768792130     
   3979.2106762033532     
  -57199592.403834954     
   1436626570414.9998     
   165.63444732259268     
   3842.0780939249539     
  -51776137.718572110     
   1205249771210.9497     
   165.63958273486134     
   3707.8609020887820     
  -46855871.753635943     
   1010944888740.8539     
   165.64494072963299     
   3576.5284050280479     
  -42392958.942562751     
   847800096593.78064     
   165.65052808872082     
   3448.0499047315598     
  -38345673.980529420     
   710842247946.95569     
   165.65635154232456     
   3322.3947008073533     
  -34676038.270683452     
   595888444828.56433     
   165.66241773734859     
   3199.5320902453359     
  -31349488.039579995     
   499420985404.31464     
   165.66873320231491     
   3079.4313673731613     
  -28334571.396970049     
   418481958780.64056     
   165.67530430861302     
   2962.0618236494206     
  -25602672.254549716     
   350584598083.08600     
   165.68213722781309     
   2847.3927475466653     
  -23127758.012824334     
   293638480907.44843     
   165.68923788475470     
   2735.3934244546717     
  -20886149.894453354     
   245886684233.35123     
   165.69661190610614     
   2626.0331364154831     
  -18856313.042991538     
   205852775169.19153     
   165.70426456407407     
   2519.2811620360180     
  -17018665.371670093     
   172296247076.96964     
   165.71220071492598     
   2415.1067762740017     
  -15355403.085163575     
   144174979674.05301     
   165.72042473197109     
   2313.4792503088297     
  -13850341.672204049     
   120613658776.61169     
   165.72894043262710     
   2214.3678512647530     
  -12488770.917959360     
   100877206406.26169     
   165.73775099918265     
   2117.7418420736940     
  -11257322.657769389     
   84348408741.364487     
   165.74685889284757     
   2023.5704812740701     
  -10143850.359885862     
   70509118419.974487     
   165.75626576066293     
   1931.8230227344202     
  -9137319.2385428306     
   58924424808.949684     
   165.76597233482590     
   1842.4687154743681     
  -8227706.2045592479     
   49229352689.365295     
   165.77597832396432     
   1755.4768033986361     
  -7405908.6428639777     
   41117671754.276482     
   165.78628229587750     
   1670.8165250775937     
  -6663661.3226181008     
   34332490166.872154     
   165.79688155124063     
   1588.4571134357402     
  -5993460.6990891732     
   28658348511.134586     
   165.80777198775118     
   1508.3677955175283     
  -5388495.9308483265     
   23914570845.097740     
   165.81894795417784     
   1430.5177921953637     
  -4842586.1001692023     
   19949682373.183876     
   165.83040209375275     
   1354.8763178422753     
  -4350122.9838708732     
   16636714361.824806     
   165.84212517633165     
   1281.4125800688980     
  -3906018.9849690436     
   13869262787.131807     
   165.85410591872775     
   1210.0957793483631     
  -3505659.7039568410     
   11558176709.209475     
   165.86633079260906     
   1140.8951087019800     
  -3144860.7633354235     
   9628776881.7906132     
   165.87878381933322     
   1073.7797533407540     
  -2819828.5186196449     
   8018521111.9235001     
   165.89144635107817     
   1008.7188902863154     
  -2527124.2871166272     
   6675043472.1012011     
   165.90429683761388     
   945.68168799012244     
  -2263631.8087256472     
   5554509127.6517515     
   165.91731057804679     
   884.63730592717866     
  -2026527.6295656811     
   4620233171.9935570     
   165.93045945685805     
   825.55489417762101     
  -1813254.1679127705     
   3841522169.1399269     
   165.94371166354557     
   768.40359298110673     
  -1621495.2068471326     
   3192701994.4781280     
   165.95703139517272     
   713.15253228856193     
  -1449153.6118775907     
   2652302684.4816871     
   165.97037854111829     
   659.77083127861374     
  -1294331.0643514714     
   2202374732.1363997     
   165.98370834931842     
   608.22759786378606     
  -1155309.6379278318     
   1827915964.5251923     
   165.99697107328683     
   558.49192817707558     
  -1030535.0482195494     
   1516391061.4431441     
   166.01011159919892     
   510.53290603570650     
  -918601.43051091046     
   1257328962.7902923     
   166.02306905232425     
   464.31960237982940     
  -818237.50383273233     
   1041985488.5163733     
   166.03577638209438     
   419.82107469519417     
  -728294.00131761259     
   863060772.44278455     
   166.04815992509540     
   377.00636641531594     
  -647732.24927850091     
   714462571.76797295     
   166.06013894527877     
   335.84450629629623     
  -575613.79538473627     
   591108133.18955064     
   166.07162515068788     
   296.30450776704510     
  -511090.98728738236     
   488758295.69737142     
   166.08252218600379     
   258.35536826922458     
  -453398.41977446468     
   403878679.96132618     
   166.09272510021606     
   221.96606855889490     
  -401845.16926150373     
   333523535.84551090     
   166.10211978872815     
   187.10557199403922     
  -355807.74560411653     
   275238587.84918314     
   166.11058240920619     
   153.74282380035874     
  -314723.69585573662     
   226979788.10924184     
   166.11797877047587     
   121.84675030970831     
  -278085.80101439968     
   187045395.25885057     
   166.12416369376149     
   91.386258178965150     
  -245436.81132767841     
   154019202.56894222     
   166.12898034554402     
   62.330233597865671     
  -216364.67167096579     
   126723100.05441463     
   166.13225954128529     
   34.647541429042164     
  -190498.19274425856     
   104177471.87520647     
   166.13381901922452     
   8.3070245169024339     
  -167503.12253641774     
   85568032.528188065     
   166.13346268339316     
  -16.722497728928580     
  -147078.60190510837     
   70218461.925166696     
   166.13097981491399     
  -40.472228033144184     
  -128953.89307447342     
   57566496.696653612     
   166.12614425054278     
  -62.973400559443498     
  -112885.63025179334     
   47147544.679674983     
   166.11871352727215     
  -84.257249070036707     
  -98654.558544036467     
   38569189.542559676     
   166.10842799163734     
  -104.35513494190572     
  -86065.349663660658     
   31529229.043485820     
   166.09500987213852     
  -123.29805425198860     
  -74936.489694197400     
   25700192.222101722     
   166.07816231291068     
  -141.11855676521702     
  -65126.849051948615     
   21066634.800327145     
   166.05756836642158     
  -157.84329615899489     
  -56431.414448135292     
   16766166.091066329     
   166.03288994254825     
  -173.52197191956577     
  -48947.836427651135     
   14907100.224769669     
   166.00376671085650     
  -188.11491231204985     
  -41752.549813556790     
   7860576.6023168480     
   165.96981495227172     
  -201.92974785963787     
  -37649.670605768450     
   20450230.627622113     
   165.93062635556308     
  -213.92521269829180     
  -26106.850239254272     
   2840360.4154544352     
   165.27702614131348     
  -291.20270610479247     
  -4804.1471233460061     
   386305.49736922688     
   164.52502947992699     
  -307.98021364584952     
  -1906.8558930768054     
   218600.64892297011     
   163.74657673162005     
  -313.41573094392783     
  -267.35102615452911     
   57780.578283186594     
   162.96226928188244     
  -313.66910023189075     
   166.00331096937040     
   29651.683840561229     
   162.17959735955628     
  -312.28311460503340     
   388.39093977357948     
   8144.8358458106823     
   161.40144427947737     
  -310.18844423405653     
   449.47720861715970     
   966.88430205427994     
   160.62879750901331     
  -307.92292911030722     
   456.72884088256677     
  -3097.2052809433549     
   159.86179634766054     
  -305.69735750491208     
   433.49980127549162     
  -4740.0832124523458     
   159.10018826385604     
  -303.61873505876810     
   397.94917718209899     
  -5425.3899063813578     
   158.34354383684922     
  -301.73071523360227     
   357.25875288423885     
  -5551.1029987094016     
   157.59136317998639     
  -300.04850465040687     
   315.62548039391834     
  -5409.5436866032696     
   156.84313005349273     
  -298.57180619256110     
   275.05390274439378     
  -5131.5412242609182     
   156.09833944457185     
  -297.29275307679399     
   236.56734356243686     
  -4794.4359174107694     
   155.35651119471592     
  -296.19981203243327     
   200.60907418185616     
  -4438.6293556573282     
   154.61719611776479     
  -295.27999096194253     
   167.31935401442615     
  -4086.4375192520092     
   153.87997803573629     
  -294.52001489535638     
   136.67107262003606     
  -3749.4172737077593     
   153.14447360805687     
  -293.90696110613823     
   108.55044306722793     
  -3433.1871136590335     
   152.41033100201204     
  -293.42858114918323     
   82.801539714785150     
  -3139.9457813030681     
   151.67722799710947     
  -293.07344743400870     
   59.251946355012123     
  -2869.9787943291076     
   150.94486985977051     
  -292.83099980462731     
   37.727105397543859     
  -2622.5208214141294     
   150.21298717777984     
  -292.69153654304114     
   18.058199236937874     
  -2396.2654135144680     
   149.48133375852038     
  -292.64617552335983     
   8.6208635579345189E-002
  -2189.6625197168682     
   148.74968464503908     
  -292.68680065242660     
  -16.336260262297134     
  -2001.0914913358829     
   148.01783427472682     
  -292.80600241920064     
  -31.344446447316269     
  -1828.9590906954784     
   147.28559478840273     
  -292.99701763438776     
  -45.061639627532372     
  -1671.7525643319887     
   146.55279448793527     
  -293.25367119310664     
  -57.599783860022299     
  -1528.0657463010527     
   145.81927643527609     
  -293.57032134514992     
  -69.060276957280195     
  -1396.6091071651413     
   145.08489718316494     
  -293.94180915069569     
  -79.534845261018717     
  -1276.2104654139666     
   144.34952562671680     
  -294.36341232322729     
  -89.106423751623467     
  -1165.8104328085560     
   143.61304196497227     
  -294.83080338760055     
  -97.850001997687656     
  -1064.4551086130225     
   142.87533676187971     
  -295.34001193087551     
  -105.83341531228533     
  -971.28754412740841     
   142.13631009683894     
  -295.88739064888932     
  -113.11807189324090     
  -885.53888427312222     
   141.39587079572232     
  -296.46958486243562     
  -119.75961352528932     
  -806.51968272275474     
   140.65393573411166     
  -297.08350517411310     
  -125.80851114570996     
  -733.61173470257984     
   139.91042920529836     
  -297.72630294986732     
  -131.31059915597930     
  -666.26050901704389     
   139.16528234635851     
  -298.39534833019133     
  -136.30755297360713     
  -603.96826870855534     
   138.41843261632275     
  -299.08821050009766     
  -140.83731498892132     
  -546.28788184035625     
   137.66982332110567     
  -299.80263997282674     
  -144.93447410272398     
  -492.81725201658116     
   136.91940318044090     
  -300.53655266681568     
  -148.63060349284834     
  -443.19440190554565     
   136.16712593258950     
  -301.28801557931564     
  -151.95456150713991     
  -397.09304964858313     
   135.41294997305289     
  -302.05523388153227     
  -154.93275937950429     
  -354.21875004307105     
   134.65683802393497     
  -302.83653927999308     
  -157.58940000482733     
  -314.30540803540310     
   133.89875683096295     
  -303.63037950641791     
  -159.94669056509287     
  -277.11226932310899     
   133.13867688550167     
  -304.43530881429314     
  -162.02503258501616     
  -242.42119244406103     
   132.37657216918115     
  -305.24997937457658     
  -163.84319152834664     
  -210.03426475907457     
   131.61241991901227     
  -306.07313347468255     
  -165.41844851403968     
  -179.77171242134756     
   130.84620041108934     
  -306.90359643686065     
  -166.76673635719979     
  -151.46998644532047     
   130.07789676117642     
  -307.74027018089248     
  -167.90276125553970     
  -124.98013932119238     
   129.30749474065166     
  -308.58212736478242     
  -168.84011230044865     
  -100.16633036270539     
   128.53498260643892     
  -309.42820604497899     
  -169.59135977816894     
  -76.904516202827651     
   127.76035094369479     
  -310.27760480354863     
  -170.16814364969014     
  -55.081299142844337     
   126.98359252014281     
  -311.12947829615604     
  -170.58125339326148     
  -34.592870801361613     
   126.20470215105510     
  -311.98303317944988     
  -170.84069992427169     
  -15.344103651312921     
   125.42367657398033     
  -312.83752438101470     
  -170.95578070165652     
   2.7522866857253776     
   124.64051433240289     
  -313.69225167914760     
  -170.93513855151360     
   19.776474724381135     
   123.85521566759650     
  -314.54655656300406     
  -170.78681499108075     
   35.802184668287367     
   123.06778241800443     
  -315.39981934699694     
  -170.51829860606858     
   50.897288114984420     
   122.27821792554077     
  -316.25145651587513     
  -170.13656894520619     
   65.124331048247029     
   121.48652694826285     
  -317.10091827939402     
  -169.64813646234435     
   78.541010171275545     
   120.69271557891476     
  -317.94768631776503     
  -169.05907888605978     
   91.200610767313520     
   119.89679116888685     
  -318.79127170074344     
  -168.37507430530493     
   103.15237892762062     
   119.09876225717650     
  -319.63121296516510     
  -167.60143146334778     
   114.44189089740736     
   118.29863850397149     
  -320.46707433702750     
  -166.74311728161723     
   125.11134168638296     
   117.49643062851062     
  -321.29844408577895     
  -165.80478221896934     
   135.19986027884829     
   116.69215035090512     
  -322.12493299949358     
  -164.79078326687798     
   144.74373642592283     
   115.88581033763185     
  -322.94617297076996     
  -163.70520524368357     
   153.77668256179774     
   115.07742415043282     
  -323.76181568419037     
  -162.55188012447007     
   162.33002124055128     
   114.26700619837816     
  -324.57153139691445     
  -161.33440496516596     
   170.43289530015201     
   113.45457169286883     
  -325.37500780495338     
  -160.05615825041480     
   178.11243372078405     
   112.64013660537415     
  -326.17194898807321     
  -158.72031499750892     
   185.39391035304203     
   111.82371762771508     
  -326.96207442724165     
  -157.32986066986112     
   192.30089807421945     
   111.00533213471932     
  -327.74511808875206     
  -155.88760393430448     
   198.85538312380771     
   110.18499814908822     
  -328.52082756998999     
  -154.39618856087591     
   205.07791084464753     
   109.36273430832709     
  -329.28896330196602     
  -152.85810422954106     
   210.98766839234011     
   108.53855983360306     
  -330.04929780433139     
  -151.27569671659850     
   216.60260842272672     
   107.71249450040351     
  -330.80161498900645     
  -149.65117715342805     
   221.93952919740505     
   106.88455861087893     
  -331.54570950860113     
  -147.98663068444750     
   227.01416070949543     
   106.05477296776191     
  -332.28138614651010     
  -146.28402447912629     
   231.84124575409990     
   105.22315884976210     
  -333.00845924554784     
  -144.54521513597052     
   236.43460973405277     
   104.38973798834441     
  -333.72675217229516     
  -142.77195556296513     
   240.80722359896035     
   103.55453254580428     
  -334.43609681466751     
  -140.96590138597296     
   244.97126659362016     
   102.71756509455999     
  -335.13633311034874     
  -139.12861688652080     
   248.93818462112142     
   101.87885859758771     
  -335.82730860381969     
  -137.26158050186240     
   252.71873215007736     
   101.03843638993021     
  -336.50887803010119     
  -135.36619001073680     
   256.32303021516782     
   100.19632216121474     
  -337.18090292333835     
  -133.44376728412306     
   259.76060323114302     
   99.352539939120291     
  -337.84325124844838     
  -131.49556275988948     
   263.04041880270836     
   98.507114073738464     
  -338.49579705439527     
  -129.52275961886915     
   266.17092873007925     
   97.660069222775618     
  -339.13842014757591     
  -127.52647765339356     
   269.16010346459393     
   96.811430337547961     
  -339.77100578390292     
  -125.50777687740910     
   272.01545518845455     
   95.961222649724206     
  -340.39344437850519     
  -123.46766096349569     
   274.74408020619001     
   95.109471658773174     
  -341.00563123181882     
  -121.40708036194927     
   277.35267821136040     
   94.256203120076961     
  -341.60746627091208     
  -119.32693527536406     
   279.84757592755045     
   93.401443033672592     
  -342.19885380524028     
  -117.22807845590745     
   282.23475663502006     
   92.545217633587214     
  -342.77970229583292     
  -115.11131778114481     
   284.51988225458797     
   91.687553377734659     
  -343.34992413694636     
  -112.97741866423539     
   286.70830017994695     
   90.828476938342831     
  -343.90943544963915     
  -110.82710641288580     
   288.80508745408775     
   89.968015192883144     
  -344.45815588631382     
  -108.66106825698013     
   290.81503808421843     
   89.106195215475722     
  -344.99600844563463     
  -106.47995547134849     
   292.74270542418577     
   88.243044268744711     
  -345.52291929726471     
  -104.28438518066710     
   294.59240327222716     
   87.378589796100471     
  -346.03881761560666     
  -102.07494215612539     
   296.36822094320479     
   86.512859414426430     
  -346.54363542224462     
  -99.852180499051343     
   298.07404191737390     
   85.645880907149603     
  -347.03730743645394     
  -97.616625184671051     
   299.71355512705145     
   84.777682217675363     
  -347.51977093321864     
  -95.368773521218159     
   301.29025664478604     
   83.908291443168068     
  -347.99096560851262     
  -93.109096596382258     
   302.80747984715475     
   83.037736828659931     
  -348.45083345124743     
  -90.838040497528596     
   304.26838493937083     
   82.166046761472217     
  -348.89931862151747     
  -88.556027610483312     
   305.67598069742672     
   81.293249765933055     
  -349.33636733493177     
  -86.263457755252603     
   307.03313346741766     
   80.419374498377465     
  -349.76192775245556     
  -83.960709254246979     
   308.34256672426903     
   79.544449742416091     
  -350.17594987560068     
  -81.648140003814959     
   309.60687748443377     
   78.668504404459526     
  -350.57838544666691     
  -79.326088422681693     
   310.82854203681450     
   77.791567509486185     
  -350.96918785361714     
  -76.994874357405592     
   312.00991810616000     
   76.913668197042398     
  -351.34831203943969     
  -74.654799971609435     
   313.15325283617568     
   76.034835717463551     
  -351.71571441580704     
  -72.306150575338123     
   314.26069891910913     
   75.155099428306357     
  -352.07135278057899     
  -69.949195333444806     
   315.33430117856341     
   74.274488790982531     
  -352.41518623909911     
  -67.584188074605578     
   316.37601864133529     
   73.393033367584607     
  -352.74717512912264     
  -65.211367934795561     
   317.38772325756173     
   72.510762817895383     
  -353.06728094898551     
  -62.830960010363839     
   318.37120042310943     
   71.627706896572860     
  -353.37546628902942     
  -60.443176007190516     
   319.32816410345282     
   70.743895450502805     
  -353.67169476598843     
  -58.048214776414618     
   320.26024851197235     
   69.859358416311863     
  -353.95593096021094     
  -55.646262912574826     
   321.16902173448352     
   68.974125818034096     
  -354.22814035561629     
  -53.237495249566194     
   322.05598502753190     
   68.088227764924511     
  -354.48828928214482     
  -50.822075361859703     
   322.92257655261636     
   67.201694449413395     
  -354.73634486064378     
  -48.400156037715078     
   323.77017624041827     
   66.314556145195553     
  -354.97227495002784     
  -45.971879715911939     
   324.60010715595655     
   65.426843205448932     
  -355.19604809659825     
  -43.537378912242261     
   325.41363972571247     
   64.538586061177355     
  -355.40763348541458     
  -41.096776614299415     
   326.21199392757529     
   63.649815219672384     
  -355.60700089359995     
  -38.650186659842603     
   326.99634176534829     
   62.760561263089599     
  -355.79412064549103     
  -36.197714096602482     
   327.76781064219347     
   61.870854847134808     
  -355.96896356952453     
  -33.739455516786030     
   328.52748558223624     
   60.980726699855978     
  -356.13150095675377     
  -31.275499374919256     
   329.27640788466277     
   60.090207620536873     
  -356.28170452098055     
  -28.805926315784284     
   330.01558601637737     
   59.199328478688479     
  -356.41954636032165     
  -26.330809420661453     
   330.74598658388481     
   58.308120213134835     
  -356.54499892017651     
  -23.850214521282314     
   331.46854409167054     
   57.416613831189636     
  -356.65803495758121     
  -21.364200440594782     
   332.18416185961962     
   56.524840407920458     
  -356.75862750674929     
  -18.872819226647636     
   332.89370632566147     
   55.632831085497578     
  -356.84674984588895     
  -16.376116429205169     
   333.59802582537628     
   54.740617072624346     
  -356.92237546505072     
  -13.874131235514902     
   334.29792419069321     
   53.848229644046562     
  -356.98547803514975     
  -11.366896804084700     
   334.99419718813556     
   52.955700140137992     
  -357.03603137797290     
  -8.8544403251736821     
   335.68760138913046     
   52.063059966559798     
  -357.07400943707273     
  -6.3367833147552011     
   336.37887722199451     
   51.170340593991355     
  -357.09938624969857     
  -3.8139417355902401     
   337.06874100711411     
   50.277573557930339     
  -357.11213591948263     
  -1.2859261780368820     
   337.75788621607893     
   49.384790458559991     
  -357.11223259000627     
   1.2472579685837122     
   338.44698949212165     
   48.492022960681489     
  -357.09965041911039     
   3.7856103897746269     
   339.13670622759696     
   47.599302793709683     
  -357.07436355391974     
   6.3291356864816066     
   339.82767404817611     
   46.706661751730330     
  -357.03634610659890     
   8.8778432418429283     
   340.52051603151205     
   45.814131693617156     
  -356.98557213071410     
   11.431747112079272     
   341.21583617182273     
   44.921744543207261     
  -356.92201559822553     
   13.990865883367945     
   341.91422657217430     
   44.029532289533257     
  -356.84565037706045     
   16.555222582659255     
   342.61626276492592     
   43.137526987110853     
  -356.75645020922030     
   19.124844553396201     
   343.32250932591541     
   42.245760756280468     
  -356.65438868940345     
   21.699763373340566     
   344.03351664922508     
   41.354265783601740     
  -356.53943924409958     
   24.280014748209759     
   344.74982505067015     
   40.463074322299683     
  -356.41157511113880     
   26.865638436089789     
   345.47196158354694     
   39.572218692761460     
  -356.27076931967866     
   29.456678147966393     
   346.20044730787964     
   38.681731283082676     
  -356.11699467055183     
   32.053181502775487     
   346.93578913287524     
   37.791644549662394     
  -355.95022371699173     
   34.655199921272057     
   347.67848835215290     
   36.901991017845802     
  -355.77042874572874     
   37.262788583913206     
   348.42903739778109     
   36.012803282613838     
  -355.57758175835795     
   39.876006364396567     
   349.18792019615353     
   35.124114009318973     
  -355.37165445303231     
   42.494915765867717     
   349.95561580942973     
   34.235955934466425     
  -355.15261820640654     
   45.119582884438444     
   350.73259306363525     
   33.348361866540202     
  -354.92044405586444     
   47.750077332415714     
   351.51932258351587     
   32.461364686873303     
  -354.67510268190392     
   50.386472251792028     
   352.31625833372215     
   31.574997350561652     
  -354.41656439080117     
   53.028844189294944     
   353.12386150613941     
   30.689292887421168     
  -354.14479909745148     
   55.677273150590992     
   353.94258108944251     
   29.804284402987559     
  -353.85977630830308     
   58.331842508761810     
   354.77286527317881     
   28.920005079558500     
  -353.56146510453539     
   60.992638998310653     
   355.61515931297515     
   28.036488177277764     
  -353.24983412530673     
   63.659752693157969     
   356.46990450059059     
   27.153767035261087     
  -352.92485155113155     
   66.333276976912401     
   357.33754068093299     
   26.271875072763436     
  -352.58648508735922     
   69.013308532019408     
   358.21850608148901     
   25.390845790387520     
  -352.23470194771011     
   71.699947327630582     
   359.11323684181548     
   24.510712771333367     
  -351.86946883788119     
   74.393296603944194     
   360.02216814761391     
   23.631509682688815     
  -351.49075193920868     
   77.093462865051293     
   360.94573590383698     
   22.753270276760823     
  -351.09851689233523     
   79.800555884330080     
   361.88437422864973     
   21.876028392447608     
  -350.69272878089680     
   82.514688691044952     
   362.83851875685366     
   20.999817956651540     
  -350.27335211521489     
   85.235977581721357     
   363.80860511821106     
   20.124672985732843     
  -349.84035081596028     
   87.964542120107950     
   364.79507086556390     
   19.250627587004175     
  -349.39368819778105     
   90.700505151599685     
   365.79835427738453     
   18.377715960266205     
  -348.93332695288035     
   93.443992808680065     
   366.81889562780123     
   17.505972399384301     
  -348.45922913454388     
   96.195134525888577     
   367.85713853334096     
   16.635431293906517     
  -347.97135614056697     
   98.954063064888629     
   368.91352738895159     
   15.766127130723120     
  -347.46966869660395     
   101.72091452030577     
   369.98851195687587     
   14.898094495767861     
  -346.95412683940327     
   104.49582835998234     
   371.08254339863117     
   14.031368075761343     
  -346.42468989991460     
   107.27894743547208     
   372.19607817308110     
   13.165982659996748     
  -345.88131648627149     
   110.07041802177019     
   373.32957638936614     
   12.301973142168336     
  -345.32396446660533     
   112.87038984469044     
   374.48350172315054     
   11.439374522243066     
  -344.75259095172459     
   115.67901610761407     
   375.65832753792512     
   10.578221908375813     
  -344.16715227754520     
   118.49645356414845     
   376.85452307398145     
   9.7185505188686481     
  -343.56760398741682     
   121.32286248720331     
   378.07257540474632     
   8.8603956841746410     
  -342.95390081419197     
   124.15840680273891     
   379.31296794089599     
   8.0037928489468015     
  -342.32599666202935     
   127.00325406229564     
   380.57619588498960     
   7.1487775741326773     
  -341.68384458804508     
   129.85757553143307     
   381.86275994262041     
   6.2953855391152596     
  -341.02739678363895     
   132.72154623100272     
   383.17316788698542     
   5.4436525439008534     
  -340.35660455558605     
   135.59534499015513     
   384.50793623671268     
   4.5936145113545797     
  -339.67141830683084     
   138.47915451193046     
   385.86758881939113     
   3.7453074894842766     
  -338.97178751698084     
   141.37316142807589     
   387.25265881144219     
   2.8987676537735432     
  -338.25766072248774     
   144.27755636916172     
   388.66368799951056     
   2.0540313095647553     
  -337.52898549649194     
   147.19253402915805     
   390.10122830456987     
   1.2111348944928992     
  -336.78570842831544     
   150.11829324144233     
   391.56583974358307     
  0.37011498097111484     
  -336.02777510261302     
   153.05503703951919     
   393.05809875183098     
 -0.46899172127110994     
  -335.25513007806387     
   156.00297278015788     
   394.57857869263876     
  -1.3061483625961208     
  -334.46771686581258     
   158.96231212035272     
   396.12788823916952     
  -2.1413179508116285     
  -333.66547790730635     
   161.93327128214645     
   397.70661604490488     
  -2.9744633484685243     
  -332.84835455184475     
   164.91607090248328     
   399.31539914090024     
  -3.8055472701018664     
  -332.01628703359847     
   167.91093639603997     
   400.95484999566435     
  -4.6345322794138752     
  -331.16921444818081     
   170.91809777100752     
   402.62563234220187     
  -5.4613807863977355     
  -330.30707472871939     
   173.93779001357399     
   404.32838596907379     
  -6.2860550444009373     
  -329.42980462141458     
   176.97025290834210     
   406.06380288181481     
  -7.1085171471268591     
  -328.53733966056882     
   180.01573142995565     
   407.83255282539039     
  -7.9287290255732250     
  -327.62961414305357     
   183.07447557614614     
   409.63535808639642     
  -8.7466524449060206     
  -326.70656110220875     
   186.14674076179406     
   411.47292069234896     
  -9.5622490012674142     
  -325.76811228113678     
   189.23278766698675     
   413.34599606768762     
  -10.375480118516132     
  -324.81419810537557     
   192.33288263749432     
   415.25532048535359     
  -11.186307044898722     
  -323.84474765492899     
   195.44729754113456     
   417.20168518707260     
  -11.994690849650064     
  -322.85968863562607     
   198.57631018003752     
   419.18586370845389     
  -12.800592419521402     
  -321.85894734978132     
   201.72020415785101     
   421.20868552229683     
  -13.603972455234141     
  -320.84244866613858     
   204.87926929926817     
   423.27096423391754     
  -14.404791467857569     
  -319.81011598906281     
   208.05380153102263     
   425.37357073108865     
  -15.203009775108598     
  -318.76187122695649     
   211.24410331150574     
   427.51736139970978     
  -15.998587497571538     
  -317.69763475987270     
   214.45048352200362     
   429.70325194092771     
  -16.791484554835879     
  -316.61732540628884     
   217.67325791156051     
   431.93214469832384     
  -17.581660661549911     
  -315.52086038901791     
   220.91274899679803     
   434.20500336984918     
  -18.369075323388032     
  -314.40815530022076     
   224.16928652207181     
   436.52278030029510     
  -19.153687832929396     
  -313.27912406547972     
   227.44320737432412     
   438.88648851792396     
  -19.935457265445606     
  -312.13367890694843     
   230.73485603820848     
   441.29714103135399     
  -20.714342474594893     
  -310.97173030536305     
   234.04458459594355     
   443.75579164185524     
  -21.490302088020350     
  -309.79318696129002     
   237.37275303325754     
   446.26352934670689     
  -22.263294502849455     
  -308.59795575494854     
   240.71972950335777     
   448.82145243771095     
  -23.033277881092253     
  -307.38594170519849     
   244.08589039664068     
   451.43071963015979     
  -23.800210144935260     
  -306.15704792722227     
   247.47162079386680     
   454.09249065853692     
  -24.564048971928205     
  -304.91117558905307     
   250.87731447380591     
   456.80799107874299     
  -25.324751790060500     
  -303.64822386685131     
   254.30337440689641     
   459.57844966035924     
  -26.082275772724326     
  -302.36808989888567     
   257.75021277934917     
   462.40516399905533     
  -26.836577833560966     
  -301.07066873816399     
   261.21825150934205     
   465.28943625215851     
  -27.587614621187019     
  -299.75585330368750     
   264.70792228123332     
   468.23264163964359     
  -28.335342513796938     
  -298.42353433025062     
   268.21966709353057     
   471.23616221246090     
  -29.079717613638213     
  -297.07360031674148     
   271.75393831012411     
   474.30145626862429     
  -29.820695741355358     
  -295.70593747288581     
   275.31119923213868     
   477.42999222012975     
  -30.558232430198760     
  -294.32042966437098     
   278.89192417378973     
   480.62331718156088     
  -31.292282920094255     
  -292.91695835630492     
   282.49659905265139     
   483.88299356641386     
  -32.022802151569181     
  -291.49540255491223     
   286.12572150439956     
   487.21066466106794     
  -32.749744759530408     
  -290.05563874742791     
   289.77980148935751     
   490.60799256527622     
  -33.473065066889802     
  -288.59754084012047     
   293.45936143359717     
   494.07672666100581     
  -34.192717078032274     
  -287.12098009432759     
   297.16493688355462     
   497.61863518636449     
  -34.908654472121412     
  -285.62582506050006     
   300.89707664745242     
   501.23558158799074     
  -35.620830596237639     
  -284.11194151010807     
   304.65634350936227     
   504.92945185420098     
  -36.329198458343306     
  -282.57919236533894     
   308.44331439826885     
   508.70222937913871     
  -37.033710720069315     
  -281.02743762654677     
   312.25858111861237     
   512.55592896084704     
  -37.734319689317317     
  -279.45653429728566     
   316.10275058581880     
   516.49266309156553     
  -38.430977312671494     
  -277.86633630692364     
   319.97644555900547     
   520.51459123287009     
  -39.123635167613557     
  -276.25669443054301     
   323.88030499325191     
   524.62395385478465     
  -39.812244454534444     
  -274.62745620644193     
   327.81498464716287     
   528.82307801133368     
  -40.496755988535895     
  -272.97846585049348     
   331.78115773224778     
   533.11434483276139     
  -41.177120191014680     
  -271.30956416786660     
   335.77951531849357     
   537.50024891911619     
  -41.853287081022202     
  -269.62058846160693     
   339.81076718538685     
   541.98333843115051     
  -42.525206266391663     
  -267.91137243808436     
   343.87564222362062     
   546.56628347160586     
  -43.192826934624783     
  -266.18174610915116     
   347.97488934965753     
   551.25181542703535     
  -43.856097843529625     
  -264.43153569086360     
   352.10927796536043     
   556.04279327242853     
  -44.514967311600842     
  -262.66056349866301     
   356.27959891490354     
   560.94214983111624     
  -45.169383208133205     
  -260.86864783877911     
   360.48666503863700     
   565.95294943692306     
  -45.819292943058812     
  -259.05560289578398     
   364.73131215941385     
   571.07834261923745     
  -46.464643456498187     
  -257.22123861606281     
   369.01439972905820     
   576.32161948860221     
  -47.105381208014720     
  -255.36536058705212     
   373.33681187522262     
   581.68616675027147     
  -47.741452165561789     
  -253.48776991204940     
   377.69945812584979     
   587.17552140036673     
  -48.372801794111091     
  -251.58826308039392     
   382.10327453635244     
   592.79332716509202     
  -48.999375043950501     
  -249.66663183282776     
   386.54922449009075     
   598.54339170738194     
  -49.621116338638998     
  -247.72266302178284     
   391.03829992789599     
   604.42963982577305     
  -50.237969562605798     
  -245.75613846639658     
   395.57152222658942     
   610.45617402728726     
  -50.849878048380141     
  -243.76683480200066     
   400.14994353179395     
   616.62722764727675     
  -51.456784563437651     
  -241.75452332382326     
   404.77464773914863     
   622.94722593705012     
  -52.058631296648421     
  -239.71896982464125     
   409.44675193367641     
   629.42074039627551     
  -52.655359844311384     
  -237.65993442609039     
   414.16740748664859     
   636.05254994867198     
  -53.246911195758713     
  -235.57717140334566     
   418.93780161126352     
   642.84759826959646     
  -53.833225718513297     
  -233.47042900282173     
   423.75915859828558     
   649.81105065151291     
  -54.414243142981434     
  -231.33944925263063     
   428.63274147817185     
   656.94826431212311     
  -54.989902546662130     
  -229.18396776528397     
   433.55985346051267     
   664.26482125658197     
  -55.560142337853392     
  -227.00371353258279     
   438.54183961993715     
   671.76654184090989     
  -56.124900238834996     
  -224.79840871182364     
   443.58008868374384     
   679.45946785676620     
  -56.684113268506110     
  -222.56776840338256     
   448.67603469266976     
   687.34991969546729     
  -57.237717724455230     
  -220.31150041892496     
   453.83115909038565     
   695.44445907439001     
  -57.785649164438567     
  -218.02930503986533     
   459.04699253344370     
   703.74995049881272     
  -58.327842387241908     
  -215.72087476562632     
   464.32511716218465     
   712.27353299432878     
  -58.864231412899770     
  -213.38589405107169     
   469.66716865964224     
   721.02267430854397     
  -59.394749462244029     
  -211.02403903263024     
   475.07483871695621     
   730.00514881280787     
  -59.919328935753185     
  -208.63497724250519     
   480.54987733305239     
   739.22909596923762     
  -60.437901391671481     
  -206.21836731029055     
   486.09409555282156     
   748.70299372814179     
  -60.950397523365737     
  -203.77385865139397     
   491.70936800578272     
   758.43572700462596     
  -61.456747135885941     
  -201.30109114148377     
   497.39763595831732     
   768.43655530490696     
  -61.956879121693746     
  -198.79969477628018     
   503.16091012310426     
   778.71519174018954     
  -62.450721435521295     
  -196.26928931581958     
   509.00127406115553     
   789.28176857737526     
  -62.938201068320339     
  -193.70948391235291     
   514.92088732548598     
   800.14691852392730     
  -63.419244020259825     
  -191.11987672100321     
   520.92198921441536     
   811.32174816296299     
  -63.893775272727439     
  -188.50005449215303     
   527.00690232563772     
   822.81791883625078     
  -64.361718759288294     
  -185.84959214454670     
   533.17803671690945     
   834.64762222834338     
  -64.822997335551094     
  -183.16805231804531     
   539.43789388362211     
   846.82367275899639     
  -65.277532747889538     
  -180.45498490476302     
   545.78907142931450     
   859.35947991519299     
  -65.725245600963149     
  -177.70992655736799     
   552.23426752867863     
   872.26914356537736     
  -66.166055323979137     
  -174.93240017328279     
   558.77628610541876     
   885.56744553648286     
  -66.599880135632858     
  -172.12191435315182     
   565.41804194694259     
   899.26993059698009     
  -67.026637007660895     
  -169.27796283221849     
   572.16256642641974     
   913.39292158974911     
  -67.446241626936867     
  -166.40002388280664     
   579.01301333834272     
   927.95358888296414     
  -67.858608356035703     
  -163.48755968632329     
   585.97266525496514     
   942.96999791424435     
  -68.263650192187441     
  -160.54001567258766     
   593.04494023932182     
   958.46115174863428     
  -68.661278724536928     
  -157.55681982479567     
   600.23339887743668     
   974.44708143259311     
  -69.051404089620277     
  -154.53738194763170     
   607.54175198818098     
   990.94887315527546     
  -69.433934924963296     
  -151.48109289631907     
   614.97386853684577     
   1007.9887748947486     
  -69.808778320701123     
  -148.38732376410562     
   622.53378434855620     
   1025.5902444544963     
  -70.175839769111647     
  -145.25542502527924     
   630.22571118196515     
   1043.7780470967364     
  -70.535023111947964     
  -142.08472563098644     
   638.05404653519054     
   1062.5783322509942     
  -70.886230485448152     
  -138.87453205458070     
   646.02338402707312     
   1082.0187447040896     
  -71.229362262891541     
  -135.62412728298219     
   654.13852461235365     
   1102.1284956924746     
  -71.564316994562432     
  -132.33276975062611     
   662.40448833004734     
   1122.9385212234104     
  -71.890991344972534     
  -128.99969221170301     
   670.82652723922274     
   1144.4815447924689     
  -72.209280027182416     
  -125.62410054654197     
   679.41013882516654     
   1166.7922622562762     
  -72.519075734052009     
  -122.20517249749889     
   688.16108079208834     
   1189.9074374593235     
  -72.820269066237103     
  -118.74205632908601     
   697.08538657303347     
   1213.8660874489606     
  -73.112748456736114     
  -115.23386940708126     
   706.18938222890051     
   1238.7096244391214     
  -73.396400091777011     
  -111.67969669047844     
   715.47970441219411     
   1264.4820576330105     
  -73.671107827818474     
  -108.07858912983693     
   724.96331984444146     
   1291.2301674824378     
  -73.936753104422678     
  -104.42956196497434     
   734.64754610056002     
   1319.0037377422127     
  -74.193214852738578     
  -100.73159291438894     
   744.54007413362638     
   1347.8557797612127     
  -74.440369399314662     
  -96.983620247850212     
   754.64899248183576     
   1377.8427874738393     
  -74.678090364937717     
  -93.184540733175979     
   764.98281338788934     
   1409.0250167789707     
  -74.906248558171100     
  -89.333207447171830     
   775.55050101373183     
   1441.4667970390008     
  -75.124711863238986     
  -85.428427439658776     
   786.36150199152416     
   1475.2368473294696     
  -75.333345121874942     
  -81.468959238813810     
   797.42577834649489     
   1510.4086639966106     
  -75.532010008721940     
  -77.453510184631313     
   808.75384332646968     
   1547.0609108580322     
  -75.720564899835992     
  -73.380733575920459     
   820.35680015790467     
   1585.2778569342124     
  -75.898864733808296     
  -69.249225615313321     
   832.24638408491160     
   1625.1498834199429     
  -76.066760864979116     
  -65.057522134574725     
   844.43500821056091     
   1666.7739940202707     
  -76.224100908170584     
  -60.804095081133944     
   856.93581316571317     
   1710.2544344345824     
  -76.370728574315592     
  -56.487348744659826     
   869.76272142397238     
   1755.7033271724144     
  -76.506483496303858     
  -52.105615700155376     
   882.93049637776573     
   1803.2414149565213     
  -76.631201044304774     
  -47.657152441736208     
   896.45480698993936     
   1852.9988509735658     
  -76.744712129758383     
  -43.140134678330654     
   910.35229837224142     
   1905.1161100405986     
  -76.846842997150162     
  -38.552652259406287     
   924.64066919754555     
   1959.7449670316112     
  -76.937415002601085     
  -33.892703695286606     
   939.33875645028297     
   2017.0496220755215     
  -77.016244378211141     
  -29.158190232621376     
   954.46662861584912     
   2077.2079284803317     
  -77.083141980989964     
  -24.346909440883010     
   970.04568807945202     
   2140.4127816084383     
  -77.137913025091962     
  -19.456548260830697     
   986.09878394151497     
   2206.8736709052873     
  -77.180356795943297     
  -14.484675459793534     
   1002.6503364733049     
   2276.8184165621537     
  -77.210266344702063     
  -9.4287334321165783     
   1019.7264745975208     
   2350.4951346831062     
  -77.227428161329641     
  -4.2860292753535463     
   1037.3551881076444     
   2428.1744318508408     
  -77.231621824366854     
  0.94627493578176658     
   1055.5664963465254     
   2510.1519077517983     
  -77.222619625301675     
   6.2711727657848630     
   1074.3926356546642     
   2596.7509579819407     
  -77.200186165180654     
   11.691825024520231     
   1093.8682678395285     
   2688.3259841663007     
  -77.164077920851852     
   17.211572475921116     
   1114.0307127207761     
   2785.2660042427174     
  -77.114042777926230     
   22.833949777104429     
   1134.9202077525961     
   2887.9988088985342     
  -77.049819527203624     
   28.562700793534390     
   1156.5801988193357     
   2996.9956619782533     
  -76.971137320919951     
   34.401795456293030     
   1179.0576662841720     
   3112.7767210617758     
  -76.877715084728678     
   40.355448351233676     
   1202.4034916921348     
   3235.9172337129785     
  -76.769260880820738     
   46.428139257826608     
   1226.6728709449826     
   3367.0546793002850     
  -76.645471217003404     
   52.624635887788266     
   1251.9257810397344     
   3506.8970148528806     
  -76.506030295886575     
   58.950019112015582     
   1278.2275086511315     
   3656.2322135520940     
  -76.350609197549133     
   65.409711009275199     
   1305.6492502527717     
   3815.9393472445827     
  -76.178864988159560     
   72.009506123300042     
   1334.2687953571067     
   3987.0015022582661     
  -75.990439745981860     
   78.755606378252779     
   1364.1713066240432     
   4170.5208685587822     
  -75.784959494981251     
   85.654660177658627     
   1395.4502131382346     
   4367.7364430031748     
  -75.562033034823074     
   92.713806301655964     
   1428.2082364607577     
   4580.0448935255272     
  -75.321250654389587     
   99.940723325713520     
   1462.5585731622000     
   4809.0251836538419     
  -75.062182713974551     
   107.34368541371788     
   1498.6262620396030     
   5056.4678435260448     
  -74.784378078992447     
   114.93162549598217     
   1536.5497708660491     
   5324.4098147056093     
  -74.487362385281230     
   122.71420703433799     
   1576.4828444763405     
   5615.1762095904878     
  -74.170636112789126     
   130.70190581064969     
   1618.5966660482700     
   5931.4304934042311     
  -73.833672440498248     
   138.90610346264219     
   1663.0823947488009     
   6276.2352172888686     
  -73.475914850699183     
   147.33919484671057     
   1710.1541588784685     
   6653.1257272134153     
  -73.096774444999937     
   156.01471174848797     
   1760.0526018325681     
   7066.2003382093835     
  -72.695626927486970     
   164.94746601399245     
   1813.0491043691395     
   7520.2310655685560     
  -72.271809201939291     
   174.15371586831736     
   1869.4508373609026     
   8020.8006517558224     
  -71.824615519524798     
   183.65136006734252     
   1929.6068422490725     
   8574.4730867371800     
  -71.353293100450415     
   193.46016564896399     
   1993.9153903996003     
   9189.0074433661684     
  -70.857037136896693     
   203.60203649052534     
   2062.8329462248480     
   9873.6278836214133     
  -70.334985064320804     
   214.10133174446725     
   2136.8851553520071     
   10639.367513734151     
  -69.786209962621271     
   224.98524566211006     
   2216.6804117050151     
   11499.509812823380     
  -69.209712916052027     
   236.28426352962532     
   2302.9267353011883     
   12470.160786604712     
  -68.604414118870054     
   248.03271272087986     
   2396.4529412007219     
   13570.997693581608     
  -67.969142459346372     
   260.26943363363841     
   2498.2354239025863     
   14826.259443366460     
  -67.302623243559097     
   273.03860311771416     
   2609.4323697278323     
   16266.071995773278     
  -66.603463626079062     
   286.39075381627441     
   2731.4279096961345     
   17928.243692584529     
  -65.870135188295095     
   300.38404793399076     
   2865.8897373905156     
   19860.733148944422     
  -65.100952933645956     
   315.08588536748636     
   3014.8452360076026     
   22125.083675318790     
  -64.294049733069784     
   330.57495686643625     
   3180.7833635724901     
   24801.315160319311     
  -63.447344924331965     
   346.94389834355513     
   3366.7932272748890     
   27994.895145764218     
  -62.558505300565976     
   364.30276876391224     
   3576.7549408681161     
   31847.341093434254     
  -61.624896045571163     
   382.78368111375516     
   3815.6099990688786     
   36550.929656902154     
  -60.643518172016726     
   402.54706104016606     
   4089.7419714956386     
   42376.160002942583     
  -59.610927504594393     
   423.79032389769992     
   4407.5631715177151     
   49697.581624285762     
  -58.523127900315302     
   446.75996941074334     
   4780.2950336998510     
   59103.454083432276     
  -57.375427641357739     
   471.76963434330753     
   5223.5709393256029     
   71329.009189510791     
  -56.162241721360125     
   499.22490796223826     
   5758.5385082469229     
   88098.263175209882     
  -54.876812050415843     
   529.66944293800884     
   6419.2754820610116     
   110057.88458566001     
  -53.510798316861319     
   563.82940568429422     
   7244.7096164534451     
   146553.63516340865     
  -52.053655466998286     
   602.80083442587636     
   8343.8618801790344     
   183395.43300426748     
  -50.491638690541819     
   647.95880819560045     
   9719.3276277110126     
   312703.01572555385     
  -48.806109887758872     
   702.41862787901107     
   12064.600245652720     
   272291.24950409296     
  -46.970405015752554     
   767.84709003547493     
   14106.784616933373     
   1234934.5637670741     
  -44.943324034249123     
   861.53603619077705     
   23368.793845186643     
  -611318.96672596957     
  -42.652980841094909     
   966.91777479059635     
   18783.901594741968     
   11293133.883341603     
  -39.941831802223994     
   1272.5835430769732     
   103482.40571980596     
   8912243.3133281916     
  -35.974354107012125     
   1957.1001338008887     
   170324.23056976596     
   8912243.3133281916     
  -15.259259259259260     
   665.67793481281649     
  -163283190.90692642     
   39196317743636.688     
  -15.258717668197610     
   456.70050622987372     
  -45694237.676016361     
   47538465592870.555     
  -15.258680777712604     
   450.20763059142348     
  -34087817.785544932     
   2903212162807.6123     
  -15.258641418864748     
   444.27523598317327     
  -33321319.314168435     
   11389441875151.941     
  -15.258599430078398     
   438.24245377913542     
  -30069590.187791962     
   7550767000953.8848     
  -15.258554639490198     
   432.29326506194121     
  -27738374.871593371     
   6919561437550.5312     
  -15.258506864317289     
   426.37645055617105     
  -25428176.420169063     
   5757052778357.9980     
  -15.258455910188617     
   420.50626904302152     
  -23349674.980307810     
   4918444265133.2100     
  -15.258401570437293     
   414.67875074534987     
  -21429427.193291627     
   4170489737741.5537     
  -15.258343625351900     
   408.89500052741812     
  -19668684.171645850     
   3543521971331.0791     
  -15.258281841384592     
   403.15471047256568     
  -18050889.320208110     
   3008897268066.6392     
  -15.258215970313600     
   397.45796601533010     
  -16565381.032371502     
   2555230218786.8765     
  -15.258145748357791     
   391.80474299682646     
  -15201183.831412191     
   2169758457177.5151     
  -15.258070895240721     
   386.19504777656772     
  -13948510.276633609     
   1842369124792.7700     
  -15.257991113201530     
   380.62887820426204     
  -12798285.902698936     
   1564294121026.8459     
  -15.257906085949941     
   375.10623445234205     
  -11742189.088336987     
   1328123220411.3533     
  -15.257815477562437     
   369.62711604519467     
  -10772565.684854884     
   1127549255725.3977     
  -15.257718931316635     
   364.19152263139432     
  -9882381.9755180292     
   957215984366.50293     
  -15.257616068460695     
   358.79945381273552     
  -9065172.3714428283     
   812570296455.75952     
  -15.257506486914453     
   353.45090918695149     
  -8314995.1682144683     
   689744807787.87817     
  -15.257389759898915     
   348.14588828345740     
  -7626389.2358872090     
   585452917518.73584     
  -15.257265434490492     
   342.88439065078757     
  -6994335.9483629949     
   496902469814.50500     
  -15.257133030096284     
   337.66641577970313     
  -6414223.3790184744     
   421721486190.86865     
  -15.256992036846572     
   332.49196314021651     
  -5881813.3244690411     
   357894621215.37970     
  -15.256841913900459     
   327.36103216858641     
  -5393211.4916976988     
   303710114636.70581     
  -15.256682087660538     
   322.27362226315154     
  -4944839.3965253811     
   257713666765.22226     
  -15.256511949892211     
   317.22973279786254     
  -4533409.1929645129     
   218670120849.93091     
  -15.256330855743204     
   312.22936309190118     
  -4155899.9707842423     
   185530274839.10480     
  -15.256138121658596     
   307.27251243637943     
  -3809536.3200524030     
   157403021474.55295     
  -15.255933023186536     
   302.35918007439125     
  -3491768.4482138110     
   133531536965.32231     
  -15.255714792669671     
   297.48936520388639     
  -3200253.9434795184     
   113273076643.98138     
  -15.255482616817099     
   292.66306697769568     
  -2932841.0042329533     
   96081803768.483917     
  -15.255235634151511     
   287.88028449615507     
  -2687553.0232041888     
   81494209932.572281     
  -15.254972932326016     
   283.14101680615096     
  -2462574.3896106835     
   69116705194.957336     
  -15.254693545304953     
   278.44526290039300     
  -2256237.4673888842     
   58615096605.782143     
  -15.254396450402822     
   273.79302170949029     
  -2067010.5971510920     
   49705636144.082870     
  -15.254080565175308     
   269.18429210386432     
  -1893487.0736669402     
   42147416061.881004     
  -15.253744744156156     
   264.61907288699348     
  -1734375.0219898648     
   35735917305.614540     
  -15.253387775433554     
   260.09736279296231     
  -1588488.0682276362     
   30297515857.688034     
  -15.253008377059402     
   255.61916048425417     
  -1454736.7894280751     
   25684828442.048359     
  -15.252605193284797     
   251.18446454160909     
  -1332120.8327614444     
   21772752055.349785     
  -15.252176790614792     
   246.79327346871358     
  -1219721.6771475310     
   18455099421.613178     
  -15.251721653675364     
   242.44558568419089     
  -1116695.9920905456     
   15641747607.055889     
  -15.251238180885396     
   238.14139951122283     
  -1022269.5131114151     
   13256210095.668571     
  -15.250724679926243     
   233.88071318290847     
  -935731.42411560332     
   11233576628.608681     
  -15.250179363001351     
   229.66352483197926     
  -856429.19881628174     
   9518766421.2354774     
  -15.249600341878248     
   225.48983248356987     
  -783763.84507661359     
   8065040624.9142628     
  -15.248985622705034     
   221.35963405485796     
  -717185.54816708469     
   6832742290.1695480     
  -15.248333100593396     
   217.27292734561598     
  -656189.65948912234     
   5788225196.5907812     
  -15.247640553960007     
   213.22971003491645     
  -600313.01192061545     
   4902944371.7864141     
  -15.246905638618040     
   209.22997967324852     
  -549130.53628895187     
   4152684623.7819772     
  -15.246125881610391     
   205.27373367563791     
  -502252.14794808219     
   3516904745.7851439     
  -15.245298674776063     
   201.36096931733553     
  -459319.89015924896     
   2978181430.6739831     
  -15.244421268041028     
   197.49168372522016     
  -420005.30710297858     
   2521736940.6577163     
  -15.243490762424765     
   193.66587387060710     
  -384007.03102903877     
   2135038271.6733282     
  -15.242504102753484     
   189.88353656184276     
  -351048.56522704638     
   1807456904.0813751     
  -15.241458070070960     
   186.14466843758208     
  -320876.24738212314     
   1529980004.7506349     
  -15.240349273737662     
   182.44926595724107     
  -293257.37914117461     
   1294965436.3103466     
  -15.239174143208764     
   178.79732539264273     
  -267978.50660250167     
   1095933691.5238464     
  -15.237928919481355     
   175.18884282028975     
  -244843.84231985942     
   927391476.31071329     
  -15.236609646200977     
   171.62381411171336     
  -223673.81476279683     
   784681919.54800141     
  -15.235212160417339     
   168.10223492407914     
  -204303.73677483876     
   663857543.70283675     
  -15.233732082978761     
   164.62410069003374     
  -186582.58201749771     
   561572445.12016737     
  -15.232164808554508     
   161.18940660847034     
  -170371.86167746800     
   474990846.72934461     
  -15.230505495273743     
   157.79814763371272     
  -155544.59275638754     
   401709516.99769366     
  -15.228749053969340     
   154.45031846428810     
  -141984.35061593715     
   339691961.74751419     
  -15.226890137014115     
   151.14591353233359     
  -129584.39890124905     
   287212597.41238469     
  -15.224923126736318     
   147.88492699184982     
  -118246.89084851457     
   242809417.15469220     
  -15.222842123400332     
   144.66735270689546     
  -107882.13561565889     
   205243828.87234122     
  -15.220640932737423     
   141.49318423905294     
  -98407.925064589581     
   173466616.32462814     
  -15.218313053010153     
   138.36241483485333     
  -89748.915260298993     
   146589055.27268830     
  -15.215851661592470     
   135.27503741304011     
  -81836.059116986129     
   123858440.09426540     
  -15.213249601045765     
   132.23104455036506     
  -74606.085200282585     
   104637321.70234583     
  -15.210499364668959     
   129.23042846847855     
  -68001.019537320535     
   88385911.875012010     
  -15.207593081498199     
   126.27318101902145     
  -61967.746616559278     
   74647165.832370162     
  -15.204522500728761     
   123.35929366894227     
  -56457.606431901389     
   63034136.206815757     
  -15.201278975528179     
   120.48875748565609     
  -51426.024712473278     
   53219255.438893467     
  -15.197853446205613     
   117.66156312098363     
  -46832.173561785494     
   44925252.481212229     
  -15.194236422697564     
   114.87770079495276     
  -42638.660003705387     
   37917454.249064721     
  -15.190417966324500     
   112.13716027930703     
  -38811.240228218288     
   31997262.773241766     
  -15.186387670766388     
   109.43993088025594     
  -35318.557367608009     
   26996627.779176261     
  -15.182134642197587     
   106.78600142050122     
  -32131.900927231989     
   22773364.129290648     
  -15.177647478512755     
   104.17536022085253     
  -29224.986043553006     
   19207184.311875980     
  -15.172914247565277     
   101.60799508128686     
  -26573.751013947956     
   16196338.118483471     
  -15.167922464328029     
   99.083893260949694     
  -24156.171537897277     
   13654766.071691822     
  -15.162659066872790     
   96.603041457582606     
  -21952.090339368169     
   11509688.704212138     
  -15.157110391049120     
   94.165425785985988     
  -19943.060888088941     
   9699565.0029468704     
  -15.151262143725722     
   91.771031756219003     
  -18112.204061981109     
   8172363.2343025934     
  -15.145099374436958     
   89.419844246832625     
  -16444.076772712498     
   6884099.0411866214     
  -15.138606445253796     
   87.111847492920859     
  -14924.551121721055     
   5797589.5406762483     
  -15.131766998671953     
   84.847025010281143     
  -13540.705032395612     
   4881427.0031126654     
  -15.124563923279521     
   82.625359759826708     
  -12280.716694802784     
   4109015.1532538682     
  -15.116979316931834     
   80.446833372853959     
  -11133.786809998863     
   3458069.4033390614     
  -15.108994447122052     
   78.311429012990601     
  -10089.998973672082     
   2909144.7802095558     
  -15.100589708191150     
   76.219120103080868     
  -9140.4371152124932     
   2447874.9175074035     
  -15.091744574970505     
   74.169913945695711     
  -8276.4116377062564     
   2055292.1244730754     
  -15.082437552392760     
   72.163682102245900     
  -7491.9164486552490     
   1738083.6738206656     
  -15.072646120541789     
   70.200819066220305     
  -6774.5074716206964     
   1426483.9679203420     
  -15.062346674539240     
   68.279683514541020     
  -6137.7963707692106     
   1312089.5993590576     
  -15.051514458582263     
   66.406537203006224     
  -5504.4833462096994     
   724586.51704376028     
  -15.040123493353772     
   64.556938336354506     
  -5126.2806894037894     
   1861968.2958748755     
  -15.028146495921400     
   62.825703797435509     
  -4075.3211203513747     
   329886.91105165187     
  -14.891398510444825     
   48.634477777897104     
  -1601.1692874639857     
   81789.310850782917     
  -14.778541666064688     
   42.162180919029360     
  -987.74945608311396     
   47433.606126184422     
  -14.678568497771913     
   38.112813753479749     
  -631.99741013673065     
   23756.976128137667     
  -14.586865244449566     
   35.398270005198675     
  -453.82008917569817     
   15589.906403470237     
  -14.500962352706363     
   33.421480304385248     
  -336.89579114967142     
   10221.432800071321     
  -14.419354540752584     
   31.928653213638228     
  -260.23504514913645     
   7280.4520102611468     
  -14.341045619688011     
   30.763986463084944     
  -205.63165507217786     
   5331.5538751064987     
  -14.265337545845201     
   29.835794822882303     
  -165.64500100887915     
   4044.2605005144765     
  -14.191720148473980     
   29.083399702222554     
  -135.31304725502056     
   3139.3912876742561     
  -14.119808302774898     
   28.465698052591343     
  -111.76761259746365     
   2487.9048586864469     
  -14.049303731708736     
   27.953508205704395     
  -93.108326157315304     
   2004.4814822104552     
  -13.979970568209799     
   27.525550602709263     
  -78.074715040736876     
   1637.9937782607954     
  -13.911619065019245     
   27.165889410847971     
  -65.789761703780897     
   1354.6291146176511     
  -13.844094361422858     
   26.862339898228146     
  -55.630043344148532     
   1131.8970920612740     
  -13.777268513556125     
   26.605412751983554     
  -47.140815153688976     
   954.26377151700012     
  -13.711034701399447     
   26.387601121931052     
  -39.983836867311467     
   810.78832929740099     
  -13.645302929007395     
   26.202884218768819     
  -33.902924397580975     
   693.59078173889600     
  -13.579996774381993     
   26.046374423938520     
  -28.700993534539247     
   596.89388845123915     
  -13.515050893064730     
   25.914061216674284     
  -24.224289371154949     
   516.39118996209197     
  -13.450409073219271     
   25.802622104630299     
  -20.351355446439268     
   448.82536492133443     
  -13.386022701032909     
   25.709280802990378     
  -16.985165209529256     
   391.69973570630071     
  -13.321849535999622     
   25.631699346987226     
  -14.047417191731999     
   343.07756281324100     
  -13.257852723402683     
   25.567894965331313     
  -11.474335470632695     
   301.43995438748010     
  -13.193999990586759     
   25.516175287122913     
  -9.2135358127265921     
   265.58375568047012     
  -13.130262987221599     
   25.475087303478290     
  -7.2216576451230647     
   234.54713254823830     
  -13.066616739524239     
   25.443376773987953     
  -5.4625541510112754     
   207.55464651090119     
  -13.003039195511361     
   25.419955652854977     
  -3.9058943021795152     
   183.97622984627199     
  -12.939510843590021     
   25.403875735653699     
  -2.5260725783324820     
   163.29621624856014     
  -12.876014390701123     
   25.394307176816696     
  -1.3013509564682797     
   145.08971917216624     
  -12.812534489175697     
   25.390520854268832     
 -0.21317806267703182     
   129.00444938684569     
  -12.749057503708395     
   25.391873797381450     
  0.75435530772431170     
   114.74659575627634     
  -12.685571311578709     
   25.397797072590503     
   1.6149547758963849     
   102.06977161703357     
  -12.622065130589702     
   25.407785654687803     
   2.3804780630241376     
   90.766293663515384     
  -12.558529370241750     
   25.421389913009115     
   3.0612252655004997     
   80.660256609205405     
  -12.494955502484808     
   25.438208419148040     
   3.6661771900695408     
   71.601988171398673     
  -12.431335949048435     
   25.457881842376601     
   4.2031921013550315     
   63.463592658492587     
  -12.367663982873225     
   25.480087745245722     
   4.6791690462937261     
   56.135335203051312     
  -12.303933641588959     
   25.504536128012248     
   5.1001840603166109     
   49.522704254844861     
  -12.240139651326297     
   25.530965599018611     
   5.4716043422279483     
   43.544000456403460     
  -12.176277359426605     
   25.559140070738309     
   5.7981843456509727     
   38.128358252006635     
  -12.112342674842001     
   25.588845899183788     
   6.0841470325410221     
   33.214105627781237     
  -12.048332015204688     
   25.619889398827013     
   6.3332528247493816     
   28.747405511427868     
  -11.984242259699254     
   25.652094676804101     
   6.5488583660850912     
   24.681119060229385     
  -11.920070706999971     
   25.685301739616904     
   6.7339667590368117     
   20.973857361976638     
  -11.855815037642163     
   25.719364833237627     
   6.8912706892516367     
   17.589179889489596     
  -11.791473280286326     
   25.754150983806813     
   7.0231895384228080     
   14.494921315455032     
  -11.727043781409048     
   25.789538711273590     
   7.1319014482887209     
   11.662619356940230     
  -11.662525178018385     
   25.825416892627977     
   7.2193710934657727     
   9.0670293701206628     
  -11.597916373045146     
   25.861683754895996     
   7.2873738137416773     
   6.6857088717199469     
  -11.533216513107369     
   25.898245981006049     
   7.3375166302795769     
   4.4986649760545525     
  -11.468424968384275     
   25.935017914125748     
   7.3712566175999861     
   2.4880479741627304     
  -11.403541314369351     
   25.971920848113264     
   7.3899169774062070     
  0.63789180979600901     
  -11.338565315300899     
   26.008882393471730     
   7.3947011659796775     
  -1.0661143753317495     
  -11.273496909092970     
   26.045835909657090     
   7.3867053081646894     
  -2.6368191835386390     
  -11.208336193610950     
   26.082719995838222     
   7.3669291642881491     
  -4.0857806979362783     
  -11.143083414154402     
   26.119478033271577     
   7.3362858090536278     
  -5.4234128184926744     
  -11.077738952025742     
   26.156057773326495     
   7.2956102129149318     
  -6.6591144224851400     
  -11.012303314077258     
   26.192410965995649     
   7.2456668547462932     
  -7.8013815400341286     
  -10.946777123141013     
   26.228493024365505     
   7.1871564931960377     
  -8.8579060028203855     
  -10.881161109256798     
   26.264262721093932     
   7.1207221981748852     
  -9.8356617332903706     
  -10.815456101622539     
   26.299681913427307     
   7.0469547351752073     
  -10.740980957648629     
  -10.749663021199703     
   26.334715293710229     
   6.9663973779928421     
  -11.579620473417396     
  -10.683782873913385     
   26.369330162716317     
   6.8795502244422115     
  -12.356822249168598     
  -10.617816744393039     
   26.403496223421357     
   6.7868740575734474     
  -13.077364235829757     
  -10.551765790205442     
   26.437185393129802     
   6.6887938258047237     
  -13.745607227838251     
  -10.485631236536319     
   26.470371632123303     
   6.5857017715959367     
  -14.365537186352549     
  -10.419414371281457     
   26.503030787159037     
   6.4779602426982930     
  -14.940799603819219     
  -10.353116540512037     
   26.535140448379959     
   6.3659042456696495     
  -15.474734466285497     
  -10.286739144282278     
   26.566679818337064     
   6.2498437371725082     
  -15.970403638473826     
  -10.220283632750634     
   26.597629591954703     
   6.1300657098839544     
  -16.430618088144108     
  -10.153751502588468     
   26.627971846414972     
   6.0068360742228730     
  -16.857960250833045     
  -10.087144293652596     
   26.657689940031382     
   5.8804013723416251     
  -17.254805557088634     
  -10.020463585900277     
   26.686768419288896     
   5.7509903306634609     
  -17.623340957917740     
  -9.9537109965271906     
   26.715192933299253     
   5.6188152734790773     
  -17.965581438147712     
  -9.8868881773106931     
   26.742950155014682     
   5.4840734126929700     
  -18.283386050378407     
  -9.8199968121422341     
   26.770027708589701     
   5.3469480173151318     
  -18.578470489015313     
  -9.7530386147342529     
   26.796414102354607     
   5.2076094886475168     
  -18.852420227293436     
  -9.6860153264881284     
   26.822098666918585     
   5.0662163369428157     
  -19.106701451637225     
  -9.6189287145109361     
   26.847071497951081     
   4.9229160760555359     
  -19.342670807684463     
  -9.5517805697698144     
   26.871323403253715     
   4.7778460449979026     
  -19.561585460712493     
  -9.4845727053736724     
   26.894845853751313     
   4.6311341540425603     
  -19.764609603552756     
  -9.4173069549728563     
   26.917630938091460     
   4.4828995820159143     
  -19.952824541631102     
  -9.3499851712681235     
   26.939671320541386     
   4.3332533979536816     
  -20.127232742605798     
  -9.2826092246210443     
   26.960960201917231     
   4.1822991523841377     
  -20.288766602522283     
  -9.2151810017585269     
   26.981491283305353     
   4.0301334028652205     
  -20.438291602408025     
  -9.1477024045648019     
   27.001258732352134     
   3.8768462158471602     
  -20.576614367561223     
  -9.0801753489546719     
   27.020257151911977     
   3.7225216080904504     
  -20.704484042371867     
  -9.0126017638224045     
   27.038481550876636     
   3.5672379777726615     
  -20.822599877503105     
  -8.9449835900609749     
   27.055927317017797     
   3.4110684786913881     
  -20.931612589213060     
  -8.8773227796468852     
   27.072590191675204     
   3.2540813842722898     
  -21.032129411095006     
  -8.8096212947860675     
   27.088466246170110     
   3.0963404136890773     
  -21.124717084151960     
  -8.7418811071167610     
   27.103551859793225     
   2.9379050355579377     
  -21.209904236874159     
  -8.6741041969655601     
   27.117843699266576     
   2.7788307537813828     
  -21.288185470360581     
  -8.6062925526530805     
   27.131338699557912     
   2.6191693627536785     
  -21.360022313980025     
  -8.5384481698460171     
   27.144034045953294     
   2.4589691953988280     
  -21.425846899531180     
  -8.4705730509525203     
   27.155927157300923     
   2.2982753436523442     
  -21.486063603599419     
  -8.4026692045581139     
   27.167015670326617     
   2.1371298666253482     
  -21.541050505082307     
  -8.3347386448995451     
   27.177297424962774     
   1.9755719878372309     
  -21.591162261134027     
  -8.2667833913741244     
   27.186770450609561     
   1.8136382708787255     
  -21.636731177650841     
  -8.1988054680823321     
   27.195432953254375     
   1.6513627870463441     
  -21.678068350522242     
  -8.1308069034015951     
   27.203283303408035     
   1.4887772744174272     
  -21.715466329279234     
  -8.0627897295892712     
   27.210320024786448     
   1.3259112769478327     
  -21.749198974152797     
  -7.9947559824130581     
   27.216541783690420     
   1.1627922846416867     
  -21.779523968506957     
  -7.9267077008071150     
   27.221947379039221     
  0.99944585487788429     
  -21.806683030178611     
  -7.8586469265523462     
   27.226535733006795     
  0.83589573215154456     
  -21.830903442216655     
  -7.7905757039793695     
   27.230305882228009     
  0.67216395633491954     
  -21.852398994545744     
  -7.7224960796928066     
   27.233256969528536     
  0.50827096387582626     
  -21.871370541442019     
  -7.6544101023156257     
   27.235388236150264     
  0.34423568481501099     
  -21.888007320598494     
  -7.5863198222523343     
   27.236699014437079     
  0.18007562991052214     
  -21.902487485849456     
  -7.5182272914699215     
   27.237188720946271     
   1.5806973766651085E-002
  -21.914978522560219     
  -7.4501345632955092     
   27.236856849967804     
 -0.14855536515255072     
  -21.925638822065039     
  -7.3820436922297299     
   27.235702967414131     
 -0.31299765631803500     
  -21.934616988234271     
  -7.3139567337749369     
   27.233726705064008     
 -0.47750728372979218     
  -21.942053792794596     
  -7.2458757442773907     
   27.230927755136747     
 -0.64207268717575183     
  -21.948081669749268     
  -7.1778027807826197     
   27.227305865169559     
 -0.80668329969887143     
  -21.952825777106490     
  -7.1097399009032216     
   27.222860833187745     
 -0.97132949302717031     
  -21.956404217558713     
  -7.0416891626983995     
   27.217592503143528     
  -1.1360025246588608     
  -21.958928657665869     
  -6.9736526245645800     
   27.211500760607905     
  -1.3006944895913550     
  -21.960504512403659     
  -6.9056323451365031     
   27.204585528700338     
  -1.4653982734343824     
  -21.961231577308251     
  -6.8376303831982046     
   27.196846764241094     
  -1.6301075102641946     
  -21.961204157520989     
  -6.7696487976033559     
   27.188284454111820     
  -1.7948165414456021     
  -21.960511567922339     
  -6.7016896472044536     
   27.178898611812691     
  -1.9595203782050197     
  -21.959238277288833     
  -6.6337549907903837     
   27.168689274203967     
  -2.1242146652846863     
  -21.957464479990854     
  -6.5658468870319142     
   27.157656498418543     
  -2.2888956488846177     
  -21.955265938780038     
  -6.4979673944347036     
   27.145800358937770     
  -2.4535601434254684     
  -21.952714667221709     
  -6.4301185712994222     
   27.133120944820632     
  -2.6182055034296310     
  -21.949878971973494     
  -6.3623024756886259     
   27.119618357072760     
  -2.7828295957194324     
  -21.946823510731964     
  -6.2945211654000346     
   27.105292706153335     
  -2.9474307720499224     
  -21.943609984509152     
  -6.2267766979458825     
   27.090144109605877     
  -3.1120078469337411     
  -21.940296697998622     
  -6.1590711305380470     
   27.074172689808119     
  -3.2765600721687309     
  -21.936939341622779     
  -6.0914065200786549     
   27.057378571834622     
  -3.4410871172309019     
  -21.933590747240110     
  -6.0237849231559064     
   27.039761881421956     
  -3.6055890478352026     
  -21.930301196958784     
  -5.9562083960448566     
   27.021322743035338     
  -3.7700663068123941     
  -21.927118796416050     
  -5.8886789947129170     
   27.002061278023842     
  -3.9345196977855146     
  -21.924088980243077     
  -5.8211987748298588     
   26.981977602866536     
  -4.0989503651373376     
  -21.921255605341621     
  -5.7537697917820934     
   26.961071827498248     
  -4.2633597821773996     
  -21.918660045824481     
  -5.6863941006910510     
   26.939344053711501     
  -4.4277497325210797     
  -21.916342175351105     
  -5.6190737564354469     
   26.916794373633110     
  -4.5921222988362134     
  -21.914339816443977     
  -5.5518108136772915     
   26.893422868267368     
  -4.7564798474595431     
  -21.912689514488086     
  -5.4846073268914433     
   26.869229606101676     
  -4.9208250188182046     
  -21.911425916355824     
  -5.4174653503985866     
   26.844214641771654     
  -5.0851607131908727     
  -21.910582316406906     
  -5.3503869384014635     
   26.818378014787264     
  -5.2494900805639251     
  -21.910190865477279     
  -5.2833741450242311     
   26.791719748305717     
  -5.4138165120550044     
  -21.910282137679875     
  -5.2164290243548255     
   26.764239847955363     
  -5.5781436280876040     
  -21.910885631030901     
  -5.1495536304902005     
   26.735938300709343     
  -5.7424752703203357     
  -21.912029846601904     
  -5.0827500175843330     
   26.706815073798115     
  -5.9068154941698499     
  -21.913742096564874     
  -5.0160202398988964     
   26.676870113662957     
  -6.0711685598940868     
  -21.916048567578077     
  -4.9493663518564972     
   26.646103344952845     
  -6.2355389241509229     
  -21.918975055014460     
  -4.8827904080963762     
   26.614514669549806     
  -6.3999312370635311     
  -21.922545838480350     
  -4.8162944635325120     
   26.582103965630019     
  -6.5643503308521343     
  -21.926784830733208     
  -4.7498805734140177     
   26.548871086760180     
  -6.7288012170826335     
  -21.931715232862086     
  -4.6835507933877745     
   26.514815861014153     
  -6.8932890813290992     
  -21.937359082540535     
  -4.6173071795632330     
   26.479938090124708     
  -7.0578192744481534     
  -21.943738553175667     
  -4.5511517885793014     
   26.444237548654595     
  -7.2223973135969706     
  -21.950874335449182     
  -4.4850866776732863     
   26.407713983192821     
  -7.3870288711128396     
  -21.958787344558122     
  -4.4191139047518009     
   26.370367111574545     
  -7.5517197761970252     
  -21.967497602431489     
  -4.3532355284636157     
   26.332196622113514     
  -7.7164760082152615     
  -21.977024557362395     
  -4.2874536082743919     
   26.293202172861989     
  -7.8813036923954805     
  -21.987387719063616     
  -4.2217702045432475     
   26.253383390880281     
  -8.0462091002884577     
  -21.998605617812554     
  -4.1561873786011363     
   26.212739871523503     
  -8.2111986424220511     
  -22.010696888534632     
  -4.0907071928309815     
   26.171271177744732     
  -8.3762788690860610     
  -22.023679724362857     
  -4.0253317107495485     
   26.128976839404473     
  -8.5414564670187794     
  -22.037571726240991     
  -3.9600629970910144     
   26.085856352599510     
  -8.7067382549655861     
  -22.052390884497420     
  -3.8949031178922167     
   26.041909178995599     
  -8.8721311865993187     
  -22.068154269603980     
  -3.8298541405795543     
   25.997134745170047     
  -9.0376423436213482     
  -22.084879336419206     
  -3.7649181340575164     
   25.951532441964382     
  -9.2032789386444911     
  -22.102582916158987     
  -3.7000971687988300     
   25.905101623841482     
  -9.3690483105156837     
  -22.121282060676052     
  -3.6353933169361992     
   25.857841608250265     
  -9.5349579259707546     
  -22.140993511763064     
  -3.5708086523556344     
   25.809751674992064     
  -9.7010153773089787     
  -22.161733947939922     
  -3.5063452507913553     
   25.760831065593997     
  -9.8672283819185278     
  -22.183520043019179     
  -3.4420051899222579     
   25.711078982683599     
  -10.033604782241172     
  -22.206368439223723     
  -3.3777905494699447     
   25.660494589364156     
  -10.200152545535349     
  -22.230295654053634     
  -3.3137034112983135     
   25.609077008592966     
  -10.366879762940751     
  -22.255318337579212     
  -3.2497458595146984     
   25.556825322559433     
  -10.533794650472597     
  -22.281453160640453     
  -3.1859199805725709     
   25.503738572060307     
  -10.700905549177399     
  -22.308716720538669     
  -3.1222278633758012     
   25.449815755875910     
  -10.868220924581440     
  -22.337125831115024     
  -3.0586715993844811     
   25.395055830143669     
  -11.035749368314804     
  -22.366697366242484     
  -2.9952532827223202     
   25.339457707726478     
  -11.203499598561622     
  -22.397448226293172     
  -2.9319750102856235     
   25.283020257579427     
  -11.371480460258821     
  -22.429395571942813     
  -2.8688388818538573     
   25.225742304111158     
  -11.539700927048392     
  -22.462556604590468     
  -2.8058470002018203     
   25.167622626539583     
  -11.708170101582821     
  -22.496948812992535     
  -2.7430014712134314     
   25.108659958241422     
  -11.876897217680265     
  -22.532589717875041     
  -2.6803044039971526     
   25.048852986095813     
  -12.045891640564328     
  -22.569497248964844     
  -2.6177579110030611     
   24.988200349819571     
  -12.215162869931564     
  -22.607689401737453     
  -2.5553641081415961     
   24.926700641293632     
  -12.384720540444595     
  -22.647184437591839     
  -2.4931251149039966     
   24.864352403883203     
  -12.554574423726535     
  -22.688001105789141     
  -2.4310430544844555     
   24.801154131743839     
  -12.724734432019950     
  -22.730157972766897     
  -2.3691200539040143     
   24.737104269121751     
  -12.895210616815701     
  -22.773674431590841     
  -2.3073582441362279     
   24.672201209642079     
  -13.066013175052632     
  -22.818569906470266     
  -2.2457597602346215     
   24.606443295581069     
  -13.237152449351161     
  -22.864864134588082     
  -2.1843267414619794     
   24.539828817131788     
  -13.408638930360571     
  -22.912577349755360     
  -2.1230613314214857     
   24.472356011654679     
  -13.580483260483735     
  -22.961730154982597     
  -2.0619656781897606     
   24.404023062911854     
  -13.752696236646106     
  -23.012343396743852     
  -2.0010419344518255     
   24.334828100289936     
  -13.925288812121686     
  -23.064438511133979     
  -1.9402922576380282     
   24.264769198007244     
  -14.098272100955189     
  -23.118037288157446     
  -1.8797188100629736     
   24.193844374303314     
  -14.271657380616372     
  -23.173161985260982     
  -1.8193237590665001     
   24.122051590613008     
  -14.445456095505829     
  -23.229835322046078     
  -1.7591092771567414     
   24.049388750723189     
  -14.619679860421174     
  -23.288080473183449     
  -1.6990775421553184     
   23.975853699912211     
  -14.794340463970050     
  -23.347921457426821     
  -1.6392307373447117     
   23.901444224065038     
  -14.969449874900747     
  -23.409381899922892     
  -1.5795710516178580     
   23.826158048779909     
  -15.145020239150174     
  -23.472487653614639     
  -1.5201006796300238     
   23.749992838440654     
  -15.321063896552278     
  -23.537262903298195     
  -1.4608218219530071     
   23.672946195278453     
  -15.497593368327021     
  -23.603734957064908     
  -1.4017366852317230     
   23.595015658406375     
  -15.674621380505002     
  -23.671929148334833     
  -1.3428474823432268     
   23.516198702832316     
  -15.852160849117517     
  -23.741874100624621     
  -1.2841564325582371     
   23.436492738447345     
  -16.030224904872199     
  -23.813596378491102     
  -1.2256657617052162     
   23.355895108990886     
  -16.208826877710887     
  -23.887126071746120     
  -1.1673777023370708     
   23.274403090988486     
  -16.387980323248978     
  -23.962491128520625     
  -1.1092944939005425     
   23.192013892663581     
  -16.567699006712886     
  -24.039723026419836     
  -1.0514183829083490     
   23.108724652823273     
  -16.747996929411030     
  -24.118851386638138     
 -0.99375162311415122     
   23.024532439712715     
  -16.928888314810823     
  -24.199909125145229     
 -0.93629647569041830     
   22.939434249842567     
  -17.110387633249410     
  -24.282927540103721     
 -0.87905520940926118     
   22.853427006784941     
  -17.292509589800190     
  -24.367941257320943     
 -0.82203010082631844     
   22.766507559937367     
  -17.475269149230094     
  -24.454983282490307     
 -0.76522343446777019     
   22.678672683254668     
  -17.658681523848774     
  -24.544090058338409     
 -0.70863750302056594     
   22.589919073946831     
  -17.842762199286309     
  -24.635296463916632     
 -0.65227460752595035     
   22.500243351141698     
  -18.027526922765688     
  -24.728640875230383     
 -0.59613705757637825     
   22.409642054511462     
  -18.212991729329911     
  -24.824160155217850     
 -0.54022717151590904     
   22.318111642861901     
  -18.399172930494050     
  -24.921894762971597     
 -0.48454727664417674     
   22.225648492682627     
  -18.586087141216332     
  -25.021883706972890     
 -0.42909970942403441     
   22.132248896657039     
  -18.773751269018632     
  -25.124169625952501     
 -0.37388681569297477     
   22.037909062131458     
  -18.962182541213274     
  -25.228793892906637     
 -0.31891095087843202     
   21.942625109539900     
  -19.151398495410078     
  -25.335801321821990     
 -0.26417448021707540     
   21.846393070788068     
  -19.341417005323738     
  -25.445236266499382     
 -0.20967977897820633     
   21.749208887581453     
  -19.532256277322482     
  -25.557145055394535     
 -0.15542923269137621     
   21.651068409725049     
  -19.723934865237943     
  -25.671575958262785     
 -0.10142523737834681     
   21.551967393349646     
  -19.916471684924911     
  -25.788576976247882     
  -4.7670199789517496E-002
   21.451901499106715     
  -20.109886012246776     
  -25.908199736551492     
   5.8334623550507243E-003
   21.350866290300420     
  -20.304197510270907     
  -26.030494972694139     
   5.9083320119879858E-002
   21.248857230968326     
  -20.499426222566115     
  -26.155517365808326     
  0.11207693310344967     
   21.145869683904888     
  -20.695592602809675     
  -26.283320772397648     
  0.16481184918255848     
   21.041898908626354     
  -20.892717508602662     
  -26.413963100278643     
  0.21728560425152105     
   20.936940059275216     
  -21.090822231854748     
  -26.547501567229499     
  0.26949572195604921     
   20.830988182461553     
  -21.289928493608972     
  -26.683997538102702     
  0.32143971342165539     
   20.724038215039670     
  -21.490058475144739     
  -26.823511847096619     
  0.37311507697641350     
   20.616084981816812     
  -21.691234813997969     
  -26.966109565253625     
  0.42451929786790499     
   20.507123193192477     
  -21.893480635737365     
  -27.111855403466919     
  0.47564984797417331     
   20.397147442724972     
  -22.096819551263373     
  -27.260818435797290     
  0.52650418550850120     
   20.286152204622987     
  -22.301275689531849     
  -27.413067534237790     
  0.57707975471782003     
   20.174131831159055     
  -22.506873696038635     
  -27.568676052432881     
  0.62737398557455304     
   20.061080550002881     
  -22.713638766431878     
  -27.727717371646037     
  0.67738429346168727     
   19.946992461470003     
  -22.921596646719230     
  -27.890269451602972     
  0.72710807885085904     
   19.831861535684190     
  -23.130773667606245     
  -28.056410496050496     
  0.77654272697323412     
   19.715681609649355     
  -23.341196746326631     
  -28.226223458229672     
  0.82568560748295039     
   19.598446384227884     
  -23.552893422263349     
  -28.399791729677712     
  0.87453407411288631     
   19.480149421021633     
  -23.765891860235936     
  -28.577203637325152     
  0.92308546432250604     
   19.360784139152255     
  -23.980220887515870     
  -28.758548215298465     
  0.97133709893752496     
   19.240343811935638     
  -24.195909999130613     
  -28.943919410249116     
   1.0192862817811277     
   19.118821563451043     
  -24.412989394707477     
  -29.133412837614880     
   1.0669302992964618     
   18.996210364986805     
  -24.631489990989586     
  -29.327127719527400     
   1.1142664201601156     
   18.872503031387112     
  -24.851443448886045     
  -29.525167395308845     
   1.1612918948862863     
   18.747692217254023     
  -25.072882204350854     
  -29.727636968829099     
   1.2080039554213176     
   18.621770413039101     
  -25.295839481617080     
  -29.934647268034027     
   1.2543998147282907     
   18.494729940994741     
  -25.520349336127332     
  -30.146310635959864     
   1.3004766663613241     
   18.366562950989678     
  -25.746446665897032     
  -30.362745530087601     
   1.3462316840292365     
   18.237261416181507     
  -25.974167257372685     
  -30.584072324651860     
   1.3916620211482027     
   18.106817128538552     
  -26.203547799807581     
  -30.810417723666408     
   1.4367648103830224     
   17.975221694207200     
  -26.434625932735074     
  -31.041910737321381     
   1.4815371631766066     
   17.842466528717196     
  -26.667440263264989     
  -31.278687096045800     
   1.5259761692672673     
   17.708542852017821     
  -26.902030416485328     
  -31.520885193570063     
   1.5700788961933787     
   17.573441683338014     
  -27.138437055437109     
  -31.768650531004962     
   1.6138423887849618     
   17.437153835863374     
  -27.376701934419643     
  -32.022131730063535     
   1.6572636686417228     
   17.299669911221333     
  -27.616867922395123     
  -32.281484900084202     
   1.7003397335970587     
   17.160980293767484     
  -27.858979059145749     
  -32.546869832498217     
   1.7430675571675176     
   17.021075144662394     
  -28.103080582889490     
  -32.818454190020660     
   1.7854440879871829     
   16.879944395731886     
  -28.349218989314643     
  -33.096409895239930     
   1.8274662492264258     
   16.737577743099774     
  -28.597442063528945     
  -33.380917280499034     
   1.8691309379944447     
   16.593964640583124     
  -28.847798943132684     
  -33.672161470316489     
   1.9104350247249859     
   16.449094292839888     
  -29.100340154160065     
  -33.970336635579926     
   1.9513753525446114     
   16.302955648257175     
  -29.355117678926909     
  -34.275642357115210     
   1.9919487366228501     
   16.155537391568341     
  -29.612184996605279     
  -34.588287921483413     
   2.0321519635035425     
   16.006827936186788     
  -29.871597156016399     
  -34.908488775980736     
   2.0719817904166482     
   15.856815416242153     
  -30.133410821836257     
  -35.236470617215375     
   2.1114349445697629     
   15.705487678308902     
  -30.397684351465369     
  -35.572466648056938     
   2.1505081224185463     
   15.552832272801927     
  -30.664477851325792     
  -35.916720006430459     
   2.1891979889152311     
   15.398836445045175     
  -30.933853251374025     
  -36.269483840971681     
   2.2275011767343371     
   15.243487125966290     
  -31.205874380181307     
  -36.631020521463007     
   2.2654142854746819     
   15.086770922430603     
  -31.480607034092287     
  -37.001604550998557     
   2.3029338808367235     
   14.928674107174814     
  -31.758119068224769     
  -37.381520083230974     
   2.3400564937742336     
   14.769182608332125     
  -32.038480468849009     
  -37.771064789802104     
   2.3767786196192455     
   14.608281998523074     
  -32.321763454772515     
  -38.170547027854525     
   2.4130967171791644     
   14.445957483492435     
  -32.608042557481433     
  -38.580289814690019     
   2.4490072078048821     
   14.282193890271007     
  -32.897394731091602     
  -39.000628395839051     
   2.4845064744286725     
   14.116975654833123     
  -33.189899444060401     
  -39.431913821063475     
   2.5195908605705757     
   13.950286809228679     
  -33.485638797718373     
  -39.874510907002545     
   2.5542566693119295     
   13.782110968160577     
  -33.784697629520899     
  -40.328801861066815     
   2.5885001622346167     
   13.612431314978082     
  -34.087163643478888     
  -40.795184216945778     
   2.6223175583245375     
   13.441230587056616     
  -34.393127525105996     
  -41.274074788413088     
   2.6557050328377279     
   13.268491060528806     
  -34.702683086019086     
  -41.765907378618749     
   2.6886587161274602     
   13.094194534335358     
  -35.015927391358730     
  -42.271137206574330     
   2.7211746924305831     
   12.918322313555946     
  -35.332960920408034     
  -42.790238532184055     
   2.7532489986112441     
   12.740855191981423     
  -35.653887709399420     
  -43.323709188056583     
   2.7848776228600571     
   12.561773433887153     
  -35.978815528309838     
  -43.872068649758639     
   2.8160565033466511     
   12.381056754958417     
  -36.307856043183037     
  -44.435862227757163     
   2.8467815268234293     
   12.198684302325734     
  -36.641125009891205     
  -45.015659839357298     
   2.8770485271782476     
   12.014634633654287     
  -36.978742458686398     
  -45.612059915402888     
   2.9068532839335797     
   11.828885695237444     
  -37.320832908051912     
  -46.225688838063306     
   2.9361915206896105     
   11.641414799031468     
  -37.667525574337390     
  -46.857204516600184     
   2.9650589035085284     
   11.452198598575098     
  -38.018954608211885     
  -47.507296750795852     
   2.9934510392371525     
   11.261213063719966     
  -38.375259333842848     
  -48.176689965189063     
   3.0213634737648358     
   11.068433454113899     
  -38.736584508581771     
  -48.866145523091454     
   3.0487916902134176     
   10.873834291342437     
  -39.103080600004951     
  -49.576462777752106     
   3.0757311070557933     
   10.677389329665324     
  -39.474904070838100     
  -50.308483312630521     
   3.1021770761594616     
   10.479071525249026     
  -39.852217695682825     
  -51.063091481290954     
   3.1281248807511823     
   10.278853003805333     
  -40.235190881792512     
  -51.841219174616924     
   3.1535697332986343     
   10.076705026536851     
  -40.624000025602129     
  -52.643847012980622     
   3.1785067733047074     
   9.8725979542773423     
  -41.018828878199493     
  -53.472009257764768     
   3.2029310650097669     
   9.6665012097127665     
  -41.419868947632722     
  -54.326795496338484     
   3.2268375949969470     
   9.4583832375590404     
  -41.827319913855270     
  -55.209356378872812     
   3.2502212696951891     
   9.2482114625576664     
  -42.241390086696811     
  -56.120905499484891     
   3.2730769127743935     
   9.0359522451460617     
  -42.662296877942950     
  -57.062725874936653     
   3.2953992624266792     
   8.8215708346461970     
  -43.090267322004969     
  -58.036172647933249     
   3.3171829685273351     
   8.6050313197990178     
  -43.525538616864480     
  -59.042680045337029     
   3.3384225896686011     
   8.3862965764638489     
  -43.968358717204495     
  -60.083765130384172     
   3.3591125900589485     
   8.1653282122816275     
  -44.418986955682385     
  -61.161035393727182     
   3.3792473362800011     
   7.9420865080895879     
  -44.877694721135335     
  -62.276193707196356     
   3.3988210938926917     
   7.7165303558518961     
  -45.344766173939320     
  -63.431046776491158     
   3.4178280238836281     
   7.4886171928551448     
  -45.820499024762988     
  -64.627511393865618     
   3.4362621789419960     
   7.2583029318926897     
  -46.305205360216995     
  -65.867624167563562     
   3.4541174995565984     
   7.0255418871384681     
  -46.799212541473707     
  -67.153548947009384     
   3.4713878099218585     
   6.7902866953883381     
  -47.302864158576291     
  -68.487588472341130     
   3.4880668136407680     
   6.5524882323116049     
  -47.816521072118839     
  -69.872193335730316     
   3.5041480892118257     
   6.3120955233259606     
  -48.340562522136828     
  -71.309975241965262     
   3.5196250852860138     
   6.0690556486794947     
  -48.875387336451553     
  -72.803718848565907     
   3.5344911156787524     
   5.8233136422688316     
  -49.421415227815785     
  -74.356396145317362     
   3.5487393541205612     
   5.5748123837020218     
  -49.979088198905686     
  -75.971182300395611     
   3.5623628287288494     
   5.3234924830393666     
  -50.548872066158637     
  -77.651471577290096     
   3.5753544161817912     
   5.0692921576164931     
  -51.131258102988326     
  -79.400897318230349     
   3.5877068355736679     
   4.8121471002768406     
  -51.726764832875041     
  -81.223350790846894     
   3.5994126419292987     
   4.5519903382851306     
  -52.335939963806410     
  -83.123005569972364     
   3.6104642193532754     
   4.2887520821116674     
  -52.959362505581183     
  -85.104340576523356     
   3.6208537737875734     
   4.0223595631979450     
  -53.597645059905126     
  -87.172169342305935     
   3.6305733253487977     
   3.7527368597232571     
  -54.251436329972407     
  -89.331668988396800     
   3.6396147002137158     
   3.4798047092798563     
  -54.921423847385398     
  -91.588415109692349     
   3.6479695220188830     
   3.2034803072596287     
  -55.608336960708073     
  -93.948418500533350     
   3.6556292027369888     
   2.9236770896091966     
  -56.312950099462093     
  -96.418167416454210     
   3.6625849329890241     
   2.6403044984728337     
  -57.036086355085487     
  -99.004673378910567     
   3.6688276717474655     
   2.3532677290715451     
  -57.778621405427330     
  -101.71552376786299     
   3.6743481353813015     
   2.0624674559737675     
  -58.541487833686290     
  -104.55893878915433     
   3.6791367859888569     
   1.7677995367030324     
  -59.325679874604958     
  -107.54383726808159     
   3.6831838189589408     
   1.4691546903812374     
  -60.132258654115560     
  -110.67990854576692     
   3.6864791496947347     
   1.1664181488254195     
  -60.962357968208828     
  -113.97769486373436     
   3.6890123994280146     
  0.85946927720568689     
  -61.817190679686817     
  -117.44868305131190     
   3.6907728800436082     
  0.54818116100003345     
  -62.698055802571673     
  -121.10540872226326     
   3.6917495778253309     
  0.23242015557363943     
  -63.606346367988635     
  -124.96157357749804     
   3.6919311360248779     
  -8.7954605770889233E-002
  -64.543558169819889     
  -129.03217899758621     
   3.6913058361440925     
 -0.41309174997618647     
  -65.511299512301761     
  -133.33367727403362     
   3.6898615778084927     
 -0.74314825398659101     
  -66.511302091857033     
  -137.88414396113504     
   3.6875858570957027     
  -1.0782900921451404     
  -67.545433171565534     
  -142.70347539314960     
   3.6844657431662147     
  -1.4186929481665822     
  -68.615709237014130     
  -147.81361346291902     
   3.6804878530253564     
  -1.7645429996040907     
  -69.724311337986052     
  -153.23880497523177     
   3.6756383242241562     
  -2.1160377838872990     
  -70.873602375300266     
  -159.00589955806967     
   3.6699027852824115     
  -2.4733871563805225     
  -72.066146621985808     
  -165.14469333988370     
   3.6632663235892395     
  -2.8368143524905665     
  -73.304731822034910     
  -171.68832805049479     
   3.6557134505039994     
  -3.2065571677516962     
  -74.592394282413650     
  -178.67375287868538     
   3.6472280633429666     
  -3.5828692720302318     
  -75.932447429003759     
  -186.14226512731162     
   3.6377934038935669     
  -3.9660216766463967     
  -77.328514417458635     
  -194.14014017532241     
   3.6273920130471518     
  -4.3563043763619689     
  -78.784565468773522     
  -202.71937304971843     
   3.6160056810818628     
  -4.7540281919505274     
  -80.304960766646445     
  -211.93855084745249     
   3.6036153930573382     
  -5.1595268436121406     
  -81.894499898002309     
  -221.86388592856957     
   3.5902012687007274     
  -5.5731592909633232     
  -83.558479042466615     
  -232.57044240284227     
   3.5757424960661415     
  -5.9953123819707006     
  -85.302757360487902     
  -244.14360095351674     
   3.5602172581339464     
  -6.4264038612910284     
  -87.133834367639309     
  -256.68081328024050     
   3.5436026513782140     
  -6.8668857983782194     
  -89.058940467241072     
  -270.29371774901080     
   3.5258745951650079     
  -7.3172485079222298     
  -91.086143350358697     
  -285.11069867845049     
   3.5070077306445961     
  -7.7780250502742341     
  -93.224473590447033     
  -301.28000527261366     
   3.4869753075588874     
  -8.2497964183253423     
  -95.484073629991684     
  -318.97356738705696     
   3.4657490570908966     
  -8.7331975408637970     
  -97.876375385394567     
  -338.39170076586316     
   3.4432990485222534     
  -9.2289242621801417     
  -100.41431314113859     
  -359.76893673184435     
   3.4195935270200351     
  -9.7377414954495460     
  -103.11258016662737     
  -383.38130675651564     
   3.3945987293224511     
  -10.260492795784380     
  -105.98793996730132     
  -409.55549913885557     
   3.3682786734035211     
  -10.798111661229727     
  -109.05960621084266     
  -438.68047322347206     
   3.3405949173292342     
  -11.351634951156894     
  -112.34970976001878     
  -471.22230130905660     
   3.3115062814168845     
  -11.922218918106520     
  -115.88387701983663     
  -507.74332083987247     
   3.2809685264008568     
  -12.511158490471438     
  -119.69195192613559     
  -548.92707736677414     
   3.2489339784895552     
  -13.119910632802759     
  -123.80890500638648     
  -595.61116067755074     
   3.2153510898268736     
  -13.750122867097380     
  -128.27598871146802     
  -648.83092393333959     
   3.1801639197464961     
  -14.403668390478487     
  -133.14222064096819     
  -709.87839972803874     
   3.1433115180412989     
  -15.082689713678214     
  -138.46630863892835     
  -780.38283290834340     
   3.1047271858463450     
  -15.789653434989903     
  -144.31917988574108     
  -862.42217027856748     
   3.0643375820381746     
  -16.527419750111314     
  -150.78734616283020     
  -958.68074160896754     
   3.0220616323627900     
  -17.299331744830653     
  -157.97745172489761     
  -1072.6732434151645     
   2.9778091834080054     
  -18.109331626769158     
  -166.02250105051118     
  -1209.0807033409908     
   2.9314793218235260     
  -18.962114395209376     
  -175.09060632556881     
  -1374.2221882490619     
   2.8829582473242774     
  -19.863334092866872     
  -185.39727273743657     
  -1576.8944364027964     
   2.8321165401619313     
  -20.819887227236627     
  -197.22398101045781     
  -1829.2596411202614     
   2.7788055900306330     
  -21.840305750559899     
  -210.94342831885947     
  -2149.9389034743458     
   2.7228528364318723     
  -22.935334246594369     
  -227.06797009491743     
  -2563.0284227286247     
   2.6640552786831893     
  -24.118730879995091     
  -246.29068326538172     
  -3119.8841253681753     
   2.6021703865233325     
  -25.408682123672683     
  -269.68981420564359     
  -3850.3693318401497     
   2.5369029578545570     
  -26.829325619672872     
  -298.56758419444407     
  -5006.6506847017745     
   2.4678853674872094     
  -28.416038240983291     
  -336.11746432970824     
  -6279.1598399634468     
   2.3946464258601927     
  -30.214359809631105     
  -383.21116312943309     
  -10001.443454309869     
   2.3165591840125805     
  -32.317942690046635     
  -458.22198903675883     
  -9879.5250651663482     
   2.2327460722768429     
  -34.794293730202241     
  -532.31842702550489     
  -35040.449358240461     
   2.1418858407612031     
  -38.112894290796866     
  -795.12179721231439     
   7222.2397460951079     
   2.0417469412976690     
  -41.953086281619079     
  -740.95499911660227     
  -292942.98775866249     
   1.9276560226654105     
  -51.150542297677347     
  -2938.0274073066212     
  -232909.94225771370     
   1.7777777777777777     
  -70.207740751542090     
  -4684.8519742394365     
  -232909.94225771370     
   1068.1629279617550     
  -259502.24500662289     
   127898046548.04272     
  -33051295824316896.     
   1067.9982724674721     
  -102860.03938348814     
   28744159075.092033     
  -40649227413865712.     
   1067.9900699104091     
  -98989.163502773867     
   18819732703.632900     
   4044162343538.2344     
   1067.9815040524718     
  -95676.578511516273     
   18820800432.782715     
  -8091109673332830.0     
   1067.9725621945174     
  -92314.146941208572     
   16510757739.041691     
  -4838702196629666.0     
   1067.9632314652515     
  -89069.546288042562     
   15016862261.948856     
  -4503811676746222.0     
   1067.9534988452942     
  -85894.484731330813     
   13513197780.459835     
  -3655327368536877.0     
   1067.9433511943876     
  -82800.807095673328     
   12193494194.064177     
  -3080692138874518.0     
   1067.9327752819991     
  -79783.628830219663     
   10990737398.772579     
  -2567801131956733.0     
   1067.9217578215712     
  -76842.734999385357     
   9906635001.1209946     
  -2146498686261184.5     
   1067.9102855087019     
  -73976.622929795849     
   8926651089.2541313     
  -1792373671991526.5     
   1067.8983450635380     
  -71184.160716784783     
   8041746851.1129656     
  -1496736856575514.2     
   1067.8859232776904     
  -68464.125494411943     
   7242662598.2340431     
  -1249508992724416.0     
   1067.8730070659929     
  -65815.331978830916     
   6521279595.2245789     
  -1042913956335821.8     
   1067.8595835234385     
  -63236.596690263825     
   5870169545.4786930     
  -870280935896489.12     
   1067.8456399876495     
  -60726.747907034092     
   5282619600.9728012     
  -726061927691928.12     
   1067.8311641072512     
  -58284.622893907261     
   4752543304.8521929     
  -605603188895350.75     
   1067.8161439165358     
  -55909.068677537332     
   4274428410.6782188     
  -505011311002168.75     
   1067.8005679168209     
  -53598.941830300668     
   3843282148.7499771     
  -421027359833452.56     
   1067.7844251649262     
  -51353.108525639153     
   3454583314.1259174     
  -350924436347409.62     
   1067.7677053692053     
  -49170.444528114662     
   3104238308.3513446     
  -292421068567476.75     
   1067.7503989935876     
  -47049.835194463834     
   2788541362.9629011     
  -243608882283482.47     
   1067.7324973701077     
  -44990.175471851100     
   2504138319.7070017     
  -202891807316789.25     
   1067.7139928204051     
  -42990.369900556594     
   2247993822.1219888     
  -168935256833019.50     
   1067.6948787867054     
  -41049.332611358375     
   2017361476.1314151     
  -140623477535891.41     
   1067.6751499727995     
  -39165.987328667790     
   1809756789.2456768     
  -117023846041394.16     
   1067.6548024955573     
  -37339.267368252462     
   1622932607.9648733     
  -97356972282744.969     
   1067.6338340475256     
  -35568.115636757604     
   1454856810.7895098     
  -80971643109008.891     
   1067.6122440711692     
  -33851.484634765620     
   1303692080.7350020     
  -67323851688079.008     
   1067.5900339453262     
  -32188.336454214004     
   1167777554.6065662     
  -55959250711937.508     
   1067.5672071844606     
  -30577.642780056631     
   1045612157.3728852     
  -46498442109811.266     
   1067.5437696512945     
  -29018.384890339759     
   935839513.74590945     
  -38624692970015.750     
   1067.5197297834179     
  -27509.553654150488     
   837234235.90058732     
  -32073635347834.551     
   1067.4950988344629     
  -26050.149535538243     
   748689507.86527610     
  -26624659397085.852     
   1067.4698911304358     
  -24639.182591080782     
   669205825.01751184     
  -22093714749465.441     
   1067.4441243417973     
  -23275.672470641017     
   597880778.46703887     
  -18327283982922.812     
   1067.4178197718606     
  -21958.648418509940     
   533899806.90492332     
  -15197350250657.111     
   1067.3910026620781     
  -20687.149272296570     
   476527806.33229190     
  -12597185948963.473     
   1067.3637025147555     
  -19460.223464679362     
   425101532.07846451     
  -10437834331040.744     
   1067.3359534337153     
  -18276.929022629713     
   379022715.04830843     
  -8645169975526.2451     
   1067.3077944833990     
  -17136.333568642447     
   337751822.79818112     
  -7157440783352.5068     
   1067.2792700668533     
  -16037.514320778884     
   300802414.73252797     
  -5923217417610.5498     
   1067.2504303230114     
  -14979.558092840607     
   267736023.79907539     
  -4899678152235.7246     
   1067.2213315436099     
  -13961.561295763189     
   238157528.62901592     
  -4051178825153.9019     
   1067.1920366100323     
  -12982.629937036962     
   211710959.72440362     
  -3348057785648.0249     
   1067.1626154502831     
  -12041.879622384120     
   188075706.09054008     
  -2765638988391.8096     
   1067.1331455162156     
  -11138.435555497965     
   166963082.19429949     
  -2283400228784.2886     
   1067.1037122810380     
  -10271.432539163601     
   148113220.74094784     
  -1884278872358.4241     
   1067.0744097570000     
  -9440.0149763469290     
   131292263.72900718     
  -1554093234456.5044     
   1067.0453410330442     
  -8643.3368701066029     
   116289820.49278450     
  -1281059852459.3069     
   1067.0166188320545     
  -7880.5618252205204     
   102916669.64520288     
  -1055391101631.2874     
   1066.9883660871676     
  -7150.8630488138724     
   91002681.852720022     
  -868959950442.50085     
   1066.9607165364384     
  -6453.4233511741804     
   80394941.439710736     
  -715020492246.71252     
   1066.9338153349356     
  -5787.4351472176731     
   70956049.557624489     
  -587975247553.67273     
   1066.9078196831219     
  -5152.1004571790272     
   62562590.690118782     
  -483181347379.96924     
   1066.8828994701194     
  -4546.6309079871162     
   55103747.387369826     
  -396789163410.43262     
   1066.8592379301751     
  -3970.2477345609814     
   48480049.345769517     
  -325608024212.74701     
   1066.8370323103409     
  -3422.1817810322859     
   42602243.694058955     
  -266994461394.16357     
   1066.8164945470307     
  -2901.6735022368298     
   37390275.274774306     
  -218759263057.03357     
   1066.7978519487533     
  -2407.9729651552420     
   32772366.227279183     
  -179090176281.60379     
   1066.7813478818978     
  -1940.3398505886350     
   28684185.492468875     
  -146487649681.77695     
   1066.7672424560062     
  -1498.0434547089280     
   25068099.626436479     
  -119711436170.47130     
   1066.7558132044719     
  -1080.3626908459787     
   21872497.035603989     
  -97736225009.333176     
   1066.7473557560631     
  -686.58609138501288     
   19051178.745356523     
  -79714800931.575211     
   1066.7421844920914     
  -316.01180964084347     
   16562809.130359814     
  -64947453287.381317     
   1066.7406331834022     
   32.052378089196907     
   14370420.960010499     
  -52856591477.795403     
   1066.7430556006796     
   358.28907037671246     
   12440969.409977008     
  -42965682294.593666     
   1066.7498260908012     
   663.37123853148250     
   10744930.401260527     
  -34881785993.167435     
   1066.7613401111778     
   947.96222423343920     
   9255938.8368448094     
  -28281074413.072880     
   1066.7780147131209     
   1212.7157371408946     
   7950463.0275498703     
  -22896834896.448154     
   1066.8002889643519     
   1458.2758524805417     
   6807511.5936870379     
  -18509529575.021263     
   1066.8286242997272     
   1685.2770083566954     
   5808369.8464734834     
  -14938567439.263727     
   1066.8635047881680     
   1894.3440032404299     
   4936362.6352039613     
  -12035493140.985258     
   1066.9054373025929     
   2086.0919931665157     
   4176641.1401481978     
  -9678352953.3544502     
   1066.9549515783788     
   2261.1264889740905     
   3515991.2294065808     
  -7767036061.0303812     
   1067.0126001445176     
   2420.0433534350200     
   2942661.2571518053     
  -6219424048.1896238     
   1067.0789581101658     
   2563.4287983801851     
   2446207.3953336943     
  -4968210348.3204393     
   1067.1546227877243     
   2691.8593817494375     
   2017354.7434641747     
  -3958273871.5630379     
   1067.2402131319041     
   2805.9020046252072     
   1647872.6764699921     
  -3144511998.2579813     
   1067.3363689724488     
   2906.1139082578511     
   1330462.9862694452     
  -2490052981.2595406     
   1067.4437500162671     
   2993.0426710848265     
   1058659.5688555748     
  -1964782687.3909726     
   1067.5630345926970     
   3067.2262058213328     
   826738.47649072716     
  -1544130685.7906084     
   1067.6949181134435     
   3129.1927565486685     
   629637.31711054884     
  -1208070957.3415077     
   1067.8401112164267     
   3179.4608959315806     
   462883.04494104884     
  -940299589.14138591     
   1067.9993375603121     
   3218.5395224975946     
   322527.30703182117     
  -727558680.10380888     
   1068.1733312338833     
   3246.9278581281892     
   205088.57543993145     
  -559080791.84791720     
   1068.3628337416451     
   3265.1154456835720     
   107500.37776296724     
  -426132771.93014902     
   1068.5685905240925     
   3273.5821468747358     
   27065.008333561444     
  -321641495.96558583     
   1068.7913469679679     
   3272.7981404169077     
  -38587.844017556417     
  -239887002.52860945     
   1069.0318438585127     
   3263.2239206220324     
  -91538.048757614888     
  -176251191.92492139     
   1069.2908122222211     
   3245.3102958964564     
  -133608.03680575133     
  -127011913.94064656     
   1069.5689675048936     
   3219.4983897085140     
  -166392.20631161763     
  -89175366.234020337     
   1069.8670030258663     
   3186.2196343274745     
  -191283.30276842677     
  -60336573.041521445     
   1070.1855826451481     
   3145.8957954596294     
  -209495.36669217894     
  -38574170.240374975     
   1070.5253325758117     
   3098.9388800838105     
  -222086.20130143082     
  -22335870.555522617     
   1070.8868322693611     
   3045.7515016683046     
  -229970.08502613695     
  -10440704.899884513     
   1071.2706042969053     
   2986.7254730694299     
  -233955.25222778745     
  -1763639.2768745308     
   1071.6771031438102     
   2922.2472885625652     
  -234683.20949965989     
   3967226.5335022425     
   1072.1067028300529     
   2852.6768514692026     
  -232912.43798713034     
   9022102.0667858925     
   1072.5596832627534     
   2778.4301320998152     
  -228557.69365367026     
   8362788.8684477890     
   1073.0362152212942     
   2699.6581287032068     
  -224192.68147919883     
   20690519.764460534     
   1073.5363438690383     
   2617.4939457310575     
  -212514.23357903695     
   10836087.484561739     
   1078.9211786404433     
   1758.0994181714052     
  -131243.57744482392     
   5396240.1885917233     
   1082.5804710797884     
   1203.0610344833804     
  -90771.776030386012     
   3092999.8189560524     
   1085.0691281879781     
   807.19590093687634     
  -67574.277388215618     
   1954601.2440317904     
   1086.6953193510819     
   505.97328732139425     
  -52914.768057977184     
   1333974.5685982234     
   1087.6503786216574     
   266.41147019272518     
  -42909.958793490514     
   959359.70333506539     
   1088.0632100500445     
   69.849670662804954     
  -35714.761018477511     
   718790.74055532366     
   1088.0258480756572     
  -95.246808044170223     
  -30323.830464312588     
   555717.78720523685     
   1087.6068902055699     
  -236.44625185563493     
  -26155.947060273313     
   440671.11512174265     
   1086.8591853929779     
  -358.96340374846892     
  -22850.913696860240     
   356747.42066498386     
   1085.8245328514492     
  -466.52895809530162     
  -20175.308041872864     
   293842.77905202995     
   1084.5367060743720     
  -561.89594619744037     
  -17971.487198982642     
   245599.24494772038     
   1083.0234819020870     
  -647.14839634958389     
  -16129.492861874736     
   207873.09666961609     
   1081.3080495979618     
  -723.89824009640233     
  -14570.444636852615     
   177872.52941198528     
   1079.4100179770126     
  -793.41535335419053     
  -13236.400666262727     
   153664.89834293048     
   1077.3461531034995     
  -856.71613984157432     
  -12083.913928690748     
   133879.67165633533     
   1075.1309301617109     
  -914.62546564147181     
  -11079.816391268232     
   117524.40774447809     
   1072.7769539640328     
  -967.82096495260384     
  -10198.383333184647     
   103866.99054815863     
   1070.2952845775462     
  -1016.8653755457492     
  -9419.3809040734577     
   92358.367744773117     
   1067.6956931075274     
  -1062.2305606709019     
  -8726.6931459876578     
   82580.645829246685     
   1064.9868651962788     
  -1104.3156392915419     
  -8107.3383022683092     
   74211.496551667296     
   1062.1765647882944     
  -1143.4608652425397     
  -7550.7520781308040     
   66999.286948117093     
   1059.2717672885583     
  -1179.9583890029164     
  -7048.2574260199253     
   60745.406737179408     
   1056.2787688541187     
  -1214.0606997566940     
  -6592.6668754910806     
   55291.515745010787     
   1053.2032768666886     
  -1245.9873182139304     
  -6177.9805074034994     
   50510.211965866030     
   1050.0504854150445     
  -1275.9301542765879     
  -5799.1539176595033     
   46298.114373166347     
   1046.8251387254047     
  -1304.0578342203887     
  -5451.9180598607563     
   42570.674523177018     
   1043.5315848187690     
  -1330.5192243723830     
  -5132.6380009369277     
   39258.242529527437     
   1040.1738211803718     
  -1355.4463223296389     
  -4838.2011819654736     
   36303.053578264342     
   1036.7555338523725     
  -1378.9566459848736     
  -4565.9282801284908     
   33656.897888358406     
   1033.2801310746891     
  -1401.1552205501096     
  -4313.5015459658025     
   31279.303415871680     
   1029.7507723777674     
  -1422.1362413408908     
  -4078.9067703467645     
   29136.106734678808     
   1026.1703938587682     
  -1441.9844731913495     
  -3860.3859698366732     
   27198.320609302275     
   1022.5417302372379     
  -1460.7764345291084     
  -3656.3985652669062     
   25441.230267478415     
   1018.8673341791051     
  -1478.5814042879276     
  -3465.5893382608192     
   23843.667256092864     
   1015.1495932923220     
  -1495.4622822181800     
  -3286.7618338401226     
   22387.422289253191     
   1011.3907451287884     
  -1511.4763272194573     
  -3118.8561666707233     
   21056.767748852442     
   1007.5928904716941     
  -1526.6757936575198     
  -2960.9304085543299     
   19838.066909930130     
   1003.7580051422923     
  -1541.1084819457303     
  -2812.1449067298536     
   18719.452790257292     
   999.88795052321075     
  -1554.8182167395623     
  -2671.7490108029237     
   17690.562523457393     
   995.98448296508377     
  -1567.8452637462619     
  -2539.0697918769938     
   16742.316839363259     
   992.04926221821950     
  -1580.2266942649089     
  -2413.5024155817696     
   15866.736058239470     
   988.08385901021074     
  -1591.9967050417258     
  -2294.5018951449733     
   15056.785926992312     
   984.08976187304188     
  -1603.1868997813197     
  -2181.5760006925311     
   14306.247833214353     
   980.06838330870664     
  -1613.8265376379095     
  -2074.2791419434234     
   13609.609241466738     
   976.02106537011912     
  -1623.9427531743490     
  -1972.2070726324225     
   12961.970782315862     
   971.94908472377278     
  -1633.5607515853428     
  -1874.9922917650540     
   12358.967127914673     
   967.85365725184727     
  -1642.7039824105195     
  -1782.3000383056938     
   11796.699504540164     
   963.73594224401131     
  -1651.3942944863379     
  -1693.8247920216427     
   11271.677792202525     
   959.59704622281083     
  -1659.6520744878424     
  -1609.2872085801237     
   10780.770863760939     
   955.43802644108234     
  -1667.4963710770476     
  -1528.4314271019164     
   10321.163658403148     
   951.25989408515250     
  -1674.9450063939621     
  -1451.0226996638928     
   9890.3201401231763     
   947.06361721354688     
  -1682.0146763896541     
  -1376.8452986129689     
   9485.9512168442416     
   942.85012345744417     
  -1688.7210412974032     
  -1305.7006644866369     
   9105.9866952153170     
   938.62030250608973     
  -1695.0788073693011     
  -1237.4057642725220     
   8748.5510826013669     
   934.37500839775043     
  -1701.1018008578649     
  -1171.7916311530116     
   8411.9421451956841     
   930.11506163450713     
  -1706.8030350984075     
  -1108.7020650640447     
   8094.6124598278557     
   925.84125113717414     
  -1712.1947714401060     
  -1047.9924716153357     
   7795.1528693475366     
   921.55433605488986     
  -1717.2885746818824     
  -989.52882509522919     
   7512.2782486892156     
   917.25504744237594     
  -1722.0953635901956     
  -933.18673823005997     
   7244.8147018537547     
   912.94408981651623     
  -1726.6254570056863     
  -878.85062796615682     
   6991.6884198340931     
   908.62214260270878     
  -1730.8886159876452     
  -826.41296481740108     
   6751.9156915765443     
   904.28986148039223     
  -1734.8940823925150     
  -775.77359713057695     
   6524.5941459571159     
   899.94787963621241     
  -1738.6506142379312     
  -726.83914103589859     
   6308.8948985313491     
   895.59680893246889     
  -1742.1665181637632     
  -679.52242929691340     
   6104.0555525262962     
   891.23724099774438     
  -1745.4496792686380     
  -633.74201265296608     
   5909.3740512932591     
   886.86974824596325     
  -1748.5075885684410     
  -589.42170726826657     
   5724.2030291562005     
   882.49488482954405     
  -1751.3473682979857     
  -546.49018454959514     
   5547.9449229563097     
   878.11318753178512     
  -1753.9757952534283     
  -504.88059762742319     
   5380.0474237207209     
   873.72517660315737     
  -1756.3993223523705     
  -464.53024194951774     
   5219.9995789508712     
   869.33135654575767     
  -1758.6240985700128     
  -425.38024510738614     
   5067.3280743134983     
   864.93221684980188     
  -1760.6559873941565     
  -387.37528455003491     
   4921.5940817738001     
   860.52823268569557     
  -1762.5005839278733     
  -350.46332893673139     
   4782.3902751779897     
   856.11986555491808     
  -1764.1632307548973     
  -314.59540187289645     
   4649.3382318766362     
   851.70756390267900     
  -1765.6490326724143     
  -279.72536513382158     
   4522.0860031180691     
   847.29176369505967     
  -1766.9628703855249     
  -245.80972011043605     
   4400.3059589725935     
   842.87288896312577     
  -1768.1094132493463     
  -212.80742541814158     
   4283.6928579336090     
   838.45135231629445     
  -1769.0931311353506     
  -180.67972898363948     
   4171.9620165727201     
   834.02755542705643     
  -1769.9183054924581     
  -149.39001385934404     
   4064.8477128660338     
   829.60188948898417     
  -1770.5890396671386     
  -118.90365601284877     
   3962.1017116577641     
   825.17473564980548     
  -1771.1092685401093     
  -89.187893175415510     
   3863.4919233019100     
   820.74646542118421     
  -1771.4827675324245     
  -60.211703750651481     
   3768.8011458202254     
   816.31744106672261     
  -1771.7131610296935     
  -31.945695156999768     
   3677.8260151657637     
   811.88801596958513     
  -1771.8039302676941     
  -4.3620000432565167     
   3590.3758716338375     
   807.45853498103861     
  -1771.7584207203174     
   22.565818993997290     
   3506.2719540264420     
   803.02933475110581     
  -1771.5798490262093     
   48.862858649195630     
   3425.3464170109251     
   798.60074404244460     
  -1771.2713094876444     
   74.552956776777592     
   3347.4416393305787     
   794.17308402848096     
  -1770.8357801730231     
   99.658769071756950     
   3272.4094365707770     
   789.74666857675254     
  -1770.2761286507287     
   124.20183984603780     
   3200.1104198939429     
   785.32180451835006     
  -1769.5951173811254     
   148.20266799524239     
   3130.4134120403974     
   780.89879190428178     
  -1768.7954087896735     
   171.68076858554539     
   3063.1948229911277     
   776.47792424953036     
  -1767.8795700438147     
   194.65472975797888     
   2998.3381879243639     
   772.05948876551599     
  -1766.8500775540012     
   217.14226616741161     
   2935.7336680081589     
   767.64376658163314     
  -1765.7093212168891     
   239.16026867747257     
   2875.2775844065327     
   763.23103295648241     
  -1764.4596084187940     
   260.72485056052159     
   2816.8720673199491     
   758.82155747937747     
  -1763.1031678147292     
   281.85139106542124     
   2760.4246269752116     
   754.41560426266960     
  -1761.6421528976462     
   302.55457576773534     
   2705.8478119128017     
   750.01343212539609     
  -1760.0786453723342     
   322.84843435708137     
   2653.0589168760548     
   745.61529476872556     
  -1758.4146583458573     
   342.74637623365180     
   2601.9796666237571     
   741.22144094364467     
  -1756.6521393459400     
   362.26122373332998     
   2552.5359059990969     
   736.83211461130168     
  -1754.7929731790357     
   381.40524302832324     
   2504.6573805079197     
   732.44755509639458     
  -1752.8389846380096     
   400.19017338213268     
   2458.2775342282139     
   728.06799723396966     
  -1750.7919410673321     
   418.62725488884428     
   2413.3331333349224     
   723.69367150997459     
  -1748.6535547966380     
   436.72725338885618     
   2369.7642933440966     
   719.32480419588376     
  -1746.4254854491935     
   454.50048558893695     
   2327.5140481203243     
   714.96161747770270     
  -1744.1093421328465     
   471.95684094983937     
   2286.5283294764463     
   710.60432957963167     
  -1741.7066855219196     
   489.10580342091276     
   2246.7557812754972     
   706.25315488265733     
  -1739.2190298339162     
   505.95647178047898     
   2208.1474684090931     
   701.90830403832535     
  -1736.6478447099810     
   522.51757779354716     
   2170.6569680417469     
   697.56998407792673     
  -1733.9945570028626     
   538.79750505386028     
   2134.2399755126376     
   693.23839851732578     
  -1731.2605524780524     
   554.80430487020510     
   2098.8543852244998     
   688.91374745763585     
  -1728.4471774339784     
   570.54571275938883     
   2064.4600567295115     
   684.59622768194413     
  -1725.5557402441179     
   586.02916318485995     
   2031.0187084254476     
   680.28603274827105     
  -1722.5875128274106     
   601.26180349805077     
   1998.4939019229255     
   675.98335307894160     
  -1719.5437320492592     
   616.25050776247269     
   1966.8508075855566     
   671.68837604653584     
  -1716.4256010578047     
   631.00188881936447     
   1936.0562442967403     
   667.40128605657526     
  -1713.2342905591272     
   645.52231065159003     
   1906.0785056613311     
   663.12226462709566     
  -1709.9709400338882     
   659.81789944405000     
   1876.8873029815252     
   658.85149046524657     
  -1706.6366588997371     
   673.89455421641139     
   1848.4537440218317     
   654.58913954105083     
  -1703.2325276209544     
   687.75795729657511     
   1820.7501257295901     
   650.33538515845225     
  -1699.7595987696143     
   701.41358323954705     
   1793.7500715423068     
   646.09039802376833     
  -1696.2188980395752     
   714.86670877611436     
   1767.4282258179899     
   641.85434631166527     
  -1692.6114252164605     
   728.12242046974939     
   1741.7604365889117     
   637.62739572875887     
  -1688.9381551059257     
   741.18562374416615     
   1716.7234974610990     
   633.40970957494710     
  -1685.2000384216274     
   754.06104997512443     
   1692.2952478408758     
   629.20144880256862     
  -1681.3980026358547     
   766.75326433393104     
   1668.4543937488099     
   625.00277207348097     
  -1677.5329527943022     
   779.26667228704719     
   1645.1806004677778     
   620.81383581414389     
  -1673.6057722966084     
   791.60552679055547     
   1622.4543011375304     
   616.63479426879326     
  -1669.6173236445093     
   803.77393404908696     
   1600.2567803757515     
   612.46579955078198     
  -1665.5684491596317     
   815.77585990190505     
   1578.5700529905384     
   608.30700169216436     
  -1661.4599716716286     
   827.61513529933416     
   1557.3768873775166     
   604.15854869159477     
  -1657.2926951784937     
   839.29546195466560     
   1536.6606871549934     
   600.02058656060899     
  -1653.0674054808360     
   850.82041710832800     
   1516.4055927072000     
   595.89325936835121     
  -1648.7848707904311     
   862.19345905363207     
   1496.5962728660074     
   591.77670928481098     
  -1644.4458423150468     
   873.41793110012713     
   1477.2180820584240     
   587.67107662262526     
  -1640.0510548205075     
   884.49706671556532     
   1458.2568655540385     
   583.57649987750449     
  -1635.6012271707007     
   895.43399320722051     
   1439.6990880606234     
   579.49311576733362     
  -1631.0970628467635     
   906.23173636767501     
   1421.5316200303719     
   575.42105927000057     
  -1626.5392504470494     
   916.89322351790281     
   1403.7419713635916     
   571.36046365999823     
  -1621.9284641674969     
   927.42128830312981     
   1386.3179618778520     
   567.31146054384953     
  -1617.2653642641960     
   937.81867301721365     
   1369.2479920526455     
   563.27417989439527     
  -1612.5505974992591     
   948.08803295760845     
   1352.5208113035649     
   559.24875008399079     
  -1607.7847975692589     
   958.23193904238519     
   1336.1256024654028     
   555.23529791664919     
  -1602.9685855190010     
   968.25288106087578     
   1320.0519468618256     
   551.23394865916998     
  -1598.1025701396927     
   978.15327066233954     
   1304.2897849558119     
   547.24482607129028     
  -1593.1873483529132     
   987.93544404950808     
   1288.8294122273680     
   543.26805243489287     
  -1588.2235055811864     
   997.60166464121335     
   1273.6614913562778     
   539.30374858230471     
  -1583.2116161050174     
   1007.1541258263854     
   1258.7769712347824     
   535.35203392371875     
  -1578.1522434076749     
   1016.5949531106463     
   1244.1671440737980     
   531.41302647376813     
  -1573.0459405081701     
   1025.9262066911997     
   1229.8235925543383     
   527.48684287728315     
  -1567.8932502823538     
   1035.1498836353574     
   1215.7381694914409     
   523.57359843425888     
  -1562.6947057734990     
   1044.2679199065433     
   1201.9030301647933     
   519.67340712405939     
  -1557.4508304921508     
   1053.2821926327792     
   1188.3105597112933     
   515.78638162888547     
  -1552.1621387059922     
   1062.1945218306139     
   1174.9534274970972     
   511.91263335652923     
  -1546.8291357200735     
   1071.0066725368420     
   1161.8245040836871     
   508.05227246244027     
  -1541.4523181479378     
   1079.7203563174699     
   1148.9169352637182     
   504.20540787112452     
  -1536.0321741738142     
   1088.3372333319476     
   1136.2240380911762     
   500.37214729689890     
  -1530.5691838064404     
   1096.8589136176315     
   1123.7393880668596     
   496.55259726402085     
  -1525.0638191248258     
   1105.2869590281330     
   1111.4567271603382     
   492.74686312621407     
  -1519.5165445160510     
   1113.6228844818354     
   1099.3700117068547     
   488.95504908560838     
  -1513.9278169059223     
   1121.8681595696369     
   1087.4733710058072     
   485.17725821111230     
  -1508.2980859823676     
   1130.0242098521803     
   1075.7611360173998     
   481.41359245623579     
  -1502.6277944118067     
   1138.0924183723107     
   1064.2277633447966     
   477.66415267637990     
  -1496.9173780493823     
   1146.0741265973968     
   1052.8679329125898     
   473.92903864560913     
  -1491.1672661426533     
   1153.9706360942412     
   1041.6764313056765     
   470.20834907292232     
  -1485.3778815290950     
   1161.7832093290338     
   1030.6482243749988     
   466.50218161803639     
  -1479.5496408282429     
   1169.5130710118463     
   1019.7784104194843     
   462.81063290669726     
  -1473.6829546279882     
   1177.1614090899925     
   1009.0622318861269     
   459.13379854553148     
  -1467.7782276656903     
   1184.7293758291385     
   998.49506983009542     
   455.47177313645165     
  -1461.8358590039854     
   1192.2180888528642     
   988.07240708158497     
   451.82465029062837     
  -1455.8562422020882     
   1199.6286319059759     
   977.78989380599251     
   448.19252264203965     
  -1449.8397654820496     
   1206.9620561095210     
   967.64324578821197     
   444.57548186061092     
  -1443.7868118906433     
   1214.2193804529325     
   957.62833835224149     
   440.97361866495493     
  -1437.6977594570346     
   1221.4015929905743     
   947.74112157435786     
   437.38702283472355     
  -1431.5729813460523     
   1228.5096514023821     
   937.97766542047532     
   433.81578322258071     
  -1425.4128460078136     
   1235.5444838930357     
   928.33413310613571     
   430.25998776580633     
  -1419.2177173233529     
   1242.5069898913316     
   918.80678794927837     
   426.71972349754083     
  -1412.9879547466221     
   1249.3980408009511     
   909.39198168548421     
   423.19507655767899     
  -1406.7239134429608     
   1256.2184806635923     
   900.08614702362513     
   419.68613220342178     
  -1400.4259444243860     
   1262.9691267662695     
   890.88581386031285     
   416.19297481949394     
  -1394.0943946815448     
   1269.6507703702218     
   881.78758406424924     
   412.71568792803589     
  -1387.7296073124924     
   1276.2641772507038     
   872.78812953734280     
   409.25435419817700     
  -1381.3319216488101     
   1282.8100882222338     
   863.88421372989717     
   405.80905545529720     
  -1374.9016733786916     
   1289.2892198252080     
   855.07265138967261     
   402.37987268998455     
  -1368.4391946673520     
   1295.7022647106305     
   846.35033887673137     
   398.96688606669466     
  -1361.9448142749447     
   1302.0498922522061     
   837.71422044742314     
   395.57017493211856     
  -1355.4188576720503     
   1308.3327489055619     
   829.16132616889570     
   392.18981782326489     
  -1348.8616471526570     
   1314.5514588518283     
   820.68871299738862     
   388.82589247526221     
  -1342.2735019450292     
   1320.7066241993089     
   812.29352179598141     
   385.47847582888716     
  -1335.6547383204991     
   1326.7988256127787     
   803.97292890465837     
   382.14764403782300     
  -1329.0056697000182     
   1332.8286225795637     
   795.72416928099233     
   378.83347247565422     
  -1322.3266067589464     
   1338.7965538491710     
   787.54452055809384     
   375.53603574260154     
  -1315.6178575299400     
   1344.7031377533567     
   779.43130635805960     
   372.25540767200181     
  -1308.8797275041788     
   1350.5488725510422     
   771.38190379800949     
   368.99166133653705     
  -1302.1125197307276     
   1356.3342368295273     
   763.39370651019112     
   365.74486905421708     
  -1295.3165349145829     
   1362.0596896283537     
   755.46417774805764     
   362.51510239411857     
  -1288.4920715131082     
   1367.7256709614642     
   747.59078771628469     
   359.30243218188537     
  -1281.6394258310313     
   1373.3326018693363     
   739.77106198867591     
   356.10692850499231     
  -1274.7588921142724     
   1378.8808848342514     
   732.00254145615349     
   352.92866071777655     
  -1267.8507626424487     
   1384.3709038951724     
   724.28282049644804     
   349.76769744623891     
  -1260.9153278200886     
   1389.8030250488957     
   716.60947032503987     
   346.62410659261815     
  -1253.9528762672755     
   1395.1775960763337     
   708.98018075114726     
   343.49795533974083     
  -1246.9636949085047     
   1400.4949474319671     
   701.39252777938259     
   340.38931015514919     
  -1239.9480690614489     
   1405.7553913903128     
   693.84427869148681     
   337.29823679500868     
  -1232.9062825242720     
   1410.9592234804986     
   686.33304021435163     
   334.22480030779843     
  -1225.8386176623653     
   1416.1067212821065     
   678.85660201040162     
   331.16906503778500     
  -1218.7453554946674     
   1421.1981457971845     
   671.41263467923000     
   328.13109462828191     
  -1211.6267757787809     
   1426.2337405572787     
   663.99893155461587     
   325.11095202469681     
  -1204.4831570960282     
   1431.2137325439382     
   656.61319574590686     
   322.10869947736626     
  -1197.3147769358879     
   1436.1383315120327     
   649.25325247696969     
   319.12439854418062     
  -1190.1219117798441     
   1441.0077309056098     
   641.91681042464893     
   316.15811009299927     
  -1182.9048371851204     
   1445.8221069837948     
   634.60171479447570     
   313.20989430385697     
  -1175.6638278680491     
   1450.5816198447533     
   627.30568575792324     
   310.27981067096215     
  -1168.3991577872173     
   1455.2864124879379     
   620.02657670156123     
   307.36791800448748     
  -1161.1111002264647     
   1459.9366118131993     
   612.76210552478869     
   304.47427443215298     
  -1153.7999278779198     
   1464.5323276046354     
   605.51012841330180     
   301.59893740060153     
  -1146.4659129249892     
   1469.0736535677352     
   598.26836350883673     
   298.74196367656697     
  -1139.1093271253344     
   1473.5606662940515     
   591.03465027841492     
   295.90340934783444     
  -1131.7304418941717     
   1477.9934261711396     
   583.80669898991539     
   293.08332982399219     
  -1124.3295283877096     
   1482.3719764135640     
   576.58233737016735     
   290.28177983697458     
  -1116.9068575868164     
   1486.6963439438400     
   569.35925237834044     
   287.49881344139544     
  -1109.4627003811149     
   1490.9665383366778     
   562.13524003766281     
   284.73448401467044     
  -1101.9973276536809     
   1495.1825526369603     
   554.90797943253790     
   281.98884425692734     
  -1094.5110103658817     
   1499.3443624827044     
   547.67520766191672     
   279.26194619070333     
  -1087.0040196433247     
   1503.4519265401686     
   540.43460530182313     
   276.55384116042666     
  -1079.4766268617745     
   1507.5051860799322     
   533.18381743725831     
   273.86457983168231     
  -1071.9291037347978     
   1511.5040647107116     
   525.92053412905659     
   271.19421219025816     
  -1064.3617224012294     
   1515.4484687166796     
   518.64231447472037     
   268.54278754097066     
  -1056.7747555142494     
   1519.3382860752399     
   511.34680975545689     
   265.91035450626697     
  -1049.1684763311905     
   1523.1733871484059     
   504.03151949413967     
   263.29696102460110     
  -1041.5431588044578     
   1526.9536235446121     
   496.69402754265013     
   260.70265434858135     
  -1033.8990776737185     
   1530.6788287511818     
   489.33177170546293     
   258.12748104288562     
  -1026.2365085592428     
   1534.3488170389728     
   481.94225730966201     
   255.57148698194183     
  -1018.5557280567236     
   1537.9633839687954     
   474.52284875820436     
   253.03471734736928     
  -1010.8570138334652     
   1541.5223053344819     
   467.07096488840847     
   250.51721662517784     
  -1003.1406447262013     
   1545.0253375711450     
   459.58388029192821     
   248.01902860272023     
  -995.40690084058997     
   1548.4722166733345     
   452.05892293885029     
   245.54019636539368     
  -987.65606365241831     
   1551.8626585953757     
   444.49326409065969     
   243.08076229308605     
  -979.88841611073963     
   1555.1963580760557     
   436.88412648931285     
   240.64076805636171     
  -972.10424274298782     
   1558.4729890247254     
   429.22856542749207     
   238.22025461238192     
  -964.30382976226224     
   1561.6922032654318     
   421.52368691846266     
   235.81926220055433     
  -956.48746517680547     
   1564.8536309173201     
   413.76642342524019     
   233.43783033790587     
  -948.65543890177958     
   1567.9568790930095     
   405.95373778415660     
   231.07599781417295     
  -940.80804287373121     
   1571.0015321263907     
   398.08243024644059     
   228.73380268660233     
  -932.94557116753197     
   1573.9871503532390     
   390.14931541720136     
   226.41128227445631     
  -925.06832011610186     
   1576.9132702188681     
   382.15103099932122     
   224.10847315321473     
  -917.17658843317611     
   1579.7794029513630     
   374.08423136067427     
   221.82541114846640     
  -909.27067733908143     
   1582.5850346865680     
   365.94538279559009     
   219.56213132948204     
  -901.35089068972093     
   1585.3296250575349     
   357.73095046598280     
   217.31866800246050     
  -893.41753510911224     
   1588.0126071860298     
   349.43722763774366     
   215.09505470343936     
  -885.47092012516407     
   1590.6333863933128     
   341.06043981795784     
   212.89132419086073     
  -877.51135830995077     
   1593.1913396919476     
   332.59672076156477     
   210.70750843778274     
  -869.53916542297691     
   1595.6858150976591     
   324.04202734664227     
   208.54363862372628     
  -861.55466055947568     
   1598.1161303027591     
   315.39228875722745     
   206.39974512614654     
  -853.55816630254776     
   1600.4815724684381     
   306.64320299041918     
   204.27585751151810     
  -845.55000888014933     
   1602.7813964908664     
   297.79044492434605     
   202.17200452602154     
  -837.53051832685287     
   1605.0148248277990     
   288.82944439277952     
   200.08821408581960     
  -829.50002865063129     
   1607.1810456607450     
   279.75558980807051     
   198.02451326690954     
  -821.45887800501885     
   1609.2792125843052     
   270.56401143344658     
   195.98092829453827     
  -813.40740886688275     
   1611.3084426700561     
   261.24978719549847     
   193.95748453216572     
  -805.34596822002277     
   1613.2678160740224     
   251.80771711288216     
   191.95420646996166     
  -797.27490774495664     
   1615.1563739523690     
   242.23253328018990     
   189.97111771281985     
  -789.19458401519591     
   1616.9731179519704     
   232.51867205694370     
   188.00824096787326     
  -781.10535870033482     
   1618.7170079923976     
   222.66048323791003     
   186.06559803149247     
  -773.00759877631231     
   1620.3869616166819     
   212.65200946190325     
   184.14320977574940     
  -764.90167674305133     
   1621.9818516876462     
   202.48716948145079     
   182.24109613432688     
  -756.78797085018539     
   1623.5005054587571     
   192.15956812831348     
   180.35927608785374     
  -748.66686533098903     
   1624.9417022197194     
   181.66266337894217     
   178.49776764864430     
  -740.53875064495230     
   1626.3041721950615     
   170.98956163208246     
   176.65658784482000     
  -732.40402372969618     
   1627.5865939073021     
   160.13321580526622     
   174.83575270378921     
  -724.26308826236345     
   1628.7875930258415     
   149.08618784183656     
   173.03527723506136     
  -716.11635493121207     
   1629.9057394346555     
   137.84085756683746     
   171.25517541236823     
  -707.96424171795957     
   1630.9395458664067     
   126.38919666428301     
   169.49546015506616     
  -699.80717419118992     
   1631.8874648413889     
   114.72294490172561     
   167.75614330878949     
  -691.64558581176618     
   1632.7478869281517     
   102.83343052438104     
   166.03723562532576     
  -683.47991825030329     
   1633.5191376570847     
   90.711652822799536     
   164.33874674167990     
  -675.31062171852727     
   1634.1994750532556     
   78.348256084111057     
   162.66068515829420     
  -667.13815531345961     
   1634.7870869738863     
   65.733426822224217     
   161.00305821638889     
  -658.96298737683708     
   1635.2800876750530     
   52.857002211841284     
   159.36587207438546     
  -650.78559586967049     
   1635.6765151916420     
   39.708306712735968     
   157.74913168337349     
  -642.60646876296119     
   1635.9743274919874     
   26.276267416643002     
   156.15284076157963     
  -634.42610444548745     
   1636.1713994976121     
   12.549246815387670     
   154.57700176779471     
  -626.24501214962140     
   1636.2655188487277     
  -1.4848434078431045     
   153.02161587371282     
  -618.06371239619182     
   1636.2543825231687     
  -15.838710791421907     
   151.48668293513322     
  -609.88273745940307     
   1636.1355921922332     
  -30.525576486116474     
   149.97220146197381     
  -601.70263185300121     
   1635.9066503685872     
  -45.559342353589130     
   148.47816858704135     
  -593.52395283882720     
   1635.5649553009353     
  -60.954502589539906     
   147.00458003350084     
  -585.34727095924632     
   1635.1077965315139     
  -76.726288769985374     
   145.55143008098275     
  -577.17317059450295     
   1634.5323493657388     
  -92.890619346328251     
   144.11871153026414     
  -569.00225054678720     
   1633.8356697206414     
  -109.46422487067795     
   142.70641566645438     
  -560.83512465240017     
   1633.0146880341113     
  -126.46461478120997     
   141.31453222061401     
  -552.67242242375687     
   1632.0662034232523     
  -143.91020652755864     
   139.94304932972901     
  -544.51478972301288     
   1630.9868768742956     
  -161.82029353781562     
   138.59195349495988     
  -536.36288946914533     
   1629.7732246727619     
  -180.21519893186036     
   137.26122953807871     
  -528.21740238076131     
   1628.4216106807730     
  -199.11622169711760     
   135.95086055600262     
  -520.07902775651451     
   1626.9282390180447     
  -218.54582969630832     
   134.66082787332658     
  -511.94848429573085     
   1625.2891452953222     
  -238.52759587789987     
   133.39111099275169     
  -503.82651096167712     
   1623.5001883262380     
  -259.08640442511881     
   132.14168754329944     
  -495.71386789012871     
   1621.5570402930498     
  -280.24840642543182     
   130.91253322619463     
  -487.61133734628413     
   1619.4551772448590     
  -302.04121110965121     
   129.70362175829280     
  -479.51972473276828     
   1617.1898681615367     
  -324.49391443200670     
   128.51492481291945     
  -471.43985965285606     
   1614.7561638032967     
  -347.63720440906411     
   127.34641195797978     
  -463.37259703142240     
   1612.1488847702285     
  -371.50351968938645     
   126.19805059118852     
  -455.31881829856525     
   1609.3626083725580     
  -396.12707592096677     
   125.06980587225890     
  -447.27943263937613     
   1606.3916553031509     
  -421.54409773828712     
   123.96164065187955     
  -439.25537831469279     
   1603.2300745701136     
  -447.79284192705791     
   122.87351539729575     
  -431.24762405762851     
   1599.8716282556609     
  -474.91385065030767     
   121.80538811429933     
  -423.25717055104974     
   1596.3097743757835     
  -502.95001184964514     
   120.75721426541764     
  -415.28505199189317     
   1592.5376492869113     
  -531.94681603862273     
   119.72894668407693     
  -407.33233774825914     
   1588.5480481666214     
  -561.95245800132682     
   118.72053548450019     
  -399.40013411601376     
   1584.3334047316116     
  -593.01812488050473     
   117.73192796708150     
  -391.48958618219700     
   1579.8857687950076     
  -625.19811872172306     
   116.76306851896040     
  -383.60187980294819     
   1575.1967829045948     
  -658.55018817199675     
   115.81389850949947     
  -375.73824370445323     
   1570.2576564933047     
  -693.13569405941621     
   114.88435618034622     
  -367.89995171625048     
   1565.0591387878594     
  -729.01997359725237     
   113.97437652973591     
  -360.08832514681598     
   1559.5914889858798     
  -766.27256025009774     
   113.08389119066629     
  -352.30473531239141     
   1553.8444447840043     
  -804.96760293147372     
   112.21282830254640     
  -344.55060623102617     
   1547.8071877620180     
  -845.18413386342195     
   111.36111237589027     
  -336.82741749472621     
   1541.4683067580424     
  -887.00656223011492     
   110.52866414959314     
  -329.13670733397765     
   1534.8157575413165     
  -930.52500693624711     
   109.71540044028961     
  -321.48007589015128     
   1527.8368199892948     
  -975.83586337652855     
   108.92123398325379     
  -313.85918871264295     
   1520.5180510139705     
  -1023.0422390705589     
   108.14607326425605     
  -306.27578049955582     
   1512.8452342209416     
  -1072.2545951651207     
   107.38982234174297     
  -298.73165910211026     
   1504.8033247572030     
  -1123.5913069729361     
   106.65238065865327     
  -291.22870981533015     
   1496.3763899549062     
  -1177.1794067875157     
   105.93364284312395     
  -283.76889997943306     
   1487.5475444039998     
  -1233.1553052620563     
   105.23349849727623     
  -276.35428391938655     
   1478.2988796145344     
  -1291.6656357279455     
   104.55183197319981     
  -268.98700825198392     
   1468.6113873465749     
  -1352.8681929749753     
   103.88852213517524     
  -261.66931759386915     
   1458.4648758992623     
  -1416.9329209575001     
   103.24344210708806     
  -254.40356070664097     
   1447.8378789920814     
  -1484.0430853383734     
   102.61645900389193     
  -247.19219711953048     
   1436.7075558520432     
  -1554.3964707404361     
   102.00743364587234     
  -240.03780427409680     
   1425.0495823214903     
  -1628.2068370196691     
   101.41622025434476     
  -232.94308524068330     
   1412.8380310438424     
  -1705.7053965182058     
   100.84266612729027     
  -225.91087706164896     
   1400.0452405699561     
  -1787.1426030609241     
   100.28661129328653     
  -218.94415978260642     
   1386.6416710469989     
  -1872.7900116668197     
   99.747888141930133     
  -212.04606624009031     
   1372.5957459594981     
  -1962.9424834637805     
   99.226321028765838     
  -205.21989268185763     
   1357.8736773335195     
  -2057.9205385356299     
   98.721725852536125     
  -198.46911030528770     
   1342.4392732945025     
  -2158.0730926735396     
   98.233909602338912     
  -191.79737780930267     
   1326.2537250994505     
  -2263.7804504035130     
   97.762669872027999     
  -185.20855506725061     
   1309.2753717214246     
  -2375.4577453176939     
   97.307794338905850     
  -178.70671804136805     
   1291.4594386315416     
  -2493.5587442312985     
   96.869060203438508     
  -172.29617507466483     
   1272.7577480498071     
  -2618.5802286710973     
   96.446233586361075     
  -165.98148471370322     
   1253.1183963347735     
  -2751.0668642774722     
   96.039068879134163     
  -159.76747523573468     
   1232.4853948526929     
  -2891.6168180534683     
   95.647308043249865     
  -153.65926607680959     
   1210.7982687172914     
  -3040.8880541408703     
   95.270679853361486     
  -147.66229138423839     
   1187.9916083112353     
  -3199.6055922266523     
   94.908899078615448     
  -141.78232594753635     
   1163.9945663695348     
  -3368.5697218705209     
   94.561665595884520     
  -136.02551379797387     
   1138.7302934555064     
  -3548.6654753152015     
   94.228663427825623     
  -130.39839980835836     
   1112.1153023906418     
  -3740.8734443683784     
   93.909559697797107     
  -124.90796467348717     
   1084.0587515578795     
  -3946.2822699163257     
   93.604003492650165     
  -119.56166370825882     
   1054.4616345335078     
  -4166.1030317757140     
   93.311624623235474     
  -114.36746996743696     
   1023.2158617951893     
  -4401.6859099131834     
   93.032032271110765     
  -109.33392226927198     
   990.20321747084108     
  -4654.5395236810073     
   92.764813508366714     
  -104.47017879798669     
   955.29417104323272     
  -4926.3534365167197     
   92.509531675668327     
  -99.786077069705314     
   918.34652026935805     
  -5219.0244662023970     
   92.265724601488458     
  -95.292201177099713     
   879.20383677283917     
  -5534.6874674709215     
   92.032902643033864     
  -90.999957383250688     
   837.69368076680826     
  -5875.7516007460717     
   91.810546526461764     
  -86.921659321930548     
   793.62554376121170     
  -6244.9430497757330     
   91.598104960570296     
  -83.070624285307858     
   746.78847088789462     
  -6645.3557161540230     
   91.394991994117007     
  -79.461282350546199     
   696.94830301673835     
  -7080.5114353485496     
   91.200584082143322     
  -76.109300424875357     
   643.84446725162536     
  -7554.4319598487582     
   91.014216821002080     
  -73.031723687864329     
   587.18622755275828     
  -8071.7252622099877     
   90.835181304997406     
  -70.247137398767023     
   526.64828808618472     
  -8637.6895685434592     
   90.662720049401514     
  -67.775852637746240     
   461.86561632210726     
  -9258.4393197582631     
   90.496022414794794     
  -65.640120293381216     
   392.42732142392180     
  -9941.0584941261604     
   90.334219455781266     
  -63.864378533026432     
   317.86938271797385     
  -10693.788215673096     
   90.176378102649821     
  -62.475540148480462     
   237.66597110042738     
  -11526.257629970014     
   90.021494566822525     
  -61.503327623540244     
   151.21903887565026     
  -12449.769755482672     
   89.868486839104222     
  -60.980665612077296     
   57.845765709532216     
  -13477.657614201196     
   89.716186122709487     
  -60.944142863795918     
  -43.236666396979096     
  -14625.730984039594     
   89.563327009338394     
  -61.434558651731535     
  -152.92964877727371     
  -15912.840836193845     
   89.408536164266138     
  -62.497572661296573     
  -272.27595504873028     
  -17361.597941925094     
   89.250319232926003     
  -64.184482397951271     
  -402.48793961316574     
  -18999.295329185501     
   89.087045613319020     
  -66.553158883439394     
  -544.98265458206026     
  -20859.102734126180     
   88.916930651039067     
  -69.669180332614488     
  -701.42592508800328     
  -22981.627993371105     
   88.738014700238338     
  -73.607215482930116     
  -873.78813503828292     
  -25416.978756327586     
   88.548138345393951     
  -78.452724509802792     
  -1064.4154757107442     
  -28227.514662088048     
   88.344912882479662     
  -84.304067788270530     
  -1276.1218356764000     
  -31491.565592182178     
   88.125684895823625     
  -91.275143821506120     
  -1512.3085776177718     
  -35308.517158492214     
   87.887493412079152     
  -99.498721406316520     
  -1777.1224563064579     
  -39805.875086920460     
   87.627017626413206     
  -109.13069384572881     
  -2075.6665194583684     
  -45149.189125251047     
   87.340512519972194     
  -120.35557373911885     
  -2414.2854378977436     
  -51556.384146212207     
   87.023728733135243     
  -133.39368313134938     
  -2800.9583189943442     
  -59318.264003863842     
   86.671811687938103     
  -148.51069217639321     
  -3245.8452990233136     
  -68830.631151282025     
   86.279172945766476     
  -166.03049300559672     
  -3762.0750326579409     
  -80637.394775981636     
   85.839323785005007     
  -186.35281932093562     
  -4366.8554934777903     
  -95520.130219676386     
   85.344656387833737     
  -209.97809922994409     
  -5083.2564701253796     
  -114559.25246310634     
   84.786150798500870     
  -237.54236756425360     
  -5942.4508635986585     
  -139549.58445376009     
   84.152974099435639     
  -269.87117659075568     
  -6989.0727470018837     
  -172535.72666013610     
   83.431918582560940     
  -308.05158520064180     
  -8283.0906969528769     
  -219455.89594800916     
   82.606591304329172     
  -353.58183673443250     
  -9929.0099165629836     
  -280067.57567459642     
   81.656204344644678     
  -408.47815336114479     
  -12029.516734122411     
  -392439.49552668619     
   80.553692614535919     
  -475.98397757288399     
  -14972.812950572627     
  -481381.21833212982     
   79.262631008126220     
  -559.87394016947258     
  -18583.172088063522     
  -957335.72995508881     
   77.731842961371555     
  -670.73984554645108     
  -25763.190062726855     
  -566868.16181840526     
   75.885116094585015     
  -810.18457389417722     
  -30014.701276364802     
  -4672846.7733406015     
   73.599049546038785     
  -1047.8739572761451     
  -65061.052076420121     
   4665205.7975719376     
   70.645626917957927     
  -1285.7066089537686     
  -30072.008594631341     
  -48561862.481534816     
   66.484631240582942     
  -2346.6015734557482     
  -394285.97720615088     
  -37916448.825713918     
   57.561395436503616     
  -5028.9648749685657     
  -678659.34339899919     
  -37916448.825713918     
  -464.59752597316651     
  -62870.908341372065     
   21545852645.506428     
  -5327245783660068.0     
  -464.64417827464604     
  -35760.940401339409     
   5564115294.5262260     
  -6495587399311901.0     
  -464.64705524426529     
  -34984.358922885207     
   3978230814.4226933     
  -244292762727605.59     
  -464.65010342557235     
  -34289.820359555168     
   3913733279.0383115     
  -1454466368260969.2     
  -464.65333252431617     
  -33584.415529250706     
   3498477579.5182586     
  -931386327862340.75     
  -464.65675275840982     
  -32893.931325467594     
   3210922411.6079845     
  -857355613278431.50     
  -464.66037488189812     
  -32211.110466999686     
   2924681494.7534461     
  -707207051159383.00     
  -464.66421020978970     
  -31537.894942943953     
   2669354519.1800079     
  -601202934205245.62     
  -464.66827064376150     
  -30873.665727755128     
   2434634241.4411297     
  -506685125131004.94     
  -464.67256869874080     
  -30218.516763376454     
   2220716367.4388170     
  -428023043194734.25     
  -464.67711753036610     
  -29572.343506634745     
   2025302459.6997206     
  -361297013726758.75     
  -464.68193096332624     
  -28935.096670399209     
   1846928238.0345926     
  -305005941680795.75     
  -464.68702352057062     
  -28306.711582634318     
   1684090365.7921286     
  -257449183072967.22     
  -464.69241045338271     
  -27687.127854217586     
   1535456409.6630337     
  -217292002467200.22     
  -464.69810777230026     
  -27076.283902644009     
   1399797081.6079352     
  -183381645756300.53     
  -464.70413227886377     
  -26474.118476567022     
   1275991226.1153948     
  -154749710940389.78     
  -464.71050159816519     
  -25880.570230118796     
   1163013048.2597146     
  -130576323230669.36     
  -464.71723421216615     
  -25295.577844462638     
   1059924943.5274160     
  -110168960171504.50     
  -464.72434949374394     
  -24719.079990803053     
   965869752.43831658     
  -92942371261526.672     
  -464.73186774141709     
  -24151.015341869621     
   880063947.77316892     
  -78402028758556.250     
  -464.73981021469439     
  -23591.322569481643     
   801791372.90191662     
  -66130128392613.156     
  -464.74819916997836     
  -23039.940343133792     
   730397476.30627465     
  -55773685507927.992     
  -464.75705789694666     
  -22496.807332259905     
   665284062.77485156     
  -47034508041820.312     
  -464.76641075532103     
  -21961.862204803965     
   605904482.14585400     
  -39660716331642.984     
  -464.77628321192054     
  -21435.043627259074     
   551759218.31691468     
  -33439558630594.219     
  -464.78670187788288     
  -20916.290265152511     
   502391863.58534122     
  -28191352326208.266     
  -464.79769454592059     
  -20405.540782397813     
   457385426.89995378     
  -23764353832559.961     
  -464.80929022746335     
  -19902.733841728212     
   416358958.82979959     
  -20030424343198.395     
  -464.82151918951854     
  -19407.808104340169     
   378964464.01090980     
  -16881368380375.684     
  -464.83441299106249     
  -18920.702230062143     
   344884073.09018958     
  -14225835161414.350     
  -464.84800451875373     
  -18441.354877199665     
   313827459.90533304     
  -11986704834016.803     
  -464.86232802173487     
  -17969.704702255836     
   285529473.60078466     
  -10098875379488.279     
  -464.87741914526629     
  -17505.690360408713     
   259747976.42505926     
  -8507395225091.9414     
  -464.89331496290561     
  -17049.250504929492     
   236261864.28574640     
  -7165884954523.6543     
  -464.91005400691807     
  -16600.323787538848     
   214869255.33048347     
  -6035202680786.5342     
  -464.92767629657158     
  -16158.848858153307     
   195385835.85893196     
  -5082318662009.8867     
  -464.94622336393360     
  -15724.764364702603     
   177643344.05891103     
  -4279362497322.8428     
  -464.96573827675297     
  -15298.008953506842     
   161488186.50858161     
  -3602819907305.2510     
  -464.98626565796673     
  -14878.521268769840     
   146780171.13190347     
  -3032853591470.8188     
  -465.00785170133071     
  -14466.239952845874     
   133391349.15136707     
  -2552729745753.8174     
  -465.03054418262644     
  -14061.103646094976     
   121204956.68263048     
  -2148334062122.3730     
  -465.05439246584604     
  -13663.050986868830     
   110114446.21591017     
  -1807762642363.7471     
  -465.07944750370513     
  -13272.020611390608     
   100022602.20060053     
  -1520977034194.5564     
  -465.10576183177517     
  -12887.951153831169     
   90840731.379316702     
  -1279512527791.1851     
  -465.13338955546772     
  -12510.781246298431     
   82487924.038293257     
  -1076232369557.0862     
  -465.16238632903469     
  -12140.449518655263     
   74890377.445012972     
  -905119901401.61511     
  -465.19280932568267     
  -11776.894598785455     
   67980778.564066246     
  -761103381196.52502     
  -465.22471719782146     
  -11420.055112296930     
   61697739.302539006     
  -639908013429.93018     
  -465.25817002638945     
  -11069.869682676603     
   55985280.630204163     
  -537931107026.22125     
  -465.29322925811363     
  -10726.276931295255     
   50792361.235646963     
  -452136748919.90314     
  -465.32995762947098     
  -10389.215477425316     
   46072446.755903266     
  -379966912774.94385     
  -465.36841907602297     
  -10058.623938255820     
   41783116.332943521     
  -319266488858.74451     
  -465.40867862569183     
  -9734.4409289007526     
   37885703.069349647     
  -268220022420.36630     
  -465.45080227444026     
  -9416.6050625290700     
   34344965.678339258     
  -225298363764.90192     
  -465.49485684270036     
  -9105.0549503896855     
   31128788.539854493     
  -189213671221.89200     
  -465.54090981077593     
  -8799.7292019291162     
   28207907.731779534     
  -158881459398.57660     
  -465.58902913131385     
  -8500.5664248770627     
   25555660.874986265     
  -133388604272.71112     
  -465.63928301680272     
  -8207.5052253731992     
   23147758.631288331     
  -111966358244.25943     
  -465.69173969991419     
  -7920.4842081130391     
   20962076.126324769     
  -93967608284.637146     
  -465.74646716434864     
  -7639.4419765379762     
   18978462.438816734     
  -78847697007.890381     
  -465.80353284368812     
  -7364.3171330396353     
   17178566.751713492     
  -66148264538.351723     
  -465.86300328558792     
  -7095.0482791308168     
   15545679.576724146     
  -55483624714.619682     
  -465.92494377846282     
  -6831.5740157791697     
   14064587.873552758     
  -46529287231.496086     
  -465.98941793763498     
  -6573.8329436363056     
   12721442.800312392     
  -39012285959.963715     
  -466.05648724771464     
  -6321.7636633833918     
   11503639.006539332     
  -32703029254.445808     
  -466.12621055777953     
  -6075.3047761078569     
   10399704.504984908     
  -27408436027.634983     
  -466.19864352570193     
  -5834.3948837061807     
   9399200.1610805169     
  -22966152802.584152     
  -466.27383800774805     
  -5598.9725893361838     
   8492628.0097003616     
  -19239684345.205536     
  -466.35184138933727     
  -5368.9764979049551     
   7671347.5942524932     
  -16114292187.056667     
  -466.43269585260475     
  -5144.3452166646766     
   6927499.6651798729     
  -13493541650.927258     
  -466.51643757615403     
  -4925.0173557946509     
   6253936.5789470440     
  -11296394676.699493     
  -466.60309586211980     
  -4710.9315290951708     
   5644158.8172408305     
  -9454762358.3425865     
  -466.69269218538653     
  -4502.0263547332916     
   5092257.1043868493     
  -7911445242.1094513     
  -466.78523915952059     
  -4298.2404560624891     
   4592859.6192169841     
  -6618399607.5465498     
  -466.88073941367952     
  -4099.5124625160897     
   4141083.8748262483     
  -5535278894.9089260     
  -466.97918437445486     
  -3905.7810105840981     
   3732492.8408328285     
  -4628206261.4111624     
  -467.08055294629293     
  -3716.9847449043182     
   3363054.9549505897     
  -3868742207.9605184     
  -467.18481008381247     
  -3533.0623194004497     
   3029107.6703223744     
  -3233016132.2721410     
  -467.29190524900861     
  -3353.9523985737701     
   2727324.2359422389     
  -2700995972.3815722     
  -467.40177074599438     
  -3179.5936588781378     
   2454683.4270340507     
  -2255874110.0775533     
  -467.51431992558474     
  -3009.9247902103980     
   2208441.9627000666     
  -1883551022.8424695     
  -467.62944525167995     
  -2844.8844975517522     
   1986109.3792820890     
  -1572201252.2923791     
  -467.74701622104965     
  -2684.4115027154612     
   1785425.1415699592     
  -1311908606.9165540     
  -467.86687712776154     
  -2528.4445462564804     
   1604337.7943658745     
  -1094359580.0933750     
  -467.98884466314200     
  -2376.9223895271562     
   1440985.9773749788     
  -912585777.97206402     
  -468.11270534179590     
  -2229.7838169007846     
   1293681.1356286807     
  -760747507.72543454     
  -468.23821274386097     
  -2086.9676381641748     
   1160891.7798706624     
  -633952033.56779468     
  -468.36508456331956     
  -1948.4126911347746     
   1041229.1550282174     
  -528100893.82581419     
  -468.49299945185061     
  -1814.0578442673143     
   933434.20181562193     
  -439761844.69252962     
  -468.62159364737380     
  -1683.8420003538890     
   836365.66759789921     
  -366060876.48616874     
  -468.75045737611947     
  -1557.7040969610841     
   748989.36942668713     
  -304593176.75096357     
  -468.87913101676270     
  -1435.5831206822384     
   670368.12810281955     
  -253343073.26069984     
  -469.00710101487994     
  -1317.4180688880344     
   599653.67926447187     
  -210634608.73893759     
  -469.13379553574214     
  -1203.1481166471006     
   536075.47510845854     
  -175031113.09187964     
  -469.25857984323949     
  -1092.7119880656039     
   478944.29684382665     
  -145446840.88516775     
  -469.38075139255579     
  -986.05041930057200     
   427605.98080129526     
  -120589989.04481098     
  -469.49953462408070     
  -883.09661390669555     
   381577.35784940148     
  -100656733.16831300     
  -469.61407544596449     
  -783.81334198734851     
   340030.42598323739     
  -81573266.020809844     
  -469.72343539270634     
  -688.04885913240446     
   303620.19973731483     
  -74012399.707288042     
  -469.82658544721352     
  -596.09659852186815     
   267896.25471372268     
  -40133966.779459991     
  -469.92239951390474     
  -506.52114800792486     
   246948.06908355141     
  -103638004.68685117     
  -470.00964753065136     
  -424.60299571820275     
   188451.18007397369     
  -16806923.648785632     
  -470.15594332649681     
   202.52308623693511     
   62399.252708081462     
  -3533570.1492932616     
  -469.31485231506167     
   448.26490947809373     
   35897.476588382007     
  -2036869.8264613517     
  -468.00165690372751     
   589.56098317385340     
   20620.952889921864     
  -915941.12817301776     
  -466.41318507035857     
   675.49185147021865     
   13751.394428624228     
  -583700.09011702961     
  -464.64762954041220     
   733.30444692364540     
   9373.6437527465077     
  -359414.87525403430     
  -462.76139900707426     
   773.43363677636489     
   6678.0321883412480     
  -245772.71571995909     
  -460.78991741263934     
   802.21555929832186     
   4834.7368204415561     
  -171894.92448047904     
  -458.75684726746078     
   823.16621356652070     
   3545.5248868379635     
  -125211.16156148007     
  -456.67872862740114     
   838.54612872143275     
   2606.4411751268622     
  -93362.107517249213     
  -454.56753183118298     
   849.82779508111867     
   1906.2253687474936     
  -71189.023980384707     
  -452.43216076342520     
   858.02412772522382     
   1372.3076888946084     
  -55223.950149868753     
  -450.27938639527764     
   863.85021710438684     
   958.12806277059235     
  -43477.384745812138     
  -448.11445188626101     
   867.82565645425586     
   632.04767717700111     
  -34652.243416376856     
  -445.94147888844640     
   870.33616527608376     
   372.15585155417517     
  -27908.022017260020     
  -443.76374856402799     
   871.67366912103103     
   162.84568642472487     
  -22675.526712123967     
  -441.58390091079013     
   872.06273142730231     
  -7.2207639162050441     
  -18562.308999818440     
  -439.40407924807448     
   871.67858431397474     
  -146.43808141484308     
  -15291.224626915744     
  -437.22603695068318     
   870.65968344514590     
  -261.12226611671127     
  -12663.007050827178     
  -435.05121761571871     
   869.11664073235931     
  -356.09481899791518     
  -10531.893028542911     
  -432.88081616733513     
   867.13869364308448     
  -435.08401671198686     
  -8789.6471926272770     
  -430.71582604656925     
   864.79846767466279     
  -501.00637065669150     
  -7354.7936215928576     
  -428.55707608584953     
   862.15553344097452     
  -556.16732281863801     
  -6165.2394796527688     
  -426.40525962988158     
   859.25909858663783     
  -602.40661891603372     
  -5173.1291809104341     
  -424.26095775492666     
   856.15006931991559     
  -641.20508777286193     
  -4341.1996649264738     
  -422.12465794467022     
   852.86264638733394     
  -673.76408525981060     
  -3640.1616682868362     
  -419.99676923176082     
   849.42557292975448     
  -701.06529777196181     
  -3046.7932709621864     
  -417.87763456369237     
   845.86311906706408     
  -723.91624730417823     
  -2542.5354383383028     
  -415.76754096968659     
   842.19586529107437     
  -742.98526309171541     
  -2112.4456715237766     
  -413.66672797131685     
   838.44133061927471     
  -758.82860562814381     
  -1744.4104606791013     
  -411.57539457996728     
   834.61447989499629     
  -771.91168408323711     
  -1428.5468174342882     
  -409.49370514929933     
   830.72813622175318     
  -782.62578521399428     
  -1156.7435144421995     
  -407.42179429401995     
   826.79331835478740     
  -791.30136157231073     
  -922.30628205820642     
  -405.35977104267846     
   822.81951830413732     
  -798.21865868774728     
  -719.68159021976476     
  -403.30772235855977     
   818.81493098088197     
  -803.61627061439549     
  -544.23964423619918     
  -401.26571613654335     
   814.78664513448052     
  -807.69806794616693     
  -392.10312562995534     
  -399.23380376324315     
   810.74080286114418     
  -810.63884138839171     
  -260.01083751530109     
  -397.21202231151830     
   806.68273345099874     
  -812.58892266975636     
  -145.20868471586240     
  -395.20039642754318     
   802.61706617481161     
  -813.67798780512544     
  -45.361931922866418     
  -393.19893995831012     
   798.54782569956240     
  -814.01820229454688     
   41.515821528719435     
  -391.20765735914085     
   794.47851310974329     
  -813.70683363308149     
   117.12033666981360     
  -389.22654491407144     
   790.41217494789043     
  -812.82843110805788     
   182.90397584180465     
  -387.25559179652151     
   786.35146224189725     
  -811.45665128924429     
   240.11437850674588     
  -385.29478099320016     
   782.29868113004795     
  -809.65579345044375     
   289.82646757683568     
  -383.34409011054555     
   778.25583640906279     
  -807.48209494361754     
   332.96884092469526     
  -381.40349207997815     
   774.22466910011212     
  -804.98482863668232     
   370.34582827327711     
  -379.47295577575329     
   770.20668894120888     
  -802.20723492463276     
   402.65576922777166     
  -377.55244655712215     
   766.20320256225864     
  -799.18731665542441     
   430.50645694986503     
  -375.64192674478221     
   762.21533797504935     
  -795.95851822830036     
   454.42800069108631     
  -373.74135604014600     
   758.24406590892079     
  -792.55030822311733     
   474.88376527646739     
  -371.85069189474126     
   754.29021843840417     
  -788.98867998354376     
   492.27952895223507     
  -369.96988983602751     
   750.35450527965429     
  -785.29658351640205     
   506.97138925918307     
  -368.09890375504739     
   746.43752807562089     
  -781.49429809695812     
   519.27231474112386     
  -366.23768616059152     
   742.53979294103749     
  -777.59975573639963     
   529.45790812345831     
  -364.38618840393247     
   738.66172149813281     
  -773.62882142547369     
   537.77122444548650     
  -362.54436087764566     
   734.80366060146378     
  -769.59553724213265     
   544.42693507724573     
  -360.71215319157892     
   730.96589092028591     
  -765.51233522905329     
   549.61494278489863     
  -358.88951432863990     
   727.14863452431780     
  -761.39022315816658     
   553.50343089786475     
  -357.07639278273274     
   723.35206159785628     
  -757.23894742643256     
   556.24157763678522     
  -355.27273668088486     
   719.57629639030483     
  -753.06713559415664     
   557.96181537282291     
  -353.47849389135320     
   715.82142249637229     
  -748.88242197886052     
   558.78190151469153     
  -351.69361211928242     
   712.08748754713133     
  -744.69155771750025     
   558.80658666668478     
  -349.91803899129741     
   708.37450738204382     
  -740.50050831750013     
   558.12920893224555     
  -348.15172213025039     
   704.68246976312389     
  -736.31453925050835     
   556.83295814783332     
  -346.39460922119792     
   701.01133768483658     
  -732.13829206439959     
   554.99208620659556     
  -344.64664806955989     
   697.36105232613090     
  -727.97585141785009     
   552.67287403350974     
  -342.90778665230226     
   693.73153568542978     
  -723.83080486259882     
   549.93457385286274     
  -341.17797316289136     
   690.12269293437657     
  -719.70629555870232     
   546.83014615082459     
  -339.45715605068165     
   686.53441452182346     
  -715.60506946257112     
   543.40698844285907     
  -337.74528405532703     
   682.96657805554389     
  -711.52951704924976     
   539.70751432781253     
  -336.04230623673982     
   679.41904998619123     
  -707.48171069179114     
   535.76970020570752     
  -334.34817200106460     
   675.89168711461116     
  -703.46343794024824     
   531.62758163456328     
  -332.66283112308423     
   672.38433794206560     
  -699.47623107798904     
   527.31162777421287     
  -330.98623376542912     
   668.89684387969635     
  -695.52139386968247     
   522.84915686808472     
  -329.31833049492349     
   665.42904033203922     
  -691.60002519317186     
   518.26465606015927     
  -327.65907229636559     
   661.98075766837451     
  -687.71304027272060     
   513.58005115316655     
  -326.00841058400806     
   658.55182209297004     
  -683.86118988907185     
   508.81501033451241     
  -324.36629721097790     
   655.14205642496847     
  -680.04507731156309     
   503.98714025889103     
  -322.73268447684961     
   651.75128079729052     
  -676.26517375962135     
   499.11221130364493     
  -321.10752513356408     
   648.37931328245429     
  -672.52183217484401     
   494.20435922222578     
  -319.49077238986592     
   645.02597045331549     
  -668.81529948067737     
   489.27619310563205     
  -317.88237991441389     
   641.69106788453291     
  -665.14572803238514     
   484.33904154371658     
  -316.28230183770523     
   638.37442060139983     
  -661.51318522080726     
   479.40297181122520     
  -314.69049275293793     
   635.07584348101727     
  -657.91766293222304     
   474.47700167095905     
  -313.10690771592556     
   631.79515161013751     
  -654.35908541969081     
   469.56916804003828     
  -311.53150224416584     
   628.53216060493980     
  -650.83731665939058     
   464.68660214488824     
  -309.96423231515445     
   625.28668689543304     
  -647.35216714330386     
   459.83567758844362     
  -308.40505436402805     
   622.05854797867130     
  -643.90339956139053     
   455.02200752791811     
  -306.85392528060976     
   618.84756264350551     
  -640.49073450493120     
   450.25060257247520     
  -305.31080240592598     
   615.65355116977912     
  -637.11385498563754     
   445.52584591905276     
  -303.77564352825385     
   612.47633550446187     
  -633.77241114124467     
   440.85162772488462     
  -302.24840687875565     
   609.31573941677550     
  -630.46602393330807     
   436.23134179805407     
  -300.72905112674857     
   606.17158863476766     
  -627.19428886982269     
   431.66795470851173     
  -299.21753537465531     
   603.04371096456941     
  -623.95677920950880     
   427.16406348663401     
  -297.71381915267546     
   599.93193639471224     
  -620.75304873335904     
   422.72187288860965     
  -296.21786241321399     
   596.83609718616208     
  -617.58263468669452     
   418.34332933224192     
  -294.72962552510086     
   593.75602795015357     
  -614.44505971670264     
   414.03003836459186     
  -293.24906926762935     
   590.69156571478936     
  -611.33983442896829     
   409.78338736294938     
  -291.77615482444213     
   587.64254998115757     
  -608.26645902374617     
   405.60451586285319     
  -290.31084377728757     
   584.60882277071130     
  -605.22442515477474     
   401.49434684857363     
  -288.85309809966884     
   581.59022866394082     
  -602.21321755341046     
   397.45364405916882     
  -287.40288015040551     
   578.58661483199990     
  -599.23231522296669     
   393.48296611354920     
  -285.96015266712431     
   575.59783106149973     
  -596.28119297711510     
   389.58274542933361     
  -284.52487875969626     
   572.62372977309087     
  -593.35932238639498     
   385.75326933328108     
  -283.09702190363362     
   569.66416603495895     
  -590.46617286639548     
   381.99470243977169     
  -281.67654593345941     
   566.71899757129768     
  -587.60121259809716     
   378.30710661182786     
  -280.26341503606136     
   563.78808476655615     
  -584.76390929850845     
   374.69042632312687     
  -278.85759374404017     
   560.87129066555724     
  -581.95373110108494     
   371.14455260555098     
  -277.45904692906203     
   557.96848097041311     
  -579.17014695654336     
   367.66926381393398     
  -276.06773979522222     
   555.07952403432694     
  -576.41262747793883     
   364.26429675643669     
  -274.68363787242851     
   552.20429085250146     
  -573.68064525226555     
   360.92930330722731     
  -273.30670700980971     
   549.34265505067708     
  -570.97367547746137     
   357.66391111024711     
  -271.93691336915617     
   546.49449287162315     
  -568.29119614413457     
   354.46766698665863     
  -270.57422341839572     
   543.65968315965847     
  -565.63268864173460     
   351.34010518426038     
  -269.21860392511144     
   540.83810734342205     
  -562.99763785285268     
   348.28071025999606     
  -267.87002195010336     
   538.02964941747507     
  -560.38553252590270     
   345.28893084100190     
  -266.52844484099842     
   535.23419592229891     
  -557.79586554459513     
   342.36421172956824     
  -265.19384022591152     
   532.45163592354584     
  -555.22813395662342     
   339.50594176880003     
  -263.86617600715954     
   529.68186099017089     
  -552.68183939335745     
   336.71353009924559     
  -262.54542035503141     
   526.92476517189345     
  -550.15648791761305     
   333.98632788851017     
  -261.23154170161479     
   524.18024497595331     
  -547.65159045844916     
   331.32371963790746     
  -259.92450873468215     
   521.44819934340421     
  -545.16666256116491     
   328.72503995251890     
  -258.62429039163590     
   518.72852962509751     
  -542.70122476152096     
   326.18963689343417     
  -257.33085585351483     
   516.02113955698167     
  -540.25480248482029     
   323.71686187037739     
  -256.04417453906194     
   513.32593523571768     
  -537.82692602079237     
   321.30603580396809     
  -254.76421609885347     
   510.64282509378501     
  -535.41713075226266     
   318.95650545459347     
  -253.49095040949081     
   507.97171987450093     
  -533.02495696135315     
   316.66760837682631     
  -252.22434756785418     
   505.31253260735127     
  -530.64994989852698     
   314.43867855755315     
  -250.96437788541832     
   502.66517858308157     
  -528.29165980934533     
   312.26906254548766     
  -249.71101188263032     
   500.02957532895755     
  -525.94964184025423     
   310.15811296086866     
  -248.46422028334891     
   497.40564258437433     
  -523.62345599304763     
   308.10517467981498     
  -247.22397400934457     
   494.79330227643430     
  -521.31266718294910     
   306.10961748312747     
  -245.99024417486061     
   492.19247849584735     
  -519.01684505182561     
   304.17080840792295     
  -244.76300208123368     
   489.60309747324590     
  -516.73556398876622     
   302.28812420787079     
  -243.54221921157355     
   487.02508755563099     
  -514.46840305720718     
   300.46095280781600     
  -242.32786722550119     
   484.45837918321007     
  -512.21494591114856     
   298.68869503428613     
  -241.11991795394425     
   481.90290486668624     
  -509.97478069839138     
   296.97075430559102     
  -239.91834339398889     
   479.35859916483753     
  -507.74750004109950     
   295.30655692815316     
  -238.72311570378710     
   476.82539866257446     
  -505.53270086413835     
   293.69552612714614     
  -237.53420719751847     
   474.30324194936861     
  -503.32998441818472     
   292.13711503741678     
  -236.35159034040524     
   471.79206959818464     
  -501.13895605540415     
   290.63076948946190     
  -235.17523774377935     
   469.29182414483557     
  -498.95922528423318     
   289.17596804493513     
  -234.00512216020078     
   466.80245006781524     
  -496.79040552389614     
   287.77218376649193     
  -232.84121647862540     
   464.32389376864137     
  -494.63211414564745     
   286.41891717977592     
  -231.68349371962162     
   461.85610355261025     
  -492.48397226679913     
   285.11567541640920     
  -230.53192703063434     
   459.39902961019033     
  -490.34560470117606     
   283.86198084231160     
  -229.38648968129479     
   456.95262399882523     
  -488.21663984485872     
   282.65736649684618     
  -228.24715505877541     
   454.51684062522276     
  -486.09670959613237     
   281.50138934599886     
  -227.11389666318811     
   452.09163522829232     
  -483.98544917603738     
   280.39360365810330     
  -225.98668810302468     
   449.67696536248070     
  -481.88249714860160     
   279.33359785907874     
  -224.86550309063819     
   447.27279038169758     
  -479.78749516465848     
   278.32095740964155     
  -223.75031543776376     
   444.87907142382574     
  -477.70008798408617     
   277.35529094827575     
  -222.64109905107767     
   442.49577139561057     
  -475.61992330197415     
   276.43622286910818     
  -221.53782792779330     
   440.12285495827950     
  -473.54665163045581     
   275.56338231524910     
  -220.44047615129244     
   437.76028851354562     
  -471.47992626309144     
   274.73642734308874     
  -219.34901788679105     
   435.40804019024284     
  -469.41940305801825     
   273.95501565990776     
  -218.26342737703743     
   433.06607983149638     
  -467.36474044056899     
   273.21883202615686     
  -217.18367893804219     
   430.73437898239399     
  -465.31559920037279     
   272.52756611583186     
  -216.10974695483799     
   428.41291087825681     
  -463.27164245450405     
   271.88092819818598     
  -215.04160587726818     
   426.10165043338799     
  -461.23253549301762     
   271.27864129250815     
  -213.97923021580277     
   423.80057423044713     
  -459.19794568332384     
   270.72044413405342     
  -212.92259453738023     
   421.50966051035806     
  -457.16754235231843     
   270.20608319507465     
  -211.87167346127401     
   419.22888916265640     
  -455.14099672835539     
   269.73533478924287     
  -210.82644165498232     
   416.95824171654192     
  -453.11798171743612     
   269.30797248892281     
  -209.78687383013963     
   414.69770133243890     
  -451.09817192376920     
   268.92379369179457     
  -208.75294473844878     
   412.44725279395180     
  -449.08124347108071     
   268.58261316790481     
  -207.72462916763226     
   410.20688250059328     
  -447.06687387232142     
   268.28425240088313     
  -206.70190193740103     
   407.97657846096416     
  -445.05474197931483     
   268.02855204327875     
  -205.68473789543987     
   405.75633028641840     
  -443.04452783899023     
   267.81536939397461     
  -204.67311191340767     
   403.54612918539959     
  -441.03591256853542     
   267.64457058496851     
  -203.66699888295130     
   401.34596795825541     
  -439.02857828914813     
   267.51604252881384     
  -202.66637371173181     
   399.15584099260707     
  -437.02220797018202     
   267.42968386547523     
  -201.67121131946129     
   396.97574425932862     
  -435.01648534119096     
   267.38540739889891     
  -200.68148663394936     
   394.80567530901141     
  -433.01109478569924     
   267.38314486153718     
  -199.69717458715760     
   392.64563326904909     
  -431.00572119923766     
   267.42283633304828     
  -198.71825011126066     
   390.49561884123409     
  -429.00004992673985     
   267.50444415422385     
  -197.74468813471267     
   388.35563429992828     
  -426.99376659558311     
   267.62794059477505     
  -196.77646357831750     
   386.22568349083656     
  -424.98655704112230     
   267.79331598281692     
  -195.81355135130136     
   384.10577183030563     
  -422.97810717125117     
   268.00057307184466     
  -194.85592634738646     
   381.99590630519447     
  -420.96810287321239     
   268.24973416632906     
  -193.90356344086433     
   379.89609547334402     
  -418.95622986696492     
   268.54083280533109     
  -192.95643748266713     
   377.80634946462430     
  -416.94217362092490     
   268.87391807377958     
  -192.01452329643573     
   375.72667998248352     
  -414.92561923537153     
   269.24906386436737     
  -191.07779567458311     
   373.65710030625411     
  -412.90625125638883     
   269.66634025071676     
  -190.14622937435126     
   371.59762529385188     
  -410.88375370450842     
   270.12586052612710     
  -189.21979911386072     
   369.54827138521421     
  -408.85780975056247     
   270.62772353804098     
  -188.29847956815044     
   367.50905660627774     
  -406.82810182402716     
   271.17207309862022     
  -187.38224536520752     
   365.48000057352823     
  -404.79431127578755     
   271.75904898396061     
  -186.47107108198404     
   363.46112449931775     
  -402.75611840840781     
   272.38881620094139     
  -185.56493124040054     
   361.45245119757948     
  -400.71320228690081     
   273.06155692026528     
  -184.66380030333406     
   359.45400509033720     
  -398.66524060999882     
   273.77746626470957     
  -183.76765267058911     
   357.46581221477970     
  -396.61190961301349     
   274.53676261136457     
  -182.87646267485033     
   355.48790023101361     
  -394.55288389342820     
   275.33967426843424     
  -181.99020457761472     
   353.52029843043897     
  -392.48783633641494     
   276.18645387703941     
  -181.10885256510238     
   351.56303774476709     
  -390.41643793233720     
   277.07736869676842     
  -180.23238074414365     
   349.61615075576844     
  -388.33835766711138     
   278.01270499849102     
  -179.36076313804114     
   347.67967170565163     
  -386.25326237962270     
   278.99276761958140     
  -178.49397368240489     
   345.75363650814637     
  -384.16081662247586     
   280.01788080670144     
  -177.63198622095902     
   343.83808276029913     
  -382.06068251642557     
   281.08838724452289     
  -176.77477450131795     
   341.93304975497784     
  -379.95251961209169     
   282.20464861219091     
  -175.92231217073046     
   340.03857849407888     
  -377.83598474750028     
   283.36704923220196     
  -175.07457277178978     
   338.15471170251448     
  -375.71073187825874     
   284.57598864494611     
  -174.23152973810792     
   336.28149384291027     
  -373.57641196342166     
   285.83189594129317     
  -173.39315638995203     
   334.41897113114203     
  -371.43267274386193     
   287.13520625582919     
  -172.55942592984124     
   332.56719155254007     
  -369.27915869694323     
   288.48639842610640     
  -171.73031143810175     
   330.72620487902577     
  -367.11551070874742     
   289.88594482960985     
  -170.90578586837825     
   328.89606268694763     
  -364.94136612252538     
   291.33437332283631     
  -170.08582204309954     
   327.07681837583476     
  -362.75635832260406     
   292.83219909651791     
  -169.27039264889638     
   325.26852718795487     
  -360.56011682938021     
   294.37999755403325     
  -168.45947023196919     
   323.47124622876208     
  -358.35226684772493     
   295.97833235573097     
  -167.65302719340366     
   321.68503448825516     
  -356.13242935505696     
   297.62782349748016     
  -166.85103578443173     
   319.90995286317042     
  -353.90022067882580     
   299.32908935239834     
  -166.05346810163604     
   318.14606418020168     
  -351.65525250868291     
   301.08280154910733     
  -165.26029608209492     
   316.39343322018726     
  -349.39713149706455     
   302.88962241588786     
  -164.47149149846598     
   314.65212674312227     
  -347.12545932894545     
   304.75028755752055     
  -163.68702595400572     
   312.92221351436922     
  -344.83983217226398     
   306.66551007083257     
  -162.90687087752229     
   311.20376433182173     
  -342.53984084673277     
   308.63607912528863     
  -162.13099751825928     
   309.49685205407167     
  -340.22507025329304     
   310.66277160017057     
  -161.35937694070739     
   307.80155162977275     
  -337.89509946629181     
   312.74643211373092     
  -160.59198001934161     
   306.11794012804336     
  -335.54950122543880     
   314.88790272347944     
  -159.82877743328069     
   304.44609677009225     
  -333.18784195501274     
   317.08808512451986     
  -159.06973966086633     
   302.78610296191323     
  -330.80968131657880     
   319.34789307799861     
  -158.31483697415896     
   301.13804232832558     
  -328.41457211849388     
   321.66829231413595     
  -157.56403943334681     
   299.50200074821396     
  -326.00205992613780     
   324.05026304330261     
  -156.81731688106547     
   297.87806639101541     
  -323.57168295331303     
   326.49484379139278     
  -156.07463893662447     
   296.26632975456994     
  -321.12297162487766     
   329.00309531772598     
  -155.33597499013732     
   294.66688370448270     
  -318.65544840999468     
   331.57611137355184     
  -154.60129419655195     
   293.07982351452102     
  -316.16862757469306     
   334.21505644758236     
  -153.87056546957771     
   291.50524690895594     
  -313.66201465133616     
   336.92108413953440     
  -153.14375747550497     
   289.94325410602693     
  -311.13510652028970     
   339.69544902069299     
  -152.42083862691425     
   288.39394786309458     
  -308.58739065263444     
   342.53939379807593     
  -151.70177707627008     
   286.85743352346515     
  -306.01834519914894     
   345.45425442032979     
  -150.98654070939617     
   285.33381906473971     
  -303.42743829099641     
   348.44136973178655     
  -150.27509713882725     
   283.82321514896728     
  -300.81412801800803     
   351.50216670168430     
  -149.56741369703357     
   282.32573517450282     
  -298.17786176774536     
   354.63808572227055     
  -148.86345742951329     
   280.84149532977142     
  -295.51807612482838     
   357.85064801312132     
  -148.16319508774825     
   279.37061464879753     
  -292.83419626472994     
   361.14140628864874     
  -147.46659312201845     
   277.91321506884179     
  -290.12563571756510     
   364.51198430710588     
  -146.77361767406981     
   276.46942148995970     
  -287.39179583526175     
   367.96404857048162     
  -146.08423456963064     
   275.03936183669413     
  -284.63206547098321     
   371.49933674624259     
  -145.39840931077094     
   273.62316712190318     
  -281.84582044538632     
   375.11963856464610     
  -144.71610706809963     
   272.22097151289933     
  -279.03242315615154     
   378.82681649586777     
  -144.03729267279309     
   270.83291239992786     
  -276.19122203243245     
   382.62278141588371     
  -143.36193060845002     
   269.45913046691726     
  -273.32155117181338     
   386.50954344523387     
  -142.68998500276592     
   268.09976976499775     
  -270.42272959597403     
   390.48913814758896     
  -142.02141961902063     
   266.75497778835819     
  -267.49406105986719     
   394.56372988891189     
  -141.35619784737307     
   265.42490555299423     
  -264.53483308570031     
   398.73549993935455     
  -140.69428269595520     
   264.10970767818964     
  -261.54431683615519     
   403.00676537013578     
  -140.03563678175922     
   262.80954247085953     
  -258.52176609587912     
   407.37987831762172     
  -139.38022232130959     
   261.52457201309858     
  -255.46641700849702     
   411.85731135501862     
  -138.72800112111267     
   260.25496225264408     
  -252.37748717333443     
   416.44160188767108     
  -138.07893456787585     
   259.00088309681274     
  -249.25417515917684     
   421.13539618185644     
  -137.43298361848801     
   257.76250850969529     
  -246.09565968781300     
   425.94142953455656     
  -136.79010878975197     
   256.54001661305995     
  -242.90109896630372     
   430.86253112133261     
  -136.15027014786082     
   255.33358979068700     
  -239.66962998289381     
   435.90165816257939     
  -135.51342729760808     
   254.14341479686306     
  -236.40036754667437     
   441.06183683901833     
  -134.87953937132190     
   252.96968286857043     
  -233.09240377038182     
   446.34625704238255     
  -134.24856501751376     
   251.81258984203805     
  -229.74480684256389     
   451.75817398349346     
  -133.62046238922997     
   250.67233627358743     
  -226.35662053768775     
   457.30101510050156     
  -132.99518913209599     
   249.54912756493212     
  -222.92686292443392     
   462.97829128909450     
  -132.37270237204115     
   248.44317409327164     
  -219.45452573976576     
   468.79369064508921     
  -131.75295870269241     
   247.35469134627238     
  -215.93857305992753     
   474.75100074788531     
  -131.13591417242398     
   246.28390006223680     
  -212.37794055431846     
   480.85419054615983     
  -130.52152427105011     
   245.23102637553791     
  -208.77153412522216     
   487.10734985719927     
  -129.90974391614722     
   244.19630196772164     
  -205.11822900129326     
   493.51476066212285     
  -129.30052743899103     
   243.17996422447757     
  -201.41686829632727     
   500.08083722648780     
  -128.69382857009361     
   242.18225639869397     
  -197.66626201712867     
   506.81019906639870     
  -128.08960042432511     
   241.20342777984078     
  -193.86518552413060     
   513.70762377758820     
  -127.48779548560343     
   240.24373387016598     
  -190.01237834579877     
   520.77809942005547     
  -126.88836559113486     
   239.30343656780110     
  -186.10654260014826     
   528.02679412309021     
  -126.29126191518796     
   238.38280435719017     
  -182.14634164422517     
   535.45910650796782     
  -125.69643495238171     
   237.48211250721604     
  -178.13039834541530     
   543.08063098067146     
  -125.10383450046848     
   236.60164327731988     
  -174.05729361306038     
   550.89721641542587     
  -124.51340964259124     
   235.74168613206234     
  -169.92556448994458     
   558.91492636336068     
  -123.92510872899344     
   234.90253796448195     
  -165.73370254221948     
   567.14009961276088     
  -123.33887935815908     
   234.08450332863862     
  -161.48015179512385     
   575.57932749667577     
  -122.75466835735919     
   233.28789468205355     
  -157.16330683889868     
   584.23947702286910     
  -122.17242176257999     
   232.51303263805326     
  -152.78151076122725     
   593.12772054473214     
  -121.59208479780646     
   231.76024622900732     
  -148.33305285714167     
   602.25151925059924     
  -121.01360185363433     
   231.02987318070757     
  -143.81616646276225     
   611.61867491825330     
  -120.43691646518114     
   230.32226019854846     
  -139.22902640087526     
   621.23730912203894     
  -119.86197128926683     
   229.63776326609013     
  -134.56974658246006     
   631.11592282947663     
  -119.28870808083144     
   228.97674795673086     
  -129.83637716123889     
   641.26336390900121     
  -118.71706766855682     
   228.33958975899799     
  -125.02690193192147     
   651.68890657384316     
  -118.14698992965722     
   227.72667441633661     
  -120.13923513261753     
   662.40221039429900     
  -117.57841376380144     
   227.13839828211843     
  -115.17121855466040     
   673.41340182080251     
  -117.01127706612769     
   226.57516869062925     
  -110.12061804100426     
   684.73304194713796     
  -116.44551669931010     
   226.03740434496075     
  -104.98512022640084     
   696.37220957662396     
  -115.88106846463333     
   225.52553572275832     
  -99.762328654576038     
   708.34246273393205     
  -115.31786707202956     
   225.04000550066169     
  -94.449760184071664     
   720.65594294747132     
  -114.75584610902993     
   224.58126899867159     
  -89.044840611965498     
   733.32532402226457     
  -114.19493800857890     
   224.14979464543720     
  -83.544900681798637     
   746.36392653520124     
  -113.63507401565820     
   223.74606446565073     
  -77.947171232784498     
   759.78567536632852     
  -113.07618415266312     
   223.37057459089993     
  -72.248778667537152     
   773.60520753725325     
  -112.51819718347116     
   223.02383579520355     
  -66.446739611007615     
   787.83784903953892     
  -111.96104057613934     
   222.70637405681802     
  -60.537955743211199     
   802.49971437356317     
  -111.40464046416264     
   222.41873114774646     
  -54.519207885409344     
   817.60769689610163     
  -110.84892160622231     
   222.16146525263622     
  -48.387150158688712     
   833.17957296332702     
  -110.29380734434837     
   221.93515161883585     
  -42.138303361463613     
   849.23400097443641     
  -109.73921956041603     
   221.74038323954679     
  -35.769048354155473     
   865.79062251458504     
  -109.18507863089091     
   221.57777157194818     
  -29.275618685296223     
   882.87009093598408     
  -108.63130337973264     
   221.44794729272672     
  -22.654093003276191     
   900.49414810596500     
  -108.07781102936104     
   221.35156109298734     
  -15.900386892481599     
   918.68570361218053     
  -107.52451714958252     
   221.28928451546767     
  -9.0102441153900852     
   937.46887641883245     
  -106.97133560436839     
   221.26181083632358     
  -1.9792275422489918     
   956.86912567938805     
  -106.41817849636962     
   221.26985599471880     
   5.1972909003465846     
   976.91327699254543     
  -105.86495610904475     
   221.31415957316415     
   12.524140477790517     
   997.62967517322852     
  -105.31157684627017     
   221.39548583196259     
   20.006363041589907     
   1019.0482260518768     
  -104.75794716929273     
   221.51462480140901     
   27.649224736978816     
   1041.2005642487218     
  -104.20397153087578     
   221.67239343567357     
   35.458228968844409     
   1064.1201067281941     
  -103.64955230647888     
   221.86963683251895     
   43.439129769305694     
   1087.8422422228921     
  -103.09458972230148     
   222.10722952340717     
   51.597946585977574     
   1112.4044064919995     
  -102.53898178000796     
   222.38607683895879     
   59.940979634667393     
   1137.8462878438718     
  -101.98262417793958     
   222.70711635502920     
   68.474826793496632     
   1164.2099328386728     
  -101.42541022860436     
   223.07131942523739     
   77.206401289786484     
   1191.5399692043986     
  -100.86723077222118     
   223.47969280610891     
   86.142951058819676     
   1219.8837500875331     
  -100.30797408607820     
   223.93328038171714     
   95.292079184475995     
   1249.2915997244320     
  -99.747525789447749     
   224.43316499513438     
   104.66176618240945     
   1279.8169948193690     
  -99.185768743780741     
   224.98047039469927     
   114.26039364355451     
   1311.5168523546326     
  -98.622582947882890     
   225.57636330389872     
   124.09677003621448     
   1344.4517449337868     
  -98.057845427751914     
   226.22205562429727     
   134.18015812321767     
   1378.6862410898657     
  -97.491430120730371     
   226.91880678193382     
   144.52030493139191     
   1414.2891672820599     
  -96.923207753601488     
   227.66792622847728     
   155.12747368600714     
   1451.3340088021755     
  -96.353045714225857     
   228.47077610957240     
   166.01247875202370     
   1489.8992305796219     
  -95.780807916284260     
   229.32877411390587     
   177.18672298137062     
   1530.0687417098018     
  -95.206354656656785     
   230.24339651771976     
   188.66223854419388     
   1571.9323189284501     
  -94.629542464929088     
   231.21618144142064     
   200.45173093615753     
   1615.5861083813422     
  -94.050223944474254     
   232.24873233563358     
   212.56862674901734     
   1661.1332014568020     
  -93.468247604511703     
   233.34272171690600     
   225.02712575994366     
   1708.6841950461201     
  -92.883457682492903     
   234.49989517436279     
   237.84225722278927     
   1758.3579151161919     
  -92.295693956106916     
   235.72207567138520     
   251.02994158616102     
   1810.2820978773809     
  -91.704791544135773     
   237.01116816865118     
   264.60705732024110     
   1864.5942583716785     
  -91.110580695320593     
   238.36916459759689     
   278.59151425802901     
   1921.4425555065372     
  -90.512886564322571     
   239.79814921680276     
   293.00233342432773     
   1980.9868250136501     
  -89.911528973777507     
   241.30030438689343     
   307.85973461193043     
   2043.3996729277492     
  -89.306322161349073     
   242.87791680382045     
   323.18523215888820     
   2108.8677452374864     
  -88.697074510579995     
   244.53338423483814     
   339.00174024816977     
   2177.5930771680928     
  -88.083588264224531     
   246.26922280627585     
   355.33368832693009     
   2249.7946849317536     
  -87.465659218614832     
   248.08807489825301     
   372.20714846391866     
   2325.7102531623714     
  -86.843076397468607     
   249.99271770781934     
   389.64997536263604     
   2405.5981167786413     
  -86.215621703382453     
   251.98607254932219     
   407.69196123847627     
   2489.7394015338327     
  -85.583069545073272     
   254.07121496929327     
   426.36500674997961     
   2578.4405192249978     
  -84.945186438224724     
   256.25138576277868     
   445.70331064416757     
   2672.0358857391489     
  -84.301730577565550     
   258.53000298885706     
   465.74357978721071     
   2770.8910945224416     
  -83.652451377546370     
   260.91067509581546     
   486.52526299612953     
   2875.4064014279993     
  -82.997088978688097     
   263.39721528082288     
   508.09081100683909     
   2986.0207936188876     
  -82.335373716342332     
   265.99365722573748     
   530.48596695898118     
   3103.2164895158962     
  -81.667025548226860     
   268.70427236971074     
   553.76009063034996     
   3227.5242088318287     
  -80.991753436670365     
   271.53358890177816     
   577.96652219658927     
   3359.5290481885886     
  -80.309254681010827     
   274.48641268241460     
   603.16299005800306     
   3499.8773499269255     
  -79.619214195033351     
   277.56785033301566     
   629.41207018245450     
   3649.2844850050528     
  -78.921303723692077     
   280.78333476802186     
   656.78170381999303     
   3808.5438736954661     
  -78.215180992625136     
   284.13865348475355     
   685.34578287270847     
   3978.5374084852597     
  -77.500488783123274     
   287.63997997552627     
   715.18481343634858     
   4160.2474764309800     
  -76.776853924233677     
   291.29390868289101     
   746.38666950958020     
   4354.7710258752904     
  -76.043886192544718     
   295.10749398717417     
   779.04745220364566     
   4563.3358366202692     
  -75.301177108878079     
   299.08829379512889     
   813.27247097829695     
   4787.3197225945914     
  -74.548298619575959     
   303.24441839481915     
   849.17736889775722     
   5028.2728820028005     
  -73.784801648269536     
   307.58458535584538     
   886.88941551277742     
   5287.9444463308037     
  -73.010214501900975     
   312.11818139177808     
   926.54899886025942     
   5568.3136764496394     
  -72.224041112277476     
   316.85533226751272     
   968.31135143363076     
   5871.6272259183152     
  -71.425759091486810     
   321.80698203516693     
   1012.3485556280191     
   6200.4433931965832     
  -70.614817575998217     
   326.98498312692936     
   1058.8518810769924     
   6557.6853478980483     
  -69.790634830090582     
   332.40219913258755     
   1108.0345211862291     
   6946.7050113715577     
  -68.952595574235914     
   338.07262245748177     
   1160.1348087715146     
   7371.3605575068077     
  -68.100047998028657     
   344.01150951179278     
   1215.4200129528169     
   7836.1104693385041     
  -67.232300409942155     
   350.23553664785680     
   1274.1908414728546     
   8346.1287911283198     
  -66.348617467300926     
   356.76298077005487     
   1336.7868074063183     
   8907.4467095168602     
  -65.448215918974682     
   363.61392943288979     
   1403.5926577276932     
   9527.1280378915053     
  -64.530259779906046     
   370.81052637223888     
   1475.0461180118814     
   10213.487693301058     
  -63.593854839992687     
   378.37725985654748     
   1551.6472757116376     
   10976.366074792688     
  -62.638042389158180     
   386.34130309900826     
   1633.9700212725847     
   11827.475791220993     
  -61.661792014468489     
   394.73291837645638     
   1722.6760897067402     
   12780.843773000175     
  -60.663993292282704     
   403.58593964573402     
   1818.5324180042437     
   13853.379434508519     
  -59.643446156502200     
   412.93835260015209     
   1922.4327637630554     
   15065.611962459983     
  -58.598849670041410     
   422.83299664326330     
   2035.4248534815029     
   16442.656289413055     
  -57.528788856594446     
   433.31842071609753     
   2158.7447756521037     
   18015.492395970407     
  -56.431719157887713     
   444.44993507678225     
   2293.8609686218788     
   19822.679532332491     
  -55.305947959774151     
   456.29091516112317     
   2442.5310651143759     
   21912.681190454816     
  -54.149612467070803     
   468.91443325901577     
   2606.8761740427835     
   24347.065484733077     
  -52.960652984937269     
   482.40532160706880     
   2789.4791651782857     
   27204.964629187351     
  -51.736780358564928     
   496.86281051975715     
   2993.5163998971866     
   30589.437858948735     
  -50.475435894799602     
   512.40394447909875     
   3222.9371838393072     
   34636.545720507376     
  -49.173741480176005     
   529.16806563055445     
   3482.7112767431072     
   39529.197183156066     
  -47.828436726913957     
   547.32279446145458     
   3779.1802556167845     
   45516.305349871953     
  -46.435798671891654     
   567.07212646484811     
   4120.5525457408166     
   52948.956917987882     
  -44.991537574866776     
   588.66768213576506     
   4517.6697226257347     
   62313.460433126565     
  -43.490659285941717     
   612.42440813201426     
   4985.0206758741742     
   74378.320316035039     
  -41.927279725132493     
   638.74410501731143     
   5542.8580782444496     
   90095.932457995790     
  -40.294368850655566     
   668.14769414212049     
   6218.5775716794042     
   111750.17513307027     
  -38.583387408990774     
   701.33589778426335     
   7056.7038851774505     
   140093.29341620876     
  -36.783754307538167     
   739.24616646170364     
   8107.4035857989938     
   187764.20190185439     
  -34.882033803317903     
   783.30376317635955     
   9515.6351000629347     
   234850.24973362044     
  -32.860632140849567     
   835.28538085917842     
   11277.011973065049     
   407428.76206218667     
  -30.695571289462691     
   899.30973001317125     
   14332.727688531520     
   343239.14756430028     
  -28.352354304695801     
   977.40910247265765     
   16907.021295263716     
   1653098.0028862290     
  -25.777333009123598     
   1092.9397965030964     
   29305.256316910723     
  -918158.02142109559     
  -22.876171884969935     
   1222.2506151860021     
   22419.071156252652     
   15388251.255530020     
  -19.439984726410600     
   1622.8756820084691     
   137830.95557273045     
   12126969.400139939     
  -14.331868152182810     
   2539.4111361247210     
   228783.22607377806     
   12126969.400139939     
   51.111111111111114     
  -3049.5709552688040     
   628055028.04210043     
  -149481928024574.59     
   51.108540113255863     
  -2241.9066832583267     
   179609243.96837670     
  -181053741479697.66     
   51.108358752920779     
  -2216.2699594473056     
   135405340.45262286     
  -12126515508089.527     
   51.108164748775621     
  -2192.7188108562032     
   132203729.58892176     
  -44102194414388.828     
   51.107957231593538     
  -2168.7539902653612     
   119612384.75513703     
  -29477917277284.512     
   51.107735273398099     
  -2145.0712701351877     
   110511405.71052349     
  -26993004619600.773     
   51.107497883575547     
  -2121.4769515263497     
   101499389.84300262     
  -22507814132295.754     
   51.107244004736792     
  -2098.0249578721623     
   93373265.959273130     
  -19255967767969.047     
   51.106972508313426     
  -2074.7002762620696     
   85855394.961847872     
  -16354821287788.240     
   51.106682189871371     
  -2051.5070852427166     
   78950537.435851127     
  -13918472337773.896     
   51.106371764124702     
  -2028.4442204867842     
   72596059.300790802     
  -11838035781005.479     
   51.106039859631245     
  -2005.5120049283462     
   66751559.240577891     
  -10069877920199.299     
   51.105685013150357     
  -1982.7103474527896     
   61375409.893353984     
  -8565193020282.0176     
   51.105305663642284     
  -1960.0392720989357     
   56430439.750438415     
  -7285225974854.6797     
   51.104900145887243     
  -1937.4987708235542     
   51882141.381162174     
  -6196332279674.0439     
   51.104466683701105     
  -1915.0888444120123     
   47698831.674036093     
  -5270041889944.6650     
   51.104003382723342     
  -1892.8094910482298     
   43851330.271087408     
  -4482087948971.3047     
   51.103508222751344     
  -1870.6607095654663     
   40312787.138067082     
  -3811831540882.1592     
   51.102979049593941     
  -1848.6424985246090     
   37058489.889377423     
  -3241707208330.5225     
   51.102413566415272     
  -1826.7548564699323     
   34065696.702329129     
  -2756770068271.6245     
   51.101809324538706     
  -1804.9977817863885     
   31313478.488230057     
  -2344303432504.1870     
   51.101163713678673     
  -1783.3712728115127     
   28782575.238574371     
  -1993487151425.7485     
   51.100473951566599     
  -1761.8753277656751     
   26455263.495083570     
  -1695115390052.8704     
   51.099737072935291     
  -1740.5099447245068     
   24315233.862168044     
  -1441355630164.2402     
   51.098949917824115     
  -1719.2751216703587     
   22347478.660421871     
  -1225544057442.9360     
   51.098109119165315     
  -1698.1708564959711     
   20538188.385651216     
  -1042011247756.4978     
   51.097211089609729     
  -1677.1971469247351     
   18874656.508749515     
  -885934199516.76404     
   51.096252007547939     
  -1656.3539905141781     
   17345191.352455940     
  -753209753056.62256     
   51.095227802280469     
  -1635.6413847359252     
   15939035.510441676     
  -640347325002.08447     
   51.094134138288354     
  -1615.0593268742298     
   14646291.541506212     
  -544377719654.12140     
   51.092966398552875     
  -1594.6078140333052     
   13457853.177507101     
  -462775064777.03613     
   51.091719666870489     
  -1574.2868431716711     
   12365342.547898257     
  -393390858689.07092     
   51.090388709106406     
  -1554.0964110536295     
   11361051.977796935     
  -334397544785.23035     
   51.088967953327327     
  -1534.0365142372430     
   10437890.654249523     
  -284240690475.09991     
   51.087451468750928     
  -1514.1071490887132     
   9589335.3147350140     
  -241598113811.58997     
   51.085832943446540     
  -1494.3083117621720     
   8809385.1384281926     
  -205345308010.44293     
   51.084105660718443     
  -1474.6399981461220     
   8092519.9267322309     
  -174525867191.30814     
   51.082262474099664     
  -1455.1022039345692     
   7433661.7713767737     
  -148326360655.15714     
   51.080295780880903     
  -1435.6949245345531     
   6828139.8609256651     
  -126055058237.88686     
   51.078197494095761     
  -1416.4181550878909     
   6271657.7612820985     
  -107123639141.45929     
   51.075959012879444     
  -1397.2718904653202     
   5760263.7480973471     
  -91031842205.087311     
   51.073571191114901     
  -1378.2561252171436     
   5290323.0547105074     
  -77354225237.137878     
   51.071024304275895     
  -1359.3708535962035     
   4858492.7044618791     
  -65729038337.209648     
   51.068308014373109     
  -1340.6160695069957     
   4461698.0615111608     
  -55848663454.241096     
   51.065411332904823     
  -1321.9917665176558     
   4097111.4584458219     
  -47451544738.386597     
   51.062322581709964     
  -1303.4979378065589     
   3762132.3849011539     
  -40315287365.783195     
   51.059029351616758     
  -1285.1345761836383     
   3454369.3315904313     
  -34250802367.806881     
   51.055518458776064     
  -1266.9016740436509     
   3171623.0696076928     
  -29097327353.373207     
   51.051775898564138     
  -1248.7992233406021     
   2911871.2357611181     
  -24718184203.967968     
   51.047786796934936     
  -1230.8272155858137     
   2673254.1777876224     
  -20997176173.886410     
   51.043535359097739     
  -1212.9856418147472     
   2454061.9177167374     
  -17835522381.526733     
   51.039004815391372     
  -1195.2744925622701     
   2252722.1531520928     
  -15149249897.848776     
   51.034177364221740     
  -1177.6937578384789     
   2067789.2223693172     
  -12866976871.328844     
   51.029034111924929     
  -1160.2434271027198     
   1897933.9456958314     
  -10928026425.819998     
   51.023555009413684     
  -1142.9234892382276     
   1741934.2829723377     
  -9280823397.8181858     
   51.017718785460708     
  -1125.7339325247067     
   1598666.7338002156     
  -7881530367.2951488     
   51.011502876467937     
  -1108.6747446041077     
   1467098.4298426141     
  -6692888631.1110582     
   51.004883352566857     
  -1091.7459124582197     
   1346279.8513775142     
  -5683231431.5701199     
   50.997834839890842     
  -1074.9474223743487     
   1235338.1390058100     
  -4825646462.7008410     
   50.990330438857015     
  -1058.2792599082468     
   1133470.9259392291     
  -4097262325.3355799     
   50.982341638291317     
  -1041.7414098608947     
   1039940.6762533807     
  -3478642875.4971652     
   50.973838225227652     
  -1025.3338562356953     
   954069.46893736604     
  -2953271776.9946198     
   50.964788190209028     
  -1009.0565822076635     
   875234.20270133717     
  -2507114455.2996764     
   50.955157627916350     
  -992.90957008676742     
   802862.18436519499     
  -2128245671.6151505     
   50.944910632948805     
  -976.89280128023779     
   736427.07067732140     
  -1806532910.1525779     
   50.934009190578543     
  -961.00625625369355     
   675445.13557295070     
  -1533367244.2032495     
   50.922413062301949     
  -945.24991449350091     
   619471.83643690252     
  -1301434530.3597884     
   50.910079666010070     
  -929.62375446740350     
   568098.65642671194     
  -1104520951.1026428     
   50.896963950602100     
  -914.12775358158831     
   520950.19965805899     
  -937347712.12504542     
   50.883018264868042     
  -898.76188814186776     
   477681.51950807299     
  -795430527.19766605     
   50.868192220470071     
  -883.52613331121677     
   437975.66209544567     
  -674960222.39355457     
   50.852432548856996     
  -868.42046306544705     
   401541.40626151959     
  -572701234.03499293     
   50.835682951952272     
  -853.44485015394093     
   368111.18559197441     
  -485905351.59188145     
   50.817883946463937     
  -838.59926605293003     
   337439.17773631954     
  -412238432.79767370     
   50.798972701674600     
  -823.88368092365772     
   309299.54642253753     
  -349718091.37557107     
   50.778882870581015     
  -809.29806357092173     
   283484.82610324625     
  -296660780.78041500     
   50.757544414267095     
  -794.84238139633976     
   259804.43558359944     
  -251636807.24562085     
   50.734883419410345     
  -780.51660035936436     
   238083.31177253826     
  -213432111.34008378     
   50.710821908840956     
  -766.32068493298652     
   218160.65350793293     
  -181015799.83163539     
   50.685277645095148     
  -752.25459806334209     
   199888.76617603737     
  -153512549.70336294     
   50.658163926929596     
  -738.31830112977934     
   183131.99997896439     
  -130179174.14997505     
   50.629389378793348     
  -724.51175390617163     
   167765.77323756996     
  -110384703.46489173     
   50.598857733286479     
  -710.83491452409328     
   153675.67501532810     
  -93593473.065367281     
   50.566467606672823     
  -697.28773943787598     
   140756.63960107052     
  -79350748.455300406     
   50.532112267556037     
  -683.87018339360600     
   128912.18812868073     
  -67270521.521216691     
   50.495679398876590     
  -670.58219939792968     
   118053.73102134555     
  -57025139.583712496     
   50.457050853440208     
  -657.42373869294931     
   108099.92707136901     
  -48336500.339460336     
   50.416102403248352     
  -644.39475073821075     
   98976.094036611466     
  -40968568.242937654     
   50.372703482967715     
  -631.49518317463230     
   90613.667559842230     
  -34721033.492620736     
   50.326716927949747     
  -618.72498188101144     
   82949.701555675609     
  -29423879.504488289     
   50.277998707292873     
  -606.08409070107405     
   75926.417085571564     
  -24932924.972412687     
   50.226397652531112     
  -593.57245247458013     
   69490.759097183152     
  -21125524.943807881     
   50.171755182632339     
  -581.19000503119503     
   63594.091650961396     
  -17898623.502561975     
   50.113905026099822     
  -568.93669679179243     
   58191.549561746113     
  -15161444.830185607     
   50.052672941091636     
  -556.81242623952392     
   53242.765359659585     
  -12848073.035374356     
   49.987876434605298     
  -544.81727715256375     
   48707.785912781554     
  -10865733.342814278     
   49.919324481920420     
  -532.95060503464015     
   44560.387384149384     
  -9258154.8369768560     
   49.846817247651188     
  -521.21458597004050     
   40739.004391567192     
  -7655767.9472761806     
   49.770145809933886     
  -509.60043181642135     
   37321.852466137389     
  -7095913.4221036267     
   49.689091889463889     
  -498.14193584993865     
   33896.831496868130     
  -3971473.3741343459     
   49.603427585301922     
  -486.70748194081563     
   31823.895075611435     
  -10127400.287547989     
   49.512915119592861     
  -475.80795877668589     
   26107.638646646992     
  -1903021.0543716813     
   48.456833260218133     
  -380.95141031291996     
   11834.980738859378     
  -524023.30422494077     
   47.570235499925190     
  -331.60194357284070     
   7904.8059571723234     
  -309663.88811209321     
   46.785797179973663     
  -297.88411168908084     
   5582.3267963316239     
  -166687.54544962847     
   46.073371950330383     
  -273.09786918460327     
   4332.1702054594098     
  -112883.08127107326     
   45.415939543008136     
  -253.55357593113882     
   3485.5470959263612     
  -77611.333120958923     
   44.802627595449813     
  -237.58105294752500     
   2903.4620975191688     
  -57337.729712460648     
   44.225925699163739     
  -224.13882489203780     
   2473.4291246757139     
  -43641.957049418008     
   43.680355663383970     
  -212.58996596333583     
   2146.1144468050793     
  -34313.767588064424     
   43.161757811149599     
  -202.50277687158663     
   1888.7611898945956     
  -27599.398944711280     
   42.666874385798963     
  -193.57645965232697     
   1681.7656978092614     
  -22642.431112416522     
   42.193090484293322     
  -185.59217674663850     
   1511.9474644661375     
  -18877.646919682986     
   41.738264750846518     
  -178.38639530405186     
   1370.3651125685149     
  -15957.390512418679     
   41.300614210313185     
  -171.83377081331713     
   1250.6846837253747     
  -13648.889501714624     
   40.878633298654712     
  -165.83626407284740     
   1148.3180124625153     
  -11794.568527432933     
   40.471035335917243     
  -160.31582217042418     
   1059.8587485067683     
  -10283.994977419765     
   40.076709210247827     
  -155.20935333371696     
   982.72878617611991     
  -9038.2035922704235     
   39.694686659896007     
  -150.46517572019144     
   914.94225923409181     
  -7999.5014275977992     
   39.324117117505935     
  -146.04045507578846     
   854.94599852710826     
  -7124.9901697728483     
   38.964248064335855     
  -141.89931864883613     
   801.50857225381185     
  -6382.2513263264573     
   38.614409473613378     
  -138.01144299993572     
   753.64168730636356     
  -5746.4325301917770     
   38.274001338650919     
  -134.35098017334499     
   710.54344332992514     
  -5198.2325659779981     
   37.942483562354525     
  -130.89572981730745     
   671.55669908509014     
  -4722.4842575645289     
   37.619367678364014     
  -127.62649290171133     
   636.13806715335625     
  -4307.1406875861685     
   37.304210009956201     
  -124.52656145383679     
   603.83451199645992     
  -3942.5391405639252     
   36.996605969847515     
  -121.58131150274006     
   574.26546844223049     
  -3620.8592605213166     
   36.696185274342483     
  -118.77787527166369     
   547.10902398832059     
  -3335.7191414834429     
   36.402607896951665     
  -116.10487488562489     
   522.09113042719468     
  -3081.8707240551621     
   36.115560625072710     
  -113.55220430956497     
   498.97709999678113     
  -2854.9676172721861     
   35.834754112304758     
  -111.11084945240491     
   477.56484286723969     
  -2651.3863560956202     
   35.559920341029851     
  -108.77273873224550     
   457.67944519652252     
  -2468.0875293326471     
   35.290810426864070     
  -106.53061814743788     
   439.16878872652762     
  -2302.5069447298147     
   35.027192709754004     
  -104.37794620901892     
   421.89998664105406     
  -2152.4696663351147     
   34.768851086809427     
  -102.30880508205743     
   405.75646414354065     
  -2016.1215793871272     
   34.515583550105504     
  -100.31782504095325     
   390.63555229813727     
  -1891.8745536661545     
   34.267200899165083     
  -98.400119927343795     
   376.44649314564111     
  -1778.3621868641587     
   34.023525603019714     
  -96.551231752619287     
   363.10877674415991     
  -1674.4038803456347     
   33.784390790932186     
  -94.767082941654976     
   350.55074764156763     
  -1578.9754961702542     
   33.549639354258680     
  -93.043934994000324     
   338.70843142029071     
  -1491.1852653462220     
   33.319123144700285     
  -91.378352560624108     
   327.52454193019400     
  -1410.2538911274460     
   33.092702256468741     
  -89.767172111431790     
   316.94763774673822     
  -1335.4980508299536     
   32.870244381769034     
  -88.207474511151162     
   306.93140236551358     
  -1266.3166377419077     
   32.651624230558475     
  -86.696560936281244     
   297.43402758244929     
  -1202.1792351006798     
   32.436723006839614     
  -85.231931659027140     
   288.41768331919417     
  -1142.6164421212311     
   32.225427934830883     
  -83.811267300720942     
   279.84806000328490     
  -1087.2116791093210     
   32.017631829271615     
  -82.432412219687819     
   271.69397240996500     
  -1035.5942674693429     
   31.813232704889529     
  -81.093359750153041     
   263.92701540394495     
  -987.43352040638024     
   31.612133420711665     
  -79.792239051640948     
   256.52126400089708     
  -942.43371469888109     
   31.414241355455776     
  -78.527303363787055     
   249.45301114065549     
  -900.32976734542478     
   31.219468110713322     
  -77.296919491221502     
   242.70053788556481     
  -860.88353524593151     
   31.027729239041815     
  -76.099558368079542     
   236.24391137122029     
  -823.88060906452483     
   30.838943994433169     
  -74.933786572643399     
   230.06480680323637     
  -789.12755459322102     
   30.653035102926040     
  -73.798258680275836     
   224.14635014378720     
  -756.44950983552735     
   30.469928551390158     
  -72.691710357866327     
   218.47297882002073     
  -725.68810184550830     
   30.289553392736526     
  -71.612952115675824     
   213.03031805617942     
  -696.69962626135714     
   30.111841566003527     
  -70.560863643387322     
   207.80507085921926     
  -669.35345871340360     
   29.936727729940138     
  -69.534388666442112     
   202.78491991886875     
  -643.53066095334214     
   29.764149108856948     
  -68.532530266740636     
   197.95843996171868     
  -619.12275554664063     
   29.594045349646802     
  -67.554346618598544     
   193.31501929511887     
  -596.03065071715037     
   29.426358388991982     
  -66.598947096823892     
   188.84478941474026     
  -574.16368768658072     
   29.261032329876144     
  -65.665488718894323     
   184.53856175709089     
  -553.43879907288124     
   29.098013326608655     
  -64.753172887591475     
   180.38777076404429     
  -533.77976657410738     
   28.937249477648098     
  -63.861242404394524     
   176.38442251473847     
  -515.11655563244813     
   28.778690725581647     
  -62.988978727238937     
   172.52104834749511     
  -497.38473073285502     
   28.622288763679304     
  -62.135699449202704     
   168.79066286699870     
  -480.52492729418600     
   28.467996948497227     
  -61.300755977254475     
   165.18672591229230     
  -464.48238626570020     
   28.315770218053757     
  -60.483531392435495     
   161.70310801529953     
  -449.20653305660738     
   28.165565015145685     
  -59.683438474853808     
   158.33405901737498     
  -434.65060370586616     
   28.017339215411727     
  -58.899917878586429     
   155.07417948958101     
  -420.77130749227041     
   27.871052059785391     
  -58.132436443153999     
   151.91839468338898     
  -407.52852344872929     
   27.726664091011099     
  -57.380485629551721     
   148.86193075752351     
  -394.88502948067855     
   27.584137093925868     
  -56.643580070066861     
   145.90029303641842     
  -382.80625528663529     
   27.443434039234440     
  -55.921256222171394     
   143.02924612176867     
  -371.26006073698613     
   27.304519030528823     
  -55.213071117701368     
   140.24479566624126     
  -360.21653549177267     
   27.167357254324116     
  -54.518601199410632     
   137.54317165005295     
  -349.64781741955989     
   27.031914932901255     
  -53.837441237736982     
   134.92081301940627     
  -339.52792768321530     
   26.898159279764414     
  -53.169203321284016     
   132.37435356178213     
  -329.83262062874672     
   26.766058457536268     
  -52.513515915111888     
   129.90060890706656     
  -320.53924942653651     
   26.635581538128385     
  -51.870022981503304     
   127.49656453636752     
  -311.62664075766571     
   26.506698465036717     
  -51.238383158335672     
   125.15936473068501     
  -303.07498213403761     
   26.379380017623848     
  -50.618268990597258     
   122.88630236467974     
  -294.86572137244895     
   26.253597777260239     
  -50.009366211049603     
   120.67480945438639     
  -286.98146842033032     
   26.129324095206261     
  -49.411373066310553     
   118.52244844123391     
  -279.40591428794880     
   26.006532062125832     
  -48.823999684997283     
   116.42690408407429     
  -272.12374743583018     
   25.885195479130310     
  -48.246967484841328     
   114.38597597830557     
  -265.12058741200781     
   25.765288830258893     
  -47.680008615963779     
   112.39757157271551     
  -258.38291186219044     
   25.646787256308315     
  -47.122865437697612     
   110.45969973374908     
  -251.89800324669113     
   25.529666529931106     
  -46.575290026589741     
   108.57046470939889     
  -245.65388608218063     
   25.413903031927095     
  -46.037043713406788     
   106.72806056378253     
  -239.63928155701788     
   25.299473728658327     
  -45.507896647117072     
   104.93076595210491     
  -233.84355533287911     
   25.186356150522183     
  -44.987627384019035     
   103.17693928710830     
  -228.25667772870852     
   25.074528371422090     
  -44.476022500290910     
   101.46501420414299     
  -222.86918143443850     
   24.963968989179179     
  -43.972876226422088     
   99.793495343384706     
  -217.67212384947294     
   24.854657106832086     
  -43.477990102027348     
   98.160954414513668     
  -212.65705618853852     
   24.746572314775605     
  -42.991172649758312     
   96.566026493099628     
  -207.81598649466969     
   24.639694673692002     
  -42.512239067039594     
   95.007406594389607     
  -203.14135543919588     
   24.534004698231939     
  -42.041010934482131     
   93.483846428595626     
  -198.62600525909056     
   24.429483341404580     
  -41.577315939937755     
   91.994151389152449     
  -194.26315627075309     
   24.326111979639101     
  -41.120987617172069     
   90.537177717121807     
  -190.04638417417806     
   24.223872398482150     
  -40.671865098289729     
   89.111829835815470     
  -185.96959509219869     
   24.122746778897977     
  -40.229792879018632     
   87.717057872623968     
  -182.02701009344634     
   24.022717684140101     
  -39.794620596094759     
   86.351855296923134     
  -178.21314155767124     
   23.923768047165133     
  -39.366202816014351     
   85.015256735240598     
  -174.52277904553867     
   23.825881158561270     
  -38.944398834445252     
   83.706335892399053     
  -170.95097168334647     
   23.729040654965551     
  -38.529072485702315     
   82.424203604773950     
  -167.49301270998544     
   23.633230507945502     
  -38.120091961666759     
   81.168006009449059     
  -164.14442613597075     
   23.538435013322236     
  -37.717329639609567     
   79.936922813429277     
  -160.90095279619433     
   23.444638780913408     
  -37.320661918407346     
   78.730165667457811     
  -157.75853830770060     
   23.351826724675650     
  -36.929969062663325     
   77.546976630150056     
  -154.71332106181265     
   23.259984053227289     
  -36.545135054282483     
   76.386626722186463     
  -151.76162317631267     
   23.169096260733234     
  -36.166047451106110     
   75.248414548364124     
  -148.89993685017501     
   23.079149118134882     
  -35.792597252180229     
   74.131665021987800     
  -146.12491944421919     
   22.990128664708955     
  -35.424678769309878     
   73.035728126156187     
  -143.43338001130081     
   22.902021199939906     
  -35.062189504554304     
   71.959977776071426     
  -140.82227568739529     
   22.814813275691563     
  -34.705030033343085     
   70.903810708415961     
  -138.28869859360100     
   22.728491688664217     
  -34.353103892899640     
   69.866645468963952     
  -135.82987440452416     
   22.643043473124361     
  -34.006317475699902     
   68.847921410930027     
  -133.44314986880750     
   22.558455893894713     
  -33.664579927705290     
   67.847097786913963     
  -131.12599047566664     
   22.474716439593017     
  -33.327803051092140     
   66.863652858346470     
  -128.87597281007135     
   22.391812816108576     
  -32.995901211290594     
   65.897083062270923     
  -126.69077790259411     
   22.309732940306084     
  -32.668791248064913     
   64.946902228001477     
  -124.56818818540103     
   22.228464933946906     
  -32.346392390453381     
   64.012640816610968     
  -122.50608017053383     
   22.147997117818374     
  -32.028626175373525     
   63.093845215331960     
  -120.50242085580282     
   22.068318006062210     
  -31.715416369687912     
   62.190077058913438     
  -118.55526418438548     
   21.989416300693605     
  -31.406688895596801     
   61.300912577530546     
  -116.66274333468881     
   21.911280886302858     
  -31.102371759146674     
   60.425942002520380     
  -114.82307167740079     
   21.833900824932012     
  -30.802394981728025     
   59.564768964939873     
  -113.03453506136510     
   21.757265351119113     
  -30.506690534435727     
   58.717009951979634     
  -111.29548897119282     
   21.681363867103208     
  -30.215192275094036     
   57.882293784695690     
  -109.60435851157503     
   21.606185938183526     
  -29.927835887892648     
   57.060261095858877     
  -107.95962880743549     
   21.531721288226443     
  -29.644558825453494     
   56.250563879803110     
  -106.35984976429133     
   21.457959795314405     
  -29.365300253237560     
   55.452865006570917     
  -104.80362549829597     
   21.384891487530954     
  -29.090000996182798     
   54.666837815333700     
  -103.28961910255848     
   21.312506538876544     
  -28.818603487464301     
   53.892165672064507     
  -101.81654279610646     
   21.240795265309853     
  -28.551051719281407     
   53.128541601093715     
  -100.38316231756559     
   21.169748120909745     
  -28.287291195569392     
   52.375667883711969     
  -98.988289656861554     
   21.099355694153068     
  -28.027268886581897     
   51.633255711285507     
  -97.630782821986571     
   21.029608704303829     
  -27.770933185203386     
   50.901024840120627     
  -96.309545164829927     
   20.960497997909428     
  -27.518233864974626     
   50.178703251384398     
  -95.023519924697467     
   20.892014545399814     
  -27.269122039716290     
   49.466026851949167     
  -93.771692443453873     
   20.824149437785653     
  -27.023550124689859     
   48.762739158623262     
  -92.553084768351738     
   20.756893883451720     
  -26.781471799236151     
   48.068591022860623     
  -91.366757255695944     
   20.690239205041941     
  -26.542841970820390     
   47.383340343442903     
  -90.211804155256118     
   20.624176836432596     
  -26.307616740431087     
   46.706751812278483     
  -89.087354108189402     
   20.558698319790437     
  -26.075753369259225     
   46.038596656467064     
  -87.992568023996327     
   20.493795302712517     
  -25.847210246627338     
   45.378652396287087     
  -86.926636839602551     
   20.429459535444725     
  -25.621946859086645     
   44.726702619990064     
  -85.888783064846237     
   20.365682868176147     
  -25.399923760669161     
   44.082536747003722     
  -84.878255011133703     
   20.302457248406409     
  -25.181102544215598     
   43.445949834420219     
  -83.894331059455070     
   20.239774718383412     
  -24.965445813750865     
   42.816742351474304     
  -82.936312903693405     
   20.177627412608842     
  -24.752917157860434     
   42.194720004696606     
  -82.003530120093089     
   20.116007555409062     
  -24.543481124026705     
   41.579693528795900     
  -81.095334330373632     
   20.054907458568952     
  -24.337103193901420     
   40.971478521318105     
  -80.211100926833652     
   19.994319519026504     
  -24.133749759437208     
   40.369895264366846     
  -79.350228690871845     
   19.934236216625990     
  -23.933388099903325     
   39.774768549185310     
  -78.512135501149700     
   19.874650111927547     
  -23.735986359698046     
   39.185927532926684     
  -77.696262012565072     
   19.815553844071289     
  -23.541513526946147     
   38.603205567832447     
  -76.902067598687935     
   19.756940128693916     
  -23.349939412874459     
   38.026440060842290     
  -76.129030624871703     
   19.698801755896007     
  -23.161234631894466     
   37.455472331155747     
  -75.376648002725162     
   19.641131588258215     
  -22.975370582388738     
   36.890147471135307     
  -74.644434652819243     
   19.583922558904646     
  -22.792319428182800     
   36.330314211239163     
  -73.931921551834208     
   19.527167669611735     
  -22.612054080655703     
   35.775824799600407     
  -73.238657112578807     
   19.470859988961077     
  -22.434548181478565     
   35.226534871256078     
  -72.564204421516294     
   19.414992650534632     
  -22.259776085955188     
   34.682303338094705     
  -71.908143266597278     
   19.359558851150869     
  -22.087712846950964     
   34.142992263595225     
  -71.270066077525428     
   19.304551849140356     
  -21.918334199371941     
   33.608466768013784     
  -70.649581529143234     
   19.249964962659515     
  -21.751616545185541     
   33.078594906545206     
  -70.046310456351733     
   19.195791568041116     
  -21.587536938973873     
   32.553247578122573     
  -69.459887793466578     
   19.142025098180298     
  -21.426073073979389     
   32.032298419671569     
  -68.889960401705906     
   19.088659040954841     
  -21.267203268638561     
   31.515623716658776     
  -68.336188371404859     
   19.035686937678530     
  -21.110906453587230     
   31.003102303873241     
  -67.798243119151579     
   18.983102381586413     
  -20.957162159126348     
   30.494615480479602     
  -67.275807331119296     
   18.930899016350860     
  -20.805950503111408     
   29.990046925496209     
  -66.768575728356382     
   18.879070534627370     
  -20.657252179278835     
   29.489282607533532     
  -66.276253199190847     
   18.827610676629014     
  -20.511048445988653     
   28.992210708539602     
  -65.798554455689327     
   18.776513228728557     
  -20.367321115341998     
   28.498721550121932     
  -65.335206138599432     
   18.725772022087295     
  -20.226052542706487     
   28.008707504082437     
  -64.885942606442569     
   18.675380931309576     
  -20.087225616609945     
   27.522062934534116     
  -64.450509078147121     
   18.625333873122187     
  -19.950823748982490     
   27.038684116448010     
  -64.028659639906436     
   18.575624805077652     
  -19.816830865768498     
   26.558469169148715     
  -63.620157072855875     
   18.526247724280584     
  -19.685231397867870     
   26.081317991102296     
  -63.224773034421787     
   18.477196666136280     
  -19.556010272406755     
   25.607132193344128     
  -62.842287960010822     
   18.428465703120722     
  -19.429152904339283     
   25.135815033644050     
  -62.472489228490190     
   18.380048943571190     
  -19.304645188344097     
   24.667271364430370     
  -62.115174505903013     
   18.331940530496755     
  -19.182473491043933     
   24.201407555636099     
  -61.770146116814161     
   18.284134640407835     
  -19.062624643505441     
   23.738131459759991     
  -61.437217254921293     
   18.236625482164175     
  -18.945085934030171     
   23.277352330348080     
  -61.116205341675801     
   18.189407295840457     
  -18.829845101228589     
   22.818980790285522     
  -60.806937588176822     
   18.142474351608925     
  -18.716890327356939     
   22.362928758374196     
  -60.509246345334176     
   18.095820948638298     
  -18.606210231934043     
   21.909109410784190     
  -60.222971609363483     
   18.049441414008349     
  -18.497793865597799     
   21.457437123713962     
  -59.947960271951523     
   18.003330101639499     
  -18.391630704234327     
   21.007827421674328     
  -59.684064748963500     
   17.957481391236787     
  -18.287710643339999     
   20.560196936057100     
  -59.431144911152550     
   17.911889687247648     
  -18.186023992626797     
   20.114463349223456     
  -59.189065985416839     
   17.866549417832857     
  -18.086561470867906     
   19.670545354332830     
  -58.957700016871279     
   17.821455033850089     
  -17.989314200971560     
   19.228362604206293     
  -58.736924166205235     
   17.776601007849496     
  -17.894273705278643     
   18.787835672959755     
  -58.526622416810831     
   17.731981833080781     
  -17.801431901084161     
   18.348886004833673     
  -58.326683640644411     
   17.687592022511168     
  -17.710781096378252     
   17.911435877528838     
  -58.137002841483771     
   17.643426107853788     
  -17.622313985793888     
   17.475408356217709     
  -57.957480460051329     
   17.599478638605898     
  -17.536023646771426     
   17.040727252767333     
  -57.788022047321249     
   17.555744181096454     
  -17.451903535920973     
   16.607317087412415     
  -57.628539108806883     
   17.512217317542525     
  -17.369947485592206     
   16.175103044096375     
  -57.478948222893059     
   17.468892645114003     
  -17.290149700650900     
   15.744010932424665     
  -57.339170312620681     
   17.425764775006169     
  -17.212504755432139     
   15.313967155080018     
  -57.209133376951115     
   17.382828331519597     
  -17.137007590907555     
   14.884898654752876     
  -57.088767863968364     
   17.340077951146924     
  -17.063653512031241     
   14.456732895773122     
  -56.978012518424954     
   17.297508281665998     
  -16.992438185287096     
   14.029397801884926     
  -56.876807110474708     
   17.255113981238932     
  -16.923357636410994     
   13.602821748556373     
  -56.785100121341721     
   17.212889717516642     
  -16.856408248295487     
   13.176933497646301     
  -56.702842606935775     
   17.170830166748349     
  -16.791586759106135     
   12.751662178094293     
  -56.629990714936554     
   17.128930012895591     
  -16.728890260541569     
   12.326937247732257     
  -56.566506509552781     
   17.087183946750372     
  -16.668316196299962     
   11.902688448910620     
  -56.512355620517710     
   17.045586665056870     
  -16.609862360723291     
   11.478845781756728     
  -56.467509137628682     
   17.004132869636368     
  -16.553526897610841     
   11.055339463224522     
  -56.431942376201270     
   16.962817266514886     
  -16.499308299214270     
   10.632099895403003     
  -56.405636393409566     
   16.921634565053129     
  -16.447205405419634     
   10.209057622452441     
  -56.388575626663005     
   16.880579477078225     
  -16.397217403100370     
   9.7861433052524589     
  -56.380750146899274     
   16.839646716016912     
  -16.349343825639362     
   9.3632876791507229     
  -56.382154927752325     
   16.798830996029636     
  -16.303584552648502     
   8.9404215171925703     
  -56.392788444306909     
   16.758127031145179     
  -16.259939809845871     
   8.5174756038602766     
  -56.412655871057936     
   16.717529534395339     
  -16.218410169124152     
   8.0943806848273336     
  -56.441765356188036     
   16.677033216949226     
  -16.178996548800445     
   7.6710674446559324     
  -56.480130713301449     
   16.636632787246711     
  -16.141700214028038     
   7.2474664643061608     
  -56.527770876377623     
   16.596322950130624     
  -16.106522777410440     
   6.8235081827333381     
  -56.584708711577711     
   16.556098405977167     
  -16.073466199785116     
   6.3991228673965139     
  -56.650973213331859     
   16.515953849824168     
  -16.042532791195882     
   5.9742405682965156     
  -56.726596973375862     
   16.475883970496653     
  -16.013725212047653     
   5.5487910909962057     
  -56.811619125758583     
   16.435883449729303     
  -15.987046474451279     
   5.1227039475530063     
  -56.906082352179567     
   16.395946961285311     
  -15.962499943757617     
   4.6959083299116688     
  -57.010035770104587     
   16.356069170071169     
  -15.940089340278748     
   4.2683330616358743     
  -57.123532856204989     
   16.316244731246908     
  -15.919818741211623     
   3.8399065652143465     
  -57.246633006729397     
   16.276468289331270     
  -15.901692582754427     
   3.4105568176638661     
  -57.379400082948507     
   16.236734477301368     
  -15.885715662417663     
   2.9802113170417615     
  -57.521905105734078     
   16.197037915686288     
  -15.871893141553187     
   2.5487970287487456     
  -57.674222125090402     
   16.157373211654114     
  -15.860230548074288     
   2.1162403628105770     
  -57.836433906252921     
   16.117734958091916     
  -15.850733779395977     
   1.6824671085136700     
  -58.008625994203861     
   16.078117732678074     
  -15.843409105590801     
   1.2474024135571504     
  -58.190892555765785     
   16.038516096946484     
  -15.838263172758436     
  0.81097071938889687     
  -58.383331154484424     
   15.998924595342036     
  -15.835303006620638     
  0.37309573573027299     
  -58.586048445393700     
   15.959337754266825     
  -15.834536016350338     
  -6.6299627610189912E-002
  -58.799154258136767     
   15.919750081116492     
  -15.835969998630729     
 -0.50729328454620626     
  -59.022767818963672     
   15.880156063306138     
  -15.839613141950066     
 -0.94996404318844407     
  -59.257012690424290     
   15.840550167285171     
  -15.845474031153953     
  -1.3943916383666168     
  -59.502020858832630     
   15.800926837540469     
  -15.853561652236889     
  -1.8406567948078718     
  -59.757930012242198     
   15.761280495587254     
  -15.863885397398658     
  -2.2888412698996787     
  -60.024886548399785     
   15.721605538946967     
  -15.876455070370939     
  -2.7390279190126874     
  -60.303042217971999     
   15.681896340111512     
  -15.891280892007590     
  -3.1913007356474679     
  -60.592558588677313     
   15.642147245493167     
  -15.908373506159364     
  -3.6457449250625582     
  -60.893603395041360     
   15.602352574359434     
  -15.927743985848334     
  -4.1024469505253585     
  -61.206352998529361     
   15.562506617752108     
  -15.949403839719682     
  -4.5614945980143187     
  -61.530992636960313     
   15.522603637389810     
  -15.973365018821697     
  -5.0229770427915321     
  -61.867715036596216     
   15.482637864553192     
  -15.999639923692591     
  -5.4869849055659934     
  -62.216722868191518     
   15.442603498952005     
  -16.028241411774200     
  -5.9536103270774410     
  -62.578227121374667     
   15.402494707573227     
  -16.059182805168113     
  -6.4229470304877410     
  -62.952449117862272     
   15.362305623509348     
  -16.092477898741514     
  -6.8950903988717194     
  -63.339618852116537     
   15.322030344765958     
  -16.128140968589346     
  -7.3701375402625828     
  -63.739978135204773     
   15.281662933047699     
  -16.166186780880697     
  -7.8481873762766297     
  -64.153777198333671     
   15.241197412521627     
  -16.206630601084548     
  -8.3293407052641228     
  -64.581279414027932     
   15.200627768557016     
  -16.249488203599881     
  -8.8137003008693426     
  -65.022757460893530     
   15.159947946440552     
  -16.294775881806618     
  -9.3013709818260342     
  -65.478497504047525     
   15.119151850065874     
  -16.342510458543952     
  -9.7924597131064015     
  -65.948796401865891     
   15.078233340596364     
  -16.392709297042018     
  -10.287075686120385     
  -66.433965064456643     
   15.037186235100016     
  -16.445390312317578     
  -10.785330424103822     
  -66.934326132155419     
   14.996004305155227     
  -16.500571983053074     
  -11.287337870094976     
  -67.450217699149604     
   14.954681275426253     
  -16.558273363985410     
  -11.793214502838611     
  -67.981990131121805     
   14.913210822207052     
  -16.618514098814561     
  -12.303079428822013     
  -68.530010658192552     
   14.871586571932168     
  -16.681314433658514     
  -12.817054508758469     
  -69.094660125573228     
   14.829802099653278     
  -16.746695231079659     
  -13.335264459700257     
  -69.676337164200845     
   14.787850927479937     
  -16.814677984699991     
  -13.857836988431774     
  -70.275455723330609     
   14.745726522983015     
  -16.885284834436959     
  -14.384902906356743     
  -70.892448874249823     
   14.703422297559243     
  -16.958538582385138     
  -14.916596272913630     
  -71.527766171408047     
   14.660931604755229     
  -17.034462709365418     
  -15.453054519199178     
  -72.181878220719156     
   14.618247738549222     
  -17.113081392178053     
  -15.994418605854584     
  -72.855274064754511     
   14.575363931588834     
  -17.194419521596039     
  -16.540833161340231     
  -73.548464485761897     
   14.532273353382829     
  -17.278502721111845     
  -17.092446644983433     
  -74.261982269502326     
   14.488969108445044     
  -17.365357366504320     
  -17.649411512004715     
  -74.996381691024709     
   14.445444234388370     
  -17.455010606221048     
  -18.211884374687386     
  -75.752243564670280     
   14.401691699966669     
  -17.547490382661323     
  -18.780026201422430     
  -76.530170572771041     
   14.357704403062343     
  -17.642825454366672     
  -19.354002480718201     
  -77.330794773048680     
   14.313475168617252     
  -17.741045419172263     
  -19.933983441516077     
  -78.154773249416706     
   14.268996746504481     
  -17.842180738378268     
  -20.520144240886690     
  -79.002794216669827     
   14.224261809338369     
  -17.946262761974264     
  -21.112665197511728     
  -79.875573854548350     
   14.179262950220108     
  -18.053323754971593     
  -21.711732001420827     
  -80.773863089503365     
   14.133992680416059     
  -18.163396924911630     
  -22.317535974592118     
  -81.698443119045521     
   14.088443426965766     
  -18.276516450593068     
  -22.930274297984944     
  -82.650133486803639     
   14.042607530216584     
  -18.392717512085873     
  -23.550150299135986     
  -83.629788043027986     
   13.996477241281562     
  -18.512036322107360     
  -24.177373709458685     
  -84.638301817229149     
   13.950044719417143     
  -18.634510158813729     
  -24.812160973087916     
  -85.676608951732604     
   13.903302029317013     
  -18.760177400097010     
  -25.454735540225897     
  -86.745688573928831     
   13.856241138318259     
  -18.889077559458904     
  -26.105328204530380     
  -87.846563507831121     
   13.808853913515780     
  -19.021251323547325     
  -26.764177430839098     
  -88.980306540345637     
   13.761132118780678     
  -19.156740591449154     
  -27.431529729891707     
  -90.148038929669170     
   13.713067411678136     
  -19.295588515828541     
  -28.107640021864210     
  -91.350937890010215     
   13.664651340280022     
  -19.437839546023302     
  -28.792772056039304     
  -92.590234412356963     
   13.615875339867202     
  -19.583539473198726     
  -29.487198814131965     
  -93.867221705399075     
   13.566730729516276     
  -19.732735477676368     
  -30.191202976922476     
  -95.183253869582430     
   13.517208708565139     
  -19.885476178571032     
  -30.905077380944327     
  -96.539753814097551     
   13.467300352951426     
  -20.041811685859770     
  -31.629125534550077     
  -97.938213087592587     
   13.416996611417607     
  -20.201793655027910     
  -32.363662132707006     
  -99.380199785181830     
   13.366288301576088     
  -20.365475344437414     
  -33.109013631095848     
  -100.86736068199025     
   13.315166105827288     
  -20.532911675605686     
  -33.865518836210796     
  -102.40142601450805     
   13.263620567123267     
  -20.704159296524505     
  -34.633529531319589     
  -103.98421700701066     
   13.211642084568993     
  -20.879276648249991     
  -35.413411158872186     
  -105.61764761736836     
   13.159220908852882     
  -21.058324034937172     
  -36.205543516002436     
  -107.30373490197886     
   13.106347137497705     
  -21.241363697546600     
  -37.010321527767296     
  -109.04460033296976     
   13.053010709922411     
  -21.428459891441676     
  -37.828156030264552     
  -110.84248252627617     
   12.999201402304827     
  -21.619678968140374     
  -38.659474649211639     
  -112.69973823998454     
   12.944908822234510     
  -21.815089461478426     
  -39.504722686011505     
  -114.61885658567843     
   12.890122403144391     
  -22.014762178469468     
  -40.364364110404111     
  -116.60246174081372     
   12.834831398509063     
  -22.218770295179127     
  -41.238882573460202     
  -118.65332785937507     
   12.779024875796782     
  -22.427189457943793     
  -42.128782532405531     
  -120.77438335802144     
   12.722691710161357     
  -22.640097890293781     
  -43.034590407590670     
  -122.96872751806518     
   12.665820577859206     
  -22.857576505972702     
  -43.956855863976187     
  -125.23963583161387     
   12.608399949375816     
  -23.079709028464421     
  -44.896153132713266     
  -127.59057991435360     
   12.550418082244763     
  -23.306582117501389     
  -45.853082482070946     
  -130.02523295725433     
   12.491863013541233     
  -23.538285503029687     
  -46.828271729250332     
  -132.54749320318430     
   12.432722552030768     
  -23.774912127173504     
  -47.822377928274236     
  -135.16149150871615     
   12.372984269952479     
  -24.016558294780658     
  -48.836089114589583     
  -137.87161704101828     
   12.312635494414543     
  -24.263323833173128     
  -49.870126242397248     
  -140.68252860669065     
   12.251663298378087     
  -24.515312261796485     
  -50.925245206947402     
  -143.59918252970468     
   12.190054491203824     
  -24.772630972503659     
  -52.002239075920215     
  -146.62684862673132     
   12.127795608733832     
  -25.035391421295007     
  -53.101940440620673     
  -149.77114098540562     
   12.064872902878761     
  -25.303709332391595     
  -54.225223998011245     
  -153.03803951117956     
   12.001272330678429     
  -25.577704915622480     
  -55.373009294345067     
  -156.43392354969924     
   11.936979542801229     
  -25.857503098160755     
  -56.546263720967787     
  -159.96560187047265     
   11.871979871445040     
  -26.143233771800670     
  -57.746005734996359     
  -163.64034812036218     
   11.806258317599257     
  -26.435032057002903     
  -58.973308345899042     
  -167.46594147786777     
   11.739799537624251     
  -26.733038585135116     
  -60.229302906983079     
  -171.45070602373605     
   11.672587829100964     
  -27.037399800407972     
  -61.515183202161076     
  -175.60356260637937     
   11.604607115899263     
  -27.348268283217653     
  -62.832209921708952     
  -179.93407398361356     
   11.535840932409304     
  -27.665803096713383     
  -64.181715476586021     
  -184.45250968217977     
   11.466272406875326     
  -27.990170158652862     
  -65.565109299202405     
  -189.16990148666576     
   11.395884243765865     
  -28.321542640801741     
  -66.983883560352368     
  -194.09811991650065     
   11.324658705108483     
  -28.660101398351944     
  -68.439619459726160     
  -199.24994651279204     
   11.252577590710567     
  -29.006035432147684     
  -69.933994058572068     
  -204.63916375634977     
   11.179622217180397     
  -29.359542386760985     
  -71.468787786744727     
  -210.28064735478461     
   11.105773395654714     
  -29.720829087832602     
  -73.045892641905567     
  -216.19047632963412     
   11.031011408129926     
  -30.090112122473318     
  -74.667321214377864     
  -222.38604760657287     
   10.955315982284160     
  -30.467618466937822     
  -76.335216571427125     
  -228.88621362536452     
   10.878666264666155     
  -30.853586166300442     
  -78.051863173617406     
  -235.71142606246772     
   10.801040792114538     
  -31.248265071407193     
  -79.819698869085869     
  -242.88390789071181     
   10.722417461257026     
  -31.651917639025584     
  -81.641328178266249     
  -250.42783537013486     
   10.642773495923421     
  -32.064819801830097     
  -83.519536943542221     
  -258.36955553042287     
   10.562085412288642     
  -32.487261915714015     
  -85.457308610020448     
  -266.73781741927911     
   10.480328981542149     
  -32.919549792840719     
  -87.457842240664988     
  -275.56405019763378     
   10.397479189857757     
  -33.362005829985257     
  -89.524572617147300     
  -284.88265947206668     
   10.313510195412384     
  -33.814970242936084     
  -91.661192563187740     
  -294.73138433261738     
   10.228395282173642     
  -34.278802419208269     
  -93.871677945682421     
  -305.15168458855521     
   10.142106810143391     
  -34.753882403022708     
  -96.160315580096551     
  -316.18919861371745     
   10.054616161707232     
  -35.240612528397186     
  -98.531734569699381     
  -327.89425822057393     
   9.9658936836973915     
  -35.739419218587329     
  -100.99094150635374     
  -340.32248092696750     
   9.8759086247277459     
  -36.250754972636472     
  -103.54336011330594     
  -353.53545861367513     
   9.7846290673039036     
  -36.775100563052021     
  -106.19487605290857     
  -367.60153947494916     
   9.6920218541468905     
  -37.312967472181704     
  -108.95188759897061     
  -382.59675027811653     
   9.5980525080947174     
  -37.864900599244287     
  -111.82136322605656     
  -398.60584963645061     
   9.5026851448600453     
  -38.431481275055241     
  -114.81090709832988     
  -415.72357445206086     
   9.4058823778221896     
  -39.013330627567882     
  -117.92883390672040     
  -434.05607830449998     
   9.3076052139151315     
  -39.611113348569674     
  -121.18425449400408     
  -453.72264073533961     
   9.2078129395368560     
  -40.225541920553503     
  -124.58717429951921     
  -474.85765988077605     
   9.1064629952451668     
  -40.857381373173844     
  -128.14860674862496     
  -497.61303151313416     
   9.0035108378164335     
  -41.507454651257859     
  -131.88070448497353     
  -522.16095417988106     
   8.8989097880203509     
  -42.176648691573583     
  -135.79691164132257     
  -548.69729847074086     
   8.7926108621983676     
  -42.865921324126539     
  -139.91214137985321     
  -577.44562266833645     
   8.6845625854165753     
  -43.576309136450824     
  -144.24298354986564     
  -608.66203548093563     
   8.5747107835839547     
  -44.308936467365434     
  -148.80794881597279     
  -642.64105919115423     
   8.4629983514688938     
  -45.065025731305120     
  -153.62775675990633     
  -679.72279124320062     
   8.3493649929922658     
  -45.845909317440480     
  -158.72567769423046     
  -720.30165344976467     
   8.2337469294997430     
  -46.653043361913795     
  -164.12794009510358     
  -764.83718987016061     
   8.1160765708882696     
  -47.488023759699395     
  -169.86421901912991     
  -813.86743748085485     
   7.9962821434414435     
  -48.352604869247791     
  -175.96822480023619     
  -868.02564149444368     
   7.8742872669626713     
  -49.248721474027015     
  -182.47841711144468     
  -928.06125789990392     
   7.7500104722135053     
  -50.178514708169843     
  -189.43887654569380     
  -994.86660176956980     
   7.6233646476740144     
  -51.144362839681513     
  -196.90037605896575     
  -1069.5108928908837     
   7.4942564021167435     
  -52.148918049218025     
  -204.92170775564722     
  -1153.2841953655197     
   7.3625853262546759     
  -53.195150666659345     
  -213.57133922088843     
  -1247.7546397992394     
   7.2282431325516470     
  -54.286402762260046     
  -222.92949901938294     
  -1354.8437500491962     
   7.0911126468435342     
  -55.426453577670358     
  -233.09082714475170     
  -1476.9267460910726     
   6.9510666182492926     
  -56.619600089883349     
  -244.16777774043499     
  -1616.9676966461059     
   6.8079663042934495     
  -57.870757122897615     
  -256.29503546528053     
  -1778.7042792538941     
   6.6616597752601807     
  -59.185583005460060     
  -269.63531755968506     
  -1966.9035426033324     
   6.5119798641439326     
  -60.570639034682266     
  -284.38709412920969     
  -2187.7236530252508     
   6.3587416640368373     
  -62.033594323822570     
  -300.79502152689946     
  -2449.2277324989695     
   6.2017394401594208     
  -63.583492451441394     
  -319.16422952064136     
  -2762.1546070376767     
   6.0407427739305746     
  -65.231103997926596     
  -339.88038907342440     
  -3141.0009543757428     
   5.8754916833641406     
  -66.989399711188227     
  -363.43789623124201     
  -3605.9475249182888     
   5.7056903543046440     
  -68.874200708436689     
  -390.48250266812977     
  -4184.8958161858700     
   5.5309989478947523     
  -70.905080018330779     
  -421.86922128952313     
  -4920.5648225206460     
   5.3510226813905097     
  -73.106686715200709     
  -458.77345745842882     
  -5868.2340555035016     
   5.1652969393362795     
  -75.510583391033492     
  -502.78521287470414     
  -7145.7200499287919     
   4.9732664214024442     
  -78.158491706343241     
  -556.37811324917129     
  -8821.5327723427272     
   4.7742549924792153     
  -81.105786012070467     
  -622.53960904174039     
  -11474.172164047544     
   4.5674203709524601     
  -84.433624785355136     
  -708.59590027209890     
  -14393.452023872873     
   4.3516826869245033     
  -88.246481512163157     
  -816.54679045114312     
  -22932.802901519146     
   4.1256047406584342     
  -92.759205518822469     
  -988.54281221254075     
  -22653.102369248842     
   3.8871743795605354     
  -98.126665249308473     
  -1158.4410799819034     
  -80375.217461945285     
   3.6333615969145283     
  -105.42590597662966     
  -1761.2552109465068     
   16580.368029328420     
   3.3590480551550028     
  -113.92130013081211     
  -1636.9024507265465     
  -672033.97100473975     
   3.0535136337139748     
  -134.70644934078450     
  -6677.1572332622109     
  -534311.10319793213     
   2.6666666666666665     
  -178.11056869205564     
  -10684.490507246617     
  -534311.10319793213     
   152.41786757756196     
   22461.400833019761     
  -8413005865.9222784     
   2097048546112529.8     
   152.43401302107517     
   11926.534739512792     
  -2121860227.5846896     
   2560621889010986.5     
   152.43497096098497     
   11632.047541559468     
  -1496689590.4185891     
   80239855792227.406     
   152.43598311136202     
   11370.477208914284     
  -1475504873.8497751     
   562638391792197.50     
   152.43705233764342     
   11104.923034199968     
  -1314869465.5248260     
   356586493019785.25     
   152.43818164090919     
   10845.618725430040     
  -1204777352.5021026     
   328690711747688.56     
   152.43937416302782     
   10589.676091366118     
  -1095039072.1023748     
   270417361817276.59     
   152.44063319188635     
   10337.859986066413     
  -997408757.15831065     
   229534255711651.47     
   152.44196216669502     
   10089.918281100523     
  -907794516.79794574     
   193084125524819.31     
   152.44336468335504     
   9845.8819679006829     
  -826276146.53754854     
   162813269689418.81     
   152.44484449987539     
   9605.7032183711053     
  -751943753.06565380     
   137175814160652.56     
   152.44640554182459     
   9369.3561468114021     
  -684219337.55002558     
   115585823389103.25     
   152.44805190779917     
   9136.8087576237886     
  -622509885.47065353     
   97377426901828.797     
   152.44978787489072     
   8908.0307558673921     
  -566290665.71889234     
   82029424655112.328     
   152.45161790412888     
   8682.9913715989387     
  -515078211.95571882     
   69092180509547.570     
   152.45354664587722     
   8461.6599665653539     
  -468432232.30736750     
   58188585799149.695     
   152.45557894515449     
   8244.0058647068472     
  -425950470.26957488     
   48999854612772.914     
   152.45771984685206     
   8029.9983992929583     
  -387265798.96614432     
   41257159638062.461     
   152.45997460081449     
   7819.6068999577010     
  -352043082.62652755     
   34733649412850.195     
   152.46234866674740     
   7612.8006963130456     
  -319976451.48323053     
   29237974329049.863     
   152.46484771891224     
   7409.5491161621967     
  -290786753.57627994     
   24608719338414.012     
   152.46747765056492     
   7209.8214869365320     
  -264219250.88874316     
   20709741865434.664     
   152.47024457809019     
   7013.5871347346374     
  -240041505.16632012     
   17426228027660.387     
   152.47315484477915     
   6820.8153842792599     
  -218041442.75878507     
   14661357080151.939     
   152.47621502419310     
   6631.4755592311476     
  -198025590.28257161     
   12333491667917.502     
   152.47943192305138     
   6445.5369819562338     
  -179817459.45838287     
   10373803140025.400     
   152.48281258357537     
   6262.9689733367304     
  -163256071.80993789     
   8724268596090.2451     
   152.48636428521502     
   6083.7408528023161     
  -148194609.18760711     
   7335978648185.0967     
   152.49009454567843     
   5907.8219384284439     
  -134499182.12870935     
   6167710696696.2627     
   152.49401112117775     
   5735.1815464335095     
  -122047703.85437301     
   5184725376400.6445     
   152.49812200579788     
   5565.7889914504804     
  -110728859.74732688     
   4357748515302.2324     
   152.50243542988770     
   5399.6135864205908     
  -100441169.38435620     
   3662115748296.3877     
   152.50695985736402     
   5236.6246422266067     
  -91092125.726123929     
   3077047827197.6284     
   152.51170398181193     
   5076.7914679383703     
  -82597411.607936069     
   2585041166729.8442     
   152.51667672125484     
   4920.0833704851511     
  -74880182.659374997     
   2171353047448.0671     
   152.52188721145893     
   4766.4696545934094     
  -67870412.734175250     
   1823567642038.1487     
   152.52734479762665     
   4615.9196227861185     
  -61504295.989569113     
   1531229906617.5789     
   152.53305902432336     
   4468.4025751164991     
  -55723701.239145726     
   1285537214045.0430     
   152.53903962347002     
   4323.8878091406077     
  -50475672.861949205     
   1079078837562.3550     
   152.54529650022403     
   4182.3446198099427     
  -45711976.223338969     
   905616893356.00854     
   152.55183971655694     
   4043.7422991910080     
  -41388681.559220381     
   759901243768.11670     
   152.55867947232630     
   3908.0501365845471     
  -37465784.815052837     
   637513699985.01050     
   152.56582608362470     
   3775.2374181510836     
  -33906861.388325065     
   534736743579.42358     
   152.57328995817500     
   3645.2734268418076     
  -30678749.725521229     
   448442739095.19452     
   152.58108156752732     
   3518.1274423296741     
  -27751263.107153155     
   376000766494.66803     
   152.58921141579654     
   3393.7687407199373     
  -25096926.159707520     
   315198005779.38788     
   152.59769000466440     
   3272.1665944547012     
  -22690734.687575106     
   264173575294.59253     
   152.60652779435338     
   3153.2902721248392     
  -20509936.406499848     
   221362774354.69034     
   152.61573516026263     
   3037.1090383088163     
  -18533830.976413660     
   185450142051.15549     
   152.62532234493827     
   2923.5921533674968     
  -16743587.529246934     
   155329918394.16223     
   152.63529940503241     
   2812.7088732480283     
  -15122078.256405478     
   130072759873.00049     
   152.64567615288615     
   2704.4284492937882     
  -13653726.599028248     
   108897711732.73709     
   152.65646209235260     
   2598.7201280462755     
  -12324368.833985856     
   91148620889.429947     
   152.66766634845578     
   2495.5531510175688     
  -11121127.826062767     
   76274279289.257538     
   152.67929759046109     
   2394.8967544798907     
  -10032297.933092510     
   63811715409.888840     
   152.69136394791173     
   2296.7201692174103     
  -9047240.0687878281     
   53372135171.392845     
   152.70387291916450     
   2200.9926203114992     
  -8156286.0312021151     
   44629091545.735695     
   152.71683127193671     
   2107.6833269010190     
  -7350651.3201028677     
   37308535462.148102     
   152.73024493535343     
   2016.7615019049592     
  -6622355.6559040137     
   31180445702.998436     
   152.74411888296248     
   1928.1963517852250     
  -5964150.5572734382     
   26051790360.162048     
   152.75845700616230     
   1841.9570762856149     
  -5369453.3512677755     
   21760608612.485298     
   152.77326197746453     
   1758.0128681397171     
  -4832287.0480960775     
   18171035215.992859     
   152.78853510299118     
   1676.3329128082976     
  -4347225.5613084147     
   15169117294.111319     
   152.80427616358375     
   1596.8863881875520     
  -3909343.8233479140     
   12659299614.556726     
   152.82048324387861     
   1519.6424643089133     
  -3514172.3352444428     
   10561469893.212488     
   152.83715254868176     
   1444.5703030644083     
  -3157655.7902011243     
   8808476908.6261139     
   152.85427820595348     
   1371.6390578692456     
  -2836115.3928805264     
   7344045455.9239321     
   152.87185205569224     
   1300.8178733726279     
  -2546214.5485361717     
   6121024605.6910934     
   152.88986342398709     
   1232.0758851459675     
  -2284927.6406570757     
   5099917211.4514055     
   152.90829888148610     
   1165.3822193446360     
  -2049511.6005267492     
   4247644711.5775137     
   152.92714198551053     
   1100.7059924036314     
  -1837480.0408988069     
   3536510440.6962714     
   152.94637300502467     
   1038.0163107058395     
  -1646579.7153970341     
   2943329371.5780869     
   152.96596862765387     
   977.28227025207434     
  -1474769.1018564373     
   2448697843.5566907     
   152.98590164792617     
   918.47295633738531     
  -1320198.9180796202     
   2036380769.3575931     
   153.00614063589737     
   861.55744322345163     
  -1181194.4015057795     
   1692797638.8798892     
   153.02664958530349     
   806.50479381161153     
  -1056239.1913450575     
   1406591349.5766375     
   153.04738754037132     
   753.28405932270209     
  -943960.67454243870     
   1168266699.5218749     
   153.06830820040324     
   701.86427898158718     
  -843116.66089269845     
   969887251.79422319     
   153.08935950124047     
   652.21447970446275     
  -752583.27230664552     
   804821290.65200722     
   153.11048317269518     
   604.30367580015047     
  -671343.93320595892     
   667528869.18264282     
   153.13161427103071     
   558.10086868828046     
  -598479.36798113270     
   553383426.88457322     
   153.15268068555409     
   513.57504661367466     
  -533158.51103175827     
   458522338.11073524     
   153.17360261837223     
   470.69518440140610     
  -474630.24961257470     
   379721749.44852620     
   153.19429203634667     
   429.43024321620209     
  -422215.92446766654     
   314291793.25782371     
   153.21465209426182     
   389.74917035353673     
  -375302.51828209456     
   259988852.08399656     
   153.23457652820059     
   351.62089905964586     
  -333336.47230980330     
   214942150.22774208     
   153.25394901809068     
   315.01434837933931     
  -295818.07183640171     
   177592319.45505270     
   153.27264251835197     
   279.89842306122438     
  -262296.35099223780     
   146640013.20128876     
   153.29051855552837     
   246.24201344577514     
  -232364.46951479232     
   121002958.65770656     
   153.30742649173374     
   214.01399563121666     
  -205655.51334984018     
   99779939.650014132     
   153.32320275266875     
   183.18323082993507     
  -181838.70494886208     
   82221082.016672164     
   153.33767001887870     
   153.71856813738967     
  -160615.89359078775     
   67701715.285522819     
   153.35063637881080     
   125.58883440929941     
  -141718.63533853638     
   55704894.457810290     
   153.36189444209259     
   98.762874559609187     
  -124904.60286053392     
   45792330.302329063     
   153.37122041128373     
   73.209396439449250     
  -109957.71862126184     
   37628194.483640082     
   153.37837311014593     
   48.897575272187652     
  -96676.109142812536     
   30839308.416874036     
   153.38309296622151     
   25.794708218290594     
  -84904.892390400521     
   25428867.776669692     
   153.38510094520390     
   3.8753279380974170     
  -74408.908627601661     
   20359879.778941911     
   153.38409743421070     
  -16.914194184453457     
  -65321.276548460111     
   18225308.557167504     
   153.37976107062332     
  -36.518149346156662     
  -56524.373279423919     
   9705790.0643245336     
   153.37174751262148     
  -55.305582143573417     
  -51458.372874525056     
   25172126.726094611     
   153.35968814690452     
  -71.995676841675490     
  -37250.350366945837     
   3703168.7764455010     
   153.00474627713888     
  -188.81301411805154     
  -9476.5845436045820     
   612979.83501325676     
   152.48306289836830     
  -224.70256492957586     
  -4879.2357810051562     
   351540.11932537227     
   151.89630407677754     
  -242.50736659725092     
  -2242.6848860648629     
   127229.96499056373     
   151.27800684794948     
  -251.33522918400217     
  -1288.4601486356348     
   76096.821157377417     
   150.64280491189109     
  -256.35071453047948     
  -717.73398995530442     
   39482.780819637956     
   149.99805920657798     
  -259.19908233988781     
  -421.61313380801948     
   23790.274584880666     
   149.34779814168235     
  -260.86108036046141     
  -243.18607442141462     
   14016.316626744865     
   148.69434453276335     
  -261.81420479581703     
  -138.06369972082817     
   8530.2002873648053     
   148.03907940703004     
  -262.34458203903307     
  -74.087197565592078     
   5103.0097050177592     
   147.38283464147432     
  -262.61933659489193     
  -35.814624777958898     
   2971.7590728623513     
   146.72610889231774     
  -262.74268923616557     
  -13.526431731491272     
   1602.9497423872285     
   146.06919267511873     
  -262.78026608715328     
  -1.5043086635870466     
   718.97979832811927     
   145.41224384203105     
  -262.77430675925257     
   3.8880398238738527     
   144.70484873841318     
   144.75533463639508     
  -262.75215334421932     
   4.9733261894119494     
  -226.03153526835820     
   144.09848180458047     
  -262.73152480455855     
   3.2780896748992614     
  -461.37219108183854     
   143.44166627168906     
  -262.72378508476686     
 -0.18220175821453069     
  -605.45537012375394     
   142.78484620997600     
  -262.73604838174771     
  -4.7231170341426765     
  -687.57703657963566     
   142.12796582614897     
  -262.77255603635433     
  -9.8799448084899488     
  -727.45010378203585     
   141.47096131999515     
  -262.83559544984269     
  -15.335820586855222     
  -738.52949979310904     
   140.81376494296845     
  -262.92612198089807     
  -20.874791835303530     
  -730.09676097383863     
   140.15630776280534     
  -263.04418525434284     
  -26.350517542607324     
  -708.61147949702149     
   139.49852153688047     
  -263.18922430729646     
  -31.665103638834992     
  -678.59836500028041     
   138.84033996611504     
  -263.36027354483440     
  -36.754591376337082     
  -643.24030320413726     
   138.18169951542711     
  -263.55610725740115     
  -41.578893650368116     
  -604.78016158770083     
   137.52253992950827     
  -263.77534135368273     
  -46.114744862275877     
  -564.79669321305391     
   136.86280453402034     
  -264.01650501599187     
  -50.350720061373785     
  -524.39608954711287     
   136.20244038579108     
  -264.27809104297774     
  -54.283690732977135     
  -484.34641819193530     
   135.54139831720377     
  -264.55859099198375     
  -57.916288869416633     
  -445.17274979437747     
   134.87963290709416     
  -264.85651942538948     
  -61.255084492874467     
  -407.22510176641117     
   134.21710240136039     
  -265.17043031851199     
  -64.309272756122553     
  -370.72723459852989     
   133.55376859999635     
  -265.49892781794131     
  -67.089727015611530     
  -335.81196547698482     
   132.88959672259568     
  -265.84067292737205     
  -69.608316756688922     
  -302.54679374833671     
   132.22455526100387     
  -266.19438726353826     
  -71.877417709801449     
  -270.95265502916260     
   131.55861582534911     
  -266.55885471436909     
  -73.909562622520156     
  -241.01758270443247     
   130.89175298789706     
  -266.93292160715737     
  -75.717194492803401     
  -212.70677893928942     
   130.22394412787017     
  -267.31549583172654     
  -77.312495334848080     
  -185.96997717022799     
   129.55516927941412     
  -267.70554524547271     
  -78.707270163624784     
  -160.74683843349774     
   128.88541098419256     
  -268.10209559951147     
  -79.912871451876015     
  -136.97092230417513     
   128.21465414957655     
  -268.50422816156401     
  -80.940153369157329     
  -114.57253304957558     
   127.54288591301825     
  -268.91107716340451     
  -81.799447367029146     
  -93.480841762656922     
   126.87009551292554     
  -269.32182716602267     
  -82.500553680249070     
  -73.625324129110865     
   126.19627416615430     
  -269.73571040925134     
  -83.052743611217409     
  -54.936850204030868     
   125.52141495209531     
  -270.15200419324879     
  -83.464769987747644     
  -37.348365049538721     
   124.84551270323156     
  -270.57002832503218     
  -83.744882725619178     
  -20.795393362014618     
   124.16856390197393     
  -270.98914265228581     
  -83.900848175834284     
  -5.2163071695588554     
   123.49056658353732     
  -271.40874469892441     
  -83.939970479605975     
   9.4474897865794016     
   122.81152024459153     
  -271.82826741088894     
  -83.869114306206626     
   23.251513660069612     
   122.13142575740480     
  -272.24717701653884     
  -83.694727953756114     
   36.248194733886372     
   121.45028528919178     
  -272.66497100265639     
  -83.422866493251959     
   48.486936051789044     
   120.76810222637793     
  -273.08117620507170     
  -83.059214472863545     
   60.014197940760937     
   120.08488110349664     
  -273.49534701122462     
  -82.609107988307841     
   70.873618047477237     
   119.40062753644393     
  -273.90706367082777     
  -82.077555852951761     
   81.106123570368922     
   118.71534815982596     
  -274.31593071027555     
  -81.469259926173990     
   90.750079886137684     
   118.02905056814573     
  -274.72157544590857     
  -80.788634327027950     
   99.841419637326027     
   117.34174326058860     
  -275.12364659092549     
  -80.039823679748011     
   108.41378217591253     
   116.65343558917864     
  -275.52181295090844     
  -79.226720313428672     
   116.49865498906270     
   115.96413771009090     
  -275.91576220269457     
  -78.352980401010711     
   124.12550061875567     
   115.27386053791760     
  -276.30519975156301     
  -77.422039146370039     
   131.32188567752070     
   114.58261570269849     
  -276.68984766193842     
  -76.437125003788623     
   138.11360498088294     
   113.89041550953745     
  -277.06944365686394     
  -75.401272966432003     
   144.52479644563411     
   113.19727290063919     
  -277.44374018176273     
  -74.317336993089754     
   150.57804793624555     
   112.50320141961058     
  -277.81250352832939     
  -73.188001633567907     
   156.29450393244596     
   111.80821517788117     
  -278.17551301454853     
  -72.015792854074562     
   161.69396320170918     
   111.11232882310763     
  -278.53256021700884     
  -70.803088130061738     
   166.79496351837585     
   110.41555750943560     
  -278.88344825209316     
  -69.552125903673925     
   171.61487535015979     
   109.71791686950090     
  -279.22799110269875     
  -68.265014338547729     
   176.16997262826129     
   109.01942298806036     
  -279.56601298740469     
  -66.943739543835761     
   180.47551478396329     
   108.32009237714962     
  -279.89734776922165     
  -65.590173182956050     
   184.54580692828540     
   107.61994195267241     
  -280.22183840125655     
  -64.206079630993912     
   188.39427423397393     
   106.91898901233210     
  -280.53933640676962     
  -62.793122574239106     
   192.03350977326875     
   106.21725121482268     
  -280.84970139133259     
  -61.352871250939586     
   195.47534357110817     
   105.51474656020127     
  -281.15280058489532     
  -59.886806174156277     
   198.73087993063177     
   104.81149337137045     
  -281.44850841176742     
  -58.396324574676534     
   201.81055667536737     
   104.10751027660238     
  -281.73670608670312     
  -56.882745399611281     
   204.72418603099510     
   103.40281619304228     
  -282.01728123521309     
  -55.347314004378816     
   207.48099015259652     
   102.69743031113219     
  -282.29012753666962     
  -53.791206578234338     
   210.08965460251667     
   101.99137207990026     
  -282.55514438853703     
  -52.215534168715465     
   212.55834175562691     
   101.28466119306445     
  -282.81223659047265     
  -50.621346605548254     
   214.89475013795365     
   100.57731757590246     
  -283.06131404693531     
  -49.009635979513604     
   217.10612196339250     
   99.869361372843400     
  -283.30229148704609     
  -47.381340064788162     
   219.19928593403040     
   99.160812935739230     
  -283.53508820075876     
  -45.737345420282949     
   221.18068209352566     
   98.451692812776614     
  -283.75962779007091     
  -44.078490304581507     
   223.05637918227939     
   97.742021737992957     
  -283.97583793448416     
  -42.405567460714408     
   224.83211064956998     
   97.031820621361845     
  -284.18365016971302     
  -40.719326630842630     
   226.51327946093909     
   96.321110539416111     
  -284.38299967887735     
  -39.020477034885587     
   228.10499794238106     
   95.609912726378042     
  -284.57382509534040     
  -37.309689550317728     
   229.61208926166827     
   94.898248565768895     
  -284.75606831641829     
  -35.587598880855211     
   231.03911128050265     
   94.186139582470958     
  -284.92967432748605     
  -33.854805546251441     
   232.39038153685223     
   93.473607435217289     
  -285.09459103556350     
  -32.111877684725044     
   233.66997169775752     
   92.760673909486158     
  -285.25076911201779     
  -30.359352896991865     
   234.88174751203894     
   92.047360910777812     
  -285.39816184373694     
  -28.597739790651573     
   236.02935733732957     
   91.333690458253486     
  -285.53672499224012     
  -26.827519610621600     
   237.11626395422797     
   90.619684678716951     
  -285.66641666034405     
  -25.049147630964907     
   238.14574506215124     
   89.905365800920663     
  -285.78719716577899     
  -23.263054542998770     
   239.12090536468236     
   89.190756150179467     
  -285.89902892151838     
  -21.469647752763652     
   240.04469253451339     
   88.475878143275537     
  -286.00187632229716     
  -19.669312558754800     
   240.91989925796304     
   87.760754283639727     
  -286.09570563697986     
  -17.862413314320076     
   241.74917688048879     
   87.045407156794951     
  -286.18048490648493     
  -16.049294487716409     
   242.53504076272966     
   86.329859426048202     
  -286.25618384690921     
  -14.230281681995933     
   243.27988209518784     
   85.614133828418574     
  -286.32277375752994     
  -12.405682566282023     
   243.98596894363016     
   84.898253170789474     
  -286.38022743344362     
  -10.575787799204795     
   244.65546026613399     
   84.182240326273686     
  -286.42851908255966     
  -8.7408718472087887     
   245.29040518815887     
   83.466118230780822     
  -286.46762424669845     
  -6.9011938082975952     
   245.89275462260588     
   82.749909879777064     
  -286.49751972659078     
  -5.0569981486280495     
   246.46436553669076     
   82.033638325227869     
  -286.51818351048007     
  -3.2085154071028672     
   247.00700136824466     
   81.317326672714771     
  -286.52959470623995     
  -1.3559628968410309     
   247.52234610250707     
   80.600998078717723     
  -286.53173347673476     
  0.50045469892777406     
   248.01200029935143     
   79.884675748055258     
  -286.52458097823450     
   2.3605447011729113     
   248.47749018354861     
   79.168382931474838     
  -286.50811930178770     
   4.2241258775495272     
   248.92027163627114     
   78.452142923386347     
  -286.48233141730674     
   6.0910279148215629     
   249.34172969517596     
   77.735979059732074     
  -286.44720112030086     
   7.9610908875353843     
   249.74319374299901     
   77.019914715986786     
  -286.40271298098048     
   9.8341648406078370     
   250.12591706129803     
   76.303973305282042     
  -286.34885229583256     
   11.710109218567574     
   250.49111767970493     
   75.588178276648790     
  -286.28560504128325     
   13.588792601165363     
   250.83993715197485     
   74.872553113373357     
  -286.21295782945577     
   15.470092129805176     
   251.17348470281812     
   74.157121331461227     
  -286.13089786596862     
   17.353893265076312     
   251.49280582967086     
   73.441906478204302     
  -286.03941290953389     
   19.240089308798847     
   251.79891302586248     
   72.726932130846663     
  -285.93849123337066     
   21.128581156492817     
   252.09276532685877     
   72.012221895344922     
  -285.82812158823833     
   23.019276896444261     
   252.37528575085241     
   71.297799405218768     
  -285.70829316714827     
   24.912091539575655     
   252.64735837435927     
   70.583688320487994     
  -285.57899557148090     
   26.806946727383348     
   252.90982713672796     
   69.869912326692386     
  -285.44021877858518     
   28.703770430908811     
   253.16350445600312     
   69.156495133990873     
  -285.29195311072209     
   30.602496714328836     
   253.40916706478302     
   68.443460476336767     
  -285.13418920526794     
   32.503065467314713     
   253.64756223194624     
   67.730832110725927     
  -284.96691798613955     
   34.405422184054309     
   253.87940341078070     
   67.018633816514907     
  -284.79013063640531     
   36.309517709635166     
   254.10538324376097     
   66.306889394806191     
  -284.60381857192129     
   38.215308083963379     
   254.32615863705172     
   65.595622667898141     
  -284.40797341602706     
   40.122754273741265     
   254.54236744448031     
   64.884857478796775     
  -284.20258697526879     
   42.031822029574869     
   254.75462122231440     
   64.174617690787244     
  -283.98765121597296     
   43.942481688742227     
   254.96350843126456     
   63.464927187062685     
  -283.76315824174617     
   45.854708001976718     
   255.16959660438920     
   62.755809870408278     
  -283.52910027179996     
   47.768479976509639     
   255.37343138740431     
   62.047289662938496     
  -283.28546962007891     
   49.683780711915169     
   255.57554184754258     
   61.339390505885589     
  -283.03225867510969     
   51.600597275771740     
   255.77643474970819     
   60.632136359437581     
  -282.76945988057923     
   53.518920536394553     
   255.97660259327006     
   59.925551202623900     
  -282.49706571659868     
   55.438745055844080     
   256.17652119997109     
   59.219659033247162     
  -282.21506868154694     
   57.360068964843819     
   256.37664604785448     
   58.514483867859418     
  -281.92346127460934     
   59.282893810202737     
   256.57742607797593     
   57.810049741781491     
  -281.62223597881933     
   61.207224505787551     
   256.77928851099216     
   57.106380709163986     
  -281.31138524463086     
   63.133069169620001     
   256.98265166547264     
   56.403500843088651     
  -280.99090147406400     
   65.060439057111040     
   257.18791988630562     
   55.701434235708845     
  -280.66077700528058     
   66.989348456258341     
   257.39548582627640     
   55.000204998427961     
  -280.32100409764007     
   68.919814599955416     
   257.60573148482115     
   54.299837262114664     
  -279.97157491717491     
   70.851857586091569     
   257.81902768334794     
   53.600355177353947     
  -279.61248152247543     
   72.785500293716680     
   258.03573512505386     
   52.901782914732955     
  -279.24371585097322     
   74.720768307154586     
   258.25620659211359     
   52.204144665160669     
  -278.86526970556383     
   76.657689856595439     
   258.48078482784138     
   51.507464640220626     
  -278.47713474156535     
   78.596295742804259     
   258.70980335379107     
   50.811767072555782     
  -278.07930245403844     
   80.536619267957690     
   258.94359168576364     
   50.117076216284730     
  -277.67176416535455     
   82.478696205600926     
   259.18246729501510     
   49.423416347448679     
  -277.25451101306476     
   84.422564710313537     
   259.42674435760699     
   48.730811764488337     
  -276.82753393805649     
   86.368265292995588     
   259.67672953302645     
   48.039286788750175     
  -276.39082367291275     
   88.315840764493288     
   259.93272327934682     
   47.348865765021472     
  -275.94437073052882     
   90.265336189088387     
   260.19502108746883     
   46.659573062093536     
  -275.48816539293796     
   92.216798847244405     
   260.46391314093546     
   45.971433073352628     
  -275.02219770033037     
   94.170278195801430     
   260.73968535176681     
   45.284470217398109     
  -274.54645744025100     
   96.125825835939679     
   261.02261828582675     
   44.598708938687366     
  -274.06093413697846     
   98.083495473083389     
   261.31298997084662     
   43.914173708207095     
  -273.56561704105110     
   100.04334289786473     
   261.61107392432234     
   43.230889024170608     
  -273.06049511892570     
   102.00542595229714     
   261.91713968646559     
   42.548879412740803     
  -272.54555704279505     
   103.96980449994564     
   262.23145806386287     
   41.868169428778486     
  -272.02079118045668     
   105.93654043542458     
   262.55428818461132     
   41.188783656615819     
  -271.48618558537606     
   107.90569759680916     
   262.88589924968426     
   40.510746710854534     
  -270.94172798678107     
   109.87734184118179     
   263.22654703569390     
   39.834083237188885     
  -270.38740577981827     
   111.85154094394950     
   263.57649328596131     
   39.158817913252946     
  -269.82320601584939     
   113.82836464359421     
   263.93599463478074     
   38.484975449492261     
  -269.24911539273205     
   115.80788460335506     
   264.30530712368329     
   37.812580590059625     
  -268.66512024520671     
   117.79017440678270     
   264.68468745300959     
   37.141658113734891     
  -268.07120653528301     
   119.77530956268026     
   265.07439028068211     
   36.472232834868798     
  -267.46735984265189     
   121.76336748978540     
   265.47466913524693     
   35.804329604350684     
  -266.85356535515666     
   123.75442750829974     
   265.88578137669833     
   35.137973310600053     
  -266.22980785921436     
   125.74857086862498     
   266.30797880885927     
   34.473188880582114     
  -265.59607173026853     
   127.74588070969142     
   266.74151935052896     
   33.810001280847118     
  -264.95234092323227     
   129.74644210482040     
   267.18665747826526     
   33.148435518593715     
  -264.29859896288048     
   131.75034203590738     
   267.64365077508762     
   32.488516642756281     
  -263.63482893424890     
   133.75766941672055     
   268.11275761751267     
   31.830269745116350     
  -262.96101347295996     
   135.76851509885188     
   268.59423737749330     
   31.173719961438277     
  -262.27713475551485     
   137.78297187918309     
   269.08835101832244     
   30.518892472629219     
  -261.58317448953733     
   139.80113451182052     
   269.59536282899114     
   29.865812505923618     
  -260.87911390392520     
   141.82309973303796     
   270.11553675622770     
   29.214505336092397     
  -260.16493373894582     
   143.84896625870965     
   270.64914206613912     
   28.564996286676994     
  -259.44061423623856     
   145.87883482420571     
   271.19644778057057     
   27.917310731248545     
  -258.70613512872166     
   147.91280818255998     
   271.75772790137648     
   27.271474094692380     
  -257.96147563041069     
   149.95099114182031     
   272.33325880980578     
   26.627511854518158     
  -257.20661442609889     
   151.99349058289386     
   272.92331921526886     
   25.985449542195916     
  -256.44152966094913     
   154.04041547700837     
   273.52819455369985     
   25.345312744518328     
  -255.66619892991622     
   156.09187693616107     
   274.14816830615484     
   24.707127104989517     
  -254.88059926707967     
   158.14798819845726     
   274.78353528541084     
   24.070918325240797     
  -254.08470713480079     
   160.20886471309782     
   275.43458831411249     
   23.436712166473693     
  -253.27849841270441     
   162.27462412545367     
   276.10162866042720     
   22.804534450930664     
  -252.46194838653977     
   164.34538634040689     
   276.78496036679951     
   22.174411063393947     
  -251.63503173683085     
   166.42127354315787     
   277.48489339746504     
   21.546367952712973     
  -250.79772252736387     
   168.50241024363885     
   278.20174308762921     
   20.920431133360822     
  -249.94999419346277     
   170.58892331679607     
   278.93582965379812     
   20.296626687020233     
  -249.09181953007277     
   172.68094203919958     
   279.68747979396630     
   19.674980764199667     
  -248.22317067963064     
   174.77859813765431     
   280.45702600591346     
   19.055519585879981     
  -247.34401911970477     
   176.88202583269867     
   281.24480748669191     
   18.438269445192290     
  -246.45433565040091     
   178.99136188884887     
   282.05116880785658     
   17.823256709127605     
  -245.55409038154150     
   181.10674565490780     
   282.87646571731705     
   17.210507820278885     
  -244.64325271953479     
   183.22831914778763     
   283.72105090482393     
   16.600049298616128     
  -243.72179135409135     
   185.35622702957386     
   284.58530287108812     
   15.991907743295204     
  -242.78967424451469     
   187.49061680110697     
   285.46958321990894     
   15.386109834501148     
  -241.84686860582374     
   189.63163867525634     
   286.37428952829151     
   14.782682335326596     
  -240.89334089451881     
   191.77944584671849     
   287.29979927768358     
   14.181652093686191     
  -239.92905679404876     
   193.93419434130115     
   288.24652750560676     
   13.583046044267707     
  -238.95398119995153     
   196.09604329759316     
   289.21486957423116     
   12.986891210520762     
  -237.96807820465904     
   198.26515481939992     
   290.20525916732305     
   12.393214706683922     
  -236.97131108195268     
   200.44169426315483     
   291.21811108097870     
   11.802043739851158     
  -235.96364227105411     
   202.62583009626221     
   292.25387913701923     
   11.213405612078498     
  -234.94503336033901     
   204.81773418978980     
   293.31299909454066     
   10.627327722531934     
  -233.91544507065700     
   207.01758168299892     
   294.39594585438215     
   10.043837569677477     
  -232.87483723825727     
   209.22555127690674     
   295.50317869022706     
   9.4629627535144678     
  -231.82316879727225     
   211.44182511708348     
   296.63519471735702     
   8.8847309778531987     
  -230.76039776178592     
   213.66658907746361     
   297.79247792973132     
   8.3091700526379224     
  -229.68648120743740     
   215.90003266193665     
   298.97555033478011     
   7.7363078963164522     
  -228.60137525255894     
   218.14234928944745     
   300.18492185874823     
   7.1661725382575048     
  -227.50503503882683     
   220.39373620338813     
   301.42114141135113     
   6.5987921212170555     
  -226.39741471140846     
   222.65439476397319     
   302.68474671272412     
   6.0341949038549636     
  -225.27846739858771     
   224.92453036431868     
   303.97631555064288     
   5.4724092633032138     
  -224.14814519084956     
   227.20435273094847     
   305.29641577970074     
   4.9134636977871420     
  -223.00639911939891     
   229.49407584929628     
   306.64565579730919     
   4.3573868293010865     
  -221.85317913410626     
   231.79391826777604     
   308.02463627180572     
   3.8042074063399234     
  -220.68843408083725     
   234.10410303981462     
   309.43399701259955     
   3.2539543066880441     
  -219.51211167819423     
   236.42485801740906     
   310.87437861431891     
   2.7066565402673448     
  -218.32415849350818     
   238.75641585701641     
   312.34644621645049     
   2.1623432520458903     
  -217.12451991835653     
   241.09901420363985     
   313.85089050030604     
   1.6210437250089473     
  -215.91314014314148     
   243.45289588239211     
   315.38840474125732     
   1.0827873831941703     
  -214.68996213114059     
   245.81830891795158     
   316.95972466161032     
  0.54760379479276533     
  -213.45492759171344     
   248.19550685291361     
   318.56558326378894     
   1.5522675318538695E-002
  -212.20797695276264     
   250.58474872739208     
   320.20675943093238     
 -0.51342610915319442     
  -210.94904933238638     
   252.98629942312402     
   321.88403062268486     
  -1.0392125386747995     
  -209.67808250969657     
   255.40042965279423     
   323.59822176479275     
  -1.5618064360414847     
  -208.39501289477454     
   257.82741631603011     
   325.35015823929530     
  -2.0811774633302353     
  -207.09977549772736     
   260.26754250282488     
   327.14071443528059     
  -2.5972951183602371     
  -205.79230389681760     
   262.72109786108945     
   328.97076745934248     
  -3.1101287310724195     
  -204.47253020562226     
   265.18837861703457     
   330.84124489934220     
  -3.6196474598256563     
  -203.14038503919525     
   267.66968795377954     
   332.75307955697514     
  -4.1258202876070769     
  -201.79579747918464     
   270.16533605045697     
   334.70725632979145     
  -4.6286160181538323     
  -200.43869503787619     
   272.67564047293035     
   336.70476817077105     
  -5.1280032719835758     
  -199.06900362110829     
   275.20092623421118     
   338.74666175859869     
  -5.6239504823307822     
  -197.68664749002932     
   277.74152619740062     
   340.83399472642452     
  -6.1164258909859655     
  -196.29154922164116     
   280.29778115784882     
   342.96788079605159     
  -6.6053975440346839     
  -194.88362966808702     
   282.87004026381919     
   345.14944710383929     
  -7.0908332874931528     
  -193.46280791463468     
   285.45866111709802     
   347.37987987368399     
  -7.5727007628371243     
  -192.02900123630158     
   288.06401021615062     
   349.66038153711213     
  -8.0509674024205768     
  -190.58212505306699     
   290.68646307767904     
   351.99221644953309     
  -8.5256004247806167     
  -189.12209288362018     
   293.32640470105048     
   354.37666878868617     
  -8.9965668298248467     
  -187.64881629757511     
   295.98422971696567     
   356.81508600587983     
  -9.4638333938973247     
  -186.16220486612772     
   298.66034286200971     
   359.30884533873581     
  -9.9273666647190382     
  -184.66216611096760     
   301.35515920205017     
   361.85937631126154     
  -10.387132956198700     
  -183.14860545165146     
   304.06910452438467     
   364.46816361262432     
  -10.843098343109485     
  -181.62142615096184     
   306.80261575147932     
   367.13672667794134     
  -11.295228655627099     
  -180.08052925857919     
   309.55614120156395     
   369.86665835659318     
  -11.743489473724491     
  -178.52581355272724     
   312.33014113923832     
   372.65958516858001     
  -12.187846121418181     
  -176.95717547980908     
   315.12508802800272     
   375.51721153266391     
  -12.628263660861089     
  -175.37450909195289     
   317.94146711449764     
   378.44128234081870     
  -13.064706886276479     
  -173.77770598233647     
   320.77977673205385     
   381.43362365016418     
  -13.497140317727366     
  -172.16665521823279     
   323.64052890943003     
   384.49610770240065     
  -13.925528194715591     
  -170.54124327166619     
   326.52424971719813     
   387.63069404313029     
  -14.349834469604421     
  -168.90135394756692     
   329.43147992252153     
   390.83939360661708     
  -14.770022800858307     
  -167.24686830932416     
   332.36277537457124     
   394.12431036282373     
  -15.186056546093168     
  -165.57766460163202     
   335.31870770229233     
   397.48760740082724     
  -15.597898754930252     
  -163.89361817048174     
   338.29986475779862     
   400.93154605586676     
  -16.005512161646305     
  -162.19460138020426     
   341.30685135321755     
   404.45845535338299     
  -16.408859177612502     
  -160.48048352740025     
   344.34028976836800     
   408.07076829505905     
  -16.807901883514187     
  -158.75113075165291     
   347.40082053058086     
   411.77099555898354     
  -17.202602021343207     
  -157.00640594283323     
   350.48910299727333     
   415.56175819739315     
  -17.592920986154077     
  -155.24616864488070     
   353.60581618375369     
   419.44576450871580     
  -17.978819817575069     
  -153.47027495587736     
   356.75165941756916     
   423.42584329439654     
  -18.360259191064593     
  -151.67857742422777     
   359.92735324227704     
   427.50491754215579     
  -18.737199408903070     
  -149.87092494081244     
   363.13364012384329     
   431.68604484972445     
  -19.109600390909868     
  -148.04716262685233     
   366.37128546021614     
   435.97238447756712     
  -19.477421664874374     
  -146.20713171734224     
   369.64107834379797     
   440.36724270413089     
  -19.840622356689906     
  -144.35066943982261     
   372.94383266407885     
   444.87404343783322     
  -20.199161180178375     
  -142.47760888818777     
   376.28038798986256     
   449.49635924732075     
  -20.552996426593303     
  -140.58777889150255     
   379.65161068421753     
   454.23791115149299     
  -20.902085953787914     
  -138.68100387724741     
   383.05839501785368     
   459.10256580879792     
  -21.246387175034588     
  -136.75710372904916     
   386.50166426141971     
   464.09436432712562     
  -21.585857047481127     
  -134.81589363841098     
   389.98237199387313     
   469.21750601944774     
  -21.920452060228669     
  -132.85718395020371     
   393.50150328901907     
   474.47638134535612     
  -22.250128222015157     
  -130.88078000160843     
   397.06007614910914     
   479.87555755147497     
  -22.574841048487666     
  -128.88648195415874     
   400.65914283074528     
   485.41981201868691     
  -22.894545549045802     
  -126.87408461852971     
   404.29979142088536     
   491.11411924017148     
  -23.209196213237639     
  -124.84337727168949     
   407.98314731518673     
   496.96368540435208     
  -23.518746996688552     
  -122.79414346601226     
   411.71037495571932     
   502.97393593605170     
  -23.823151306542368     
  -120.72616082993483     
   415.48267947523976     
   509.15055343530133     
  -24.122361986393081     
  -118.63920085968175     
   419.30130862600447     
   515.49946436331254     
  -24.416331300684249     
  -116.53302870159487     
   423.16755460872935     
   522.02688075591345     
  -24.705010918551913     
  -114.40740292453710     
   427.08275621439861     
   528.73928713015550     
  -24.988351897085561     
  -112.26207528183136     
   431.04830086787490     
   535.64348470981713     
  -25.266304663980261     
  -110.09679046215372     
   435.06562700319841     
   542.74658087002649     
  -25.538818999551555     
  -107.91128582874637     
   439.13622635972376     
   550.05603449681109     
  -25.805844018083128     
  -105.70529114630098     
   443.26164661844973     
   557.57964867988073     
  -26.067328148475511     
  -103.47852829479594     
   447.44349398354893     
   565.32561822527964     
  -26.323219114162313     
  -101.23071096953652     
   451.68343612023841     
   573.30252511224944     
  -26.573463912258454     
  -98.961544366589408     
   455.98320505858044     
   581.51938909493413     
  -26.818008791902852     
  -96.670724852751036     
   460.34460047679232     
   589.98566654499655     
  -27.056799231755715     
  -94.357939619119293     
   464.76949297587987     
   598.71130321960345     
  -27.289779916608296     
  -92.022866317304576     
   469.25982775002683     
   607.70674088942246     
  -27.516894713060289     
  -89.665172677162815     
   473.81762830669743     
   616.98296469046170     
  -27.738086644217461     
  -87.284516105041334     
   478.44500054187597     
   626.55153052607113     
  -27.953297863359008     
  -84.880543261134633     
   483.14413702082140     
   636.42459637869376     
  -28.162469626521151     
  -82.452889614848374     
   487.91732149366169     
   646.61497462492673     
  -28.365542263939954     
  -80.001178976605900     
   492.76693380334859     
   657.13615451583871     
  -28.562455150292788     
  -77.525023004691931     
   497.69545496221747     
   668.00236803567543     
  -28.753146673673999     
  -75.024020685480224     
   502.70547272248496     
   679.22861796368602     
  -28.937554203236033     
  -72.497757785280925     
   507.79968735721269     
   690.83074784720452     
  -29.115614055422814     
  -69.945806271972785     
   512.98091796606661     
   702.82548168774576     
  -29.287261458717310     
  -67.367723704360742     
   518.25210907872486     
   715.23050036383142     
  -29.452430516819899     
  -64.763052587085355     
   523.61633783145339     
   728.06449075791897     
  -29.611054170168501     
  -62.131319688726315     
   529.07682151213794     
   741.34723298214328     
  -29.763064155705347     
  -59.472035320547263     
   534.63692575950392     
   755.09966023294589     
  -29.908390964788531     
  -56.784692573120317     
   540.30017321125115     
   769.34395814145591     
  -30.046963799139412     
  -54.068766507848970     
   546.07025289731200     
   784.10363891286363     
  -30.178710524709071     
  -51.323713300132731     
   551.95103018915859     
   799.40365228789574     
  -30.303557623338651     
  -48.548969330706598     
   557.94655758131762     
   815.27048155766511     
  -30.421430142079263     
  -45.743950221270737     
   564.06108619300028     
   831.73226495623067     
  -30.532251640027091     
  -42.908049810337864     
   570.29907818017182     
   848.81891677819431     
  -30.635944132518738     
  -40.040639064747353     
   576.66522005600848     
   866.56226843844729     
  -30.732428032519810     
  -37.141064921934152     
   583.16443706929670     
   884.99621107967187     
  -30.821622089027166     
  -34.208649057629856     
   589.80190865239433     
   904.15686633901601     
  -30.903443322291125     
  -31.242686573124089     
   596.58308514993689     
   924.08275545292463     
  -30.977806955648695     
  -28.242444595709593     
   603.51370581583399     
   944.81500202338987     
  -31.044626343742213     
  -25.207160785342548     
   610.59981833100926     
   966.39753843045139     
  -31.103812896879461     
  -22.136041739841996     
   617.84779986923741     
   988.87734347397316     
  -31.155276001271393     
  -19.028261290305601     
   625.26437994529238     
   1012.3046997653535     
  -31.198922934861564     
  -15.882958677458607     
   632.85666519353242     
   1036.7334718484574     
  -31.234658778437254     
  -12.699236598893712     
   640.63216623239600     
   1062.2214240124777     
  -31.262386321685785     
  -9.4761591160315675     
   648.59882691248947     
   1088.8305551571282     
  -31.282005963830237     
  -6.2127494085598478     
   656.76505607616809     
   1116.6274858722102     
  -31.293415608446693     
  -2.9079873628189743     
   665.13976222020949     
   1145.6838704407764     
  -31.296510552029389     
  0.43919302085291534     
   673.73239124851557     
   1176.0768640214019     
  -31.291183365830953     
   3.8299064182958213     
   682.55296772867587     
   1207.8896371003855     
  -31.277323770461329     
   7.2653191876349119     
   691.61214000692894     
   1241.2119430690418     
  -31.254818502680589     
   10.746652611602027     
   700.92122957994661     
   1276.1407599933182     
  -31.223551173767333     
   14.275186398751716     
   710.49228527989669     
   1312.7809903295367     
  -31.183402118784482     
   17.852262468719800     
   720.33814270736798     
   1351.2462599873318     
  -31.134248235997948     
   21.479289049631490     
   730.47248965727317     
   1391.6597941600980     
  -31.075962815629229     
   25.157745119058276     
   740.90993811347369     
   1434.1554128263065     
  -31.008415357040047     
   28.889185223616224     
   751.66610370967123     
   1478.8786375668085     
  -30.931471373354110     
   32.675244716618877     
   762.75769349142206     
   1525.9879435518758     
  -30.844992182416622     
   36.517645458017675     
   774.20260306806142     
   1575.6561625404738     
  -30.748834682874865     
   40.418202026405531     
   786.02002428711467     
   1628.0720765351896     
  -30.642851114030858     
   44.378828499276231     
   798.23056486112887     
   1683.4422074599293     
  -30.526888797967796     
   48.401545864971666     
   810.85638141707818     
   1741.9928632103217     
  -30.400789862283020     
   52.488490138242341     
   823.92132789115590     
   1803.9724419282195     
  -30.264390941568692     
   56.641921260984191     
   837.45112120561726     
   1869.6540805134669     
  -30.117522855563685     
   60.864232881021998     
   851.47352680946847     
   1939.3386538082909     
  -29.960010261652108     
   65.157963114828149     
   866.01856671303040     
   2013.3582310192171     
  -29.791671279100726     
   69.525806415224821     
   881.11875344567420     
   2092.0800262299026     
  -29.612317082103214     
   73.970626682945110     
   896.80935364239883     
   2175.9109494519644     
  -29.421751458327005     
   78.495471781459230     
   913.12868576328822     
   2265.3028709301384     
  -29.219770329229974     
   83.103589639105721     
   930.11845729526465     
   2360.7586895144827     
  -29.006161227919595     
   87.798446151010339     
   947.82414746662289     
   2462.8394152524947     
  -28.780702729754534     
   92.583745127379544     
   966.29544308101708     
   2572.1723784568080     
  -28.543163830223421     
   97.463450574880596     
   985.58673591944262     
   2689.4608727772097     
  -28.293303263860579     
   102.44181164584249     
   1005.7576924652722     
   2815.4954145829979     
  -28.030868757052218     
   107.52339064719217     
   1026.8739080746443     
   2951.1670572075218     
  -27.755596206523496     
   112.71309456988816     
   1049.0076610037013     
   3097.4830674945656     
  -27.467208774044579     
   118.01621068242207     
   1072.2387840099100     
   3255.5855908320768     
  -27.165415886413598     
   123.43844683229986     
   1096.6556759411510     
   3426.7738355777105     
  -26.849912128017042     
   128.98597722142256     
   1122.3564797079835     
   3612.5306924393576     
  -26.520376011173234     
   134.66549457044587     
   1149.4504599012791     
   3814.5546899999904     
  -26.176468606955712     
   140.48426977038963     
   1178.0596200762784     
   4034.7986830921150     
  -25.817832016174830     
   146.45022034607913     
   1208.3206101994701     
   4275.5168000190451     
  -25.444087656545893     
   152.57198933707670     
   1240.3869861996122     
   4539.3218700830039     
  -25.054834337635224     
   158.85903655313896     
   1274.4319002252355     
   4829.2559293449931     
  -24.649646089752082     
   165.32174460294024     
   1310.6513196953222     
   5148.8774852728229     
  -24.228069706285918     
   171.97154265426587     
   1349.2679008348691     
   5502.3700632437376     
  -23.789621950737807     
   178.82105159712589     
   1390.5356763091963     
   5894.6783540259730     
  -23.333786369418767     
   185.88425519781001     
   1434.7457639643922     
   6331.6800715100480     
  -22.860009637898358     
   193.17670301897263     
   1482.2333645007166     
   6820.4048194338175     
  -22.367697352997482     
   200.71575243184077     
   1533.3864006464714     
   7369.3150133428826     
  -21.856209161366767     
   208.52085909157316     
   1588.6562632465418     
   7988.6699697728882     
  -21.324853089024277     
   216.61392796973891     
   1648.5712880198371     
   8691.0022963945539     
  -20.772878901638911     
   225.01974070289572     
   1713.7538052427979     
   9491.7479717059196     
  -20.199470280036859     
   233.76648000357898     
   1784.9419150305907     
   10410.089455727972     
  -19.603735535411211     
   242.88637875602706     
   1863.0175859485523     
   11470.097576080132     
  -18.984696508334352     
   252.41653101532111     
   1949.0433177691516     
   12702.300985307718     
  -18.341275186607081     
   262.39991574764161     
   2044.3105751589615     
   14145.869988833267     
  -17.672277426924673     
   272.88670368572684     
   2150.4046000752087     
   15851.726610474996     
  -16.976372955731581     
   283.93594656004956     
   2269.2925496537741     
   17886.976169345206     
  -16.252070526893490     
   295.61779011149338     
   2403.4448709238604     
   20341.644970700356     
  -15.497686682968798     
   308.01642030931362     
   2556.0072082041165     
   23338.030843113709     
  -14.711305930412331     
   321.23404442864228     
   2731.0424395274654     
   27048.140716250386     
  -13.890729176894968     
   335.39640926470963     
   2933.9034948993481     
   31710.139585609380     
  -13.033405785959067     
   350.66049185643624     
   3171.7295417914133     
   37697.847334619692     
  -12.136342217817155     
   367.22597420291777     
   3454.4633968010676     
   45478.900527022022     
  -11.195976278259140     
   385.35102057180438     
   3795.5551507537257     
   56147.255970448052     
  -10.207999206262857     
   405.38155737501938     
   4216.6595705320960     
   70118.625013384415     
  -9.1670955869936712     
   427.77957944668032     
   4742.5492581324670     
   93310.058471704120     
  -8.0665477358499960     
   453.24188933368777     
   5442.3746966702647     
   116774.71547562513     
  -6.8976035657323065     
   482.64328873220637     
   6318.1850627374342     
   198759.03653509973     
  -5.6484010773137907     
   517.96094598092759     
   7808.8778367507166     
   173663.47185658131     
  -4.3019797341340507     
   560.26152526199110     
   9111.3538756750495     
   782726.49146288575     
  -2.8321498578269604     
   620.49441635529718     
   14981.802561646828     
  -382340.31459466950     
  -1.1932516183440032     
   688.23454826488000     
   12114.250202186868     
   7144050.6096830880     
  0.71467460685821393     
   882.75674820737970     
   65694.629774811270     
   5638772.4248275980     
   3.4202637326070944     
   1316.9568800469419     
   107985.42296101735     
   5638772.4248275980     
  -43.111111111111114     
   2096.5135236594056     
  -503012241.84903562     
   120626386831282.00     
  -43.109396983442473     
   1452.3682004551802     
  -141133081.35518971     
   146276199841494.16     
  -43.109279641759265     
   1432.3030520676207     
  -105420044.04593535     
   9035057052386.0293     
  -43.109154401114417     
   1413.9578328713756     
  -103034631.94682233     
   35114418645329.383     
  -43.109020740573690     
   1395.3007329405393     
  -93009331.399487883     
   23302357386075.684     
  -43.108878105717451     
   1376.8973931777039     
  -85814987.773854837     
   21352436353396.055     
  -43.108725906558327     
   1358.5903420223383     
  -78686159.474121779     
   17769892209582.066     
  -43.108563515335007     
   1340.4234174729938     
  -72270594.433161721     
   15183964122642.207     
  -43.108390264175320     
   1322.3844140374797     
  -66342505.807388276     
   12877509929630.195     
  -43.108205442621276     
   1304.4767284657746     
  -60905737.664889678     
   10943700135917.887     
  -43.108008295008425     
   1286.6994138457785     
  -55909391.690797731     
   9294442676947.1035     
  -43.107798017691650     
   1269.0527323218209     
  -51320676.823739856     
   7894663083936.3672     
  -43.107573756108835     
   1251.5366094598735     
  -47105840.445225239     
   6705078978834.2949     
  -43.107334601673756     
   1234.1510642939140     
  -43234775.861191534     
   5694549720607.7979     
  -43.107079588488844     
   1216.8960898798059     
  -39679565.453525409     
   4836070074163.3086     
  -43.106807689868198     
   1199.7716863780076     
  -36414605.155648433     
   4106815977453.8931     
  -43.106517814660755     
   1182.7778517266388     
  -33416340.518501148     
   3487358521054.1509     
  -43.106208803362954     
   1165.9145844390821     
  -30663121.775908574     
   2961190482892.7534     
  -43.105879424009771     
   1149.1818827806144     
  -28135047.295709036     
   2514283443545.8882     
  -43.105528367832633     
   1132.5797448402457     
  -25813822.744393777     
   2134715415946.0281     
  -43.105154244671965     
   1116.1081686706550     
  -23682632.074085809     
   1812354593658.4109     
  -43.104755578131723     
   1099.7671521684920     
  -21726019.262356587     
   1538592376109.2300     
  -43.104330800462741     
   1083.5566930545649     
  -19929777.885629661     
   1306113153858.4072     
  -43.103878247160978     
   1067.4767889561685     
  -18280851.287712004     
   1108701246792.1553     
  -43.103396151266324     
   1051.5274373354275     
  -16767239.657174204     
   941075327473.27417     
  -43.102882637346923     
   1035.7086354585103     
  -15377915.113936976     
   798748575519.48328     
  -43.102335715153380     
   1020.0203804676797     
  -14102742.969809610     
   677908588404.73987     
  -43.101753272926494     
   1004.4626692815617     
  -12932410.494008632     
   575317152413.11340     
  -43.101133070341717     
   989.03549859977761     
  -11858359.644834492     
   488222883120.62482     
  -43.100472731072479     
   973.73886498617708     
  -10872727.062316220     
   414288843116.53510     
  -43.099769734954272     
   958.57276472290334     
  -9968287.4845000561     
   351529858656.89844     
  -43.099021409730362     
   943.53719386406317     
  -9138402.4357181173     
   298259779806.18640     
  -43.098224922359407     
   928.63214821974452     
  -8376972.7337214053     
   253046431705.19147     
  -43.097377269864481     
   913.85762334782305     
  -7678395.0005566841     
   214673463674.62701     
  -43.096475269702346     
   899.21361449896199     
  -7037521.5438088132     
   182107872712.36664     
  -43.095515549630974     
   884.70011663536320     
  -6449623.4630330829     
   154472368679.73450     
  -43.094494537052562     
   870.31712440523734     
  -5910356.8571988596     
   131021987544.87039     
  -43.093408447808606     
   856.06463210179925     
  -5415731.5823667161     
   111124131258.47585     
  -43.092253274402722     
   841.94263367430710     
  -4962082.6425583055     
   94241655547.103333     
  -43.091024773626145     
   827.95112269580784     
  -4546043.8489878979     
   79918488659.814285     
  -43.089718453560131     
   814.09009231839173     
  -4164523.6077885409     
   67767423219.171600     
  -43.088329559928624     
   800.35953527669039     
  -3814682.6171502434     
   57459716939.132103     
  -43.086853061773716     
   786.75944386253661     
  -3493913.4592284113     
   48716297507.452614     
  -43.085283636425849     
   773.28980986386932     
  -3199821.7401897106     
   41300262982.723549     
  -43.083615653739713     
   759.95062457501729     
  -2930208.7959352164     
   35010516914.122635     
  -43.081843159566084     
   746.74187874953350     
  -2683055.8194647711     
   29676375051.763336     
  -43.079959858429220     
   733.66356256989593     
  -2456509.2066561384     
   25152964232.313412     
  -43.077959095378432     
   720.71566560931308     
  -2248867.1625924706     
   21317335986.048580     
  -43.075833836982007     
   707.89817679826001     
  -2058567.3096935144     
   18065145546.783787     
  -43.073576651430535     
   695.21108440225953     
  -1884175.3783661085     
   15307848446.049212     
  -43.071179687716452     
   682.65437594815376     
  -1724374.7523235898     
   12970310048.850262     
  -43.068634653855497     
   670.22803821787613     
  -1577956.8837743192     
   10988777378.639164     
  -43.065932794115248     
   657.93205718721288     
  -1443812.4990652264     
   9309161052.3925037     
  -43.063064865215395     
   645.76641797306843     
  -1320923.4831009919     
   7885570842.2390251     
  -43.060021111463392     
   633.73110480008938     
  -1208355.4544526536     
   6679076784.3863649     
  -43.056791238788826     
   621.82610093613619     
  -1105250.9215233440     
   5656654973.8468742     
  -43.053364387638972     
   610.05138864759328     
  -1010823.0038094677     
   4790293465.9147902     
  -43.049729104697491     
   598.40694913168090     
  -924349.66189664928     
   4056233524.7264137     
  -43.045873313387588     
   586.89276246293241     
  -845168.39003907540     
   3434324668.7235112     
  -43.041784283120151     
   575.50880753079377     
  -772671.35042526387     
   2907478345.5745850     
  -43.037448597247021     
   564.25506196429376     
  -706300.89278181398     
   2461203378.9468050     
  -43.032852119678566     
   553.13150206989962     
  -645545.44499236206     
   2083212162.6688828     
  -43.027979960124163     
   542.13810275425203     
  -589935.73553403956     
   1763086305.1555755     
  -43.022816437913384     
   531.27483744489177     
  -539041.32417790988     
   1491992949.4382834     
  -43.017345044354784     
   520.54167800868140     
  -492467.41471838101     
   1262444014.0657012     
  -43.011548403588201     
   509.93859466739349     
  -449851.92816621321     
   1068091944.7893479     
  -43.005408231885404     
   499.46555590503084     
  -410862.81439943105     
   903556423.42886221     
  -42.998905295352635     
   489.12252837235309     
  -375195.58281203633     
   764277332.37118137     
  -42.992019365987034     
   478.90947679007428     
  -342571.03483167361     
   646390017.79569149     
  -42.984729176037227     
   468.82636383943105     
  -312733.18216466409     
   546619524.17758298     
  -42.977012370616364     
   458.87315005352400     
  -285447.33362875564     
   462190804.17996317     
  -42.968845458513123     
   449.04979370360530     
  -260498.34042162407     
   390752641.52036804     
  -42.960203761143653     
   439.35625067546778     
  -237688.98319150606     
   330313067.46910119     
  -42.951061359583633     
   429.79247434194650     
  -216838.49252074843     
   279184638.51298279     
  -42.941391039615709     
   420.35841542945178     
  -197781.18934086122     
   235937991.97406724     
  -42.931164234722374     
   411.05402187998766     
  -180365.23796257001     
   199362497.29935700     
  -42.920350966948874     
   401.87923870147341     
  -164451.50046548163     
   168432872.49406609     
  -42.908919785553572     
   392.83400781474427     
  -149912.48561569775     
   142280893.13871914     
  -42.896837703355210     
   383.91826789257919     
  -136631.38375249758     
   120171401.32522731     
  -42.884070130676847     
   375.13195419121035     
  -124501.18126424597     
   101481975.14813709     
  -42.870580806775173     
   366.47499837175917     
  -113423.84762565777     
   85685692.738933563     
  -42.856331728630657     
   357.94732831622531     
  -103309.58939873878     
   72336524.572261393     
  -42.841283076958611     
   349.54886793237642     
  -94076.165706089698     
   61056955.710291177     
  -42.825393139283534     
   341.27953695078844     
  -85648.259920852928     
   51527493.896002710     
  -42.808618229898059     
   333.13925071255494     
  -77956.903344816790     
   43477782.148847654     
  -42.790912606504016     
   325.12791994479426     
  -70938.946267786727     
   36679067.214783356     
  -42.772228383305041     
   317.24545052830615     
  -64536.572739388663     
   30937819.390935320     
  -42.752515440287951     
   309.49174325494170     
  -58696.855411902696     
   26090326.776967175     
  -42.731721328393284     
   301.86669356128283     
  -53371.347375265796     
   21998122.809246056     
  -42.709791170232371     
   294.37019130198161     
  -48515.706617873730     
   18544087.623385333     
  -42.686667555959886     
   287.00212030896768     
  -44089.356156585847     
   15629237.271463664     
  -42.662290433854338     
   279.76235871738766     
  -40055.155363465674     
   13169698.900589451     
  -42.636596995095438     
   272.65077625133523     
  -36379.159856125138     
   11095168.745285550     
  -42.609521552153893     
   265.66724324469283     
  -33030.180750286570     
   9344219.3176606689     
  -42.580995410126334     
   258.81159400917960     
  -29980.172953667839     
   7871579.3026944306     
  -42.550946730253393     
   252.08376745376523     
  -27201.744604614669     
   6616917.9335031314     
  -42.519300384751851     
   245.48325911245541     
  -24676.098627885513     
   5602580.9811121281     
  -42.485977801969995     
   239.01124783163851     
  -22363.585167830075     
   4603900.8276236122     
  -42.450896800738136     
   232.66233299116865     
  -20308.634092255848     
   4240067.6002158234     
  -42.413971412630737     
   226.45662817641033     
  -18262.058890729058     
   2346960.6776354127     
  -42.375111690681386     
   220.31509527368596     
  -17037.047463077681     
   6022506.4838317093     
  -42.334223502894801     
   214.54379098322568     
  -13637.735652621121     
   1078153.8032091118     
  -41.866253720090477     
   166.57049653029091     
  -5551.5821285527836     
   272777.25402120099     
  -41.480262722474123     
   143.92715940042453     
  -3505.7527233937763     
   158883.39249675203     
  -41.139873225486511     
   129.37745939276974     
  -2314.1272796681360     
   80856.308407132281     
  -40.829629492683651     
   119.32287877706278     
  -1707.7049666146436     
   53476.430961018494     
  -40.541159882548570     
   111.78703702450866     
  -1306.6317344070053     
   35483.189101225900     
  -40.269304313497635     
   105.91918814812162     
  -1040.5078161478107     
   25524.221940908650     
  -40.010610701010428     
   101.19522822877461     
  -849.07615159099589     
   18895.064357129399     
  -39.762634121005355     
   97.304129927515802     
  -707.36316891252545     
   14485.016126907463     
  -39.523568487615286     
   94.038908135332690     
  -598.72554796071938     
   11367.144186419620     
  -39.292035640323796     
   91.258414349024463     
  -513.47196656257233     
   9108.2783688949967     
  -39.066956487392737     
   88.861834735628378     
  -445.15987879585987     
   7422.0744613038896     
  -38.847468179882682     
   86.775199237798532     
  -389.49432033608065     
   6135.9947464623929     
  -38.632868646372373     
   84.942777537614290     
  -343.47435973761264     
   5135.6188894580764     
  -38.422578173231550     
   83.321698593103577     
  -304.95721806667717     
   4344.5423671721719     
  -38.216112025887220     
   81.878372672154669     
  -272.37315031288585     
   3709.8173761206021     
  -38.013060460499787     
   80.586065996392492     
  -244.54951999198130     
   3194.0209497299184     
  -37.813073823431417     
   79.423206289240028     
  -220.59436286900694     
   2770.1085142300744     
  -37.615851239530713     
   78.372174009536806     
  -199.81854901228138     
   2418.1850376980783     
  -37.421131886296983     
   77.418422233932233     
  -181.68216122954578     
   2123.3707136053067     
  -37.228688166552438     
   76.549824628664609     
  -165.75688087750601     
   1874.3731894663069     
  -37.038320298405175     
   75.756184721579572     
  -151.69908195650868     
   1662.5083484636648     
  -36.849851979170509     
   75.028861343330718     
  -139.23026934303118     
   1481.0173932215689     
  -36.663126874098808     
   74.360479072738471     
  -128.12263889386946     
   1324.5822250356314     
  -36.478005746312782     
   73.744701794988543     
  -118.18827220610220     
   1188.9763434407560     
  -36.294364090771232     
   73.176053740397549     
  -109.27094963029653     
   1070.8098439618841     
  -36.112090168451616     
   72.649776676820352     
  -101.23987580058238     
   967.34074708720266     
  -35.931083361284145     
   72.161714936825319     
  -93.984820197428363     
   876.33376572154282     
  -35.751252786353227     
   71.708222093945452     
  -87.412316954516825     
   795.95343142441732     
  -35.572516121326963     
   71.286084636012077     
  -81.442666218833693     
   724.68239092743192     
  -35.394798603238442     
   70.892459099747796     
  -76.007548286877949     
   661.25838057246483     
  -35.218032170503669     
   70.524819952949144     
  -71.048110432584451     
   604.62516022722582     
  -35.042154724043371     
   70.180916122540481     
  -66.513421730880253     
   553.89401917017642     
  -34.867109488028788     
   69.858734526745522     
  -62.359216587103930     
   508.31334276046033     
  -34.692844454419614     
   69.556469318986757     
  -58.546866516400492     
   467.24437384596729     
  -34.519311898344533     
   69.272495818414370     
  -55.042533712555738     
   430.14177929090454     
  -34.346467953668899     
   69.005348308213300     
  -51.816470367873947     
   396.53798262680306     
  -34.174272239932186     
   68.753701043548176     
  -48.842435498172918     
   366.03043378396518     
  -34.002687533319651     
   68.516351936690768     
  -46.097207244793182     
   338.27123250879265     
  -33.831679475535196     
   68.292208486076333     
  -43.560173000977230     
   312.95860486114441     
  -33.661216315423061     
   68.080275594912607     
  -41.212983464518658     
   289.82988001639046     
  -33.491268678990558     
   67.879644987840308     
  -39.039259364395733     
   268.65566532063428     
  -33.321809364147214     
   67.689485984743101     
  -37.024341874490972     
   249.23500476990461     
  -33.152813157025122     
   67.509037431710084     
  -35.155079338716689     
   231.39132002942853     
  -32.984256667202338     
   67.337600622267047     
  -33.419644438495972     
   214.96901622549467     
  -32.816118179533532     
   67.174533069128799     
  -31.807376816804759     
   199.83060912648605     
  -32.648377520612549     
   67.019243008965887     
  -30.308647248356120     
   185.85430428900179     
  -32.481015938161931     
   66.871184540929534     
  -28.914739966188606     
   172.93193349636184     
  -32.314015991872935     
   66.729853314851638     
  -27.617750464965891     
   160.96720181838279     
  -32.147361454413684     
   66.594782697560916     
  -26.410496451328019     
   149.87419053564025     
  -31.981037221488375     
   66.465540356376806     
  -25.286440022310714     
   139.57606517606951     
  -31.815029229971554     
   66.341725207487315     
  -24.239619533490192     
   130.00397445585949     
  -31.649324383262819     
   66.222964684340909     
  -23.264589725071247     
   121.09609278417632     
  -31.483910483111298     
   66.108912287455254     
  -22.356369029189924     
   112.79679715782106     
  -31.318776167249137     
   65.999245382256007     
  -21.510393050506266     
   105.05594782615891     
  -31.153910852250878     
   65.893663216025217     
  -20.722473441810074     
   97.828269662318519     
  -30.989304681103114     
   65.791885128872337     
  -19.988761419342691     
   91.072805814668726     
  -30.824948475027213     
   65.693648936884657     
  -19.305715375732674     
   84.752444298843272     
  -30.660833689149158     
   65.598709468336594     
  -18.670072043491349     
   78.833504245741466     
  -30.496952371655084     
   65.506837236323747     
  -18.078820761648288     
   73.285367266085473     
  -30.333297126110171     
   65.417817233151737     
  -17.529180507152645     
   68.080160512088682     
  -30.169861076652953     
   65.331447833625575     
  -17.018579303311981     
   63.192470524434739     
  -30.006637835807183     
   65.247539795931345     
  -16.544635774378719     
   58.599094589290551     
  -29.843621474680091     
   65.165915350083012     
  -16.105142564959039     
   54.278819660075278     
  -29.680806495339358     
   65.086407365126846     
  -15.698051417508475     
   50.212224950056907     
  -29.518187805181885     
   65.008858587257109     
  -15.321459730383047     
   46.381508478065172     
  -29.355760693125987     
   64.933120941889158     
  -14.973598416797559     
   42.770331464646425     
  -29.193520807474940     
   64.859054893520138     
  -14.652820930812711     
   39.363679811826252     
  -29.031464135314462     
   64.786528857862535     
  -14.357593332224017     
   36.147740561476347     
  -28.869586983319685     
   64.715418661336955     
  -14.086485278012944     
   33.109791913122748     
  -28.707885959858832     
   64.645607043545255     
  -13.838161838664522     
   30.238102797681393     
  -28.546357958291104     
   64.576983198779388     
  -13.611376067681913     
   27.521844946505045     
  -28.385000141365751     
   64.509442353033734     
  -13.404962230583124     
   24.951013961928204     
  -28.223809926637514     
   64.442885373392599     
  -13.217829625868664     
   22.516353792256517     
  -28.062784972821166     
   64.377218406896858     
  -13.048956972426739     
   20.209297449801138     
  -27.901923167014729     
   64.312352546361907     
  -12.897387241553229     
   18.021903132953536     
  -27.741222612726848     
   64.248203520837890     
  -12.762222968056079     
   15.946804312460813     
  -27.580681618649486     
   64.184691408578459     
  -12.642621935712622     
   13.977162444450274     
  -27.420298688121974     
   64.121740370695733     
  -12.537793217379246     
   12.106620678088110     
  -27.260072509236895     
   64.059278403746546     
  -12.446993562293585     
   10.329267783608378     
  -27.100001945542484     
   63.997237109706028     
  -12.369524053916521     
   8.6396007903670302     
  -26.940086027299795     
   63.935551481951265     
  -12.304727047988770     
   7.0324923418475231     
  -26.780323943256274     
   63.874159705942731     
  -12.251983355424912     
   5.5031620725276955     
  -26.620715032900481     
   63.813002973454466     
  -12.210709639880955     
   4.0471492364048309     
  -26.461258779165387     
   63.752025309303242     
  -12.180356020607919     
   2.6602879030473736     
  -26.301954801550259     
   63.691173409598385     
  -12.160403861335062     
   1.3386854104268753     
  -26.142802849633437     
   63.630396490643157     
  -12.150363720756861     
   7.8700003154352702E-002
  -25.983802796950396     
   63.569646147664429     
  -12.149773470733205     
  -1.1230747068076132     
  -25.824954635213469     
   63.508876222660014     
  -12.158196531034260     
  -2.2698314047275381     
  -25.666258468851254     
   63.448042680665999     
  -12.175220266569717     
  -3.3645596528440760     
  -25.507714509847499     
   63.387103493839660     
  -12.200454463966048     
  -4.4100653529486742     
  -25.349323072860571     
   63.326018532794464     
  -12.233529954113163     
  -5.4089800870087812     
  -25.191084570606112     
   63.264749464647267     
  -12.274097304765728     
  -6.3637760296757699     
  -25.032999509486650     
   63.203259657322882     
  -12.321825624988296     
  -7.2767748248786228     
  -24.875068485453106     
   63.141514089669975     
  -12.376401436174888     
  -8.1501609696282102     
  -24.717292180084172     
   63.079479266970921     
  -12.437527643447098     
  -8.9859879153024664     
  -24.559671356870577     
   63.017123141480269     
  -12.504922552811866     
  -9.7861893172456771     
  -24.402206857692040     
   62.954415037666514     
  -12.578318972691211     
  -10.552586915177278     
  -24.244899599475623     
   62.891325581798398     
  -12.657463374555039     
  -11.286896086543042     
  -24.087750571024969     
   62.827826635624000     
  -12.742115095204113     
  -11.990735428328481     
  -23.930760830010495     
   62.763891233858701     
  -12.832045610916577     
  -12.665631989160520     
  -23.773931500111416     
   62.699493525204318     
  -12.927037850835280     
  -13.313026229400991     
  -23.617263768301008     
   62.634608716708343     
  -13.026885547555787     
  -13.934279463076026     
  -23.460758882267026     
   62.569213021230631     
  -13.131392643528859     
  -14.530677556247428     
  -23.304418147959808     
   62.503283607808804     
  -13.240372725200714     
  -15.103436431159864     
  -23.148242927261013     
   62.436798554749714     
  -13.353648498434413     
  -15.653705909879164     
  -22.992234635766408     
   62.369736805271735     
  -13.471051292758506     
  -16.182574301430805     
  -22.836394740676532     
   62.302078125539794     
  -13.592420600019238     
  -16.691071675462496     
  -22.680724758789427     
   62.233803064945782     
  -13.717603637585206     
  -17.180174690450286     
  -22.525226254590027     
   62.164892918482408     
  -13.846454947763583     
  -17.650807199327531     
  -22.369900838431107     
   62.095329691108603     
  -13.978836001758541     
  -18.103847323304816     
  -22.214750164800961     
   62.025096063962501     
  -14.114614856683326     
  -18.540125842741912     
  -22.059775930673378     
   61.954175362319532     
  -14.253665800503889     
  -18.960432560058020     
  -21.904979873935591     
   61.882551525206509     
  -14.395869044704323     
  -19.365517385313407     
  -21.750363771890314     
   61.810209076532011     
  -14.541110425094175     
  -19.756090987678103     
  -21.595929439828062     
   61.737133097700521     
  -14.689281107501760     
  -20.132831119134291     
  -21.441678729666219     
   61.663309201579530     
  -14.840277340895266     
  -20.496379945591752     
  -21.287613528651587     
   61.588723507751077     
  -14.994000190487206     
  -20.847349355326354     
  -21.133735758123233     
   61.513362618998229     
  -15.150355310652152     
  -21.186320804688545     
  -20.980047372332692     
   61.437213598929880     
  -15.309252716687318     
  -21.513849267030576     
  -20.826550357318741     
   61.360263950672682     
  -15.470606586190048     
  -21.830460551582203     
  -20.673246729834169     
   61.282501596606394     
  -15.634335040326913     
  -22.136658533781151     
  -20.520138536321944     
   61.203914859057249     
  -15.800359979330272     
  -22.432921197679768     
  -20.367227851938566     
   61.124492441888144     
  -15.968606888312870     
  -22.719705370650779     
  -20.214516779622294     
   61.044223412970879     
  -16.139004678592752     
  -22.997446748801643     
  -20.062007449204213     
   60.963097187451375     
  -16.311485529208763     
  -23.266560062854303     
  -19.909702016560143     
   60.881103511804149     
  -16.485984729680172     
  -23.527442936670418     
  -19.757602662801489     
   60.798232448600686     
  -16.662440551705199     
  -23.780473474945630     
  -19.605711593503333     
   60.714474361964506     
  -16.840794102767290     
  -24.026013552798609     
  -19.454031037968026     
   60.629819903696557     
  -17.020989204413283     
  -24.264409438414681     
  -19.302563248522709     
   60.544259999997514     
  -17.202972275201393     
  -24.495991469826684     
  -19.151310499849302     
   60.457785838781454     
  -17.386692211225093     
  -24.721075634662505     
  -19.000275088345475     
   60.370388857557174     
  -17.572100278485060     
  -24.939965305073009     
  -18.849459331515281     
   60.282060731815278     
  -17.759150018273111     
  -25.152949766860267     
  -18.698865567388196     
   60.192793363915783     
  -17.947797141524561     
  -25.360306094287900     
  -18.548496153965324     
   60.102578872468897     
  -18.137999437231720     
  -25.562300625058377     
  -18.398353468691582     
   60.011409582146015     
  -18.329716691919657     
  -25.759188475350765     
  -18.248439907952864     
   59.919278013902506     
  -18.522910605484785     
  -25.951212315619522     
  -18.098757886597085     
   59.826176875644165     
  -18.717544697851931     
  -26.138608501896218     
  -17.949309837478093     
   59.732099053245499     
  -18.913584261616155     
  -26.321600332461845     
  -17.800098211021620     
   59.637037601931183     
  -19.110996264109616     
  -26.500404609962988     
  -17.651125474812265     
   59.540985738024197     
  -19.309749298684341     
  -26.675227977733915     
  -17.502394113200758     
   59.443936831006191     
  -19.509813508517347     
  -26.846270339046871     
  -17.353906626930645     
   59.345884395894750     
  -19.711160536060198     
  -27.013722559882300     
  -17.205665532783673     
   59.246822085916449     
  -19.913763455259314     
  -27.177769510106462     
  -17.057673363243126     
   59.146743685461836     
  -20.117596726585113     
  -27.338587699324155     
  -16.909932666174445     
   59.045643103309551     
  -20.322636134330043     
  -27.496348509065502     
  -16.762446004522456     
   58.943514366103358     
  -20.528858748148036     
  -27.651215358875067     
  -16.615215956024613     
   58.840351612074635     
  -20.736242863339598     
  -27.803347489695060     
  -16.468245112939627     
   58.736149084992505     
  -20.944767969512313     
  -27.952896986530337     
  -16.321536081790970     
   58.630901128326450     
  -21.154414696911289     
  -28.100010765340475     
  -16.175091483124678     
   58.524602179640041     
  -21.365164777651344     
  -28.244831969274006     
  -16.028913951280938     
   58.417246765152356     
  -21.577001017420898     
  -28.387496375844965     
  -15.883006134179046     
   58.308829494508210     
  -21.789907240239735     
  -28.528137413960383     
  -15.737370693115174     
   58.199345055730497     
  -22.003868270844439     
  -28.666882989953255     
  -15.592010302572588     
   58.088788210320210     
  -22.218869893269087     
  -28.803856458913632     
  -15.446927650043877     
   57.977153788545266     
  -22.434898816710941     
  -28.939178300775456     
  -15.302125435864779     
   57.864436684868565     
  -22.651942653966756     
  -29.072963901572610     
  -15.157606373059256     
   57.750631853525583     
  -22.869989883228552     
  -29.205326204876034     
  -15.013373187195434     
   57.635734304243094     
  -23.089029829765124     
  -29.336373691240045     
  -14.869428616252101     
   57.519739098087562     
  -23.309052632449422     
  -29.466212057326377     
  -14.725775410495398     
   57.402641343449240     
  -23.530049222879370     
  -29.594944546267776     
  -14.582416332365430     
   57.284436192124602     
  -23.752011306976375     
  -29.722669347326633     
  -14.439354156372495     
   57.165118835539452     
  -23.974931327081325     
  -29.849484713217198     
  -14.296591669002639     
   57.044684501065674     
  -24.198802462430454     
  -29.975483896904340     
  -14.154131668632301     
   56.923128448430454     
  -24.423618591657238     
  -30.100758502396701     
  -14.011976965451774     
   56.800445966250251     
  -24.649374280425214     
  -30.225398285520527     
  -13.870130381397249     
   56.676632368630273     
  -24.876064767566618     
  -30.349489448212069     
  -13.728594750091244     
   56.551682991865285     
  -25.103685938428207     
  -30.473117316806480     
  -13.587372916791153     
   56.425593191223456     
  -25.332234318304256     
  -30.596364383182333     
  -13.446467738345778     
   56.298358337799748     
  -25.561707051178125     
  -30.719311369164586     
  -13.305882083159588     
   56.169973815455684     
  -25.792101886446858     
  -30.842037542559780     
  -13.165618831164576     
   56.040435017819526     
  -26.023417168016056     
  -30.964620093926214     
  -13.025680873799516     
   55.909737345352688     
  -26.255651818720501     
  -31.087134380776831     
  -12.886071113996476     
   55.777876202489445     
  -26.488805326576330     
  -31.209655165604715     
  -12.746792466174405     
   55.644846994822203     
  -26.722877740318367     
  -31.332254602834524     
  -12.607847856239704     
   55.510645126346809     
  -26.957869649839623     
  -31.455004391793267     
  -12.469240221593592     
   55.375265996765265     
  -27.193782182778072     
  -31.577974634870969     
  -12.330972511146175     
   55.238704998826975     
  -27.430616992539605     
  -31.701234205551970     
  -12.193047685337095     
   55.100957515722918     
  -27.668376249081248     
  -31.824851100214573     
  -12.055468716162643     
   54.962018918519384     
  -27.907062632332856     
  -31.948892140863421     
  -11.918238587209236     
   54.821884563630078     
  -28.146679323389332     
  -32.073423130268679     
  -11.781360293693169     
   54.680549790329437     
  -28.387229996866346     
  -32.198509551852055     
  -11.644836842506537     
   54.538009918291010     
  -28.628718818505238     
  -32.324215092938118     
  -11.508671252269286     
   54.394260245165491     
  -28.871150431702276     
  -32.450604009691347     
  -11.372866553387258     
   54.249296044181797     
  -29.114529961774959     
  -32.577738373709735     
  -11.237425788116226     
   54.103112561778417     
  -29.358862999577781     
  -32.705681640324954     
  -11.102352010631806     
   53.955705015249777     
  -29.604155611880216     
  -32.834494270405628     
  -10.967648287105229     
   53.807068590422801     
  -29.850414318908257     
  -32.964238753957147     
  -10.833317695784896     
   53.657198439351625     
  -30.097646109562938     
  -33.094975505723994     
  -10.699363327083693     
   53.506089678013076     
  -30.345858425855866     
  -33.226765032141230     
  -10.565788283672026     
   53.353737384039448     
  -30.595059163596925     
  -33.359668087189192     
  -10.432595680576513     
   53.200136594444828     
  -30.845256674250844     
  -33.493744377964390     
  -10.299788645284371     
   53.045282303366484     
  -31.096459757085576     
  -33.629054140938280     
  -10.167370317853408     
   52.889169459815918     
  -31.348677663142617     
  -33.765656996722953     
  -10.035343851027653     
   52.731792965431509     
  -31.601920090618037     
  -33.903612908356678     
  -9.9037124103585921     
   52.573147672236388     
  -31.856197187430713     
  -34.042981653497122     
  -9.7724791743320107     
   52.413228380393235     
  -32.111519549831939     
  -34.183823067824875     
  -9.6416473345004494     
   52.252029835961551     
  -32.367898222840630     
  -34.326197053967860     
  -9.5112200956212671     
   52.089546728652586     
  -32.625344700745387     
  -34.470164254329227     
  -9.3812006758003346     
   51.925773689569098     
  -32.883870932652854     
  -34.615783806051233     
  -9.2515923066413599     
   51.760705288959464     
  -33.143489311198238     
  -34.763118569511448     
  -9.1223982334008866     
   51.594336033930297     
  -33.404212700469571     
  -34.912226662690578     
  -8.9936217151489775     
   51.426660366178020     
  -33.666054400439755     
  -35.063172565607239     
  -8.8652660249356092     
   51.257672659690222     
  -33.929028194681806     
  -35.216015238489618     
  -8.7373344499628356     
   51.087367218431083     
  -34.193148308970486     
  -35.370819481642044     
  -8.6098302917627461     
   50.915738274020953     
  -34.458429455082793     
  -35.527645960851011     
  -8.4827568663812531     
   50.742779983383770     
  -34.724886799789182     
  -35.686560442046350     
  -8.3561175045678020     
   50.568486426376545     
  -34.992536003104526     
  -35.847624580433170     
  -8.2299155519710112     
   50.392851603400132     
  -35.261393187457777     
  -36.010905848844800     
  -8.1041543693403391     
   50.215869432978181     
  -35.531474981324109     
  -36.176467314553534     
  -7.9788373327338258     
   50.037533749309411     
  -35.802798486183264     
  -36.344377999159924     
  -7.8539678337319998     
   49.857838299791013     
  -36.075381321176963     
  -36.514702705594580     
  -7.7295492796580065     
   49.676776742509389     
  -36.349241591468925     
  -36.687512345950850     
  -7.6055850938040628     
   49.494342643695568     
  -36.624397934063552     
  -36.862873587295155     
  -7.4820787156643087     
   49.310529475145479     
  -36.900869485968272     
  -37.040859570275664     
  -7.3590336011741657     
   49.125330611598699     
  -37.178675932745335     
  -37.221538992689879     
  -7.2364532229562926     
   48.938739328078860     
  -37.457837475190516     
  -37.404987475560688     
  -7.1143410705732473     
   48.750748797187740     
  -37.738374881257215     
  -37.591276041247411     
  -6.9927006507869711     
   48.561352086355676     
  -38.020309451566575     
  -37.780483019241110     
  -6.8715354878252040     
   48.370542155041242     
  -38.303663074210874     
  -37.972682085058388     
  -6.7508491236549695     
   48.178311851881084     
  -38.588458189848822     
  -38.167954382651565     
  -6.6306451182632431     
   47.984653911787170     
  -38.874717847718699     
  -38.366376852343187     
  -6.5109270499449590     
   47.789560952982590     
  -39.162465674111282     
  -38.568033110056035     
  -6.3916985155984856     
   47.593025473991226     
  -39.451725922436694     
  -38.773004815679116     
  -6.2729631310287255     
   47.395039850538751     
  -39.742523458554288     
  -38.981376700040990     
  -6.1547245312580028     
   47.195596332432849     
  -40.034883783804602     
  -39.193236731485243     
  -6.0369863708448959     
   46.994687040325118     
  -40.328833059290730     
  -39.408671257938522     
  -5.9197523242111894     
   46.792303962442574     
  -40.624398093725276     
  -39.627773441306282     
  -5.8030260859771312     
   46.588438951221924     
  -40.921606394535068     
  -39.850633101271669     
  -5.6868113713051818     
   46.383083719878599     
  -41.220486142794613     
  -40.077347958534801     
  -5.5711119162524421     
   46.176229838890407     
  -41.521066252483621     
  -40.308012288574481     
  -5.4559314781319834     
   45.967868732397569     
  -41.823376344647933     
  -40.542728411413421     
  -5.3412738358832774     
   45.757991674516624     
  -42.127446807733527     
  -40.781595451536155     
  -5.2271427904519605     
   45.546589785563235     
  -42.433308773620055     
  -41.024720823776470     
  -5.1135421651791528     
   45.333654028179694     
  -42.740994179798371     
  -41.272209066391000     
  -5.0004758062005914     
   45.119175203360697     
  -43.050535747796310     
  -41.524172735760523     
  -4.8879475828558148     
   44.903143946382926     
  -43.361967043314507     
  -41.780722510116163     
  -4.7759613881076648     
   44.685550722619283     
  -43.675322462140386     
  -42.041976644201824     
  -4.6645211389723924     
   44.466385823246512     
  -43.990637286971896     
  -42.308052030235373     
  -4.5536307769606301     
   44.245639360836080     
  -44.307947677198669     
  -42.579073530607502     
  -4.4432942685295487     
   44.023301264821391     
  -44.627290728678219     
  -42.855164732029472     
  -4.3335156055464958     
   43.799361276839271     
  -44.948704464168443     
  -43.136457301830895     
  -4.2242988057644464     
   43.573808945944023     
  -45.272227893932168     
  -43.423082353611584     
  -4.1156479133095827     
   43.346633623680226     
  -45.597901011584263     
  -43.715179142640402     
  -4.0075669991813809     
   43.117824459013384     
  -45.925764855154057     
  -44.012886471817986     
  -3.9000601617655408     
   42.887370393116264     
  -46.255861503692699     
  -44.316352082310807     
  -3.7931315273601518     
   42.655260153996259     
  -46.588234144310029     
  -44.625723202699810     
  -3.6867852507154857     
   42.421482250964651     
  -46.922927068330281     
  -44.941156314969071     
  -3.5810255155878208     
   42.186024968942100     
  -47.259985740692542     
  -45.262808931162624     
  -3.4758565353077366     
   41.948876362571184     
  -47.599456807676255     
  -45.590845122754700     
  -3.3712825533633093     
   41.710024250186748     
  -47.941388146096926     
  -45.925435139426710     
  -3.2673078439986818     
   41.469456207547402     
  -48.285828909642618     
  -46.266751440049703     
  -3.1639367128284874     
   41.227159561409685     
  -48.632829545443002     
  -46.614976299678830     
  -3.0611734974686291     
   40.983121382876853     
  -48.982441867690582     
  -46.970293264840613     
  -2.9590225681839399     
   40.737328480539681     
  -49.334719067176891     
  -47.332896517479682     
  -2.8574883285532708     
   40.489767393394096     
  -49.689715791057985     
  -47.702982115983481     
  -2.7565752161525729     
   40.240424383524129     
  -50.047488156927869     
  -48.080757030225698     
  -2.6562877032565742     
   39.989285428545180     
  -50.408093834654551     
  -48.466430907507473     
  -2.5566302975596584     
   39.736336213792384     
  -50.771592066460869     
  -48.860224777234485     
  -2.4576075429166071     
   39.481562124245514     
  -51.138043752290116     
  -49.262362931239352     
  -2.3592240201038637     
   39.224948236179095     
  -51.507511474274423     
  -49.673081776485255     
  -2.2614843476020350     
   38.966479308524420     
  -51.880059587598055     
  -50.092621537506240     
  -2.1643931824003557     
   38.706139773932591     
  -52.255754249129360     
  -50.521235387313027     
  -2.0679552208238863     
   38.443913729523437     
  -52.634663514534196     
  -50.959181001538198     
  -1.9721751993842445     
   38.179784927306983     
  -53.016857372045749     
  -51.406729704246985     
  -1.8770578956547059     
   37.913736764264804     
  -53.402407844827593     
  -51.864158327893726     
  -1.7826081291705458     
   37.645752272072016     
  -53.791389032286801     
  -52.331758029285119     
  -1.6888307623555388     
   37.375814106447535     
  -54.183877217506435     
  -52.809826495853173     
  -1.5957307014755662     
   37.103904536113198     
  -54.579950916225343     
  -53.298676697529572     
  -1.5033128976203349     
   36.830005431343999     
  -54.979690991456806     
  -53.798629040506007     
  -1.4115823477142482     
   36.554098252092203     
  -55.383180709260607     
  -54.310020367173898     
  -1.3205440955575207     
   36.276164035664017     
  -55.790505862014399     
  -54.833196179711919     
  -1.2302032328986865     
   35.996183383925569     
  -56.201754833362251     
  -55.368519065890823     
  -1.1405649005396934     
   35.714136450026281     
  -56.617018726356420     
  -55.916362899240596     
  -1.0516342894748396     
   35.430002924590141     
  -57.036391448100716     
  -56.477117228117038     
 -0.96341664206486954     
   35.143762021401606     
  -57.459969827311610     
  -57.051188151265613     
 -0.87591725324760294     
   34.855392462487217     
  -57.887853738446090     
  -57.638995125586327     
 -0.78914147178654703     
   34.564872462636380     
  -58.320146201887994     
  -58.240978194025494     
 -0.70309470155900400     
   34.272179713285809     
  -58.756953538343183     
  -58.857591311897359     
 -0.61778240288526642     
   33.977291365756983     
  -59.198385473182420     
  -59.489311083870987     
 -0.53321009390056884     
   33.680184013808258     
  -59.644555306311446     
  -60.136629795600562     
 -0.44938335197155127     
   33.380833675468025     
  -60.095580029778461     
  -60.800064304942097     
 -0.36630781515907385     
   33.079215774113422     
  -60.551580512065513     
  -61.480149297014464     
 -0.28398918372932158     
   32.775305118753771     
  -61.012681631793129     
  -62.177446100625296     
 -0.20243322171523292     
   32.469075883480421     
  -61.479012477547812     
  -62.892536304447304     
 -0.12164575853039444     
   32.160501586036965     
  -61.950706499831178     
  -63.626030508838419     
  -4.1632690637654381E-002
   31.849555065465776     
  -62.427901728647456     
  -64.378562267967183     
   3.7600016725172401E-002
   31.536208458780010     
  -62.910740945657224     
  -65.150796852458342     
  0.11604632776000957     
   31.220433176610744     
  -63.399371922050648     
  -65.943425508879628     
  0.19370013426100183     
   30.902199877772194     
  -63.893947613367260     
  -66.757174272797215     
  0.27055525370199912     
   30.581478442687750     
  -64.394626420413232     
  -67.592798563698722     
  0.34660542725611510     
   30.258237945612606     
  -64.901572409640977     
  -68.451092083834951     
  0.42184431774427095     
   29.932446625587836     
  -65.414955600269735     
  -69.332881783765103     
  0.49626550750946269     
   29.604071856053036     
  -65.934952213647975     
  -70.239036856247665     
  0.56986249621330753     
   29.273080113043747     
  -66.461744990069832     
  -71.170464143599816     
  0.64262869855122839     
   28.939436941890698     
  -66.995523471146839     
  -72.128117238763537     
  0.71455744188242709     
   28.603106922336742     
  -67.536484350437547     
  -73.112992445605315     
  0.78564196377057338     
   28.264053631976193     
  -68.084831793779600     
  -74.126137714874730     
  0.85587540943089946     
   27.922239607925150     
  -68.640777826641155     
  -75.168650310398462     
  0.92525082907913325     
   27.577626306598631     
  -69.204542703969125     
  -76.241683081083181     
  0.99376117517743345     
   27.230174061521005     
  -69.776355327077269     
  -77.346447683025815     
   1.0613992995721953     
   26.879842038991569     
  -70.356453684699943     
  -78.484215222271871     
   1.1281579505182835     
   26.526588191532646     
  -70.945085298866999     
  -79.656325025605938     
   1.1940297695839173     
   26.170369208944088     
  -71.542507736559031     
  -80.864182990006398     
   1.2590072884300663     
   25.811140466830221     
  -72.148989108984097     
  -82.109271905072816     
   1.3230829254578358     
   25.448855972437087     
  -72.764808648272123     
  -83.393150397209070     
   1.3862489823169033     
   25.083468307625772     
  -73.390257276251205     
  -84.717463729686344     
   1.4484976402676191     
   24.714928568799593     
  -74.025638254223850     
  -86.083943700571695     
   1.5098209563889102     
   24.343186303584080     
  -74.671267831978142     
  -87.494420180663198     
   1.5702108596236040     
   23.968189444045809     
  -75.327475983333102     
  -88.950821896462955     
   1.6296591466522319     
   23.589884236218577     
  -75.994607147556593     
  -90.455188950972399     
   1.6881574775857775     
   23.208215165687971     
  -76.673021064688868     
  -92.009674739890812     
   1.7456973714671766     
   22.823124878963142     
  -77.363093625238065     
  -93.616559504444865     
   1.8022702015706833     
   22.434554100346254     
  -78.065217821521387     
  -95.278253706857825     
   1.8578671904874515     
   22.042441543981635     
  -78.779804724322844     
  -96.997312738121551     
   1.9124794049848659     
   21.646723820746189     
  -79.507284569858740     
  -98.776442088249027     
   1.9660977506262634     
   21.247335339607730     
  -80.248107885520625     
  -100.61851354605908     
   2.0187129661367229     
   20.844208203051146     
  -81.002746737116041     
  -102.52657224716206     
   2.0703156174995536     
   20.437272096135924     
  -81.771696028969785     
  -104.50385497971492     
   2.1208960917669772     
   20.026454168710213     
  -82.555474941317627     
  -106.55379943696668     
   2.1704445905672545     
   19.611678910264171     
  -83.354628437094902     
  -108.68006484941422     
   2.2189511232891688     
   19.192868016862782     
  -84.169728923465485     
  -110.88654425208404     
   2.2664054999233012     
   18.769940249540717     
  -85.001378005356131     
  -113.17738769776142     
   2.3127973235379358     
   18.342811283494612     
  -85.850208413089319     
  -115.55701865868816     
   2.3581159823656730     
   17.911393547329325     
  -86.716886053029469     
  -118.03015916407003     
   2.4023506414749289     
   17.475596051579842     
  -87.602112246760015     
  -120.60185330386703     
   2.4454902339983775     
   17.035324205596602     
  -88.506626146538991     
  -123.27749328515125     
   2.4875234518881215     
   16.590479621864802     
  -89.431207346177658     
  -126.06285107099337     
   2.5284387361648211     
   16.140959906676340     
  -90.376678729210084     
  -128.96410810308495     
   2.5682242666252662     
   15.686658436003347     
  -91.343909539983244     
  -131.98789446209955     
   2.6068679509697978     
   15.227464115282276     
  -92.333818748448977     
  -135.14132459740836     
   2.6443574133076297     
   14.763261121703819     
  -93.347378682929559     
  -138.43204523830804     
   2.6806799819944134     
   14.293928627440962     
  -94.385619022216844     
  -141.86827946549229     
   2.7158226767522611     
   13.819340502089890     
  -95.449631118208060     
  -145.45888450420844     
   2.7497721950179259     
   13.339364992414406     
  -96.540572751989600     
  -149.21340736530848     
   2.7825148974597727     
   12.853864377266348     
  -97.659673307229440     
  -153.14215462762249     
   2.8140367925986016     
   12.362694595330943     
  -98.808239466936584     
  -157.25626296020812     
   2.8443235204611526     
   11.865704843065744     
  -99.987661439138179     
  -161.56778428614930     
   2.8733603351881922     
   11.362737139914699     
  -101.19941982128427     
  -166.08977500511244     
   2.9011320865113621     
   10.853625857526920     
  -102.44509313382264     
  -170.83640176016752     
   2.9276232000043150     
   10.338197209324814     
  -103.72636614702387     
  -175.82305406369747     
   2.9528176560039889     
   9.8162686963259898     
  -105.04503905250164     
  -181.06647704671093     
   2.9766989670870214     
   9.2876485046188666     
  -106.40303763035193     
  -186.58491492560495     
   2.9992501539740837     
   8.7521348493122400     
  -107.80242449229399     
  -192.39827871738112     
   3.0204537197211820     
   8.2095152591248297     
  -109.24541158267434     
  -198.52833050780245     
   3.0402916220414387     
   7.6595657950144247     
  -110.73437406148288     
  -204.99889735526023     
   3.0587452435833189     
   7.1020501953816106     
  -112.27186579164730     
  -211.83610981359857     
   3.0757953599713597     
   6.5367189393643557     
  -113.86063661524932     
  -219.06867769752307     
   3.0914221053928359     
   5.9633082185812931     
  -115.50365169798071     
  -226.72820133416195     
   3.1056049354880306     
   5.3815388063163869     
  -117.20411320798689     
  -234.84953086918975     
   3.1183225872723521     
   4.7911148115726405     
  -118.96548468950586     
  -243.47117683676296     
   3.1295530357848360     
   4.1917223035594349     
  -120.79151851578155     
  -252.63578334981659     
   3.1392734471188963     
   3.5830277900427046     
  -122.68628689090521     
  -262.39067491909782     
   3.1474601274466392     
   2.9646765304334584     
  -124.65421695279841     
  -272.78848876698527     
   3.1540884675966310     
   2.3362906615050711     
  -126.70013061855084     
  -283.88791026745571     
   3.1591328826854297     
   1.6974671100948155     
  -128.82928994555670     
  -295.75452956566608     
   3.1625667462339826     
   1.0477752629376607     
  -131.04744891729925     
  -308.46184396180922     
   3.1643623181192817     
  0.38675435877689485     
  -133.36091274701278     
  -322.09243450221658     
   3.1644906656172660     
 -0.28608943810510123     
  -135.77660600577946     
  -336.73935200004769     
   3.1629215766820922     
 -0.97128633098398476     
  -138.30215114577976     
  -352.50775807388703     
   3.1596234644762511     
  -1.6694066071767852     
  -140.94595933133397     
  -369.51687294654442     
   3.1545632620113486     
  -2.3810648452011876     
  -143.71733587843300     
  -387.90230187552152     
   3.1477063055756385     
  -3.1069246927535352     
  -146.62660314249948     
  -407.81882203509400     
   3.1390162054050199     
  -3.8477043113791747     
  -149.68524430776262     
  -429.44374179985664     
   3.1284547017911826     
  -4.6041826030767528     
  -152.90607237126162     
  -452.98096676957130     
   3.1159815045035648     
  -5.3772063580599738     
  -156.30342962203332     
  -478.66595178547618     
   3.1015541130177802     
  -6.1676984927661369     
  -159.89342426042447     
  -506.77176319624607     
   3.0851276145754376     
  -6.9766675846281707     
  -163.69421248439625     
  -537.61654945657722     
   3.0666544565272540     
  -7.8052189573524826     
  -167.72633660532068     
  -571.57280296888553     
   3.0460841887050436     
  -8.6545676304347339     
  -172.01313262758723     
  -609.07892653371800     
   3.0233631706918067     
  -9.5260535234451975     
  -176.58122457659022     
  -650.65377934622541     
   2.9984342377642883     
  -10.421159404690870     
  -181.46112792168680     
  -696.91512036596157     
   2.9712363179042942     
  -11.341532202806189     
  -186.68799132443164     
  -748.60318337535034     
   2.9417039905267615     
  -12.289008469116613     
  -192.30251519974664     
  -806.61109240231224     
   2.9097669753356534     
  -13.265645003097870     
  -198.35209839276385     
  -872.02447993035696     
   2.8753495368304542     
  -14.273755954060405     
  -204.89228199224169     
  -946.17363564193249     
   2.8383697862197956     
  -15.315958119689878     
  -211.98858425955603     
  -1030.7029449698337     
   2.7987388575354326     
  -16.395226721205869     
  -219.71885634682997     
  -1127.6644599541398     
   2.7563599281230644     
  -17.514964711564133     
  -228.17633979648582     
  -1239.6458055295338     
   2.7111270447547136     
  -18.679089769400267     
  -237.47368333795754     
  -1369.9472506021841     
   2.6629237043845611     
  -19.892144697038820     
  -247.74828771747372     
  -1522.8321429727873     
   2.6116211215914946     
  -21.159439238306959     
  -259.16952878976986     
  -1703.8826484068318     
   2.5570760907744110     
  -22.487234681913407     
  -271.94864865282085     
  -1920.5333404922567     
   2.4991283166821008     
  -23.882987925311774     
  -286.35264870651309     
  -2182.8203850254636     
   2.4375970362458910     
  -25.355679051063536     
  -302.72380159420374     
  -2504.7150725036363     
   2.3722766786852589     
  -26.916261466644034     
  -321.50916463798143     
  -2905.5338282650546     
   2.3029311937735963     
  -28.578286049113874     
  -343.30066834996887     
  -3414.8513425747246     
   2.2292864924213949     
  -30.358817853537037     
  -368.91205341927991     
  -4070.9380503349521     
   2.1510201390466470     
  -32.279708209077171     
  -399.44408879679139     
  -4955.3592466469345     
   2.0677469154807433     
  -34.369841638935810     
  -436.60928314664426     
  -6115.5449118824827     
   1.9789979479744910     
  -36.667554521766775     
  -482.47586998576190     
  -7951.9950082231944     
   1.8841893375606573     
  -39.229033778099833     
  -542.11583254743721     
  -9973.0421646852010     
   1.7825727003781653     
  -42.126607481424806     
  -616.91364878257468     
  -15884.907550093234     
   1.6731522696892394     
  -45.509017741902007     
  -736.05045540827666     
  -15691.275575785759     
   1.5545342338073136     
  -49.483481435989283     
  -853.73502222666730     
  -55652.746742538729     
   1.4246201121605684     
  -54.795645548545366     
  -1271.1306227957175     
   11470.344926234582     
   1.2798656560362074     
  -60.936229695156932     
  -1185.1030358489600     
  -465262.66751346667     
   1.1128484586443568     
  -75.585419890279766     
  -4674.5730422000397     
  -369916.06502553046     
  0.88888888888888884     
  -105.89421132050788     
  -7448.9435298914595     
  -369916.06502553046     
   14.370370370370370     
  -716.30668364772589     
   169864526.98077321     
  -40715034827872.141     
   14.369783213178875     
  -498.72273416979590     
   47719422.497156791     
  -49368868042701.133     
   14.369742915239788     
  -491.93659770645951     
   35666113.563542433     
  -3065919969098.7725     
   14.369699896114094     
  -485.73018527866509     
   34856657.403299481     
  -11862488185247.816     
   14.369653975643388     
  -479.41802620294624     
   31469871.749875829     
  -7875797468293.8779     
   14.369604962031426     
  -473.19095051696240     
   29038306.892551359     
  -7216435241608.0986     
   14.369552651115674     
  -466.99583201156707     
   26628992.708346590     
  -6006420489043.7891     
   14.369496825595146     
  -460.84746024272988     
   24460460.628560729     
  -5132760500070.9014     
   14.369437254212027     
  -454.74171746803046     
   22456539.986130048     
  -4353509152757.2803     
   14.369373690884535     
  -448.67974954396948     
   20618527.823908672     
  -3700089683471.4839     
   14.369305873788225     
  -442.66123697527689     
   18929251.988113731     
  -3142772460220.7153     
   14.369233524382921     
  -436.68626815783631     
   17377648.819075551     
  -2669716427117.1655     
   14.369156346382209     
  -430.75481790693976     
   15952329.233211610     
  -2267660498934.7656     
   14.369074024662364     
  -424.86689260401960     
   14643133.581117338     
  -1926090031553.5544     
   14.368986224107347     
  -419.02248982018853     
   13440640.730541211     
  -1635888029959.3362     
   14.368892588386414     
  -413.22160952347292     
   12336208.952737931     
  -1389346550421.5984     
   14.368792738660648     
  -407.46425098457348     
   11321888.210406005     
  -1179904405669.5403     
   14.368686272214610     
  -401.75041358285290     
   10390370.872987263     
  -1001987391368.8351     
   14.368572761009061     
  -396.08009664380216     
   9534938.3136043530     
  -850856534958.03345     
   14.368451750150538     
  -390.45329945148609     
   8749414.6751850359     
  -722485282599.00476     
   14.368322756273423     
  -384.87002122088097     
   8028122.3276392855     
  -613450859798.96875     
   14.368185265829830     
  -379.33026114067167     
   7365842.5420780741     
  -520844954648.87494     
   14.368038733282521     
  -373.83401833106922     
   6757778.1366339186     
  -442195831652.63062     
   14.367882579195808     
  -368.38129185700615     
   6199519.8677034248     
  -375403305778.67096     
   14.367716188219150     
  -362.97208072163625     
   5687014.9783899412     
  -318682620932.97607     
   14.367538906957959     
  -357.60638386493014     
   5216538.7329292158     
  -270517433436.65530     
   14.367350041725862     
  -352.28420015392584     
   4784667.7960766498     
  -229619249997.58218     
   14.367148856172422     
  -347.00552838532036     
   4388256.1412639944     
  -194893435619.89383     
   14.366934568780088     
  -341.77036727370404     
   4024412.5479554748     
  -165409926963.07434     
   14.366706350223836     
  -336.57871545079240     
   3690480.2004081905     
  -140378653847.26050     
   14.366463320586751     
  -331.43057145543406     
   3384017.6621826459     
  -119128393957.70576     
   14.366204546424465     
  -326.32593374122985     
   3102781.6004477097     
  -101088986479.75327     
   14.365929037671133     
  -321.26480065078346     
   2844710.7438929114     
  -85776109839.892822     
   14.365635744379324     
  -316.24717042168231     
   2607911.1969961151     
  -72778380996.237366     
   14.365323553285869     
  -311.27304118101500     
   2390642.9244896192     
  -61746386805.936256     
   14.364991284195483     
  -306.34241093288512     
   2191307.3232474839     
  -52383366444.625031     
   14.364637686173607     
  -301.45527754929975     
   2008435.7814552383     
  -44437286327.103432     
   14.364261433539628     
  -296.61163876966856     
   1840679.1676669545     
  -37694106619.274826     
   14.363861121651318     
  -291.81149218561484     
   1686798.1761019025     
  -31972069660.281017     
   14.363435262471020     
  -287.05483523332430     
   1545654.4195306483     
  -27116830515.924820     
   14.362982279903751     
  -282.34166518732974     
   1416202.2753211213     
  -22997335307.508873     
   14.362500504897113     
  -277.67197914502424     
   1297481.3592254962     
  -19502308628.052223     
   14.361988170292532     
  -273.04577401945204     
   1188609.6235227464     
  -16537275327.487183     
   14.361443405417017     
  -268.46304652952256     
   1088777.0012153354     
  -14022026130.984938     
   14.360864230404315     
  -263.92379318157793     
   997239.57562630810     
  -11888470405.057842     
   14.360248550234012     
  -259.42801026141933     
   913314.19818906160     
  -10078804042.864588     
   14.359594148476704     
  -254.97569382193032     
   836373.57073405012     
  -8543962022.5313702     
   14.358898680733192     
  -250.56683966320375     
   765841.69535048632     
  -7242296722.9465942     
   14.358159667755132     
  -246.20144332337395     
   701189.71435580135     
  -6138460199.1519594     
   14.357374488234388     
  -241.87950005852937     
   641932.07224413240     
  -5202452087.4951973     
   14.356540371247926     
  -237.60100482706648     
   587622.99651295051     
  -4408812655.8596392     
   14.355654388344774     
  -233.36595227168834     
   537853.25704853120     
  -3735936336.4644399     
   14.354713445261265     
  -229.17433670048302     
   492247.19334379665     
  -3165489819.3474383     
   14.353714273250430     
  -225.02615206720742     
   450459.97677776322     
  -2681916935.1991210     
   14.352653420011126     
  -220.92139194864109     
   412175.10071313614     
  -2272019273.0325818     
   14.351527240202143     
  -216.86004952339562     
   377102.06689204997     
  -1924599014.7555773     
   14.350331885526208     
  -212.84211754870617     
   344974.26729356119     
  -1630156751.5051205     
   14.349063294368566     
  -208.86758833354122     
   315547.03007992799     
  -1380634028.6111608     
   14.347717180974417     
  -204.93645371398227     
   288595.83072494238     
  -1169195495.2665315     
   14.346289024149270     
  -201.04870502406089     
   263914.64291862672     
  -990043433.61968756     
   14.344774055465889     
  -197.20433306786626     
   241314.42789854016     
  -838260731.31156051     
   14.343167246961292     
  -193.40332808650857     
   220621.74295799667     
  -709677306.29220593     
   14.341463298306840     
  -189.64567972686226     
   201677.46569268228     
  -600756931.93580747     
   14.339656623434232     
  -185.93137700645224     
   184335.62012926309     
  -508501051.27846920     
   14.337741336599789     
  -182.26040827759229     
   168462.29986241131     
  -430367248.20465821     
   14.335711237869139     
  -178.63276118794803     
   153934.67766767007     
  -364199991.38134795     
   14.333559798003952     
  -175.04842264087881     
   140640.09664671784     
  -308171913.99049598     
   14.331280142732002     
  -171.50737875290116     
   128475.23484061382     
  -260733956.13708344     
   14.328865036381334     
  -168.00961480832305     
   117345.33852965944     
  -220573095.50409049     
   14.326306864858832     
  -164.55511521213205     
   107163.51742357067     
  -186576453.43281499     
   14.323597617952817     
  -161.14386344067279     
   97850.098082404089     
  -157800874.97843468     
   14.320728870938714     
  -157.77584198873257     
   89332.029522166267     
  -133447100.00759539     
   14.317691765465955     
  -154.45103231460448     
   81542.337906638524     
  -112837873.41914399     
   14.314476989703456     
  -151.16941478209569     
   74419.625368921334     
  -95399363.139340639     
   14.311074757719828     
  -147.93096860011997     
   67907.610251620994     
  -80645413.081776991     
   14.307474788073378     
  -144.73567175772308     
   61954.704653997658     
  -68164180.488986716     
   14.303666281585373     
  -141.58350095740690     
   56513.626769740091     
  -57606808.616217673     
   14.299637898268394     
  -138.47443154414543     
   51541.044912541438     
  -48677820.292006902     
   14.295377733379578     
  -135.40843743107192     
   46997.250763411488     
  -41126973.526193887     
   14.290873292566221     
  -132.38549102136594     
   42845.859408229160     
  -34742356.216291852     
   14.286111466068425     
  -129.40556312633865     
   39053.534016091697     
  -29344532.448816791     
   14.281078501940287     
  -126.46862287937837     
   35589.733126486717     
  -24781580.241002169     
   14.275759978247397     
  -123.57463764551633     
   32426.478719510440     
  -20924885.703348748     
   14.270140774193996     
  -120.72357292695662     
   29538.143341122970     
  -17665577.865151450     
   14.264205040128132     
  -117.91539226341118     
   26901.254794654160     
  -14911508.067990258     
   14.257936166367276     
  -115.15005712801283     
   24494.316850656094     
  -12584689.228002854     
   14.251316750779990     
  -112.42752681785298     
   22297.644816858912     
  -10619127.217475845     
   14.244328565051532     
  -109.74775834028340     
   20293.214561737535     
  -8958981.7525444739     
   14.236952519552087     
  -107.11070628929716     
   18464.524191888322     
  -7557011.8978164075     
   14.229168626716096     
  -104.51632273374160     
   16796.466635644880     
  -6373249.0318319015     
   14.220955962829073     
  -101.96455703067060     
   15275.214451936648     
  -5373905.1400254155     
   14.212292628104851     
  -99.455355900753673     
   13888.108222663001     
  -4530341.8703424186     
   14.203155704920439     
  -96.988662453675190     
   12623.575412322891     
  -3818549.6738823215     
   14.193521214058082     
  -94.564419261437081     
   11470.979776688921     
  -3217537.2652368643     
   14.183364068783815     
  -92.182555672936246     
   10420.756808748076     
  -2711852.1954875696     
   14.172658026568929     
  -89.843036306711454     
   9463.5553719530944     
  -2280812.9035417950     
   14.161375638234711     
  -87.545671868070713     
   8592.9799784854986     
  -1932248.6532543811     
   14.149488194271512     
  -85.290853147971362     
   7795.4277371365906     
  -1588708.4303500077     
   14.136965668049877     
  -83.076698999870501     
   7086.3077495527714     
  -1463989.0000890023     
   14.123776655604150     
  -80.910133718548295     
   6379.6766612329420     
  -811187.08056698542     
   14.109888311626804     
  -78.763857392939869     
   5956.2722756686762     
  -2080269.0938753332     
   14.095266281264481     
  -76.743488037340839     
   4782.0961550247866     
  -374133.44607891637     
   13.927449827045050     
  -59.848009376196593     
   1976.0953094329138     
  -95493.971585147810     
   13.788688305982497     
  -51.758044796253543     
   1259.8905225443054     
  -55724.893185287321     
   13.666296808301745     
  -46.503433930756152     
   841.95382365465048     
  -28549.666139543428     
   13.554854346339265     
  -42.828971052599343     
   627.83132760807473     
  -18943.262278642382     
   13.451409876032214     
  -40.045000582283514     
   485.75686051825693     
  -12630.878150774413     
   13.354135997483638     
  -37.853045245019246     
   391.02527438744875     
  -9121.8849651787077     
   13.261804762883431     
  -36.068954216179101     
   322.61113714860846     
  -6781.7552410533417     
   13.173542732024520     
  -34.583056441205812     
   271.74797284070843     
  -5220.3778131742993     
   13.088701947348429     
  -33.322198660999284     
   232.59513924190117     
  -4113.8764494190036     
   13.006785890996671     
  -32.236358148216389     
   201.74106587125866     
  -3310.1867550551319     
   12.927404155619778     
  -31.289718820517379     
   176.91466520834518     
  -2708.7964895824316     
   12.850243250280887     
  -30.455935428655323     
   156.59869153647691     
  -2249.0004841216155     
   12.775047012898787     
  -29.715110730050217     
   139.73118790556478     
  -1890.4948873594983     
   12.701603017015456     
  -29.051901569660384     
   125.55247625036858     
  -1606.3226375478635     
   12.629732867276658     
  -28.454257737862566     
   113.50505646875959     
  -1377.7768023936987     
   12.559285101772394     
  -27.912565770563649     
   103.17173045080685     
  -1191.6163101407572     
   12.490129891656457     
  -27.419049924124753     
   94.234608124751176     
  -1038.2588662845740     
   12.422155010352139     
  -26.967344237243832     
   86.447666627616869     
  -910.64557460039373     
   12.355262718838349     
  -26.552180508629505     
   79.617824818113917     
  -803.48976181816886     
   12.289367324444360     
  -26.169156817573029     
   73.591651604477647     
  -712.77391225186557     
   12.224393243130576     
  -25.814563070405363     
   68.245847262588654     
  -635.40430640776094     
   12.160273443807666     
  -25.485247664837562     
   63.480314964530450     
  -568.96991527842818     
   12.096948186459175     
  -25.178514275926382     
   59.213040599942246     
  -511.57113516960305     
   12.034363988974121     
  -24.892041031711102     
   55.376257086170213     
  -461.69629396846079     
   11.972472773997039     
  -24.623816551792157     
   51.913534881406761     
  -418.13135573539273     
   11.911231158908134     
  -24.372088840305164     
   48.777549713391309     
  -379.89305019924268     
   11.850599860664170     
  -24.135324086429442     
   45.928351836896987     
  -346.17876809388213     
   11.790543193603826     
  -23.912173179146720     
   43.332011076192885     
  -316.32860733549580     
   11.731028643090696     
  -23.701444285153293     
   40.959546521176662     
  -289.79633610669822     
   11.672026501475818     
  -23.502080233849412     
   38.786074000376423     
  -266.12696555425521     
   11.613509555619860     
  -23.313139744451671     
   36.790121758719508     
  -244.93928210377879     
   11.555452817343440     
  -23.133781747197521     
   34.953077142941169     
  -225.91212388716266     
   11.497833289830654     
  -22.963252213805699     
   33.258736213787444     
  -208.77352457972148     
   11.440629764311154     
  -22.800873036322631     
   31.692934779439540     
  -193.29205849477572     
   11.383822642374305     
  -22.646032588522210     
   30.243244340728722     
  -179.26989568271719     
   11.327393780088009     
  -22.498177677362616     
   28.898720123108340     
  -166.53719490011824     
   11.271326350751702     
  -22.356806649151451     
   27.649691161357453     
  -154.94754933310787     
   11.215604723643123     
  -22.221463459894661     
   26.487584541359141     
  -144.37426409725148     
   11.160214356548893     
  -22.091732554639687     
   25.404777560629753     
  -134.70730228031221     
   11.105141700220450     
  -21.967234428754296     
   24.394472793527420     
  -125.85076071099184     
   11.050374113185388     
  -21.847621766549992     
   23.450592088194981     
  -117.72078005652159     
   10.995899785582376     
  -21.732576070735075     
   22.567686237771067     
  -110.24379952849114     
   10.941707670885156     
  -21.621804710787380     
   21.740857741307380     
  -103.35510045011907     
   10.887787424545627     
  -21.515038330214281     
   20.965694487931486     
  -96.997579443058072     
   10.834129348723462     
  -21.412028562389182     
   20.238212642108550     
  -91.120714665192608     
   10.780724342385335     
  -21.312546012578611     
   19.554807282119612     
  -85.679691571776502     
   10.727563856154221     
  -21.216378470384985     
   18.912209595331287     
  -80.634656797260291     
   10.674639851371717     
  -21.123329322223277     
   18.307449669351833     
  -75.950086489966679     
   10.621944762906491     
  -21.033216137998203     
   17.737824020677081     
  -71.594240666342955     
   10.569471465301614     
  -20.945869409907313     
   17.200867215679509     
  -67.538700269269413     
   10.517213241904752     
  -20.861131424458964     
   16.694326963659989     
  -63.757963013633599     
   10.465163756668955     
  -20.778855251447169     
   16.216142241057739     
  -60.229100715196481     
   10.413317028349645     
  -20.698903835880291     
   15.764423985693764     
  -56.931455593070929     
   10.361667406855862     
  -20.621149180744190     
   15.337438068745730     
  -53.846383630090550     
   10.310209551542187     
  -20.545471610093529     
   14.933590191520050     
  -50.957025081740234     
   10.258938411252133     
  -20.471759103356209     
   14.551412503407004     
  -48.248109354103576     
   10.207849205945180     
  -20.399906692889566     
   14.189551683251226     
  -45.705779424356010     
   10.156937409758173     
  -20.329815917837514     
   13.846758337568556     
  -43.317442771128576     
   10.106198735368146     
  -20.261394328201632     
   13.521877516785091     
  -41.071636716738489     
   10.055629119537798     
  -20.194555033806143     
   13.213840241409553     
  -38.957911142678689     
   10.005224709737430     
  -20.129216293433021     
   12.921655907839462     
  -36.966725635644302     
   9.9549818517481832     
  -20.065301139999491     
   12.644405465572129     
  -35.089357648736524     
   9.9048970781611310     
  -20.002737038127545     
   12.381235283206605     
  -33.317820874706044     
   9.8549670976953809     
  -19.941455570852913     
   12.131351626646310     
  -31.644794624693844     
   9.8051887852659991     
  -19.881392152618893     
   11.894015666961106     
  -30.063557862707817     
   9.7555591727392788     
  -19.822485765994013     
   11.668538982990796     
  -28.567934311568674     
   9.7060754403189637     
  -19.764678719847403     
   11.454279475654031     
  -27.152239697795821     
   9.6567349085123233     
  -19.707916426963468     
   11.250637677920565     
  -25.811237509369157     
   9.6075350306298155     
  -19.652147199277163     
   11.057053396600296     
  -24.540097861573408     
   9.5584733857763222     
  -19.597322059129066     
   10.873002662638495     
  -23.334360274853140     
   9.5095476722957617     
  -19.543394565071029     
   10.697994960577097     
  -22.189902787230032     
   9.4607557016343566     
  -19.490320650945403     
   10.531570689672872     
  -21.102909628070758     
   9.4120953925908406     
  -19.438058477052564     
   10.373298867462340     
  -20.069847371216181     
   9.3635647659247656     
  -19.386568292353463     
   10.222775012178218     
  -19.087439590896143     
   9.3151619392964644     
  -19.335812306784902     
   10.079619215246497     
  -18.152644405754241     
   9.2668851225145286     
  -19.285754572791276     
   9.9434743822033411     
  -17.262637542715517     
   9.2187326130687275     
  -19.236360875334189     
   9.8140046006329733     
  -16.414791238091361     
   9.1707027919280328     
  -19.187598629666738     
   9.6908936663472893     
  -15.606661086634318     
   9.1227941195852011     
  -19.139436786230373     
   9.5738437081975309     
  -14.835969363182487     
   9.0750051323307801     
  -19.091845742114945     
   9.4625739379736622     
  -14.100593062130395     
   9.0273344387408390     
  -19.044797258544993     
   9.3568194900076858     
  -13.398550985996659     
   8.9797807163639298     
  -18.998264383925942     
   9.2563303576127112     
  -12.727993261599647     
   8.9323427085939553     
  -18.952221382011533     
   9.1608704081507142     
  -12.087191101285367     
   8.8850192217166164     
  -18.906643664803930     
   9.0702164748910725     
  -11.474527135361068     
   8.8378091221180881     
  -18.861507729813262     
   8.9841575213758649     
  -10.888488580116364     
   8.7907113336454294     
  -18.816791101367258     
   8.9024938570249930     
  -10.327657178515706     
   8.7437248351089742     
  -18.772472275654231     
   8.8250364281861238     
  -9.7907046214519422     
   8.6968486579177551     
  -18.728530669224952     
   8.7516061435252350     
  -9.2763843148633196     
   8.6500818838395848     
  -18.684946570713230     
   8.6820332611637596     
  -8.7835263711427842     
   8.6034236428780844     
  -18.641701095526869     
   8.6161568133801882     
  -8.3110321113915404     
   8.5568731112594740     
  -18.598776143312058     
   8.5538240725447530     
  -7.8578684368697012     
   8.5104295095224529     
  -18.556154357982525     
   8.4948900592682293     
  -7.4230641552500787     
   8.4640921007049901     
  -18.513819090139098     
   8.4392170781038551     
  -7.0057052898203347     
   8.4178601886222353     
  -18.471754361722763     
   8.3866742884302017     
  -6.6049306962209835     
   8.3717331162301889     
  -18.429944832731163     
   8.3371373082085434     
  -6.2199294856977563     
   8.3257102640701390     
  -18.388375769867977     
   8.2904878370658110     
  -5.8499370879559311     
   8.2797910487891837     
  -18.347033017003049     
   8.2466133089061415     
  -5.4942318517220157     
   8.2339749217324840     
  -18.305902967305737     
   8.2054065700182264     
  -5.1521331428121497     
   8.1882613676032019     
  -18.264972536952072     
   8.1667655714471348     
  -4.8229977663561696     
   8.1426499031863031     
  -18.224229140302956     
   8.1305930881994648     
  -4.5062182173223730     
   8.0971400761326873     
  -18.183660666453534     
   8.0967964515695456     
  -4.2012200685221011     
   8.0517314638003121     
  -18.143255457071973     
   8.0652873010556299     
  -3.9074597298295508     
   8.0064236721492055     
  -18.103002285436627     
   8.0359813530819082     
  -3.6244232335397055     
   7.9612163346874576     
  -18.062890336606849     
   8.0087981788303608     
  -3.3516232724217301     
   7.9161091114654445     
  -18.022909188649052     
   7.9836610042871978     
  -3.0885987902649932     
   7.8711016881157425     
  -17.983048794854934     
   7.9604965133602104     
  -2.8349123630944080     
   7.8261937749363080     
  -17.943299466894942     
   7.9392346706370027     
  -2.5901493705996237     
   7.7813851060146781     
  -17.903651858842455     
   7.9198085503575051     
  -2.3539163775675198     
   7.7366754383910683     
  -17.864096952022749     
   7.9021541775257482     
  -2.1258400693641359     
   7.6920645512583699     
  -17.824626040636417     
   7.8862103770055176     
  -1.9055656906125744     
   7.6475522451971711     
  -17.785230718108089     
   7.8719186343259233     
  -1.6927564565426685     
   7.6031383414440468     
  -17.745902864120023     
   7.8592229609018531     
  -1.4870921396186163     
   7.5588226811914376     
  -17.706634632293131     
   7.8480697698547139     
  -1.2882683369301862     
   7.5146051249175736     
  -17.667418438475174     
   7.8384077573277375     
  -1.0959952522293639     
   7.4704855517449431     
  -17.628246949599514     
   7.8301877929360177     
 -0.90999732364771468     
   7.4264638588259420     
  -17.589113073084654     
   7.8233628130086590     
 -0.73001216087860077     
   7.3825399607543716     
  -17.550009946747625     
   7.8178877218020695     
 -0.55578969903571318     
   7.3387137890015497     
  -17.510930929195471     
   7.8137192990593025     
 -0.38709175118558614     
   7.2949852913758715     
  -17.471869590670511     
   7.8108161109254102     
 -0.22369123374428293     
   7.2513544315047129     
  -17.432819704326516     
   7.8091384266723285     
  -6.5371790171120325E-002
   7.2078211883376291     
  -17.393775237914220     
   7.8086481382460446     
   8.8073510342567746E-002
   7.1643855556698561     
  -17.354730345844672     
   7.8093086895736139     
  0.23684142300997002     
   7.1210475416852015     
  -17.315679361620123     
   7.8110850002461891     
  0.38112050981471379     
   7.0778071685174107     
  -17.276616790609332     
   7.8139434040697990     
  0.52109032636575803     
   7.0346644718291991     
  -17.237537303145363     
   7.8178515815175427     
  0.65692274895958691     
   6.9916195004081381     
  -17.198435727936232     
   7.8227785021347387     
  0.78878197010769857     
   6.9486723157786541     
  -17.159307045763619     
   7.8286943669105469     
  0.91682495150404641     
   6.9058229918294280     
  -17.120146383461226     
   7.8355705540468268     
   1.0412018335331998     
   6.8630716144555164     
  -17.080949008156612     
   7.8433795677983262     
   1.1620563453655908     
   6.8204182812145540     
  -17.041710321761144     
   7.8520949903885686     
   1.2795260288170229     
   6.7778631009964352     
  -17.002425855696163     
   7.8616914356046959     
   1.3937425244284527     
   6.7354061937058942     
  -16.963091265845804     
   7.8721445045379088     
   1.5048320222671649     
   6.6930476899574334     
  -16.923702327722697     
   7.8834307447049135     
   1.6129154463998305     
   6.6507877307820849     
  -16.884254931834555     
   7.8955276105529117     
   1.7181085735714403     
   6.6086264673455108     
  -16.844745079246035     
   7.9084134248546976     
   1.8205225677503363     
   6.5665640606769662     
  -16.805168877323617     
   7.9220673441128255     
   1.9202641079099489     
   6.5246006814086854     
  -16.765522535651030     
   7.9364693249221494     
   2.0174351577120202     
   6.4827365095252629     
  -16.725802362117211     
   7.9516000886049891     
   2.1121343252126206     
   6.4409717341226225     
  -16.686004759155590     
   7.9674410960440838     
   2.2044553914621883     
   6.3993065531761992     
  -16.646126220136779     
   7.9839745114800511     
   2.2944893491516161     
   6.3577411733179501     
  -16.606163325904081     
   8.0011831815986874     
   2.3823228387959339     
   6.3162758096218692     
  -16.566112741442861     
   8.0190506028896564     
   2.4680397303285395     
   6.2749106853976508     
  -16.525971212683469     
   8.0375609008671205     
   2.5517202287941720     
   6.2336460319922011     
  -16.485735563424843     
   8.0566988025830781     
   2.6334419036434276     
   6.1924820885986849     
  -16.445402692376234     
   8.0764496168604030     
   2.7132789669813895     
   6.1514191020728335     
  -16.404969570311302     
   8.0967992091127634     
   2.7913031649276805     
   6.1104573267562241     
  -16.364433237331397     
   8.1177339828497210     
   2.8675834350549296     
   6.0695970243062796     
  -16.323790800227741     
   8.1392408586126344     
   2.9421862147243489     
   6.0288384635327361     
  -16.283039429943152     
   8.1613072552230665     
   3.0151755166585277     
   5.9881819202403408     
  -16.242176359126098     
   8.1839210715980055     
   3.0866130572777069     
   5.9476276770775520     
  -16.201198879773283     
   8.2070706695275888     
   3.1565582930493692     
   5.9071760233910267     
  -16.160104340957652     
   8.2307448567254582     
   3.2250686583529005     
   5.8668272550856848     
  -16.118890146636680     
   8.2549328716631045     
   3.2921994871685425     
   5.8265816744901580     
  -16.077553753537980     
   8.2796243678168686     
   3.3580042589770511     
   5.7864395902274284     
  -16.036092669119039     
   8.3048093997591970     
   3.4225346029709027     
   5.7464013170904824     
  -15.994504449596437     
   8.3304784092814792     
   3.4858403195396872     
   5.7064671759228043     
  -15.952786698044038     
   8.3566222116780260     
   3.5479696879976399     
   5.6666374935035435     
  -15.910937062553998     
   8.3832319843380088     
   3.6089692373888451     
   5.6269126024372049     
  -15.868953234459108     
   8.4102992536184260     
   3.6688840144702053     
   5.5872928410477050     
  -15.826832946615744     
   8.4378158837269517     
   3.7277576504662204     
   5.5477785532766521     
  -15.784573971741164     
   8.4657740661054479     
   3.7856323385994015     
   5.5083700885857185     
  -15.742174120804288     
   8.4941663086449424     
   3.8425488508488890     
   5.4690678018629626     
  -15.699631241470110     
   8.5229854250263095     
   3.8985469098930601     
   5.4298720533329892     
  -15.656943216590419     
   8.5522245268505088     
   3.9536647912095511     
   5.3907832084708183     
  -15.614107962741331     
   8.5818770127845792     
   4.0079396058805692     
   5.3518016379193512     
  -15.571123428809797     
   8.6119365598286848     
   4.0614076868932223     
   5.3129277174103207     
  -15.527987594616524     
   8.6423971174803835     
   4.1141036762370540     
   5.2741618276886335     
  -15.484698469585192     
   8.6732528950521619     
   4.1660619135912533     
   5.2355043544399820     
  -15.441254091449052     
   8.7044983594040950     
   4.2173152050839455     
   5.1969556882216557     
  -15.397652524991937     
   8.7361282234422255     
   4.2678956879418770     
   5.1585162243964424     
  -15.353891860830576     
   8.7681374411017892     
   4.3178345357828682     
   5.1201863630695374     
  -15.309970214227521     
   8.8005212001201603     
   4.3671622159736820     
   5.0819665090283790     
  -15.265885723935371     
   8.8332749167399633     
   4.4159080391240799     
   5.0438570716853333     
  -15.221636551075937     
   8.8663942270333944     
   4.4641009647664340     
   5.0058584650231399     
  -15.177220878047681     
   8.8998749842691431     
   4.5117689892194290     
   4.9679711075430628     
  -15.132636907457787     
   8.9337132516882889     
   4.5589392536660567     
   4.9301954222156672     
  -15.087882861088341     
   8.9679052960907839     
   4.6056386218813428     
   4.8925318364341503     
  -15.042956978883726     
   9.0024475857548936     
   4.6518930234000733     
   4.8549807819701805     
  -14.997857517960762     
   9.0373367834303941     
   4.6977277406773110     
   4.8175426949321709     
  -14.952582751648473     
   9.0725697414854736     
   4.7431677716412279     
   4.7802180157259304     
  -14.907130968545326     
   9.1081434997727833     
   4.7882371680792302     
   4.7430071890176464     
  -14.861500471599561     
   9.1440552785333775     
   4.8329599041412719     
   4.7059106636991368     
  -14.815689577208692     
   9.1803024778144362     
   4.8773589355130609     
   4.6689288928553347     
  -14.769696614339578     
   9.2168826698307846     
   4.9214572769280052     
   4.6320623337339422     
  -14.723519923666483     
   9.2537935994077447     
   4.9652770200978535     
   4.5953114477172257     
  -14.677157856725318     
   9.2910331770584786     
   5.0088401998535659     
   4.5586767002958979     
  -14.630608775086278     
   9.3285994785573791     
   5.0521682101180643     
   4.5221585610450514     
  -14.583871049539551     
   9.3664907401332655     
   5.0952821255043146     
   4.4857575036021116     
  -14.536943059299032     
   9.4047053560745475     
   5.1382027957790966     
   4.4494740056467581     
  -14.489823191216239     
   9.4432418770428903     
   5.1809504856354449     
   4.4133085488828003     
  -14.442509839009418     
   9.4820990056851571     
   5.2235453246046459     
   4.3772616190219580     
  -14.395001402506155     
   9.5212755956196915     
   5.2660071516047635     
   4.3413337057695269     
  -14.347296286893965     
   9.5607706492567281     
   5.3083553410196727     
   4.3055253028119020     
  -14.299392901985037     
   9.6005833143143757     
   5.3506092559365070     
   4.2698369078059235     
  -14.251289661489917     
   9.6407128837338991     
   5.3927878028204601     
   4.2342690223700314     
  -14.202984982299943     
   9.6811587922550526     
   5.4349098500949777     
   4.1988221520771996     
  -14.154477283778979     
   9.7219206161307650     
   5.4769938517850347     
   4.1634968064496318     
  -14.105764987063605     
   9.7629980700191528     
   5.5190583090942216     
   4.1282934989551965     
  -14.056846514370212     
   9.8043910073373599     
   5.5611213876752901     
   4.0932127470055892     
  -14.007720288307508     
   9.8460994177449237     
   5.6032009632435855     
   4.0582550719561956     
  -13.958384731200722     
   9.8881234249692511     
   5.6453154274391215     
   4.0234209991076542     
  -13.908838264411612     
   9.9304632906750427     
   5.6874819207833234     
   3.9887110577090961     
  -13.859079307672221     
   9.9731194050809187     
   5.7297187912236485     
   3.9541257809630541     
  -13.809106278419483     
   10.016092296015096     
   5.7720430135498990     
   3.9196657060320268     
  -13.758917591132901     
   10.059382618616722     
   5.8144727515050754     
   3.8853313740466984     
  -13.708511656675729     
   10.102991164253009     
   5.8570247350415698     
   3.8511233301157963     
  -13.657886881640680     
   10.146918849765822     
   5.8997172208103006     
   3.8170421233375880     
  -13.607041667693961     
   10.191166728921898     
   5.9425666891931472     
   3.7830883068130126     
  -13.555974410923929     
   10.235735979090848     
   5.9855914589387496     
   3.7492624376604393     
  -13.504683501188621     
   10.280627915032888     
   6.0288079155439815     
   3.7155650770320596     
  -13.453167321465038     
   10.325843974399469     
   6.0722344811826776     
   3.6819967901319015     
  -13.401424247196520     
   10.371385733008337     
   6.1158875488195017     
   3.6485581462354837     
  -13.349452645639937     
   10.417254889624484     
   6.1597855627999003     
   3.6152497187110941     
  -13.297250875212512     
   10.463453281345483     
   6.2039451501901501     
   3.5820720850427135     
  -13.244817284834218     
   10.509982869971910     
   6.2483847440570894     
   3.5490258268545776     
  -13.192150213270409     
   10.556845755552336     
   6.2931212846887838     
   3.5161115299373931     
  -13.139247988468558     
   10.604044165187503     
   6.3381732817439769     
   3.4833297842762123     
  -13.086108926893589     
   10.651580464800583     
   6.3835579520578580     
   3.4506811840799756     
  -13.032731332857983     
   10.699457149441017     
   6.4292941152183349     
   3.4181663278127359     
  -12.979113497846120     
   10.747676855305155     
   6.4753992202961470     
   3.3857858182265783     
  -12.925253699834212     
   10.796242349457376     
   6.5218923381592804     
   3.3535402623962454     
  -12.871150202605586     
   10.845156541993569     
   6.5687915157173906     
   3.3214302717554856     
  -12.816801255054697     
   10.894422478361452     
   6.6161158650584886     
   3.2894564621351496     
  -12.762205090490420     
   10.944043347349389     
   6.6638843016938765     
   3.2576194538030374     
  -12.707359925923019     
   10.994022479612092     
   6.7121157906976814     
   3.2259198715055359     
  -12.652263961353881     
   11.044363348042326     
   6.7608304135361781     
   3.1943583445110524     
  -12.596915379043416     
   11.095069576143846     
   6.8100471315627891     
   3.1629355066552804     
  -12.541312342778980     
   11.146144929630568     
   6.8597868492222291     
   3.1316519963883134     
  -12.485452997127405     
   11.197593330999734     
   6.9100690671495890     
   3.1005084568236421     
  -12.429335466677395     
   11.249418849003357     
   6.9609152985904350     
   3.0695055357890570     
  -12.372957855270531     
   11.301625713742784     
   7.0123457534254801     
   3.0386438858794933     
  -12.316318245218939     
   11.354218306893475     
   7.0643826597711357     
   3.0079241645118437     
  -12.259414696509603     
   11.407201176841760     
   7.1170469371068767     
   2.9773470339817827     
  -12.202245245995321     
   11.460579028870061     
   7.1703616519938258     
   2.9469131615226263     
  -12.144807906569998     
   11.514356741260015     
   7.2243485925634339     
   2.9166232193662802     
  -12.087100666327586     
   11.568539355704241     
   7.2790316106098762     
   2.8864778848063040     
  -12.029121487706368     
   11.623132092783814     
   7.3344335340689151     
   2.8564778402631412     
  -11.970868306613683     
   11.678140344289332     
   7.3905791075512335     
   2.8266237733515580     
  -11.912339031533971     
   11.733569687595965     
   7.4474922470351199     
   2.7969163769503362     
  -11.853531542616357     
   11.789425879448730     
   7.5051987495409911     
   2.7673563492742730     
  -11.794443690742561     
   11.845714870070285     
   7.5637236688995939     
   2.7379443939485362     
  -11.735073296573416     
   11.902442797587035     
   7.6230939197570029     
   2.7086812200854307     
  -11.675418149574488     
   11.959616001985211     
   7.6833359552468394     
   2.6795675423636305     
  -11.615476007015399     
   12.017241021649564     
   7.7444778047931582     
   2.6506040811099436     
  -11.555244592948313     
   12.075324605185511     
   7.8065474095561500     
   2.6217915623836578     
  -11.494721597158454     
   12.133873710757182     
   7.8695741866782756     
   2.5931307180635512     
  -11.433904674088669     
   12.192895517157268     
   7.9335875254288926     
   2.5646222859376162     
  -11.372791441736780     
   12.252397423597987     
   7.9986184277698698     
   2.5362670097955853     
  -11.311379480523271     
   12.312387061806259     
   8.0646980656725322     
   2.5080656395243213     
  -11.249666332125511     
   12.372872297298802     
   8.1318586844138956     
   2.4800189312061569     
  -11.187649498288682     
   12.433861237431909     
   8.2001338898423946     
   2.4521276472202618     
  -11.125326439591088     
   12.495362241605726     
   8.2695572137913089     
   2.4243925563471249     
  -11.062694574185301     
   12.557383920709160     
   8.3401645389903578     
   2.3968144338762376     
  -10.999751276496649     
   12.619935154751587     
   8.4119912970214212     
   2.3693940617170766     
  -10.936493875886072     
   12.683025089479250     
   8.4850755080884390     
   2.3421322285134760     
  -10.872919655272900     
   12.746663155789911     
   8.5594548734172964     
   2.3150297297614992     
  -10.809025849715072     
   12.810859067340543     
   8.6351696815560501     
   2.2880873679309093     
  -10.744809644946841     
   12.875622839952211     
   8.7122600613094061     
   2.2613059525903547     
  -10.680268175870930     
   12.940964790412034     
   8.7907688622651836     
   2.2346863005363815     
  -10.615398525002703     
   13.006895556879021     
   8.8707388445838209     
   2.2082292359263991     
  -10.550197720864970     
   13.073426098213401     
   8.9522156446390735     
   2.1819355904157205     
  -10.484662736330568     
   13.140567715548194     
   9.0352448867049215     
   2.1558062032988170     
  -10.418790486911199     
   13.208332052198482     
   9.1198752579481894     
   2.1298419216549167     
  -10.352577828989123     
   13.276731116633091     
   9.2061555754658997     
   2.1040436004981031     
  -10.286021557988915     
   13.345777283449088     
   9.2941377619462742     
   2.0784121029320555     
  -10.219118406488635     
   13.415483316663682     
   9.3838742088914238     
   2.0529483003095970     
  -10.151865042263898     
   13.485862373230370     
   9.4754203830996779     
   2.0276530723972139     
  -10.084258066265564     
   13.556928026103616     
   9.5688325081132248     
   2.0025273075447205     
  -10.016294010525518     
   13.628694269914467     
   9.6641700317926578     
   1.9775719028602510     
  -9.9479693359878514     
   13.701175545152910     
   9.7614933385295775     
   1.9527877643907714     
  -9.8792804302619874     
   13.774386745191883     
   9.8608662327057992     
   1.9281758073083093     
  -9.8102236052941656     
   13.848343241937176     
   9.9623536884690189     
   1.9037369561021118     
  -9.7407950949528193     
   13.923060894600695     
   10.066024238076780     
   1.8794721447769502     
  -9.6709910525253537     
   13.998556076386269     
   10.171948116304680     
   1.8553823170578041     
  -9.6008075481162436     
   14.074845687258552     
   10.280198610933528     
   1.8314684266011616     
  -9.5302405659559941     
   14.151947176840556     
   10.390852154696839     
   1.8077314372131923     
  -9.4592860015938918     
   14.229878568000782     
   10.503987313433539     
   1.7841723230750588     
  -9.3879396589917601     
   14.308658472851533     
   10.619686805748300     
   1.7607920689756416     
  -9.3161972474998951     
   14.388306123894644     
   10.738035625948079     
   1.7375916705519723     
  -9.2440543787124341     
   14.468841391089256     
   10.859123135383673     
   1.7145721345376850     
  -9.1715065631982018     
   14.550284814604634     
   10.983041400956241     
   1.6917344790198021     
  -9.0985492070989089     
   14.632657625111808     
   11.109887231073992     
   1.6690797337042003     
  -9.0251776085877680     
   14.715981779344860     
   11.239760451344079     
   1.6466089401901083     
  -8.9513869541825795     
   14.800279982729943     
   11.372766143131471     
   1.6243231522540154     
  -8.8771723149037474     
   14.885575728803428     
   11.509012705735788     
   1.6022234361433840     
  -8.8025286422714970     
   14.971893324096447     
   11.648614311809773     
   1.5803108708805800     
  -8.7274507641326693     
   15.059257931435019     
   11.791689030424818     
   1.5585865485774604     
  -8.6519333803061720     
   15.147695599163207     
   11.938361034962851     
   1.5370515747610813     
  -8.5759710580409525     
   15.237233306925425     
   12.088759057118358     
   1.5157070687110070     
  -8.4995582272740027     
   15.327898999853815     
   12.243018543175216     
   1.4945541638087363     
  -8.4226891756770499     
   15.419721638927628     
   12.401280012223095     
   1.4735940078997867     
  -8.3453580434821806     
   15.512731239019303     
   12.563691444003934     
   1.4528277636690043     
  -8.2675588180725104     
   15.606958924849330     
   12.730406568028192     
   1.4322566090297055     
  -8.1892853283251128     
   15.702436974109546     
   12.901587316449712     
   1.4118817375272832     
  -8.1105312386923831     
   15.799198878982915     
   13.077402153791038     
   1.3917043587579541     
  -8.0312900430070826     
   15.897279395136351     
   13.258028657343528     
   1.3717256988033542     
  -7.9515550579940770     
   15.996714610066425     
   13.443651806373724     
   1.3519470006817409     
  -7.8713194164723737     
   16.097541998614229     
   13.634466598746123     
   1.3323695248165923     
  -7.7905760602305776     
   16.199800498104825     
   13.830676776077706     
   1.3129945495234541     
  -7.7093177325505042     
   16.303530573925404     
   14.032496569663198     
   1.2938233715159233     
  -7.6275369703701941     
   16.408774298197880     
   14.240151064967270     
   1.2748573064317223     
  -7.5452260960467381     
   16.515575431185134     
   14.453876231747053     
   1.2560976893798661     
  -7.4623772087114650     
   16.623979502923238     
   14.673920851017598     
   1.2375458755099944     
  -7.3789821751808944     
   16.734033909305868     
   14.900545760073324     
   1.2192032406050024     
  -7.2950326204013614     
   16.845788002506421     
   15.134026361619458     
   1.2010711816981769     
  -7.2105199173945511     
   16.959293200218564     
   15.374651694009955     
   1.1831511177161242     
  -7.1254351766741939     
   17.074603087923641     
   15.622727231564658     
   1.1654444901488517     
  -7.0397692350989853     
   17.191773542160373     
   15.878574111266619     
   1.1479527637484628     
  -6.9535126441235953     
   17.310862847994876     
   16.142531889576606     
   1.1306774272580149     
  -6.8666556574106927     
   17.431931837166697     
   16.414958206192384     
   1.1136199941721920     
  -6.7791882177584917     
   17.555044023713144     
   16.696231532880290     
   1.0967820035315621     
  -6.6910999432986857     
   17.680265760209743     
   16.986751051719970     
   1.0801650207523015     
  -6.6023801129154158     
   17.807666393097648     
   17.286939726219700     
   1.0637706384934034     
  -6.5130176508300623     
   17.937318441044290     
   17.597244288162223     
   1.0476004775635264     
  -6.4230011102944360     
   18.069297773205513     
   17.918138669143985     
   1.0316561878697899     
  -6.3323186563283640     
   18.203683813224089     
   18.250124202675909     
   1.0159394494109919     
  -6.2409580474334412     
   18.340559744744162     
   18.593733367657393     
   1.0004519733178971     
  -6.1489066162090786     
   18.480012745001588     
   18.949530440376268     
  0.98519550294344349     
  -6.0561512487883116     
   18.622134223304414     
   19.318115396785686     
  0.97017181500592176     
  -5.9626783630081022     
   18.767020088780303     
   19.700125253907686     
  0.95538272078841313     
  -5.8684738852156872     
   18.914771028184614     
   20.096238176682920     
  0.94083006739802189     
  -5.7735232256089537     
   19.065492814509732     
   20.507175475132183     
  0.92651573908870666     
  -5.6778112519962436     
   19.219296630573226     
   20.933706207664663     
  0.91244165865181692     
  -5.5813222618519864     
   19.376299427130711     
   21.376649922874435     
  0.89860978887876186     
  -5.4840399525302805     
   19.536624301552266     
   21.836881496784450     
  0.88502213410059394     
  -5.3859473894944525     
   19.700400912778150     
   22.315335514108391     
  0.87168074180968036     
  -5.2870269723896746     
   19.867765929133959     
   22.813010837135479     
  0.85858770436905729     
  -5.1872603987908059     
   20.038863510412479     
   23.330976889559949     
  0.84574516081553452     
  -5.0866286254220663     
   20.213845837084175     
   23.870378654797069     
  0.83315529876312733     
  -4.9851118266368655     
   20.392873676995158     
   24.432444439243096     
  0.82082035641396101     
  -4.8826893499186568     
   20.576117010289479     
   25.018492023693060     
  0.80874262468441627     
  -4.7793396681417626     
   20.763755700467179     
   25.629937924310845     
  0.79692444945497010     
  -4.6750403283033481     
   20.955980234899506     
   26.268305268967499     
  0.78536823395294941     
  -4.5697678964050548     
   21.152992524416767     
   26.935234671921869     
  0.77407644127825637     
  -4.4634978981328750     
   21.355006784456180     
   27.632494444870730     
  0.76305159708305248     
  -4.3562047549397498     
   21.562250492792714     
   28.361993603723583     
  0.75229629241743334     
  -4.2478617150957190     
   21.774965444820637     
   29.125794791329835     
  0.74181318675426755     
  -4.1384407792192759     
   21.993408905755615     
   29.926130252591960     
  0.73160501120766575     
  -4.0279126197482640     
   22.217854882650048     
   30.765418117856669     
  0.72167457196096951     
  -3.9162464937453012     
   22.448595518533978     
   31.646282235948640     
  0.71202475392175724     
  -3.8034101483607099     
   22.685942635303590     
   32.571572773507597     
  0.70265852462315048     
  -3.6893697181946861     
   22.930229431104902     
   33.544391073787246     
  0.69357893839271889     
  -3.5740896137065303     
   23.181812364158301     
   34.568115948721626     
  0.68478914081254005     
  -3.4575323997116976     
   23.441073233773718     
   35.646434992324011     
  0.67629237349651883     
  -3.3396586628867255     
   23.708421496216143     
   36.783378472451247     
  0.66809197921394181     
  -3.2204268670592837     
   23.984296834759533     
   37.983359164033914     
  0.66019140739149795     
  -3.0997931949011628     
   24.269172028489784     
   39.251216291200365     
  0.65259422002967749     
  -2.9777113744532508     
   24.563556150673790     
   40.592266849262316     
  0.64530409807365574     
  -2.8541324886964610     
   24.867998152043253     
   42.012362977527047     
  0.63832484828353653     
  -2.7290047661304189     
   25.183090874374699     
   43.517958703460089     
  0.63166041065427991     
  -2.6022733500328523     
   25.509475564650657     
   45.116185931896773     
  0.62531486644188217     
  -2.4738800437233790     
   25.847846959139876     
   46.814941895656034     
  0.61929244685953533     
  -2.3437630287671332     
   26.198959023357304     
   48.622990784835778     
  0.61359754251574461     
  -2.2118565525731335     
   26.563631454243563     
   50.550080367814843     
  0.60823471367590642     
  -2.0780905812950161     
   26.942757057002183     
   52.607078684894461     
  0.60320870143987970     
  -1.9423904132846663     
   27.337310147138886     
   54.806132216325821     
  0.59852443994090343     
  -1.8046762475699127     
   27.748356138761338     
   57.160851909894255     
  0.59418706968615709     
  -1.6648627009027985     
   28.177062528085536     
   59.686530709380079     
  0.59020195217674287     
  -1.5228582658115666     
   28.624711508405895     
   62.400400587393442     
  0.58657468596540074     
  -1.3785647007585267     
   29.092714512811337     
   65.321936063421674     
  0.58331112433446042     
  -1.2318763418932774     
   29.582629033287013     
   68.473215279576081     
  0.58041739480517407     
  -1.0826793239403534     
   30.096178147883819     
   71.879350457466742     
  0.57789992072359830     
 -0.93085069537985332     
   30.635273276314834     
   75.569004379895873     
  0.57576544520881912     
 -0.77625741016615946     
   31.202040809164039     
   79.575012022938850     
  0.57402105779802381     
 -0.61875517464490548     
   31.798853399336096     
   83.935134042110718     
  0.57267422418162683     
 -0.45818712388493887     
   32.428366904651909     
   88.692973269400795     
  0.57173281949277588     
 -0.29438229611287420     
   33.093564204172438     
   93.899097880895127     
  0.57120516570217417     
 -0.12715386700674886     
   33.797807438279136     
   99.612424373878923     
  0.57110007377527738     
   4.3702903141661031E-002
   34.544900621083244     
   105.90193309575552     
  0.57142689137971792     
  0.21841306749261888     
   35.339165119301391     
   112.84880990479873     
  0.57219555709309988     
  0.39722480827484496     
   36.185531193587401     
   120.54914008665607     
  0.57341666226406074     
  0.58041276061940283     
   37.089649744237306     
   129.11732359816085     
  0.57510152193469199     
  0.76828195915805919     
   38.058029671223530     
   138.69044099614965     
  0.57726225655617280     
  0.96117255328285056     
   39.098207978694631     
   149.43388581867544     
  0.57991188664371263     
   1.1594654785354195     
   40.218962122334673     
   161.54870124838806     
  0.58306444305177285     
   1.3635893272955051     
   41.430577381697610     
   175.28123751144750     
  0.58673509624798326     
   1.5740287374073281     
   42.745186663033437     
   190.93601049459451     
  0.59094030888330962     
   1.7913347209192740     
   44.177206741742935     
   208.89303013272402     
  0.59569801718133941     
   2.0161374989429723     
   45.743904467738332     
   229.63148629410634     
  0.60102784832359368     
   2.2491626116496839     
   47.466140614944166     
   253.76254016954192     
  0.60695138327125131     
   2.4912513623525783     
   49.369359666215686     
   282.07570068443516     
  0.61349247760786996     
   2.7433870800714959     
   51.484927421348999     
   315.60470248966044     
  0.62067765742790837     
   3.0067293053499164     
   53.851962690021409     
   355.72631857937893     
  0.62853661368182379     
   3.2826589872733933     
   56.519910079366809     
   404.29909839020166     
  0.63710282776141547     
   3.5728391457650375     
   59.552153317293261     
   463.91031804202140     
  0.64641437518278078     
   3.8792982308147987     
   63.031480702608498     
   538.13709357996242     
  0.65651497590629604     
   4.2045457048324586     
   67.067508904458123     
   632.45621955175682     
  0.66745539422746081     
   4.5517418034713524     
   71.810930551096419     
   753.95481379432329     
  0.67929534759604882     
   4.9249331089854698     
   77.465591654553720     
   917.73756065396992     
  0.69210617996573898     
   5.3294686465205103     
   84.348623359458657     
   1132.5877899985157     
  0.70597472716225529     
   5.7724477843802662     
   92.843031784447334     
   1472.6721617882818     
  0.72100912607438705     
   6.2642755463360444     
   103.88807299785971     
   1846.9411623354968     
  0.73734797385212492     
   6.8183460581191211     
   117.74013171537564     
   2941.7320479106143     
  0.75517567938389285     
   7.4622041925943394     
   139.80312207470575     
   2905.8752552933179     
  0.77475036367920913     
   8.2157049640046012     
   161.59718648940517     
   10306.148692168586     
  0.79646064207809508     
   9.2169311844298161     
   238.89330168067136     
  -2124.0525900896555     
  0.82096286485295311     
   10.371571706768968     
   222.96290725499927     
   86159.839877413935     
  0.84963155978830462     
   13.101883240745575     
   869.16170633561876     
   68503.061383913984     
  0.88888888888888884     
   18.732124173371908     
   1382.9346667149625     
   68503.061383913984     


==> anc/WILS3HQF2/L2gS21010.dat <==
# L2gS21010
-1.33333333333333333333333333333
-1.33335950798089253049908763589
-1.33336141251845402601386628081
-1.33336345369009514674692224775
-1.33336564112104358969803073467
-1.33336798509822635749883450452
-1.33337049661422103137977065186
-1.33337318741397806861014381702
-1.33337607004447402538933502801
-1.33337915790746327487247632041
-1.33338246531550364713424593449
-1.33338600755143944317258710589
-1.3333898009315334437338210372
-1.33339386287244781583571476425
-1.33339821196228217955945565373
-1.33340286803588549255187595106
-1.33340785225466678985303008246
-1.33341318719113812388334003747
-1.33341889691843121600586363288
-1.33342500710503727876038302849
-1.33343154511502710652474530901
-1.33343854011401575859338240997
-1.33344602318114285421823042846
-1.33345402742734552918229849413
-1.33346258812020631459399605847
-1.33347174281566241676265170637
-1.33348153149686590518021545803
-1.33349199672048593109257495622
-1.3335031837707440506743415557
-1.33351514082147173148755692823
-1.33352791910647486053386031432
-1.33354157309848318949865802306
-1.33355616069695274700819130682
-1.33357174342497586998596881963
-1.33358838663553615422145577758
-1.33360615972732373661005198885
-1.33362513637029927123117745538
-1.33364539474116204901707089349
-1.33366701776883815649561880598
-1.3336900933900575044736160446
-1.33371471481503301593609276729
-1.33374098080319016878900332262
-1.33376899594881924845811131317
-1.33379887097643475052921154774
-1.33383072304552491121518054967
-1.33386467606425769883724034019
-1.33390086101157596014196514334
-1.33393941626696177228726394784
-1.33398048794697617940650599216
-1.33402423024748292784575344849
-1.33407080579024082948220835946
-1.33412038597229596115596532914
-1.33417315131631871407276622203
-1.33422929181970805229303279158
-1.33428900729992214912536463695
-1.33435250773308634313612401098
-1.33442001358247112116823078156
-1.33449175611291910760998345848
-1.33456797768672476266658466117
-1.33464893203582698849942772981
-1.33473488450445574501396766573
-1.33482611225557096609334917864
-1.33492290443353659185771966914
-1.33502556227447453123465442702
-1.33513439915463197872337319737
-1.33524974056585876733035794063
-1.33537192400591617706457769159
-1.33550129876981034165681939003
-1.33563822562664615919436180015
-1.33578307636461387612546897264
-1.33593623318463099363090994686
-1.3360980879208456428973479006
-1.33626904106364079894326487126
-1.33644950055793606644371005403
-1.33663988034643718303964118145
-1.33684059862400201247946789576
-1.33705207576544181418372072687
-1.33727473188482088218907311192
-1.33750898397961558613583852213
-1.33775524260790087905435389658
-1.33801390804099969549426950036
-1.33828536582770499143918942072
-1.33856998169920713269058137622
-1.33886809573616717754619637941
-1.33918001571089973516553281346
-1.33950600950829161528001277936
-1.33984629651880172158792010552
-1.34020103788557357789325584526
-1.34057032547524668165668286362
-1.34095416942837036219877280822
-1.3413524841302888940857921706
-1.34176507242685477498597709429
-1.34219160789120389495491158985
-1.34263161492794699036074712981
-1.34308444647934069597979957731
-1.34354925907413199427597154714
-1.34402498493364394355655203445
-1.34451030082109898455353445078
-1.34500359328895853151537119732
-1.34550291994498302020804662699
-1.34600596632056447841259109265
-1.34650999788442502546923175527
-1.35031456676245999788985916864
-1.35054005065552909523668320104
-1.34843047468542142855316612791
-1.34458140292814906551396993911
-1.33934632454872258056366729483
-1.33296058899081467289892191485
-1.32559272864502040626241620636
-1.31736969828610982924736835521
-1.30839077411999873753179057769
-1.29873585329905621061280458239
-1.28847072218776655026535101559
-1.27765056466197860540886166407
-1.26632239046721335884907717805
-1.25452677050368402366725367037
-1.24229911046791080318688358015
-1.22967060720940304948055560555
-1.21666898109387446879855803325
-1.20331904652238129243327947397
-1.18964316311590248828969272945
-1.17566159732151687359587624835
-1.16139281569928862295808135165
-1.14685372535738738694552900743
-1.13205987297439427264268660379
-1.11702561099388812886568337822
-1.10176423752111300222045990282
-1.08628811494901644539990102574
-1.07060877122744202427541481319
-1.05473698685365544179459254499
-1.03868287002807086304738158519
-1.02245592193239550012443882746
-1.00606509371036540016789068623
-0.989518836436442678738606788556
-0.972825145125380282856263027797
-0.955991597650794935221544235375
-0.939025389292942851680329591948
-0.921933363516603171159511910364
-0.904722039483160525610659941733
-0.887397636721921903799054553156
-0.86996609732077204274947782766
-0.85243310594264970027442321465
-0.834804107929814911342437798975
-0.817084325720745530301643243408
-0.799278773773381874460285139183
-0.781392272162242103471871058753
-0.763429458994786295859046960066
-0.745394801773612304309355517286
-0.727292607815053640266287701727
-0.709127033821057231193507590978
-0.690902094689469798817150875913
-0.672621671637746362673019244384
-0.654289519706357938888876764832
-0.635909274700606819505365047106
-0.617484459622981528947587506483
-0.599018490642453420217388679961
-0.580514682642110487645371913228
-0.561976254382138520958741984414
-0.543406333311308557680163483679
-0.524807960056739445442266747143
-0.50618409261871306648259237268
-0.487537610294674545081194844019
-0.468871317354205459039882876805
-0.450187946484676127373851216108
-0.431490162025430351705680207178
-0.412780563006704082845740089721
-0.394061686008003822389138846481
-0.3753360078493499370305832855
-0.3566059481276060804551083155
-0.337873871609052623341586451065
-0.319142090488405495777450183545
-0.30041286652362003363709535177
-0.281688413055041703473173500888
-0.262970896916762687198245119312
-0.24426244024740710261432386042
-0.225565122206990966494165326677
-0.206880980605979574233698932569
-0.188212013452189216181831321529
-0.169560180420747163216873972656
-0.150927404251929283745399896685
-0.132315572081334644057330912539
-0.113726536706527567918634426062
-0.0951621177939768415557703313084
-0.0766241030298463311547133604413
-0.0581142492179388084572992605455
-0.0396342833278630905884518218343
-0.0211859034962817551334943727301
-0.00277077998390095427361742890471
0.0156094439093163356349379328826
0.0339531509683983302288425432065
0.0522587492249115674113659786959
0.0705246711537863912996517749375
0.0887493729035306877788290227829
0.106931333558062618923689203207
0.125069054428504978947464787905
0.143161058373387451596105009405
0.161205889145799172789743083373
0.179202110766123213911355715348
0.197148306919067464394019348339
0.215043080373783419741538584195
0.232885052425936039205249401782
0.250672862360654550788289498111
0.2684051669353562372887393067
0.286080639881493189084663203955
0.303697971424326080061267407353
0.321255867819879507553349497528
0.338753050908280605428982038534
0.356188257682726738758418648805
0.373560239873369345570120968481
0.390867763545439613951574444711
0.40810960871097786215187034381
0.425284568953562400854131649851
0.442391451065465461783285178794
0.459429074696693623827902666981
0.476396272015398193696123676698
0.493291887379167328909832415768
0.510114777016736443008420041607
0.526863808719676713584947350546
0.543537861543643422433631626493
0.560135825518786485375202010647
0.57665660136894496210373600923
0.593099100239265652221694543654
0.609462243431903155270604534776
0.625744962149475067479894746854
0.641946197245961368715929320765
0.658064898984751577791531052209
0.674100026803556976828014746207
0.690050549085918175867845988973
0.705915442939050554021070130044
0.72169369397778171645304383971
0.737384296114346087850156130343
0.752986251353812160232739368643
0.768498569594927761161191656581
0.783920268436178040177629808356
0.799250372986859717226668981484
0.814487915682983525262772122116
0.829631936107824736856381632914
0.844681480816949216192582006268
0.859635603167549606633516036073
0.874493363151933071707558428774
0.889253827235008474318677417568
0.903916068195627024167233337343
0.918479164971636264662640260984
0.932942202508512824691868607513
0.947304271611444643145181013512
0.961564468800738399779279651039
0.975721896170432668599887674439
0.989775661250001862407760812919
1.00372487686904037162333454032
1.01756866102482042839927082307
1.03130613675262115907380494287
1.04493643199873003429601039442
1.05845867949602149615156739839
1.07187201664202094425867106111
1.08517558537936550648603906195
1.0983685320785761125762335473
1.11145000742305833798335577751
1.12441916629625229766928759429
1.13727516767085455205660200327
1.15001717450003754603883379183
1.16264435361059454277322407795
1.17515587559794034246569874159
1.18755091472290029772641199925
1.1998286488102222562545414242
1.21198825914874808325272100417
1.22402893039318334446217127952
1.23594985046740557019018508829
1.24775021046925327508067743307
1.25942920457673958134539114282
1.27098602995563588821071497178
1.28241988666837255073041629062
1.29372997758420497997108329509
1.30491550829059495682365012935
1.3159756870057582660951904283
1.32690972449233100869838414928
1.33771683397210814014212425701
1.34839623104180891545602361457
1.35894713358982499634163866065
1.36936876171390799779542697182
1.3796603376397542206342999755
1.38982108564044523510158555557
1.39985023195670385075816727533
1.40974700471792583078591953032
1.41951063386394848616496954387
1.42914035106751801835512009766
1.43863538965741816944707816633
1.44799498454222338749667641135
1.45721837213464032307792107035
1.46630479027640204207176496046
1.47525347816367987035378297637
1.48406367627297827928850358853
1.4927346262874786776429823263
1.50126557102379839649049983747
1.50965575435913153961365604656
1.51790442115873872349663954906
1.52601081720375304881829387659
1.53397418911926992995879832008
1.54179378430268866089159160124
1.54946885085227381536836778672
1.55699863749590476688096666231
1.56438239351998176980574404049
1.57161936869845716765389515649
1.57870881322196038766059202608
1.58564997762698544318757795958
1.59244211272510969667480304477
1.59908446953221263618962044894
1.60557629919766338796596454387
1.61191685293344562562581454338
1.61810538194318844390194346894
1.62414113735107164045073163815
1.63002337013057369351786879249
1.63575133103303053550349881385
1.6413242705159730025156041593
1.64674143867121058739243725007
1.65200208515262883794911809987
1.65710545910366742283263987969
1.66205080908444553376446118768
1.66683738299850090445846278112
1.67146442801910830240716277338
1.67593119051514288924655701496
1.68023691597645334768638198132
1.68438084893870913710292147803
1.68836223290768566483632097582
1.69218031028295054493717758194
1.69583432228091345941109022182
1.69932350885720143767437933855
1.70264710862832062663153095218
1.70580435879256483509610633613
1.70879449505013030068750629249
1.71161675152239524323178607912
1.71427036067032183435660121608
1.71675455321193722656924904388
1.719068558038849244697991802
1.72121160213175124609415532065
1.72318291047486950124163214751
1.7249817059693052310722186743
1.72660720934522215886824475545
1.72805863907282909052659324762
1.72933521127210562438019286566
1.73043613962121760777642722621
1.73136063526356739907124182679
1.73210790671342235729983337958
1.73267715976006326401749304005
1.73306759737039257894436536525
1.73327841958994053914880170957
1.73330882344220512638144554807
1.7331580028262598443898934037
1.73282514841256106289755802569
1.73230944753688439243126072045
1.73161008409231714903820062469
1.73072623841923144452996789183
1.72965708719315979027161125602
1.72840180331049232437367240197
1.72695955577191185673191057542
1.72532950956347986656268123365
1.72351082553528337532969145139
1.72150266027754924620230990881
1.71930416599412892087397994386
1.71691449037325288660732573061
1.7143327764554502610876270072
1.71155816249852477976691284092
1.70858978183947415891292866112
1.70542676275323527587706401876
1.70206822830813284373908586371
1.69851329621790424723516208003
1.69476107869016793661575711937
1.6908106822711972307596703132
1.68666120768685554443017007515
1.68231174967954290985652579107
1.67776139684099719155297623484
1.67300923144078657588906429105
1.66805432925032273249470230257
1.66289575936221647076380884035
1.65753258400478972759211561714
1.65196385835154929644271185811
1.64618863032541881545403875335
1.64020594039751614420410461074
1.63401482138025334341716860045
1.62761429821452599555034708085
1.62100338775074753055634056073
1.61418109852347251123391749491
1.60714643051934044459774758131
1.59989837493805857462807995278
1.59243591394612822919512860581
1.58475802042300458779221187777
1.57686365769936415084133975744
1.56875177928713766528032162268
1.5604213286009487296865234308
1.5518712386705796949670125434
1.54310043184406671766132260851
1.53410781948100483005765918031
1.52489230163562157584254518525
1.51545276672915402583637703559
1.50578809121103873151432600323
1.49589713920839728178894468215
1.48577876216327147875300062041
1.47543179845703160816415998494
1.464855073021348706419255149
1.45404739693508696114371624852
1.4430075670064352571289457524
1.43173436533955720794370353962
1.42022655888499659432323525232
1.40848289897302974337854856727
1.39650212082910778767383809697
1.3842829430704796780699792052
1.37182406718303100228257997406
1.35912417697731376873270305403
1.34618193802267800902276874908
1.33299599705834695577139837602
1.31956498138020325251658700617
1.3058874982019736952788858485
1.29196213398941389241458268119
1.27778745376600141170958004943
1.2633620003885458566037048936
1.24868429379101621015678955432
1.23375283019476896967045463424
1.2185660812832342530741420561
1.20312249333898028991331707328
1.1874204863409285176232381744
1.17145845301933078147129588197
1.15523475786594565562327655404
1.13874773609666129732479014343
1.12199569256360599553300450118
1.10497690061356298433194250601
1.08768960088926126790103210563
1.07013200006984703258516889814
1.05230226954654833516688421116
1.03419854402922650075093311484
1.01581892007915805919593613014
0.997161454563007745668272070577
0.978224163022532316013328250235
0.95900501795409242593722095921
0.939501946991540786821460538517
0.919712830985493799443008613212
0.899635501971374711604445417523
0.879267741017932041116617858862
0.858607275947179580563235179639
0.8376517789158646677424080987
0.816398863847639186126168796375
0.794846083704071073438024518497
0.772990927581479338579338752656
0.750830817619287057500833434556
0.728363105704146498046356140232
0.705585069952477585206507844214
0.682493910952251259009073728614
0.659086747742814936176848670477
0.635360613509265744264471905026
0.611312450965290533955173947125
0.58693910739546555642868998668
0.562237329324691136787596288671
0.537203756778666558450953663205
0.511834917095015608997703155618
0.486127218239768539572678009797
0.460076941578290331844652174338
0.433680234043297598985576027341
0.406933099635183105371356680095
0.379831390181294979340080137392
0.352370795270889174673694414875
0.324546831270937144110622304964
0.296354829314520811225823486958
0.267789922137811723862085439696
0.238847029623155191458646579368
0.209520842884002810022219904249
0.17980580670166517230252119131
0.149696100093229659503596763642
0.119185614753430066868288132287
0.0882679310694133021646611738894
0.0569362913545140614280486749742
0.0251835698831462676878230013399
-0.00699776076903568155161795209147
-0.0396156676710558254791152727121
-0.0726786004776865844766791463585
-0.106195540220798273683518684922
-0.140176054988595418148880835777
-0.174630363760024551165875119
-0.209569409953021793717249905555
-0.24500494661808809935392565705
-0.280949635690065510317386906459
-0.317417164338689966148929738709
-0.354422382285721225870829395201
-0.391981465059231733176000498374
-0.430112109644271782668110503813
-0.468833771026259569881462166004
-0.508167950953222363911433652416
-0.548138554239214198684822215698
-0.588772333678606708682340251958
-0.630099453076557317062405317691
-0.672154210567286293785013772733
-0.714975983905633110582102838456
-0.758610490372348008223389583528
-0.803111504714818898474946782506
-0.848543265165188483579173094922
-0.894983952275090344838204850414
-0.942530917190937309710065075556
-0.991308924935574792818359728103
-1.0414839707410826264331054271
-1.09328839039642447592576742731
-1.14707196423913342139950893898
-1.20342543370018249711460721898
-1.26358589962889334008110114239
-1.33333333333333333333333333333


==> anc/WILS3HQF2/L2gS21110.dat <==
# L2gS21110
1.33333333333333333333333333333
1.33333066666933333333333333333
1.33333044964936690175233550867
1.3333302149677787756988385324
1.33332996118722599187918984944
1.33332968675339193850847720572
1.33332938998546692222426937624
1.33332906906585405097102005002
1.33332872202903739255413027755
1.33332834674954423911448573772
1.33332794092892776103704130492
1.3333275020816903358475665264
1.33332702752006135177983496147
1.33332651433753627224057551094
1.33332595939107616346837119378
1.33332535928185868689890542667
1.33332471033446268997032530354
1.33332400857435894011609796839
1.33332324970356917788534095638
1.33332242907434445313251702747
1.33332154166070158451866957615
1.33332058202764347309716731766
1.33331954429787482544434039866
1.33331842211580951407443159105
1.33331720860864922916891563823
1.33331589634429515479152121637
1.33331447728583502539934931082
1.33331294274232696639273758031
1.33331128331557886790339124637
1.33330948884259754590031492392
1.33330754833335545973200870743
1.33330544990349411909872340209
1.3333031807015523518132874011
1.33330072683027412814930740728
1.33329807326151444448667218544
1.33329520374422263833849072539
1.33329210070494020096342760407
1.33328874514020441579752110017
1.33328511650019970340954115168
1.33328119256294509685407678251
1.33327694929824848139842825276
1.33327236072059575994217728056
1.33326739873007557238138758057
1.33326203294036719589140411265
1.33325623049274034330621048702
1.33324995585493028311587534552
1.33324317060365951399282497437
1.33323583318947758543275582642
1.3332278986824829665066942752
1.33321931849737448217862684477
1.33321004009615406573823994757
1.33320000666666666666666666667
1.33318915677501629708272018305
1.33317742398973852517904320425
1.33316473647543829145037050815
1.33315101655341672111073730222
1.33313618022661054407230208186
1.33312013666595163891983825391
1.33310278765502082678162117308
1.33308402698961799656365505869
1.33306373982859848417502412147
1.33304180199203178551953451997
1.33301807920242147022505578858
1.33299242626438277052517318744
1.33296468617780480591137077911
1.33293468917912568789269010575
1.33290225170491860114611624609
1.33286717527152299175088637179
1.33282924526395465932473466453
1.33278822962678912350120911235
1.33274387744913121027781096011
1.33269591743515728445163904101
1.33264405625104164737533887721
1.33258797673835182712716287465
1.33252733598321510338022957557
1.33246176322971670977696990524
1.33239085762508460330079887418
1.3323141857832421262674498177
1.33223127915226374035872487155
1.33214163117014550289298134816
1.33204469419209610427761950377
1.33193987617126093121116693212
1.33182653707340544243949104162
1.33170398500459969455406848689
1.33157147202935759963535123694
1.33142818965498686640581336819
1.33127326395609303856512353763
1.33110575031124818487477408456
1.33092462772177642863027294708
1.330728792680419800677726967
1.33051705255532455062568458819
1.33028811845232646193475082779
1.33004059751591124970210997275
1.32977298462648138078788124895
1.32948365344867384241174461879
1.32917084678244670634370823137
1.32883266616549051263823996248
1.32846706067223136288707186744
1.32807181485128782894721319414
1.32764453573973968898705878049
1.32718263888898513029078504262
1.32668333333333333333333333333
1.32006666666666666666666666667
1.31348333333333333333333333333
1.30693333333333333333333333333
1.30041666666666666666666666667
1.29393333333333333333333333333
1.28748333333333333333333333333
1.28106666666666666666666666667
1.27468333333333333333333333333
1.26833333333333333333333333333
1.26201666666666666666666666667
1.25573333333333333333333333333
1.24948333333333333333333333333
1.24326666666666666666666666667
1.23708333333333333333333333333
1.23093333333333333333333333333
1.22481666666666666666666666667
1.21873333333333333333333333333
1.21268333333333333333333333333
1.20666666666666666666666666667
1.20068333333333333333333333333
1.19473333333333333333333333333
1.18881666666666666666666666667
1.18293333333333333333333333333
1.17708333333333333333333333333
1.17126666666666666666666666667
1.16548333333333333333333333333
1.15973333333333333333333333333
1.15401666666666666666666666667
1.14833333333333333333333333333
1.14268333333333333333333333333
1.13706666666666666666666666667
1.13148333333333333333333333333
1.12593333333333333333333333333
1.12041666666666666666666666667
1.11493333333333333333333333333
1.10948333333333333333333333333
1.10406666666666666666666666667
1.09868333333333333333333333333
1.09333333333333333333333333333
1.08801666666666666666666666667
1.08273333333333333333333333333
1.07748333333333333333333333333
1.07226666666666666666666666667
1.06708333333333333333333333333
1.06193333333333333333333333333
1.05681666666666666666666666667
1.05173333333333333333333333333
1.04668333333333333333333333333
1.04166666666666666666666666667
1.03668333333333333333333333333
1.03173333333333333333333333333
1.02681666666666666666666666667
1.02193333333333333333333333333
1.01708333333333333333333333333
1.01226666666666666666666666667
1.00748333333333333333333333333
1.00273333333333333333333333333
0.998016666666666666666666666667
0.993333333333333333333333333333
0.988683333333333333333333333333
0.984066666666666666666666666667
0.979483333333333333333333333333
0.974933333333333333333333333333
0.970416666666666666666666666667
0.965933333333333333333333333333
0.961483333333333333333333333333
0.957066666666666666666666666667
0.952683333333333333333333333333
0.948333333333333333333333333333
0.944016666666666666666666666667
0.939733333333333333333333333333
0.935483333333333333333333333333
0.931266666666666666666666666667
0.927083333333333333333333333333
0.922933333333333333333333333333
0.918816666666666666666666666667
0.914733333333333333333333333333
0.910683333333333333333333333333
0.906666666666666666666666666667
0.902683333333333333333333333333
0.898733333333333333333333333333
0.894816666666666666666666666667
0.890933333333333333333333333333
0.887083333333333333333333333333
0.883266666666666666666666666667
0.879483333333333333333333333333
0.875733333333333333333333333333
0.872016666666666666666666666667
0.868333333333333333333333333333
0.864683333333333333333333333333
0.861066666666666666666666666667
0.857483333333333333333333333333
0.853933333333333333333333333333
0.850416666666666666666666666667
0.846933333333333333333333333333
0.843483333333333333333333333333
0.840066666666666666666666666667
0.836683333333333333333333333333
0.833333333333333333333333333333
0.830016666666666666666666666667
0.826733333333333333333333333333
0.823483333333333333333333333333
0.820266666666666666666666666667
0.817083333333333333333333333333
0.813933333333333333333333333333
0.810816666666666666666666666667
0.807733333333333333333333333333
0.804683333333333333333333333333
0.801666666666666666666666666667
0.798683333333333333333333333333
0.795733333333333333333333333333
0.792816666666666666666666666667
0.789933333333333333333333333333
0.787083333333333333333333333333
0.784266666666666666666666666667
0.781483333333333333333333333333
0.778733333333333333333333333333
0.776016666666666666666666666667
0.773333333333333333333333333333
0.770683333333333333333333333333
0.768066666666666666666666666667
0.765483333333333333333333333333
0.762933333333333333333333333333
0.760416666666666666666666666667
0.757933333333333333333333333333
0.755483333333333333333333333333
0.753066666666666666666666666667
0.750683333333333333333333333333
0.748333333333333333333333333333
0.746016666666666666666666666667
0.743733333333333333333333333333
0.741483333333333333333333333333
0.739266666666666666666666666667
0.737083333333333333333333333333
0.734933333333333333333333333333
0.732816666666666666666666666667
0.730733333333333333333333333333
0.728683333333333333333333333333
0.726666666666666666666666666667
0.724683333333333333333333333333
0.722733333333333333333333333333
0.720816666666666666666666666667
0.718933333333333333333333333333
0.717083333333333333333333333333
0.715266666666666666666666666667
0.713483333333333333333333333333
0.711733333333333333333333333333
0.710016666666666666666666666667
0.708333333333333333333333333333
0.706683333333333333333333333333
0.705066666666666666666666666667
0.703483333333333333333333333333
0.701933333333333333333333333333
0.700416666666666666666666666667
0.698933333333333333333333333333
0.697483333333333333333333333333
0.696066666666666666666666666667
0.694683333333333333333333333333
0.693333333333333333333333333333
0.692016666666666666666666666667
0.690733333333333333333333333333
0.689483333333333333333333333333
0.688266666666666666666666666667
0.687083333333333333333333333333
0.685933333333333333333333333333
0.684816666666666666666666666667
0.683733333333333333333333333333
0.682683333333333333333333333333
0.681666666666666666666666666667
0.680683333333333333333333333333
0.679733333333333333333333333333
0.678816666666666666666666666667
0.677933333333333333333333333333
0.677083333333333333333333333333
0.676266666666666666666666666667
0.675483333333333333333333333333
0.674733333333333333333333333333
0.674016666666666666666666666667
0.673333333333333333333333333333
0.672683333333333333333333333333
0.672066666666666666666666666667
0.671483333333333333333333333333
0.670933333333333333333333333333
0.670416666666666666666666666667
0.669933333333333333333333333333
0.669483333333333333333333333333
0.669066666666666666666666666667
0.668683333333333333333333333333
0.668333333333333333333333333333
0.668016666666666666666666666667
0.667733333333333333333333333333
0.667483333333333333333333333333
0.667266666666666666666666666667
0.667083333333333333333333333333
0.666933333333333333333333333333
0.666816666666666666666666666667
0.666733333333333333333333333333
0.666683333333333333333333333333
0.666666666666666666666666666667
0.666683333333333333333333333333
0.666733333333333333333333333333
0.666816666666666666666666666667
0.666933333333333333333333333333
0.667083333333333333333333333333
0.667266666666666666666666666667
0.667483333333333333333333333333
0.667733333333333333333333333333
0.668016666666666666666666666667
0.668333333333333333333333333333
0.668683333333333333333333333333
0.669066666666666666666666666667
0.669483333333333333333333333333
0.669933333333333333333333333333
0.670416666666666666666666666667
0.670933333333333333333333333333
0.671483333333333333333333333333
0.672066666666666666666666666667
0.672683333333333333333333333333
0.673333333333333333333333333333
0.674016666666666666666666666667
0.674733333333333333333333333333
0.675483333333333333333333333333
0.676266666666666666666666666667
0.677083333333333333333333333333
0.677933333333333333333333333333
0.678816666666666666666666666667
0.679733333333333333333333333333
0.680683333333333333333333333333
0.681666666666666666666666666667
0.682683333333333333333333333333
0.683733333333333333333333333333
0.684816666666666666666666666667
0.685933333333333333333333333333
0.687083333333333333333333333333
0.688266666666666666666666666667
0.689483333333333333333333333333
0.690733333333333333333333333333
0.692016666666666666666666666667
0.693333333333333333333333333333
0.694683333333333333333333333333
0.696066666666666666666666666667
0.697483333333333333333333333333
0.698933333333333333333333333333
0.700416666666666666666666666667
0.701933333333333333333333333333
0.703483333333333333333333333333
0.705066666666666666666666666667
0.706683333333333333333333333333
0.708333333333333333333333333333
0.710016666666666666666666666667
0.711733333333333333333333333333
0.713483333333333333333333333333
0.715266666666666666666666666667
0.717083333333333333333333333333
0.718933333333333333333333333333
0.720816666666666666666666666667
0.722733333333333333333333333333
0.724683333333333333333333333333
0.726666666666666666666666666667
0.728683333333333333333333333333
0.730733333333333333333333333333
0.732816666666666666666666666667
0.734933333333333333333333333333
0.737083333333333333333333333333
0.739266666666666666666666666667
0.741483333333333333333333333333
0.743733333333333333333333333333
0.746016666666666666666666666667
0.748333333333333333333333333333
0.750683333333333333333333333333
0.753066666666666666666666666667
0.755483333333333333333333333333
0.757933333333333333333333333333
0.760416666666666666666666666667
0.762933333333333333333333333333
0.765483333333333333333333333333
0.768066666666666666666666666667
0.770683333333333333333333333333
0.773333333333333333333333333333
0.776016666666666666666666666667
0.778733333333333333333333333333
0.781483333333333333333333333333
0.784266666666666666666666666667
0.787083333333333333333333333333
0.789933333333333333333333333333
0.792816666666666666666666666667
0.795733333333333333333333333333
0.798683333333333333333333333333
0.801666666666666666666666666667
0.804683333333333333333333333333
0.807733333333333333333333333333
0.810816666666666666666666666667
0.813933333333333333333333333333
0.817083333333333333333333333333
0.820266666666666666666666666667
0.823483333333333333333333333333
0.826733333333333333333333333333
0.830016666666666666666666666667
0.833333333333333333333333333333
0.836683333333333333333333333333
0.840066666666666666666666666667
0.843483333333333333333333333333
0.846933333333333333333333333333
0.850416666666666666666666666667
0.853933333333333333333333333333
0.857483333333333333333333333333
0.861066666666666666666666666667
0.864683333333333333333333333333
0.868333333333333333333333333333
0.872016666666666666666666666667
0.875733333333333333333333333333
0.879483333333333333333333333333
0.883266666666666666666666666667
0.887083333333333333333333333333
0.890933333333333333333333333333
0.894816666666666666666666666667
0.898733333333333333333333333333
0.902683333333333333333333333333
0.906666666666666666666666666667
0.910683333333333333333333333333
0.914733333333333333333333333333
0.918816666666666666666666666667
0.922933333333333333333333333333
0.927083333333333333333333333333
0.931266666666666666666666666667
0.935483333333333333333333333333
0.939733333333333333333333333333
0.944016666666666666666666666667
0.948333333333333333333333333333
0.952683333333333333333333333333
0.957066666666666666666666666667
0.961483333333333333333333333333
0.965933333333333333333333333333
0.970416666666666666666666666667
0.974933333333333333333333333333
0.979483333333333333333333333333
0.984066666666666666666666666667
0.988683333333333333333333333333
0.993333333333333333333333333333
0.998016666666666666666666666667
1.00273333333333333333333333333
1.00748333333333333333333333333
1.01226666666666666666666666667
1.01708333333333333333333333333
1.02193333333333333333333333333
1.02681666666666666666666666667
1.03173333333333333333333333333
1.03668333333333333333333333333
1.04166666666666666666666666667
1.04668333333333333333333333333
1.05173333333333333333333333333
1.05681666666666666666666666667
1.06193333333333333333333333333
1.06708333333333333333333333333
1.07226666666666666666666666667
1.07748333333333333333333333333
1.08273333333333333333333333333
1.08801666666666666666666666667
1.09333333333333333333333333333
1.09868333333333333333333333333
1.10406666666666666666666666667
1.10948333333333333333333333333
1.11493333333333333333333333333
1.12041666666666666666666666667
1.12593333333333333333333333333
1.13148333333333333333333333333
1.13706666666666666666666666667
1.14268333333333333333333333333
1.14833333333333333333333333333
1.15401666666666666666666666667
1.15973333333333333333333333333
1.16548333333333333333333333333
1.17126666666666666666666666667
1.17708333333333333333333333333
1.18293333333333333333333333333
1.18881666666666666666666666667
1.19473333333333333333333333333
1.20068333333333333333333333333
1.20666666666666666666666666667
1.21268333333333333333333333333
1.21873333333333333333333333333
1.22481666666666666666666666667
1.23093333333333333333333333333
1.23708333333333333333333333333
1.24326666666666666666666666667
1.24948333333333333333333333333
1.25573333333333333333333333333
1.26201666666666666666666666667
1.26833333333333333333333333333
1.27468333333333333333333333333
1.28106666666666666666666666667
1.28748333333333333333333333333
1.29393333333333333333333333333
1.30041666666666666666666666667
1.30693333333333333333333333333
1.31348333333333333333333333333
1.32006666666666666666666666667
1.32668333333333333333333333333
1.33333333333333333333333333333


==> anc/WILS3HQF2/L2gS30010.dat <==
# L2gS30010
2127.65915580647847681069240432
2127.93140111706556904507771986
2127.94104325148017563974559557
2127.95090295689050833084208284
2127.96097646160943119185095424
2127.97125917869874391526756575
2127.98174565200207406502271168
2127.99242950043468569208264991
2128.00330336059266620163425871
2128.01435882775827651690489044
2128.02558639539371379631848204
2128.03697539323217662252379332
2128.04851392409297066209242881
2128.06018879956647387729383375
2128.07198547473511359023241983
2128.08388798211810455626017756
2128.09587886505056025893692725
2128.10793911073171107048459192
2128.12004808320232293660520932
2128.13218345653797533755384715
2128.14432114857257832557295781
2128.15643525549531862140055935
2128.16849798769403728587475444
2128.18047960724874715988557536
2128.19234836751046279140019447
2128.20407045523257667593437257
2128.21560993575447998307985373
2128.22692870176976576334846506
2128.23798642624390215805876785
2128.24874052007841475874984746
2128.25914609515001743120372503
2128.26915593338337578314439979
2128.2787204625448182376158367
2128.28778773947080777460227798
2128.29630344146876922805485304
2128.30421086664827855451325153
2128.31145094395693158350873827
2128.31796225370660821580464135
2128.32368105938143340702248206
2128.32854135151751347593807826
2128.3324749044353989965332991
2128.33541134658798948350135754
2128.33727824525793112932823945
2128.33800120629802607169520956
2128.33750398955420037656877408
2128.3357086405414627441520719
2128.33253563885717902236582006
2128.32790406371089200155426475
2128.32173177682367934946685057
2128.31393562280035138019180622
2128.30443164690216455238436874
2128.29313532994351494666635319
2128.27996183980045241071653069
2128.26482629874881699891615328
2128.24764406554216228053533673
2128.22833103079103375924968663
2128.20680392381207682016272711
2128.18298062867414605249726739
2128.15678050667519845242432668
2128.12812472193424097891297689
2128.09693656617278636238419432
2128.06314177808583750093346663
2128.02666885195894633426868208
2127.98744932937086584051713566
2127.94541806692616190104245441
2127.9005134719842766963320808
2127.85267769728635073521432174
2127.80185678422408754231629659
2127.74800074324166329088945319
2127.69106355850789072859967205
2127.63100310253752388523460656
2127.56778094487402650879440541
2127.50136203726800250360123187
2127.43171425599296155444334573
2127.35880778003090892501293797
2127.2826142818328350192257122
2127.20310590521277249825413476
2127.1202540026688504118010355
2127.03402760204193000858793739
2126.94439156992437695279550412
2126.85130443662206933975394746
2126.75471584475710152315834465
2126.65456358078368550514742523
2126.55077014578410104746956091
2126.44323881892571887171759735
2126.33184916390663706663181678
2126.21645192561094108006647646
2126.09686326105178710574152175
2125.97285824552035229273999851
2125.84416359170226141518797778
2125.71044951639348336253447535
2125.57132068636981846778908902
2125.42630617196442248764640591
2125.27484833401387517215333279
2125.11629056707312331031974582
2124.9498638192009104103645083
2124.7746718062063818915592043
2124.58967483604806231657780684
2124.39367215710760650653983279
2124.18528274233545134037239681
2123.96292441978756817274423294
2123.72479125883366907022946453
2120.50318425901480131121587204
2116.90541694924247550105058038
2112.91177162813066553165239754
2108.58494182549142305422949452
2103.98370647665368833031522442
2099.15497882754281018862700113
2094.1353100885923541792019941
2088.95326932375797145406326818
2083.63141226649004181489454759
2078.18775080474918564185825912
2072.63682717799142553088746398
2066.99050113563206076978637914
2061.25853265870313458205773545
2055.44901881497655054276276949
2049.56872554364267394081353961
2043.62334282166612452955083669
2037.61768322985439572881344147
2031.55583816871992258048186945
2025.44130199754566937388922665
2019.27707159774430088693271053
2013.06572690509933222053765232
2006.80949655744536745354188994
2000.5103117931344460278279114
1994.16985099561290067989597103
1987.78957673181771407410579096
1981.37076672258913922437942932
1974.91453987401551228014454478
1968.42187826286208667667315098
1961.89364578793576075471753143
1955.33060405867005718096009182
1948.73342598238323976389184673
1942.10270742522026634750923792
1935.4389772532879846195843605
1928.74270600585729043826175613
1922.0143134086628088292621353
1915.25417489994479183181457114
1908.46262731316180467000651883
1901.63997383687856117570435347
1894.78648835313193301144227376
1887.90241923976503653387647147
1880.98799270913883782257428718
1874.04341574476509223306780671
1867.06887868834241334902036233
1860.06455752209056609662626751
1853.03061588490334612216024255
1845.96720685546537767427422058
1838.87447453093097677813252525
1831.75255542590414070684271729
1824.60157971317363668863214092
1817.42167232485253838998586296
1810.21295393017043257288930497
1802.97554180410532734741093204
1795.70955059926835882667183359
1788.41509303192390913933414535
1781.09228049170417042626979629
1773.7412235834299331617101053
1766.36203260845277157092336249
1758.95481799206623342259622515
1751.51969066277687287729164723
1744.056762388564551354460563
1736.56614607468226750672024087
1729.04795602703771363804231536
1721.50230818475228304077775247
1713.92932032510024156725506696
1706.32911224368426205583510233
1698.70180591239752090987855814
1691.04752561745192523680524568
1683.36639807951233821397643857
1675.65855255776406491204520599
1667.92412093955203079053192297
1660.16323781706215100508908577
1652.37604055236584847658191733
1644.56266933201535441900159786
1636.72326721225841762004907646
1628.85798015583469952304985325
1620.96695706122098999562600765
1613.05034978510717214285661258
1605.10831315880847787214452108
1597.14100499925102855261656753
1589.14858611510608398838887009
1581.13122030859306738376630447
1573.08907437342162268315290326
1565.02231808929810032726159204
1556.93112421338143308026358771
1548.81566846903688999499448625
1540.67612953220327115753751316
1532.51268901565936210081100979
1524.32553145144857882109732189
1516.1148442716964120747035323
1507.88081778803326454410405589
1499.62364516981533589803299006
1491.34352242131814274299125337
1483.04064835806087882561479254
1474.71522458240496080492221799
1466.36745545855661885887562738
1457.99754808709114697290275907
1449.60571227910530620710498327
1441.19216053009426886973688758
1432.75710799364030642698527904
1424.30077245499207285530564243
1415.82337430460574027941789858
1407.32513651171233509745745188
1398.80628459796933720229936667
1390.26704661124888534209387795
1381.70765309960972661368561629
1373.12833708549531098599298381
1364.52933404019612048417191626
1355.9108818586103990986949068
1347.27322083433387907592811159
1338.6165936351058506900188568
1329.9412452786359674933240069
1321.24742310883349162290184097
1312.53537677245824060119218106
1303.80535819621027694623199795
1295.05762156427336546961403427
1286.29242329632539280556315032
1277.51002202602728348006184793
1268.71067858000044212494861813
1259.8946559573013889958878441
1251.06221930940102366905052875
1242.21363592067483864058282062
1233.34917518940940047579344389
1224.46910860932951197201451863
1215.57370975164965613092933751
1206.66325424765259393114491949
1197.73801977179733596045924164
1188.79828602535812652315635398
1179.84433472059556204363829764
1170.8764495654605081074353766
1161.89491624883107643454606366
1152.90002242628257000539084915
1143.89205770638999737425917338
1134.87131363756249217451805166
1125.83808369540874752737686345
1116.79266327063238438565294795
1107.73534965745601491569056849
1098.6664420425726342277578894
1089.58624149462287371430721287
1080.49505095419657475724819123
1071.39317522435709061808883584
1062.28092096168669509863719478
1053.15859666785146738297451049
1044.02651268168403181664905762
1034.88498117178255785279883881
1025.73431612962446772604145809
1016.57483336319335644509541791
1007.40685049111769936969037561
998.230686937320005997549902103
989.04666392617517376250744606
979.855104478176901845938773335
970.656333406111141516969688129
961.450677311735685697463098681
952.238464582965135716323619635
943.020025391560627053076383505
933.795691691323847808326767944
924.565797216795043264631185561
915.330677482454866849512204892
906.090669782430111761230679568
896.846113190703538187326506704
887.597348561828198194411704743
878.344718532146853790023463776
869.088567521517283182266334801
859.829241735544475751155314651
850.567089168320927587740905026
841.302459605676466572364075118
832.035704628939258797737966731
822.767177619209876667484607901
813.497233762150543212070204024
804.226230053291907080801928721
794.954525303859948331953515772
785.682480147125866615876164656
776.410457045282060711510797932
767.138820296847571738487864664
757.867936044606631847942460103
748.598172284084235937323707093
739.329898872562936098597245391
730.063487538645347274534477928
720.799311892367148161710206838
711.537747435865663976982705557
702.279171574609427530285326498
693.02396362919443237230644057
683.77250484771311688107042522
674.525178418702451304918928355
665.282369484677841297885359693
656.044465156259911692800278662
646.811854526901593502749822
637.584928688223305787489858758
628.364080745964402453006471115
619.149705836559442675227633183
609.942201144348242879877029065
600.741965919429078518576452436
591.549401496164825728272128472
582.364911312352266842196985264
573.188900929065230155686176526
564.02177805118269388449433306
554.863952548613457458580675843
545.715836478229470770022371997
536.577844106520414368015977585
527.450391932982641525193832043
518.333898714256127277598265914
509.228785489023620688501702826
500.135475603686765461293073774
491.054394738834541422588919684
481.985970936519986145342852732
472.930634628361782954752826575
463.888818664487949670926803356
454.860958343339532649439832447
445.847491442352903988422165996
436.848858249539977231869267415
427.865501595986399618152402922
418.897866889288548059163293254
409.94640214795095280524653392
401.011558036766598430439415416
392.093787903203407701521566038
383.193547814821101480055937384
374.311296597743548526904800065
365.447495876212674486378994103
356.602610113250991054024992889
347.777106652460836093417742516
338.971455760989485066882201786
330.1861306736904054799061836
321.42160763851208110506036086
312.678365963147033649039894051
303.956888062974918467262271233
295.257659510334870242860568623
286.581169085163626683721329732
277.92790882703736583694105789
269.29837408865665829883573602
260.693063590815462282616508493
252.112479478896680224302577986
243.557127380938453556342061743
235.027516467317100830692396447
226.52415951209440708966495818
218.047572956078853024233320259
209.59827697165233499852348197
201.176795529415975654246433094
192.78365646671076397825210414
184.419391558070998113831104399
176.084536587670838787244092311
167.779631423826721259914534728
159.505220095620924766645145041
151.26185087171426635235377361
143.050076341418677115458154659
134.870453498103339719749578801
126.723543825011123661204626254
118.609913383565256609546932325
110.530132904249524078157911121
102.48477788014880408656398736
94.474428663240427261615876478
86.4996705635307154248947458531
78.5610939511351031750770704566
70.6592943614044979698424973841
62.7948726032049960941362552398
54.9684348704627567504511687606
47.1805928570907571793160111679
39.4319638754193219069122771997
31.7231709782577535088083422982
24.0548430847201062216738122523
16.4276151099541539068169518019
8.84212809891892795590119970428
1.29902936436285760532896509868
-6.20102737083844505439424545139
-13.6573818268183287946851521609
-21.0693670151549673335095254839
-28.4363090824245315662801119206
-35.7575271486806054447414719783
-43.0323331406596521458608975177
-50.2600316195027015593232868831
-57.4399196027732554304932694615
-64.5712863805406580746968047711
-71.653413325286821264146043759
-78.6855736953821817997653950661
-85.6670324318640665970578292085
-92.5970459482371968382473030573
-99.4748619130018304285960618475
-106.299719024599967467576764715
-113.070846778454069483745681528
-119.787465225755808173902041654
-126.448784723644396954441210248
-133.054005676394997219820533097
-139.602318267217453624886306007
-146.092902180244115656081780872
-152.524926312262656256795397942
-158.897548473725505087967507576
-165.209915078541668983645884624
-171.461160822129201513012714552
-177.650408347177284067059970033
-183.776767896535659029243893946
-189.839336952615866580571016302
-195.837199862653223420103427715
-201.769427449140573542646710677
-207.635076604704352802534883303
-213.433189870650238673564952133
-219.162794998359384941676024134
-224.82290449266672901448978142
-230.412515136299846547979157037
-235.930607494400029927384684068
-241.376145398086373444187355641
-246.748075405958319644961355295
-252.045326242361987381483631663
-257.266808211170256554834637843
-262.411412583745582594652717566
-267.478010959667367557747548535
-272.465454598711888969178033569
-277.372573722471693958078441261
-282.198176783892358019903532867
-286.941049702886872851232189929
-291.599955066060881613251355101
-296.173631288444657353293949748
-300.66079173497916571193356106
-305.060123799342710417499916302
-309.370287937530360899334583275
-313.589916653409311228381451648
-317.717613433268083036998215978
-321.751951626154468301202304123
-325.691473266554539259166215115
-329.534687835700960574534370367
-333.280070957511026009193267784
-336.926063024840856938007395443
-340.47106775139930433457498646
-343.913450644290225686283283706
-347.251537391741531704396860889
-350.483612160129864829891549473
-353.607915793916657579862565932
-356.622643911569758213947323824
-359.525944889949321963208513394
-362.315917728981061880584806802
-364.990609787717242225565761716
-367.548014382088063619916543279
-369.986068233764356924496021263
-372.302648758576575729311006364
-374.49557118185335300408128698
-376.562585466842139023441977282
-378.501373041039558549331150705
-380.309543303772828722413076616
-381.984629896716044689500508849
-383.524086717173595754041165222
-384.925283651891203101849490041
-386.185502006832820870759864348
-387.301929605753935121301368182
-388.271655527468086748293924446
-389.091664448396632000152003498
-389.758830553256981097835705762
-390.269910972517771808123224317
-390.621538700455662157887127984
-390.810214942199654869064211638
-390.832300831941499980074389089
-390.684008457402466348574155701
-390.361391117532823030840949132
-389.860332731108736888304176839
-389.176536303177030082488414918
-388.305511343936321197483499566
-387.242560120339517552337526857
-385.982762604103445219326147626
-384.520959960488738189038096669
-382.851736399647777620666678716
-380.969399185897894371378256798
-378.867956569187169742518165668
-376.541093366329588701049283468
-373.982143876120161606784836227
-371.18406176074104046619316447
-368.139386464118210771725302336
-364.840205663804775211936844025
-361.278113163675563766155720136
-357.444161526570895392845672448
-353.32880861436817442097272758
-348.921857041805193987396848678
-344.212385351986648565325057701
-339.188669475784487012713233833
-333.83809273103796296135575928
-328.147042233014107037181438354
-322.100789101545983185866392077
-315.683349230987444858584951044
-308.87732059351367605527216707
-301.663692015023368113366492092
-294.021617013332666331294440247
-285.9281445040007427668940499
-277.357895793566371929903465905
-268.282674052010130065431587665
-258.670988030857399771520752646
-248.487465638985343208004872393
-237.692124294285979130261423104
-226.239452474239801164968088907
-214.07723858402333862015048648
-201.145055870057559027428555441
-187.372270131796049885318730395
-172.675370907561812337012359788
-156.954319562547290461350431505
-140.087427412779812966191624667
-121.923961298654711364172393693
-102.273093929623748827041484024
-80.8866873676866792821181226767
-57.4310409421315292607076929071
-31.4373604502933186779712159904
-2.20696568301183746853464629398
31.3938142469441231990629920616
71.468816220552855407926764586
123.047540103880712387161486595
220.998480190919079559530717495


==> anc/WILS3HQF2/L2gS30011.dat <==
# L2gS30011
0
0.00807748023488436377256998082445
0.00841929940858186154123223496285
0.00877124337233044140909663312368
0.00913322199458339143029546475172
0.00950509701448726145430946097584
0.00988667686535681058878668332094
0.0102777110932090172490378103698
0.0106778843449209655411668837772
0.0110868098993788264772391470802
0.0115040227137657306760773579225
0.0119289719558987558683309760271
0.0123610129922738218528926866627
0.0127993988002169734630119994438
0.0132432707712770638415232094702
0.0136916488717347731440599750247
0.0141434211248536589981204806619
0.014597332378268965742727491235
0.015051972318708724210272127897
0.0155057626950799264802764694991
0.015956943709842206243099038803
0.016403559537545821624678975758
0.0168434429284446470177489607745
0.017274198854224777546850086311
0.0176931871521334295063503246188
0.0180975041231711676289866883527
0.018483963039545226942430939052
0.0188490735162971356981561492505
0.0191890197019406523009497758974
0.0194996372431053933915487412333
0.0197763889786093453401888117259
0.0200143393191145004578971895566
0.0202081272695920100655922114989
0.0203519380532776542493792042994
0.0204394732976797446977485707582
0.0204639197455581679425677030903
0.0204179164566774431988936203113
0.0202935204696048775248661948787
0.0200821708969380134206915597952
0.0197746514321690745860642013845
0.0193610512519983882000894610976
0.0188307243043692676583974514332
0.0181722469798943918247142171108
0.0173733741727647035025810740752
0.0164209937467684581962452972789
0.0153010794327984858118215626028
0.0139986421962944004307123695201
0.0124976801265642251914947065573
0.010781126914974072999392584015
0.00883079900570922166016651775702
0.00662734152132603034101688545339
0.00415017308576941790899736406265
0.00137742969006970506813639363257
-0.00171409222929299415343059658816
-0.00514899330220071176297714738123
-0.0089533291000034603948260442651
-0.0131546681145806717686529891719
-0.0177821495466574172421860225254
-0.0228665405702227329741498716127
-0.0284402926981686089358748123664
-0.0345375968290707405555224866564
-0.04119443650617086888444162845
-0.0484486388668980671356856506425
-0.0563399227044842735580738600803
-0.0649099430021897913221412305611
-0.0742023312351616261328798923559
-0.0842627306648098339430650526671
-0.0951388257756193858642055147663
-0.106880364924341381768160637093
-0.119539175186363766561520052873
-0.133169168293599455488693874154
-0.147826336462319615083598783248
-0.163568736807895931337384207264
-0.180456462936320464664246665666
-0.198551602189601197807884733226
-0.217918176903681233090162603782
-0.238622067913441519977646892502
-0.260730918409716115668769712842
-0.284314016118231822253289016266
-0.309442151630207322525271833647
-0.336187450569317207262795104988
-0.364623177130240473559404029954
-0.39482350637056994957981153626
-0.426863262481071766963641632597
-0.460817620099893417729243962233
-0.496761765575208550819969745422
-0.534770514918998220736024675931
-0.574917885033418814413016992025
-0.617276614631906907435831043211
-0.661917631121444495920959014202
-0.708909459562112110173649915653
-0.758317569677306320593324704801
-0.810203656755186392982903026341
-0.864624852161742236762579497038
-0.921632859081374825990211853023
-0.981273009015444826864135517683
-1.04358323450666105912724210941
-1.10859295352165804174814103697
-1.17632186092032101079016058972
-1.24677862247352394553373654851
-1.31995946696665465204908934389
-1.39584667205089447763687547757
-2.17485475824158840819434476281
-2.68729106298523468400488569734
-3.04311678751544671363062172495
-3.29300639973175596299989139396
-3.46558943325681289692429961503
-3.57897970788390104468422867453
-3.64551045703874365507110812836
-3.67402572986143422888044228648
-3.67111779021405806012536825255
-3.64185049413802983972263593413
-3.59020847586686452752508452543
-3.51938966960706148438416242021
-3.43200330037418912678622137789
-3.33020824258502827297716995336
-3.21581234444884313713649758751
-3.09034538962645506733063193466
-2.95511377024568308169241041944
-2.81124217391011830349687283211
-2.65970586001589542790613562153
-2.50135599238620174920748356893
-2.33693976568278730879790200729
-2.16711657179287037585413315232
-1.99247111480487273564861743715
-1.81352414693084486794778017148
-1.63074132963950776547339534596
-1.44454060285765932544726026021
-1.25529835620169146277894667242
-1.06335463028634692930859751043
-0.869017526714880143490054784658
-0.672566967869036635848351955821
-0.474257918914392373237531075177
-0.274323162255791392598768310774
-0.0729756973894641040530832347115
0.129589174484530632165040129146
0.333192032477925806076164909333
0.537667744617432136799971090132
0.742864069872826860658944189286
0.948640426000777049608205102611
1.15486680010577030121105047563
1.36142278250334802361441120004
1.56819670749529562036119022234
1.77508488716194151893020263907
1.98199092634551228229300706562
2.18882510872126158299889497057
2.39550384529385511553230404656
2.60194917786633011816845862951
2.80808833104882452220301379542
3.01385330723720874301145705945
3.21918051972449700065821963278
3.42401045973222344823736510264
3.62828739368262089078954286536
3.83195908749002533407548538462
4.03497655504346659304921850447
4.23729382839183286606217167282
4.43886774743656533143928941843
4.63965776719141926567433070247
4.83962578089016442312675101443
5.03873595741600564912359028801
5.2369545916950362729265158994
5.43424996684361008687280055861
5.63059222698902536928296546487
5.82595325979681128310290535103
6.02030658783828201880309028074
6.21362726802065953156239672635
6.40589179838048618037443207662
6.59707803161056129101339364518
6.78716509475236430844485209682
6.97613331454083986925245546424
7.16396414793735273745296894109
7.35064011743029648427983554465
7.5361447507218863570985303173
7.72046252445462907891203247972
7.90357881166231496722766453592
8.08547983265853480655681143622
8.2661526091010472363082970176
8.44558492099312889494420041784
8.62376526640360713927122608447
8.8006828237058480616260778759
8.97632741615276571577396720784
9.15068947862012144138704079376
9.32376002636416228207709797483
9.49553062565215270988375529586
9.66599336613571527350142885292
9.83514083484722964308970911723
10.0029660917089491085441870801
10.1694626464530707699720733528
10.3346244368588222722637432828
10.4984458082197769713651314749
10.6609214939611460676278218995
10.8220465973327787972512670006
10.981816574109082432364215583
11.1402272162320993950845271053
11.2972746363385912371631438837
11.4529552531162163108571684178
11.6072657774377836055371879421
11.7602031992261500204774561321
11.9117647750056298502454645129
12.0619480160988283514060998931
12.2107506774306184128402929178
12.3581707469035708929900114191
12.5042064353115435169341706509
12.6488561667603470191607283232
12.7921185695664555991143673258
12.9339924676066254580129156923
13.0744768720930426858212144098
13.2135709737502514168764351739
13.3512741353716253043591072202
13.4875858847345493925029365813
13.62250590785478397692294256
13.7560340425616948739538129411
13.8881702723771628274232114701
14.0189147206820351095594744388
14.1482676451549607086434497851
14.2762294324693623212615896005
14.4028005932351487045676478663
14.527981757172564399879928987
14.6517736685063146401066112884
14.7741771815687952816103262663
14.8951932566019044234514112228
15.0148229557475172740548823435
15.1330674392172718162191021124
15.2499279616328426861681027169
15.3654058685283769829372005119
15.4795025930072308230885087289
15.5922196525455815322636520645
15.7035586459358994318381053486
15.8135212503636470951328373703
15.9221092186109344319185543613
16.0293243763811966020157620175
16.135168619739280029943067796
16.2396439126616210552967726921
16.3427522846914832703339927176
16.4444958286944845375386218421
16.5448766987098941315281281016
16.6438971078934154192413754616
16.7415593265473909157568738937
16.8378656802345752998374883808
16.9328185479718188517035196465
17.0264203605001895374307351335
17.1186735986282373093971176067
17.2095807916452697717713078058
17.2991445158016647809502484881
17.3873673928533933786435264171
17.4742520886680662172881437282
17.5598013118899488255893609647
17.644017812661516135352299768
17.7269043813992350781166996721
17.8084638476213761619453698896
17.8886990788257610201641448646
17.9676129794154542745485776369
18.0452084896705014007972885165
18.1214885847639080029539337615
18.1964562738201386307317057765
18.2701145990144965098016315356
18.3424666347118223232695959485
18.4135154866430237138679159012
18.4832642911180169675610911813
18.5517162142737286761788693708
18.6188744513558682544403821895
18.6847422260332421885453151219
18.7493227897434379915291862077
18.8126194210687601966184991215
18.874635425141352486033460827
18.9353741330764893722106788941
18.9948389014330678559711534115
19.0530331117003743085814914206
19.1099601698102445814282533571
19.1656235056737761507409273732
19.2200265727417900616106797753
19.273172847588277645583716801
19.325065829516102543840474386
19.3757090401842625626014481453
19.4251060232560484031747391072
19.4732603440674674255904590062
19.5201755893153303973198916664
19.5658553667644277183482409777
19.6103033049732489682381085127
19.6535230530377258535880105643
19.6955182803525038059032803822
19.7362926763892716476572056682
19.7758499504917019625802526149
19.8141938316865771265607737893
19.8513280685106974269639619927
19.8872564288531883672371303351
19.9219826998128441646484781452
19.9555106875701636440455141536
19.9878442172737532497570013185
20.0189871329407897794603298486
20.048943297371252724498234363
20.0777165920756528156125566583
20.105310917215999554686256136
20.1317301915597661937262455923
20.1569783524466258325119296109
20.1810593557677470753551249696
20.2039771759574520433734420954
20.2257358059970535085884939001
20.2463392574307015260266587029
20.2657915603930832148876653414
20.2840967636488323039486663021
20.3012589346435177330784968225
20.3172821595660930146980495426
20.3321705434227002282085557595
20.3459282101217344681700557053
20.3585593025700863141335835924
20.3700679827804914567894441841
20.3804584319899280213108794185
20.3897348507890133938628167988
20.3979014592623635002695690652
20.4049624971398885255473439284
20.4109222239590100179027682484
20.41578491923779520916137564
20.4195548826590152235390150587
20.4222364342651446562039333336
20.4238339146643308001235591061
20.4243516852473716021449818813
20.4237941284157522550358652737
20.4221656478208011992895417209
20.4194706686140372349590416695
20.4157136377087904478691547654
20.4108990240531907547042793179
20.4050313189146290863732730681
20.3981150361758075776996664685
20.3901547126425066332138554753
20.3811549083632084133707113187
20.3711202069607281530720504231
20.3600552159760168056373191782
20.3479645672243108216014553711
20.3348529171638174448142817861
20.3207249472771367608450976608
20.305585364465634887984028924
20.2894389014569961833209195176
20.2722903172261961705047639676
20.2541443974301511078369826715
20.2350059548563147323671755563
20.2148798298855077658019240481
20.1937708909692812806793706387
20.1716840351221310310828996829
20.1486241884288963832471141473
20.1245963065676945713359553749
20.0996053753487586876509294517
20.0736564112695661314963852168
20.0467544620866632256878989443
20.018904607404611405031564798
19.9901119592825008299544082342
19.9603816628584985260447468281
19.9297188969929202442314955788
19.8981288749303382269820816241
19.8656168449812610063282172032
19.8321880912239463058443705668
19.7978479342269341302348888796
19.7626017317929142657124321024
19.7264548797245707483523706766
19.6894128126130754565223498197
19.6514810046499339220014532237
19.6126649704629188117545049897
19.5729702659768603926322967382
19.5324024893000987438800714596
19.4909672816374396222237223307
19.4486703282304948124640181226
19.4055173593263286204153738358
19.3615141511753749991024431573
19.316666527059634765272615269
19.2709803583522095914259730076
19.2244615656092790872768636113
19.1771161196956794617099777551
19.1289500429452971397536943278
19.0799694103575484675183172355
19.0301803508312774517056556494
18.9795890484374675419805537403
18.928201743732230980503544396
18.8760247351116104341341675838
18.823064380209802727846371454
18.7693270973424937663793033524
18.7148193669970774370947977332
18.6595477333716197223328184855
18.6035188059645227276812119211
18.5467392612169421902534682124
18.489215844210116630309130793
18.4309553704198770397623776912
18.3719647275307232814358820508
18.3122508773119776547330314219
18.2518208575586578531888518856
18.1906817840998513217059319579
18.1288408528775213822464996294
18.0663053420988330475474111952
18.0030826144652538434547557616
17.9391801194818629257749786599
17.8746053958504910796627531103
17.8093660739505156649596708439
17.743469878411349125829276328
17.676924630780888300124019531
17.6097382522944355093552364127
17.5419187667488624416382922097
17.4734743034870654156140867515
17.4044131004980571012598850128
17.3347435076383566627438120316
17.2644739899806792009627665517
17.1936131312962880772060097809
17.1221696376777621235040129587
17.050152341309345995997926018
16.9775702043924983070693098643
16.9044323232347311979706698368
16.8307479325103494429871002161
16.7565264097022500295345574665
16.6817772797345377493372905645
16.6065102198063523014421375749
16.5307350644379917456666425079
16.4544618107411602522441002217
16.3777006239259698116292739837
16.3004618430581912344121176169
16.2227559870811852736345649605
16.144593761117956544961327234
16.0659860630698682967115520914
15.986943990529742954167068989
15.907478848028360555645559267
15.8276021546347645035815436945
15.7473256519323023505415203945
15.6666613123939807274932046213
15.5856213481825114751155584804
15.5042182204023855850734949447
15.4224646488334494754220151124
15.3403736221777931723786462172
15.257958408854313153537786607
15.1752325683781074750433740473
15.0922099633649237999261823459
15.0089047722042418016605206783
14.9253315024482636240886839956
14.8415050049681474102174350751
14.7574404889332920449416122565
14.6731535376744144862718716405
14.5886601254966091331659310951
14.5039766355146037637083507497
14.4191198785890993967286513943
14.3341071134504825830172839252
14.2489560681044201514557231367
14.1636849626229936118427228256
14.0783125334352239521560318147
13.9928580592422161185005140556
13.9073413886948756489247934073
13.8217829699864019016630763457
13.7362038825277560179958304328
13.6506258708922840008709029531
13.5650713812359328290470380318
13.479563600422364361890449403
13.3941264981081379518911983657
13.3087848720724548475299409998
13.2235643971092718298399296385
13.1384916778375294355966880543
13.0535943058285471900786584691
12.9689009214991977598306149759
12.8844412812763334954645090626
12.8002463306033540032380287344
12.7163482834352695527151397863
12.6327807089559302579294155347
12.549578626352421980958122985
12.4667786085995985396972571532
12.3844188963455109305600512882
12.3025395231499932258681377477
12.2211824535186323282066078656
12.1403917353986452235541006007
12.0602136690690615846164148669
11.9806969946740731454032014132
11.9018931010267267817688098789
11.8238562587644600098492004185
11.7466438814861984941098738331
11.6703168191656135918461180397
11.5949396889458095727999081464
11.5205812494147310817960061404
11.4473148256867138725369525112
11.375218794137645372293112581
11.304377137543312494783200616
11.2348800837646650417783115665
11.1668248441602765035202097838
11.1003164717891493726055663521
11.0354688644756380959336447349
10.9724059443299656280389437227
10.9112630538959574980530845626
10.8521886205045346120214589041
10.7953461557605735937581195548
10.740916678011813872274507374
10.6891016745676470072573189385
10.6401267610307019800384103822
10.5942462530634894342866196813
10.5517489502307163799563887503
10.5129655568116042538000932312
10.478278354943463610118458515
10.4481340428387030967407496672
10.4230611292828853156820038389
10.4036940724624269771836547179
10.3908077325050811690099299492
10.3853682173743543859510954627
10.3886110285452043065339729198
10.4021673563117199151846129367
10.4282817066052326752126256574
10.47022014562742607648990879
10.5331326845618357061488110552
10.6262359361338519972581113892
10.7704466714869780522316555599
11.0873349647990561807176224211


==> anc/WILS3HQF2/L2gS30110.dat <==
# L2gS30110
-975.636330234952497581070966112
-975.528270682936871473562310037
-975.523268636443160232234577833
-975.518071617560086425918388772
-975.512674767523247489326641416
-975.507073336300453004103539669
-975.501262709054023958134594892
-975.4952384348866272232338143
-975.488996258002923139598183834
-975.482532151423328587002584877
-975.475842353389991742556871759
-975.468923406608584072241195286
-975.461772200472680394849119055
-975.45438601642025328239381434
-975.446762576574081117734552549
-975.438900095819580133871776472
-975.430797337474632332990995629
-975.42245367270629772389408513
-975.413869143848766440394406194
-975.40504453177541027147246168
-975.395981427475210257596424565
-975.386682307980033036011445415
-975.37715061678405811111581042
-975.367390848889963914272981813
-975.357408640608092649266540767
-975.347210864224549604486054748
-975.336805727641855160147119212
-975.326202879081145978895200663
-975.315413516917789581561597019
-975.304450504702391670043374419
-975.293328491396279796641708985
-975.282064036824364974697178267
-975.270675742318521763181770672
-975.259184386490976427499907674
-975.247613066039322738275162194
-975.235987341442347784211723646
-975.22433538735847874302171741
-975.212688147485969541441890329
-975.20107949358552813011053619
-975.189546388301515912738279806
-975.178129051346686999878457717
-975.166871128537214244069195001
-975.155819863078991500842110281
-975.145026268412410411181282897
-975.134545301820472675150421368
-975.124436037893688526087811193
-975.114761840824189769082748652
-975.105590534370301970886799971
-975.096994568190918253414232407
-975.089051179095835206783727303
-975.081842545593187306040629018
-975.075455933937690646359152842
-975.069983833693028404946638533
-975.065524080617840957507201282
-975.062179964466903947481768286
-975.060060319066694632778428541
-975.059279591777200688769160494
-975.059957889189098156311687637
-975.062220995626949007762311051
-975.066200360734537276162432153
-975.072033052107640962789116739
-975.079861668612273619449436576
-975.089834209682669424887828222
-975.102103895533083389234825797
-975.116828932841012947427948319
-975.134172220067037072419065588
-975.15430098616858802249706977
-975.177386356042264737033220112
-975.203602835592600323423683894
-975.233127708875549489967574451
-975.266140339303628371849103049
-975.302821366428121307657328188
-975.34335178933382367457477834
-975.387911927195442325120976568
-975.43668024705433120352650378
-975.489832048382294097914531814
-975.547537993508627752958964894
-975.609962472500588720155247618
-975.67726179060951492258336331
-975.749582165928658068300266767
-975.827057524458372333954400022
-975.909807079343853803141262112
-975.997932680644486385872653065
-976.091515921616462241347963482
-976.190614987146141628476028766
-976.295261229664909456528834292
-976.405455457611114024469543772
-976.521163921284624087152255824
-976.64231398076752077753915078
-976.768789440462404618487951535
-976.900425534728413034285782061
-977.037003549073295048084139403
-977.17824506138460327882653263
-977.323805787748342577024568834
-977.473269017499974909295534055
-977.626138622267065062931192105
-977.781831623876516185189495374
-977.939670306087583920150351473
-978.098873855142565937820782236
-978.258549514059289339835955226
-978.417683235371804443552738911
-978.575129816594162471773338495
-979.64035574725264861258930783
-979.544122473583613967847084692
-978.799655147644641422643726995
-977.636498342321040372476812953
-976.179343300428575540487225681
-974.503913758033311809172228625
-972.659689560312739007449024737
-970.680730146954815695555137833
-968.591413773552873112073315965
-966.409728198740833741248531192
-964.149273615722865872706940716
-961.820540772387081864631676951
-959.43175848335742503202762073
-956.989473776338254127905975455
-954.498959812343205608877725127
-951.964509356143087432278447018
-949.389650131534072377168625757
-946.77730560998577274607840175
-944.129916899834867004599131781
-941.449536402463355325472039872
-938.737900647045282910771117508
-935.996487548442660075785197092
-933.226561860596541709520542311
-930.429211579160738682514167116
-927.605377330679546285693473974
-924.755876274084188423885121482
-921.881421670034940426585651587
-918.982639002265956549984003478
-916.060079333883575295261142783
-913.114230430787761575338108047
-910.145526070273091530006698712
-907.15435386570848029585933786
-904.141061871055925281328041793
-901.105964176856772802559259076
-898.049345668532432700907786299
-894.971466085720455574958641458
-891.872563495892944514373756789
-888.752857275180053216237551736
-885.612550673011252054745948746
-882.451833024026297098599642661
-879.270881660033086013464731198
-876.069863566088620402642330083
-872.848936817654072992266192627
-869.608251829914282449524381441
-866.347952445511168953326192637
-863.068176882926116466717961174
-859.769058564404551218730311598
-856.450726839523962189091258147
-853.113307618165918061165245704
-849.756923924683803976718745457
-846.381696383396724302044060283
-842.987743644134018511648097845
-839.575182755361451444364646186
-836.14412949140441368460844327
-832.694698639416663314039892844
-829.227004251001543697574341006
-825.741159862756591692446188737
-822.237278689465701501006441701
-818.715473793191946796263614295
-815.175858231117436015831335063
-811.618545184624669583902476312
-808.043648071808788566992002048
-804.451280645345115316911589349
-800.841557077405796877216014328
-797.214592033118351400236188588
-793.570500733883394600791194296
-789.909399011715305354122834303
-786.231403355635107264018622077
-782.53663095102685814997335833
-778.82519971276517787502235561
-775.097228312830340828591640602
-771.352836203047008049759075666
-767.592143633511792841256372915
-763.81527166721224931634355691
-760.02234219128451356838305608
-756.213477925307817999306875656
-752.388802426990664979175725699
-748.548440095564912130073312061
-744.692516173169801120251057714
-740.82115674447754310712278356
-736.934488734785009967600815044
-733.032639906771980390146048951
-729.115738856104911539730966058
-725.183915006046050236774546449
-721.237298601210598896914187252
-717.276020700599379173111999233
-713.300213170020786367075758912
-709.310008674003620466465742358
-705.305540667291456484890202511
-701.286943385999437488279435046
-697.254351838505614333557391854
-693.207901796141106977337676468
-689.147729783736325961099944521
-685.073973070074183039906436901
-680.98676965829556024379964853
-676.886258276297228802974104598
-672.77257836715785269542546232
-668.645870079623622085980744333
-664.506274258681391478791513986
-660.353932436243903051980591604
-656.188986821968719032325816837
-652.011580294229833827563304729
-647.821856391258556313149554189
-643.619959302468117736067843041
-639.406033859974546579602723623
-635.180225530324636407114426354
-630.942680406440296417334724485
-626.693545199787199470966153043
-622.43296723277441276798975203
-618.161094431390597860985461423
-613.878075318081386419022678453
-609.58405900487166453751904896
-605.279195186735721006149201756
-600.963634135217524419461864424
-596.637526692302781892116202668
-592.301024264543890804676001932
-587.954278817438417587015004228
-583.597442870061317847142330178
-579.23066948995074458058316512
-574.85411228824697069997800251
-570.467925415083674146342554525
-566.072263555230594263324729448
-561.667281923986363211940758502
-557.25313626332014261203593178
-552.829982838260550277667173863
-548.397978433530242118075486644
-543.957280350424417518749651188
-539.508046403931440551244660336
-535.050434920093712154161789187
-530.584604733606888144010371688
-526.110715185655512892773848274
-521.628926121983127247674324446
-517.139397891194910411183752655
-512.642291343290927820060069064
-508.137767828428079454140720252
-503.625989195908874469566967018
-499.107117793395197685550185787
-494.581316466345280445977026038
-490.048748557672141994935443458
-485.50957790762182708972080155
-480.963968853869830533726674805
-476.412086231834169113075687697
-471.854095375203635588248435231
-467.290162116679847498845254531
-462.720452788931785205195689691
-458.145134225761598475704430065
-453.564373763480548732477319713
-448.978339242494044523470803551
-444.387199009094820662390678054
-439.791121917463406561982586152
-435.190277331875126402982236567
-430.584835129112972774480823238
-425.974965701085796159309567753
-421.360839957651355007429857893
-416.742629329643875047725259428
-412.120505772105871857444000752
-407.49464176772409747825939461
-402.865210330469579992572487249
-398.23238500944183442092337841
-393.596339892917434051436795204
-388.957249612603243357030796808
-384.315289348094726998490706737
-379.670634831539864064465167606
-375.023462352509312685539621308
-370.373948763073587510332394553
-365.722271483088131287074340017
-361.068608505687282002456564488
-356.413138402988258746408105786
-351.756040332006412759974456925
-347.097494040783115053734315517
-342.4376798747277786331495747
-337.776778783175641818435731549
-333.11497232616306948996006164
-328.452442681422261422143657466
-323.789372651597391291919703622
-319.125945671684336570725353074
-314.462345816696298446676490398
-309.798757809557752297053081707
-305.135367029229313167761295904
-300.472359519066247349544739448
-295.809921995413510610239107715
-291.148241856440346094603316279
-286.487507191217630491107242293
-281.827906789041315948156183298
-277.169630149005477567170019883
-272.512867489828642280448129007
-267.857809759937244718965443605
-263.204648647810229477936964072
-258.55357659258899719287035273
-253.904786794957074250860316882
-249.258473228294072994612022759
-244.614830650108701152612421268
-239.974054613755776179839629642
-235.336341480442402461016056332
-230.701888431528677164488120923
-226.070893481128504201864223077
-221.443555489016315520277438001
-216.82007417384572511602380246
-212.20065012668637400815313394
-207.585484824885464259093559981
-202.974780646260727300908023333
-198.368740883631826658937947377
-193.767569759697458013041593166
-189.171472442265680769847614247
-184.580655059845295323520855253
-179.995324717606369361096227907
-175.415689513718315343542770279
-170.841958556074230106872300872
-166.27434197941052684078337521
-161.71305096283121999909797904
-157.15829774774656548293643936
-152.610295656236112244527805647
-148.069259109846587842445038648
-143.535403648835420020300650363
-139.008945951871089691178988267
-134.490103856201918429762339601
-129.979096378305316375159121952
-125.476143735029955035057812654
-120.981467365243784596360328421
-116.495289952001287766409629089
-112.017835445243852709136534727
-107.549329085047657160300647901
-103.08999742543398520786730728
-98.6400683587574484563794607109
-94.1997711406881553561714506038
-89.7693364158044674198498166599
-85.348996243813599975348664782
-80.9389841264179691813634763888
-76.53953503484585748349835572
-72.1508854380656678103079705373
-67.773273331703763959713318979
-63.4069382676866522442760711934
-59.0521213846290490634551018484
-54.7090654389902022506929662674
-50.3780148370216924901552290514
-46.0592156675308365935931644494
-41.752915735484748853720812578
-37.4593645964810920348034493237
-33.1788135921125679252459626284
-28.9115158862532609827827948522
-24.6577265022960598006401290581
-20.4177023613715423996099620608
-16.1917023215799253387049484672
-11.9799872182689461233758379574
-7.78281990539187632789447863916
-3.60046529798125236644437939619
0.566809584224634737197761368301
4.71873557196392640094270887007
8.85504130040190119823731087459
12.9754531618083669896986321785
17.0796952569181588269095479483
21.1674893449293248006246140656
25.2385547920916562942090059836
29.2926085188361988167191576463
33.3293649453942593609396990282
37.3485359358522003498159364465
41.3498307405859726217769615015
45.3329559370168840888801589359
49.2976153686275197860124779078
53.2435100821740156651917890692
57.1703382630280348397029378258
61.0777951685787926883853552862
64.9655730596223173684190516192
68.8333611296618053282337403624
72.6808454320394271829103134843
76.507708804816246934625750078
80.3136307933130253581745352618
84.098287570220573981692974783
87.8613518531839961547224160323
91.6024928197605819440346424334
95.3213760196462987466847452324
99.0176632840607231726292254247
102.691012632174874348896093248
106.341078174460715469897109044
109.967510012835068908115177431
113.569954137464318743207798628
117.148052320089529770347295701
120.701442003724468745954877067
124.229756188571444737624767193
127.732623313991861799259764803
131.209667136359867364995981695
134.660506602618449861462819793
138.084755719347752519757418471
141.482023417145187760249417387
144.851913410106115191769290964
148.194024050182340127087042378
151.507948176183448719872328017
154.793272957172966417368937836
158.049579729997449953640028408
161.276443830671836231748169523
164.473434419328605445837964515
167.640114298421496088410120948
170.776039723856555051231166417
173.880760208704128780426995453
176.953818319124905562444583494
179.994749462121200165395188561
183.003081664701216554457670332
185.978335344018908263364256226
188.920023068025143924282580205
191.827649306137029627792002421
194.700710169401278607311531342
197.538693139594275393900895243
200.341076786665762407345066106
203.107330473894669645432944384
205.836914050084279772652894431
208.529277528079415670589373695
211.183860748840374164265362367
213.800093030256598712929484505
216.377392799827244466014176583
218.915167210275465360142206474
221.412811737098029978648044239
223.869709756981292259924078109
226.285232105938097686856665139
228.658736615937333692724341619
230.989567628707912003326554788
233.277055485301309327832305664
235.520515989890623087778732346
237.719249846168566045970399827
239.8725420645809755626532013
241.979661338495187562121079695
244.039859387252835668807529567
246.052370263892955307828755775
248.016409625152214503027968005
249.931173961152990513465604089
251.795839781974991722070905028
253.60956275807008079751473556
255.371476811220514798935736309
257.080693152455302557765033864
258.736299263024762609077279178
260.337357814186219641573684356
261.882905521170218222037036994
263.371951926272245398532198774
264.803478105544715478922588205
266.176435293042153799325320631
267.489743415992579832087500791
268.742289533622546428265744373
269.93292617164355512114696741
271.060469543603770150539520058
272.123697649409732982197519043
273.121348240315019577697040108
274.052116638541313273603066591
274.914653398424595865164788633
275.707561794544642314805252426
276.42939512067591650312622314
277.078653781564474987999265209
277.653782157455992357908540281
278.153165218936233278993684441
278.575124866952106183509610807
278.917915969805550241314638328
279.179722065390775141720648101
279.358650692902707297845354215
279.452728313591332300746623634
279.459894774765757887111952426
279.377997265034475853191001161
279.204783701549202459413176274
278.937895481610878477739967416
278.57485952116949360178787573
278.113079491225584293802732881
277.549826149578786580045417893
276.882226649346820284008324543
276.107252686675888513781411974
275.221707327432869935504581256
274.222210325600818872204089948
273.105181713573632702031487611
271.866823405275079361958343474
270.503098505372318745166124583
269.009707959714723921235378575
267.382064110796964855157431864
265.615260634002646111244863253
263.70403822102534529745495019
261.642745240108501552566657933
259.425292430500763957259721896
257.045100469913953421598718913
254.495038974039103946047902389
251.767355126083838879878520305
248.853589663771740609970810965
245.744477331883398439804442384
242.429828084163977048112982865
238.898384208400088011961759976
235.137647034192824353681012052
231.133664787899803808711904928
226.870770215538647524466194424
222.331252387466622468650821465
217.494940972001323565136341289
212.338672153972806348573419253
206.835591502839611663186307797
200.954227409642851318876720186
194.657233773651007055644824037
187.899642345220426736021364506
180.626363945017009213927599602
172.768493559093346836880131348
164.237619354008869211267222666
154.916602706958423494107651394
144.64364569085821759505232212
133.182301924735179242701724385
120.157857707888118500359528653
104.895396156743490463909634577
85.8484184580811979545675712624
53.6615979169857580470448126425


==> anc/WILS3HQF2/L2gS30210.dat <==
# L2gS30210
165.532176080620131460966235018
165.547080153805300797710925114
165.547952792852177834625632663
165.54887387831494622925728453
165.549845894119010031805661968
165.550871435237986025553133338
165.551953211307970644193235017
165.55309405023571019104649676
165.554296901785526135168907302
165.555564841128079453271892748
165.556901072332144973533468638
165.558308931778499044163100274
165.559791891472791741017917917
165.56135356223186794319037033
165.562997696715409192116650462
165.564728192271979106498144161
165.566549093565557601126026236
165.568464594945431156768029997
165.570479042518855377820007788
165.572596935882209096030317032
165.574822929462402963765255284
165.577161833416076070523572507
165.579618614029597488526339101
165.582198393558071350184019336
165.584906449436409328388629003
165.587748212790068223565643507
165.590729266167237551823475431
165.593855340408087227603890717
165.597132310560133220588632015
165.600566190741834024664298405
165.604163127849177585573094636
165.607929393992241867424439404
165.611871377540497677617603652
165.615995572646955328459696736
165.620308567112123376873918088
165.624817028439134961275946993
165.629527687921292951459031758
165.634447322592678127335715213
165.639582734861345071732694188
165.644940729632990068989639697
165.650528088720807452432128516
165.656351542324550943531845062
165.662417737348582248586706554
165.668733202314920764872030292
165.675304308613008814399574118
165.682137227813082693753844339
165.689237884754700880890014756
165.696611906106140768101409231
165.704264564074052379580214116
165.712200714925974444008367156
165.720424731971102758988908912
165.728940432627086301325074874
165.737750999182652158741248966
165.74685889284757147762231265
165.756265760662927234346055225
165.765972334825889681038504013
165.775978323964312961815589914
165.786282295877510291444097788
165.79688155124062653063846818
165.807771987751195002847474753
165.818947954177836689067708677
165.830402093752738736294646533
165.842125176331646911178672127
165.854105918727741215183187224
165.866330792609059131703511353
165.878783819333215352868320666
165.891446351078171986175468861
165.904296837613872120488543574
165.917310578046794091174984663
165.93045945685804159934046285
165.943711663545576039950651723
165.957031395172729805230527599
165.970378541118303198185799948
165.983708349318409134663646041
165.996971073286823548289389821
166.010111599198919067763576142
166.023069052324247332384417304
166.035776382094369389347049205
166.048159925095413326319299253
166.060138945278767058230417716
166.071625150687879594928201637
166.082522186003794857889710792
166.092725100216061351094454808
166.102119788728135668568041478
166.11058240920618339786419534
166.117978770475860983029710307
166.124163693761501862867419494
166.128980345544023974942529702
166.132259541285286534853563605
166.13381901922451517061808572
166.133462683393171907931932418
166.130979814913990643335958081
166.126144250542785199116159975
166.118713527272144309620212789
166.108427991637330990780648143
166.095009872138532389051233179
166.078162312910685668377567313
166.057568366421578747241037762
166.032889942548253983215521781
166.003766710856488964065317151
165.969814952271705737027471668
165.930626355563065162403606133
165.277026141313480746292395263
164.525029479926998091826101338
163.746576731620061620301763079
162.962269281882441669519836279
162.179597359556285095409437484
161.401444279477375274451540212
160.628797509013318248617172736
159.861796347660555319109649982
159.100188263856043717559255037
158.343543836849225160261941189
157.591363179986376478599698761
156.843130053492720659555250777
156.098339444571860993710259786
155.356511194715916772566376407
154.617196117764799243571435495
153.879978035736284431904754945
153.144473608056858900631961295
152.410331002012032241321151491
151.67722799710946383457554802
150.944869859770492050682530989
150.212987177779849332172253994
149.48133375852038429928728608
148.749684645039071804019963009
148.017834274726817839915192315
147.285594788402728115316853585
146.552794487935265823217417019
145.819276435276081049156672621
145.084897183164932781586229552
144.349525626716807443539482627
143.613041964972275272048263593
142.875336761879704603324759796
142.136310096838945066120358428
141.395870795722314305902609306
140.653935734111646236358299414
139.910429205298351572101577268
139.16528234635850843751273089
138.418432616322754836892353447
137.669823321105657197740829106
136.919403180440886075895327449
136.1671259325894872689055375
135.412949973052900721990636234
134.656838023934965494397947692
133.898756830962962165946314877
133.138676885501676722656022204
132.376572169181132567604898188
131.612419919012274299961282775
130.846200411089344982442985896
130.07789676117642631360305789
129.307494740651676464080683542
128.534982606438918063129711148
127.760350943694791884831692904
126.983592520142803892173638816
126.204702151055100590185457103
125.423676573980328415207901933
124.640514332402884870016607744
123.855215667596494060479271182
123.067782418004424947497936102
122.278217925540770178337167165
121.486526948262852522428761654
120.692715578914757955382081059
119.896791168886853182266260132
119.098762257176496777367595035
118.29863850397149502712989283
117.496430628510624494256755957
116.69215035090512989462561323
115.88581033763184936182760202
115.077424150432821149840257184
114.267006198378153119687351783
113.454571692868825327906949642
112.64013660537415629938431253
111.823717627715081247462759129
111.005332134719331060016961641
110.184998149088211566861758051
109.362734308327094668184004089
108.538559833603063407392965281
107.712494500403506579852575369
106.884558610878928483000576004
106.054772967761909637185494793
105.22315884976209975696250811
104.389737988344412235416624658
103.554532545804280372791406654
102.717565094559983892522428593
101.878858597587708870339382159
101.038436389930209141843147203
100.196322161214732316037450538
99.3525399391202946104886985955
98.5071140737384682878181807726
97.6600692227756128698187396394
96.8114303375479631188159134312
95.9612226497242071023178686291
95.1094716587731683582710901662
94.2562031200769671069589304195
93.4014430336725946561295781927
92.5452176335872090337523906865
91.6875533777346634044631699063
90.8284769383428256021344409049
89.9680151928831495653152139942
89.1061952154757289348208347927
88.2430442687447099237450245341
87.3785897961004742720814720233
86.5128594144264323186081153259
85.6458809071495988990400809503
84.7776822176753681858335975316
83.908291443168064392789149915
83.0377368286599295998318379013
82.1660467614722234339785892542
81.2932497659330571407294458834
80.4193744983774714505159185134
79.5444497424160979636487694209
78.6685044044595215752076315945
77.7915675094861904535864160062
76.9136681970424036993327865286
76.0348357174635482066783018608
75.1550994283063583489795751783
74.2744887909825376096847229569
73.3930333675846126775758287752
72.51076281789539012750047209
71.6277068965728557528395438596
70.7438954505027988833760933483
69.8593584163118604470902191543
68.9741258180340958185924126675
68.0882277649245132197070801343
67.2016944494133970654814317728
66.3145561451955545438847301587
65.4268432054489341459449717831
64.5385860611773580027273362115
63.6498152196723868322853304811
62.7605612630895980738478817071
61.8708548471348053385403260869
60.9807266998559815217816715186
60.0902076205368696282969304173
59.1993284786884753272440283571
58.3081202131348342018420858408
57.4166138311896352571694573798
56.5248404079204611295076716425
55.6328310854975751879247466348
54.740617072624346882992126419
53.8482296440465597926895048537
52.9557001401379923230517954172
52.0630599665597993919499797521
51.1703405939913550813233089796
50.2775735579303415826739669121
49.3847904585599891547330398849
48.4920229606814856101931856464
47.5993027937096823783790308994
46.7066617517303277610591093629
45.8141316936171568992754377514
44.9217445432072624729244944701
44.0295322895332605187360057516
43.1375269871108522182274573257
42.2457607562804653032525130111
41.3542657836017380679676831835
40.4630743222996850654766241586
39.5722186927614565967159446282
38.6817312830826742495163406055
37.7916445496623921885019953516
36.9019910178457987936999439004
36.0128032826138357509509639832
35.1241140093189719559604672737
34.2359559344664277441332939462
33.3483618665402011312442202518
32.461364686873302070027919266
31.5749973505616533133627892464
30.6892928874211674386286641519
29.8042844029875590374996146942
28.9200050795584991134146351744
28.036488177277765453177935996
27.1537670352610882432239154892
26.2718750727634345747063971465
25.3908457903875188107061348273
24.5107127713333681560322308214
23.6315096826888142546798304028
22.7532702767608223184150994299
21.8760283924476092358909383661
20.9998179566515413963546301507
20.1246729857328416542968133016
19.2506275870041730281129968294
18.3777159602662044318909993655
17.5059723993843010479478262984
16.6354312939065189202961261465
15.7661271307231200459961932635
14.8980944957678607212685631783
14.0313680757613422201316865796
13.1659826599967491020659214726
12.301973142168336617858386508
11.4393745222430648647531949601
10.5782219083758135881845232936
9.71855051886864789217073844972
8.86039568417464165808993984113
8.00379284894680223609107433494
7.14877757413267701885400392637
6.29538553911525988793934775848
5.44365254390085329294143122735
4.59361451135457993781094731232
3.74530748948427676226751973671
2.8987676537735431750053118852
2.0540313095647553759724114677
1.21113489449289915480656747833
0.370114980971114829960008197005
-0.468991721271109942304648487628
-1.30614836259612084720425267019
-2.14131795081162861428172326931
-2.97446334846852448221466842319
-3.80554727010186632770251300144
-4.63453227941387541755457440286
-5.46138078639773562412538153792
-6.28605504440093757785235566264
-7.10851714712685954308815559215
-7.928729025573224718430901239
-8.7466524449060211014057795403
-9.56224900126741493783746461207
-10.3754801185161320137028930647
-11.1863070448987225535213817377
-11.9946908496500651727838622637
-12.8005924195214030971833426371
-13.6039724552341416091606448329
-14.4047914678575693089839519646
-15.2030097751085971752170547131
-15.998587497571538465216069331
-16.7914845548358790923851116312
-17.5816606615499121301024557856
-18.3690753233880313935803430296
-19.1536878329293975054691039467
-19.9354572654456053173584493569
-20.7143424745948938892444013746
-21.4903020880203492670605364648
-22.2632945028494558813775586966
-23.0332778810922543470652556336
-23.8002101449352615941443111998
-24.5640489719282034151087549248
-25.3247517900604994748020955797
-26.082275772724326386261542002
-26.836577833560965389595769473
-27.5876146211870172490511119162
-28.3353425137969379616681234272
-29.0797176136382144918792446523
-29.8206957413553597385899556651
-30.5582324301987600183747960785
-31.2922829200942562082300750443
-32.0228021515691810148421869362
-32.7497447595304092876224111531
-33.4730650668898055138240356982
-34.1927170780322722495897560031
-34.9086544721214148528457776892
-35.6208305962376410715933277382
-36.3291984583433083588218858538
-37.0337107200693167612736068385
-37.7343196893173203639926069708
-38.4309773126714950365649216811
-39.1236351676135540589904223427
-39.812244454534445509917811955
-40.4967559885358954463203837456
-41.1771201910146782209146443928
-41.8532870810221990604690209972
-42.525206266391663508260365287
-43.1928269346247827139538183406
-43.8560978435296219797756126166
-44.514967311600841534318761208
-45.1693832081332022376623371203
-45.81929294305881379418718862
-46.4646434564981879659868131461
-47.1053812080147230716157841351
-47.741452165561787476369687998
-48.3728017941110875026691434269
-48.9993750439504977945874959644
-49.621116338638998145411581499
-50.2379695626057985245168882138
-50.8498780483801417919187620011
-51.4567845634376495182186853918
-52.058631296648418458057484809
-52.6553598443113814414742911258
-53.2469111957587144847690721346
-53.8332257185132993538586455073
-54.4142431429814350373031240563
-54.989902546662129812994322191
-55.5601423378533948276534546838
-56.1249002388349971366443068242
-56.6841132685061115189264443284
-57.2377177244552323749762636605
-57.785649164438565640119060865
-58.3278423872419116032773135545
-58.8642314128997681823600731567
-59.3947494622440255839857947121
-59.9193289357531819881934709472
-60.4379013916714801449270881965
-60.9503975233657402829116471162
-61.4567471358859387442252205598
-61.956879121693746951842249834
-62.4507214355212937765292197825
-62.9382010683203375240950929308
-63.4192440202598223305696842414
-63.8937752727274376672058228036
-64.3617187592882880008468356752
-64.8229973355511005742084860924
-65.2775327478895398856101970955
-65.7252456009631437543689079534
-66.1660553239791326170601487259
-66.5998801356328543145012734138
-67.0266370076608930100944275836
-67.4462416269368732940371633993
-67.8586083560357074307763845462
-68.2636501921874415573146817797
-68.6612787245369296905739003971
-69.0514040896202744687515928692
-69.4339349249632897540846949696
-69.8087783207011286966094713659
-70.1758397691116444246090760733
-70.5350231119479683388417963208
-70.8862304854481581154231514528
-71.2293622628915344995007433756
-71.5643169945624382789903615176
-71.8909913449725363125985688994
-72.2092800271824217110412404289
-72.5190757340520147725976218039
-72.8202690662370967332461485809
-73.1127484567361076837730765398
-73.3964000917770131333795067752
-73.6711078278184795731237763613
-73.9367531044226744517057115847
-74.1932148527385826116491559382
-74.4403693993146559932569678726
-74.6780903649377149488986534184
-74.9062485581711062305256278991
-75.1247118632389800947021562512
-75.3333451218749364654786765008
-75.5320100087219375848416456775
-75.7205648998359882740731323181
-75.8988647338083026456286208207
-76.0667608649791218067008781887
-76.2241009081705845587002569288
-76.3707285743155885616125361366
-76.5064834963038530523603682434
-76.6312010443047700811736492307
-76.7447121297583857583361055233
-76.8468429971501612471110819618
-76.9374150026010829174767573072
-77.0162443782111437417972994463
-77.0831419809899668509591675089
-77.1379130250919657465976686119
-77.1803567959432968296300776511
-77.210266344702068818234683502
-77.2274281613296437139583218937
-77.2316218243668592814086835517
-77.2226196253016751204396349919
-77.2001861651806566140191301842
-77.1640779208518468623612775972
-77.1140427779262293113899255166
-77.0498195272036216250238404409
-76.9711373209199446722398288543
-76.877715084728671360088852316
-76.7692608808207370094970538335
-76.6454712170034089655520508356
-76.5060302958865817889780535375
-76.3506091975491260318533166048
-76.178864988159561618600298274
-75.9904397459818626129310770637
-75.7849594949812504764362838588
-75.5620330348230757555003850415
-75.3212506543895899217987232945
-75.0621827139745488961271153121
-74.784378078992448042083502205
-74.4873623852812294398679931652
-74.1706361127891188076038032421
-73.8336724404982531710540467346
-73.4759148506991831177621042704
-73.0967744449999362638499974019
-72.6956269274869750592592339994
-72.2718092019392861826030889954
-71.8246155195247918934655768048
-71.3532931004504133372723277105
-70.8570371368966919420808253538
-70.3349850643208047048926138379
-69.7862099626212700608841622439
-69.2097129160520319120139671728
-68.6044141188700555780937416738
-67.9691424593463706235888395866
-67.3026232435590983208129224825
-66.6034636260790633304797636948
-65.8701351882950958906949589349
-65.1009529336459582799514090778
-64.2940497330697848744107115292
-63.4473449243319615026417314775
-62.5585053005659729641246678989
-61.6248960455711642935813337883
-60.6435181720167290642421787446
-59.6109275045943943290921838291
-58.5231279003153050073318728975
-57.3754276413577362929366840725
-56.1622417213601226319025605466
-54.8768120504158428729233337768
-53.5107983168613192603386671496
-52.053655466998284840099393288
-50.4916386905418217380657584287
-48.8061098877588686495138174083
-46.970405015752552951358162383
-44.9433240342491239442191962825
-42.6529808410949099963298316973
-39.9418318022239933343122329254
-35.9743541070121261757195652589


==> anc/WILS3HQF2/L2gS30310.dat <==
# L2gS30310
-15.2592592592592592592592592593
-15.2587176681976095205125399062
-15.2586807777126035798986904408
-15.2586414188647476535380712149
-15.2585994300783987617360777427
-15.2585546394901972126706474951
-15.2585068643172884160180491378
-15.2584559101886179606901009677
-15.2584015704372923219241827834
-15.2583436253519005903692506836
-15.2582818413845919555024203322
-15.2582159703135992721804660237
-15.2581457483577908443436730143
-15.2580708952407205342307339382
-15.257991113201530418734113761
-15.2579060859499404469904248521
-15.2578154775624358967832729692
-15.2577189313166358863574443002
-15.2576160684606947911984128633
-15.2575064869144531756985400481
-15.257389759898915827204703729
-15.2572654344904917420740128342
-15.2571330300962845462087782993
-15.2569920368465719422798397536
-15.2568419139004594898750595705
-15.256682087660537492868537123
-15.2565119498922101635247266998
-15.2563308557432037526709060411
-15.2561381216585952022124382741
-15.2559330231865353384986469856
-15.2557147926696709567125227151
-15.255482616817098647674841712
-15.2552356341515102149587069908
-15.2549729323260153725392729043
-15.2546935453049524753312301867
-15.2543964504028227123078045111
-15.2540805651753078985411760157
-15.2537447441561571675715362302
-15.2533877754335539284464687944
-15.2530083770594018564422714392
-15.2526051932847978738607557137
-15.2521767906147914765337811494
-15.2517216536753637792625765087
-15.251238180885396660255731967
-15.2507246799262427005436471593
-15.2501793630013504898589874552
-15.2496003418782474652993881443
-15.2489856227050338069776303761
-15.2483331005933959342454570165
-15.2476405539600065459644994619
-15.2469056386180394288073951696
-15.2461258816103906543402186511
-15.2452986747760622173430806458
-15.2444212680410281759269135735
-15.2434907624247650336883584105
-15.2425041027534850253819252087
-15.2414580700709600850476021184
-15.240349273737661825969067351
-15.2391741432087642474189956341
-15.2379289194813555389858680893
-15.2366096462009765972654442729
-15.2352121604173387325251107225
-15.2337320829787620759049481859
-15.2321648085545082557080892898
-15.2305054952737429081315051775
-15.2287490539693402203461178352
-15.2268901370141151420199846201
-15.2249231267363184391989128948
-15.2228421234003314283672798362
-15.2206409327374233379240932178
-15.2183130530101529189700466222
-15.2158516615924705355576137853
-15.2132496010457655059931681686
-15.2104993646689578820002467461
-15.2075930814981992521525175106
-15.2045225007287609599847135058
-15.2012789755281791053189277149
-15.1978534462056128996396676412
-15.1942364226975645125352897573
-15.1904179663245003812302513136
-15.1863876707663882571134231423
-15.1821346421975878883596659233
-15.1776474785127558873884044672
-15.1729142475652775415442866035
-15.1679224643280292389127581134
-15.1626590668727900884867555737
-15.1571103910491189301459157077
-15.151262143725722392914175073
-15.145099374436957220692197791
-15.1386064452537954645483875792
-15.1317669986719535282415358174
-15.1245639232795197121830860689
-15.1169793169318343580218747056
-15.1089944471220514856909216098
-15.100589708191149745126196628
-15.0917445749705054224972865122
-15.0824375523927592690167385454
-15.0726461205417891513408450544
-15.0623466745392401493262779288
-15.0515144585822636112268026344
-15.0401234933537713594893730533
-15.0281464959213994203501793706
-14.8913985104448244266740759061
-14.7785416660646882573497578935
-14.6785684977719123579883707525
-14.5868652444495666156899052244
-14.5009623527063631342962246795
-14.4193545407525843213897194731
-14.3410456196880107129658106365
-14.2653375458452003143738434767
-14.1917201484739804169549585747
-14.1198083027748978738192326539
-14.0493037317087356098115066155
-13.979970568209798978843693917
-13.9116190650192456308483409051
-13.8440943614228584743317723801
-13.7772685135561243179300194624
-13.7110347013994458703730041082
-13.6453029290073939795462142741
-13.5799967743819934405956122402
-13.5150508930647301147161325637
-13.4504090732192711068095678246
-13.3860227010329092123696225217
-13.321849535999621714254515056
-13.2578527234026829695846389667
-13.1939999905867593725309505421
-13.1302629872215983094631098709
-13.0666167395242396866364776066
-13.0030391955113611192560245903
-12.9395108435900211469938058412
-12.8760143907011230806659541759
-12.8125344891756964331070866764
-12.7490575037083941792206297699
-12.6855713115787091209407668004
-12.6220651305897010768196791587
-12.5585293702417506026278942281
-12.4949555024848079750191974876
-12.4313359490484357783456303592
-12.3676639828732248174717571008
-12.3039336415889595099755941393
-12.2401396513262971428030728377
-12.1762773594266049890290206607
-12.1123426748420013194323001831
-12.048332015204688331683797716
-11.9842422596992537780310367805
-11.9200707069999711182818970315
-11.8558150376421633157785779923
-11.7914732802863247616886007591
-11.7270437814090474066336255369
-11.6625251780183851932169918883
-11.5979163730451458706241153059
-11.5332165131073687868363273624
-11.4684249683842740218984978749
-11.4035413143693511934891394646
-11.3385653153008985202827996628
-11.2734969090929692999915354176
-11.2083361936109507879709019164
-11.1430834141544022600871110493
-11.0777389520257423758541133958
-11.0123033140772585722329200798
-10.9467771231410134049310905511
-10.8811611092567973519506830689
-10.8154561016225381244717315689
-10.7496630211997038280540551321
-10.6837828739133849604428143917
-10.6178167443930389996825939072
-10.5517657902054428805276627915
-10.4856312365363185410659381158
-10.4194143712814569349004441255
-10.3531165405120369570181637944
-10.2867391442822783988055955096
-10.2202836327506348294947874102
-10.1537515025884686460567042073
-10.0871442936525958667745406348
-10.0204635859002768351269992025
-9.95371099652719069646741518502
-9.88688817731069235344044027087
-9.81999681214223336365430719963
-9.75303861473425285264698232437
-9.68601532648812846767348460462
-9.61892871451093606382315238036
-9.55178056976981372284226177593
-9.48457270537367278472302867797
-9.41730695497285635511949916066
-9.34998517126812355245036401435
-9.28260922462104382671889019806
-9.21518100175852733460936061825
-9.14770240456480109130526243359
-9.08017534895467221912286735088
-9.0126017638224042246451180967
-8.9449835900609744506948159742
-8.87732277964688476678441548225
-8.80962129478606684687024830303
-8.74188110711676131725656274294
-8.67410419696555958076433563734
-8.60629255265308087413135998551
-8.53844816984601746401603499963
-8.47057305095251996422323964995
-8.40266920455811448158553924887
-8.3347386448995453995312606843
-8.26678339137412364679896497335
-8.19880546808233168288199927339
-8.13080690340159443521744767176
-8.06278972958927119833838366989
-7.99475598241305809603512514458
-7.92670770080711506037542980394
-7.85864692655234625497338641944
-7.79057570397936924414491748869
-7.72249607969280669358661866652
-7.65441010231562562708557623478
-7.5863198222523338449733402007
-7.51822729146992156898074563121
-7.45013456329550920318876491807
-7.38204369222972973770650208322
-7.31395673377493717781770113187
-7.24587574427739082899034187319
-7.17780278078261964805110442182
-7.10973990090322149496528451153
-7.04168916269839927390985677506
-6.97365262456457989883100634523
-6.90563234513650299799692726903
-6.83763038319820450509402640653
-6.76964879760335597415961278683
-6.70168964720445378875211445555
-6.63375499079038358397995057169
-6.56584688703191432147853117089
-6.49796739443470369783695107497
-6.4301185712994220606500850307
-6.36230247568862587721451391543
-6.29452116540003416326989991645
-6.22677669794588223874577185001
-6.15907113053804683183024969707
-6.0914065200786549921041214445
-6.02378492315590658150394806482
-5.95620839604485636581440147533
-5.88867899471291700086633403934
-5.82119877482985856301448395565
-5.75376979178209377434419090076
-5.6863941006910507765245222834
-5.61907375643544726630723586718
-5.55181081367729106961528834483
-5.48460732689144284573921622062
-5.41746535039858662092111491342
-5.35038693840146329114525994011
-5.28337414502423114412351402935
-5.21642902435482586458270488789
-5.14955363049020043700931003795
-5.0827500175843328757975651414
-5.01602023989889682208967719058
-4.94936635185649677544442792757
-4.88279040809637610105720269355
-4.81629446353251199222100113274
-4.74988057341401729422915609105
-4.68355079338777452976806159185
-4.61730717956323262555853303771
-4.55115178857930174291787599797
-4.48508667767328627728172786019
-4.41911390475180052877574495421
-4.35323552846361577194891996389
-4.28745360827439148118121071681
-4.22177020454324731165069200369
-4.15618737860113610592339893888
-4.09070719283098170434077009699
-4.02533171074954869389742737947
-3.96006299709101444508805524916
-3.89490311789221686855087361136
-3.82985414057955428201314878326
-3.76491813405751662132671317894
-3.70009716879882996508706533407
-3.63539331693619897785188784216
-3.57080865235563441931221965359
-3.50634525079135532255318790401
-3.44200518992225782006089934544
-3.37779054946994489736044103934
-3.31370341129831358678513131847
-3.24974585951469828328418251646
-3.18591998057257097552648347002
-3.12222786337580124376936907662
-3.05867159938448088573304051915
-2.99525328272231999755319875092
-2.93197501028562326309090482274
-2.86883888185385709560377434522
-2.80584700020182013501392583977
-2.74300147121343143558979176132
-2.68030440399715248650411692424
-2.61775791100306099503313738101
-2.55536410814159613260796228987
-2.49312511490399670090714845414
-2.43104305448445542199081396359
-2.36912005390401429634548676831
-2.30735824413622770879136572851
-2.24575976023462169759699693312
-2.18432674146197953989754161192
-2.12306133142148554962707666571
-2.06196567818976073562440701937
-2.00104193445182573030179287037
-1.94029225763802817620515741648
-1.87971881006297355186099682927
-1.81932375906650023241506206633
-1.75910927715674141764151119156
-1.6990775421553184228715065313
-1.63923073734471172020964080672
-1.57957105161785804105456575181
-1.52010067963002380943051986836
-1.46082182195300717202456453819
-1.40173668523172292821485720735
-1.34284748234322674492955064034
-1.28415643255823717011963367725
-1.22566576170521613826016102963
-1.16737770233707089499100863153
-1.10929449390054255923710025654
-1.05141838290834889347238805173
-0.993751623114151269880679408308
-0.936296475690418305803153135049
-0.879055209409261199954399174917
-0.822030100826318435476846208735
-0.765223434467770231171864535706
-0.7086375030205659225330436665
-0.652274607525950344016535332879
-0.596137057576378267994766257158
-0.540227171515909038921564912343
-0.484547276644176728458179050225
-0.429099709424034433954458385081
-0.373886815692974754259553610112
-0.318910950878432009106676491884
-0.264174480217075427290022356088
-0.209679778978206320816880292447
-0.155429232691376193754289857906
-0.101425237378346812487704252749
-0.0476701997895174957890163703963
0.00583346235505072397680066629902
0.0590833201198798550511666206937
0.112076933103449662774936482577
0.164811849182558469317305598906
0.217285604251521036147627290931
0.269495721956049202156422919118
0.321439713421655408387403169519
0.373115076976413472341903402312
0.424519297867904969480979333423
0.475649847974173324995576070819
0.526504185508501202617591147256
0.577079754717819985998527556127
0.627373985574553068057026105284
0.677384293461687279989914006692
0.727108078850859088830916135898
0.776542726973234154130787918293
0.825685607482950443196292671092
0.874534074112886342046614670564
0.923085464322506046452639880941
0.971337098937524953620514402814
1.01928628178112777856941774222
1.06693029929646166706874182548
1.11426642016011564476659454794
1.16129189488628630415145920022
1.20800395542131765975543480777
1.25439981472829056865955921405
1.30047666636132398701410324171
1.34623168402923658129746281101
1.39166202114820280067920981993
1.43676481038302240723915334953
1.48153716317660661471111800509
1.52597616926726736216297033493
1.57007889619337880221967020767
1.61384238878496176684904873225
1.65726366864172273705710890014
1.70033973359705863248439360486
1.74306755716751749572545710849
1.78544408798718281328025271212
1.8274662492264257253786162894
1.86913093799444466109787155421
1.91043502472498591909857402405
1.95137535254461131873219707596
1.99194873662285018655141424839
2.03215196350354252880464034824
2.07198179041664817438821198332
2.11143494456976285116762259655
2.1505081224185464703629713763
2.18919798891523121962306234242
2.22750117673433727764153484071
2.26541428547468192450142581716
2.30293388083672338505864933797
2.34005649377423374932194292131
2.37677861961924559381903951213
2.41309671717916429834912965526
2.44900720780488231634089047187
2.48450647442867260213613426684
2.51959086057057579630617168921
2.55425666931192937408251404467
2.58850016223461650616876159905
2.62231755832453757841324764548
2.65570503283772785677385839529
2.68865871612746033121617116745
2.72117469243058296368218332946
2.75324899861124400805761812959
2.78487762286005733834993157456
2.81605650334665135337922750528
2.84678152682342952120874153048
2.87704852717824744028927649275
2.9068532839335798356577396001
2.93619152068961053451386938653
2.96505890350852847620757766439
2.99345103923715244465682453758
3.02136347376483563520255555237
3.04879169021341747579272122273
3.07573110705579332347731331139
3.10217707615946166854116735739
3.12812488075118211533712691692
3.15356973329863437344610322523
3.17850677330470736286573110513
3.20293106500976675195485329898
3.22683759499694709291820010389
3.25022126969518931247423756437
3.27307691277439358142749277551
3.29539926242667924182077066455
3.31718296852733499495955330614
3.33842258966860116662045518417
3.3591125900589484931893712746
3.37924733628000111292227803506
3.39882109389269153190712774491
3.41782802388362808536899046051
3.43626217894199619072636253573
3.45411749955659832912764845632
3.47138780992185845233075538729
3.48806681364076798777849617788
3.50414808921182565815554237612
3.51962508528601395218543795849
3.53449111567875233675244473359
3.54873935412056116029072371848
3.5623628287288494076851715993
3.57535441618179137171121171883
3.58770683557366765308635542072
3.59941264192929861489810760483
3.61046421935327533525690805519
3.6208537737875736699156522022
3.63057332534879795165647510673
3.63961470021371564992795236906
3.64796952201888287923657327264
3.65562920273698864919183035105
3.66258493298902398141023161691
3.66882767174746559992898130637
3.67434813538130136033850181243
3.67913678598885675797145054628
3.68318381895894059918630111217
3.68647914969473455193005989414
3.68901239942801475806447286004
3.69077288004360835892629027632
3.69174957782533080603640725915
3.69193113602487795010562557131
3.69130583614409263522702597636
3.68986157780849249714002822015
3.68758585709570296556801109654
3.68446574316621476767430338153
3.6804878530253563326057151411
3.67563832422415599726189982177
3.66990278528241140106252025286
3.66326632358923968756970912399
3.65571345050399932469893779484
3.64722806334296658510822066586
3.6377934038935670138407575763
3.62739201304715153234879404421
3.61600568108186269625813319617
3.60361539305733806628328222441
3.59020126870072744948413162553
3.57574249606614133779319327241
3.56021725813394621533055486322
3.54360265137821383407952041161
3.52587459516500803536770972189
3.50700773064459629229879656873
3.4869753075588873404843143339
3.46574905709089677655258159208
3.44329904852225331774444102339
3.41959352702003496361484662871
3.3945987293224508903661661283
3.36827867340352091885242741978
3.34059491732923401078967590241
3.31150628141688467419036946686
3.28096852640085658799800309918
3.24893397848955543491319154367
3.21535108982687350484253137852
3.18016391974649631304271356888
3.1433115180412988869348445269
3.10472718584634513601760899264
3.06433758203817462828684296423
3.02206163236278993169887798511
2.97780918340800528835172481695
2.9314793218235260576862625979
2.88295824732427748065809362492
2.83211654016193146222546189926
2.77880559003063306119907474587
2.72285283643187206874980027789
2.66405527868318914680904905624
2.6021703865233324413646498329
2.53690295785455706496521073353
2.46788536748720927475127298902
2.39464642586019280935063741239
2.31655918401258062288685753758
2.2327460722768430481258865629
2.14188584076120312644617625639
2.04174694129766903264151576291
1.92765602266541037123532814953
1.77777777777777777777777777778


==> anc/WILS3HQF2/L2gS31010.dat <==
# L2gS31010
1068.16292796175491945676259021
1067.99827246747205838256098084
1067.99006991040915158027670555
1067.98150405247184425253990866
1067.97256219451736042155288716
1067.96323146525162258280220908
1067.95349884529412580857882483
1067.9433511943876389550380974
1067.93277528199898706554509362
1067.92175782157122146804536212
1067.91028550870200299383994865
1067.89834506353799180746802496
1067.88592327769043212388675725
1067.8730070659929135967864036
1067.859583523438449166485832
1067.84563998764949053331131218
1067.83116410725125841470386247
1067.81614391653573816710022952
1067.80056791682081574122385969
1067.78442516492622762431824804
1067.76770536920518354562124162
1067.75039899358759216712545991
1067.73249737010766423924274468
1067.71399282040515664086517029
1067.69487878670551029014342635
1067.67514997279946372801933685
1067.65480249555721204992405886
1067.63383404752562719959172209
1067.61224407116923775903837989
1067.59003394532633770011712174
1067.56720718446048174340936269
1067.54376965129442982655808283
1067.51972978341799459693154265
1067.49509883446286149023387563
1067.46989113043589393189665569
1067.44412434179727250683833294
1067.41781977186057286550334246
1067.39100266207804645849882649
1067.36370251475536931654113213
1067.33595343371535699149988827
1067.30779448339894683306636676
1067.2792700668534054892171632
1067.25043032301145506027665118
1067.22133154360998899411182361
1067.19203661003236629668573039
1067.16261545028295827168951491
1067.13314551621563079782938309
1067.10371228103805473932393357
1067.07440975699994358585529883
1067.0453410330442311935080525
1067.01661883205444381668878501
1066.98836608716761525251810519
1066.96071653643846866655491296
1066.9338153349355668515148816
1066.90781968312192957650499753
1066.88289947011933500442805148
1066.85923793017514742194828837
1066.83703231034090957148393591
1066.81649454703084232777078344
1066.79785194875341430899057847
1066.78134788189775123643127934
1066.7672424560061821742538094
1066.75581320447185650242847713
1066.74735575606315349926784041
1066.74218449209143636719587952
1066.74063318340231010232599298
1066.74305560067950498634953094
1066.74982609080124005053996411
1066.76134011117767401563165698
1066.77801471312090732776053541
1066.80028896435186947931356079
1066.82862429972704864539624726
1066.86350478816795720945431569
1066.90543730259285929623582172
1066.9549515783788153258830425
1067.01260014451753922833024373
1067.0789581101657433827235102
1067.15462278772419952484198862
1067.24021313190410917107594045
1067.33636897244879101611701774
1067.44375001626718342658406866
1067.56303459269703960493267076
1067.69491811344354765938189863
1067.84011121642678699001876874
1067.99933756031203437114664848
1068.17333123388328844879366239
1068.36283374164503306547310288
1068.56859052409243978928633643
1068.79134696796781163643285046
1069.03184385851261624438852184
1069.29081222222106386571484799
1069.56896750489352162309299061
1069.86700302586629448426285932
1070.18558264514807464944575059
1070.52533257581169447759643127
1070.88683226936108691706308579
1071.27060429690521928763557907
1071.67710314381010558523832069
1072.10670283005287730373182746
1072.55968326275349098906572361
1073.03621522129426197840625215
1073.53634386903842542888034465
1078.92117864044322769541038112
1082.58047107978826367254510654
1085.0691281879781836448478888
1086.69531935108194014701151743
1087.65037862165746727430626426
1088.06321005004463046829718001
1088.02584807565720608450176647
1087.60689020556996324134076092
1086.85918539297783506098082091
1085.82453285144921032575343345
1084.53670607437189011736884944
1083.02348190208713906545793943
1081.30804959796183396062601049
1079.41001797701255610192707623
1077.34615310349959208293272305
1075.13093016171089354548622354
1072.77695396403291870781435076
1070.29528457754633667186478702
1067.69569310752741873825600766
1064.98686519627884108876120021
1062.17656478829441254104607617
1059.27176728855818888327322617
1056.2787688541186189300213958
1053.20327686668869796965672384
1050.05048541504444916114091954
1046.82513872540470817847823137
1043.53158481876910742177902664
1040.17382118037179469735187698
1036.75553385237260101988525307
1033.28013107468914373369483757
1029.75077237776741617119710781
1026.17039385876822073136493489
1022.54173023723786482800517103
1018.86733417910511538563480284
1015.14959329232208548770905877
1011.39074512878833868262957288
1007.59289047169410801359411125
1003.75800514229228114217114756
999.887950523210711085275362845
995.984482965083773836753020218
992.049262218219545662349532164
988.083859010210713723111677183
984.089761873041838945695201116
980.068383308706676592956718623
976.021065370119144813331693554
971.949084723772751191708848962
967.853657251847213499256501169
963.735942244011309036909455609
959.597046222810806502366338194
955.438026441082330577579788217
951.25989408515253034821502966
947.063617213546857994923709377
942.850123457444179756806500805
938.620302506089711107887115482
934.375008397750486423052453493
930.115061634507076962497993514
925.841251137174144301234330331
921.554336054889878152286773988
917.255047442375960983392239596
912.944089816516226823041113288
908.622142602708821792807198777
904.289861480392279830301905512
899.947879636212426264789436066
895.596808932468931048051075621
891.237240997744354186247420482
886.869748245963208856531800856
882.494884829544032125304188078
878.113187531785152782512933707
873.725176603157372095293021494
869.331356545757690416191044064
864.932216849801918037083108921
860.528232685695615542633314848
856.119865554918046129663195334
851.707563902678950017350883657
847.291763695059688323317756803
842.872888963125767302643551034
838.451352316294405260359146166
834.027555427056405247242429489
829.601889488984169509998240548
825.174735649805487159989474178
820.746465421184194418009533197
816.317441066722571270198835272
811.888015969585176587842195106
807.458534981038647260301524163
803.029334751105825445860799496
798.600744042444565639743828552
794.17308402848093583693406999
789.74666857675257186131163641
785.321804518350050125717215553
780.898791904281754642724027924
776.477924249530328598532809587
772.059488765515969126690411328
767.64376658163314075208642078
763.231032956482382905334339506
758.821557479377440128654314976
754.415604262669652113977112349
750.013432125396134993093155306
745.61529476872552127924670762
741.22144094364468232413404743
736.832114611301733391284063339
732.447555096394535166333539202
728.067997233969691008028643528
723.693671509974545693900251111
719.324804195883781484918675623
714.961617477702755814046141678
710.604329579631617546481520931
706.253154882657371227347996013
701.908304038325335657467611847
697.56998407792677727597672668
693.238398517325810302297325803
688.913747457635871206549158095
684.596227681944127715764738364
680.286032748271010621944019203
675.98335307894160355807996592
671.688376046535839644381146525
667.401286056575286641931395129
663.122264627095709949990447415
658.85149046524654488192018444
654.589139541050848760099461366
650.335385158452204988092289424
646.090398023768383547365934372
641.854346311665295913603519393
637.62739572875889000748089903
633.409709574947087341081260846
629.201448802568646721270484585
625.002772073480925172649962973
620.813835814143877172922877176
616.634794268793269333758240063
612.465799550781972128896622155
608.307001692164307217999847626
604.158548691594763523749916619
600.02058656060893372098577371
595.893259368351252385102592675
591.77670928481102580800904681
587.671076622625320331714871126
583.576499877504510640389966109
579.493115767333672162763943129
575.421059270000523589717170055
571.360463659998278130693959849
567.311460543849537698748271197
563.27417989439525542614286452
559.248750083990791948339103254
555.235297916649193376540483525
551.233948659170017843122241456
547.244826071290327369141528195
543.268052434892837343805146662
539.303748582304672228628239156
535.352033923718708618487787792
531.413026473768091209001102698
527.486842877283179502715628193
523.573598434258919452172868839
519.673407124059431134441111905
515.786381628885457643573914223
511.91263335652922854058936769
508.052272462440250468861732997
504.205407871124545155703653906
500.372147296898908371721020469
496.55259726402086005471300958
492.746863126214093414068925373
488.955049085608407238215729261
485.177258211112318780313829406
481.413592456235802561838930193
477.664152676379881385326168394
473.929038645609108064461647115
470.208349072922318236128780397
466.502181618036404579306820698
462.810632906697259378690527613
459.133798545531454264553088095
455.471773136451671836971347367
451.824650290628372513998526581
448.192522642039670166995195648
444.575481860610900820750560136
440.973618664954898857465305953
437.387022834723543782413050854
433.815783222580706746209010297
430.259987765806308782832633337
426.719723497540801267402248478
423.195076557678992618779514384
419.686132203421773004503338047
416.192974819493930021553090145
412.71568792803590233312622575
409.254354198176984378845066408
405.809055455297172914199394828
402.379872689984534674083946356
398.966886066694673321610839785
395.570174932118582489013361777
392.189817823264889618317153223
388.825892475262221963814881212
385.478475828887161045475783945
382.147644037822994581107433978
378.833472475654225032571331657
375.536035742601550951992089764
372.255407672001800898050304278
368.991661336537069415382254087
365.744869054217080050968077219
362.515102394118581252195495886
359.302432181885366895987966768
356.106928504992303791950265558
352.928660717776543450017749773
349.767697446238894379002447095
346.624106592618133869598577671
343.497955339740844304428514339
340.389310155149168226098352813
337.298236795008688385703576126
334.224800307798453497962201669
331.169065037784987159099281752
328.131094628281936057774115937
325.110952024696833949125795475
322.108699477366279591519368909
319.124398544180649690951257712
316.15811009299929158684313831
313.209894303856964673357484596
310.279810670962124110695529229
307.367918004487464968764168422
304.474274432152969287509202287
301.59893740060152235852739092
298.74196367656698755305000009
295.903409347834450960435072668
293.083329823992167673233307659
290.281779836974560469204159503
287.49881344139543860127966608
284.734484014670419110970562997
281.988844256927345219482152711
279.26194619070330560624918832
276.553841160426664430223026382
273.864579831682314448773968111
271.194212190258164195489573133
268.542787540970664532701387229
265.910354506266969625721466933
263.296961024601112108098846679
260.702654348581351520258888138
258.127481042885628590950102331
255.571486981941825157728716469
253.034717347369290036081077523
250.517216625177844473176061409
248.019028602720226466214831075
245.540196365393670667936098396
243.080762293086049298811025297
240.640768056361718865482605638
238.220254612381926947650896121
235.81926220055433222928042636
233.437830337905878649691267193
231.075997814172940334954987768
228.733802686602317100834887126
226.411282274456310014945766859
224.108473153214741943457543678
221.82541114846640831490949668
219.56213132948204758832241932
217.318668002460508138369804769
215.095054703439357432182678401
212.891324190860729374151520554
210.707508437782735371662215663
208.543638623726272792990679861
206.399745126146549733901943633
204.275857511518105988695476445
202.172004526021545350339224399
200.088214085819602264541535846
198.024513266909544753269610787
195.980928294538263613622115558
193.957484532165713279244105442
191.954206469961650367694991515
189.971117712819859655652784261
188.008240967873261704642173055
186.065598031492459124618133718
184.14320977574939686185109077
182.241096134326883097549181937
180.359276087853738312207863089
178.497767648644307561033111269
176.656587844819981539617658581
174.835752703789221867870656745
173.035277235061371185107932649
171.255175412368244838838551021
169.495460155066143556280320456
167.756143308789490560458917302
166.037235625325776810070290755
164.338746741679888679795936865
162.660685158294187294531735193
161.003058216388901252196704011
159.365872074385477465887509246
157.749131683373500618194277293
156.152840761579631931176270409
154.577001767794723635419451046
153.021615873712826970356816612
151.48668293513321827947938477
149.972201461973808435162893435
148.478168587041363160388329777
147.00458003350083250912854052
145.551430080982752407835771404
144.118711530264124110574389593
142.706415666454381706683720339
141.314532220614005005084683434
139.943049329729005160878779189
138.591953494959881503757376142
137.26122953807869643563156295
135.950860556002615122421753637
134.660827873326579808891818249
133.391110992751704157405965513
132.141687543299447435274646386
130.912533226194624904399963767
129.703621758292789198663117881
128.514924812919433787051784504
127.346411957979775567207253628
126.198050591188516290140209427
125.069805872258903772494497885
123.961640651879549845113784133
122.87351539729574246318523296
121.805388114299337006639818495
120.757214265417641264395464716
119.728946684076925844777763169
118.720535484500192878417616736
117.731927967081505990314259676
116.763068518960396447513123103
115.81389850949947322445318742
114.884356180346222146623015785
113.974376529735907656621942488
113.083891190666297039831825166
112.21282830254639622125013967
111.361112375890278924233112907
110.528664149593139676279958124
109.71540044028960703721809092
108.921233983253782123966213688
108.146073264256044315209446372
107.389822341742970484304067601
106.652380658653273756718816408
105.933642843123950914367334209
105.233498497276234911149552837
104.551831973199804077520029496
103.888522135175237701463884911
103.243442107088062733555062746
102.616459003891926013942568221
102.007433645872334451653119729
101.41622025434476147763798154
100.842666127290273050233719601
100.286611293286525365959280538
99.7478881419301346999221122949
99.2263210287658446847057670106
98.7217258525361208571539539448
98.2339096023389109154597963246
97.7626698720280031929398775566
97.3077943389058568405184406358
96.86906020343851507667728704
96.4462335863610764320277218067
96.0390688791341643202801895613
95.6473080432498676375154479426
95.2706798533614874258629453365
94.9088990786154463407982930592
94.5616655958845133088124309075
94.2286634278256222264231613403
93.9095596977971005059621097083
93.6040034926501580786202422914
93.311624623235480241973263846
93.03203227111076568680851064
92.7648135083667122273858424235
92.5095316756683280520369605959
92.2657246014884527634104823592
92.0329026430338712912039526255
91.8105465264617687496704281267
91.5981049605703004753967444659
91.3949919941170040874044009569
91.2005840821433181527664951043
91.0142168210020862054549202957
90.8351813049974102078962701476
90.6627200494015150242781004278
90.496022414794791330969747998
90.3342194557812730896666476612
90.1763781026498203527432633432
90.0214945668225321723490100842
89.8684868391042187285517863759
89.7161861227094837307739337445
89.5633270093383936443204937638
89.4085361642661378877598894229
89.2503192329260098557053752119
89.0870456133190145149079065527
88.9169306510390624681735299315
88.738014700238334973140283886
88.5481383453939537631613330851
88.3449128824796613333721672057
88.12568489582361873985007959
87.88749341207915478464074878
87.627017626413210969355079754
87.3405125199721939168337108304
87.0237287331352402956975403958
86.6718116879381099670882643638
86.2791729457664822912268851205
85.839323785005012690202534644
85.3446563878337401129036783442
84.786150798500871485329771639
84.1529740994356350422735723773
83.4319185825609388385157369891
82.6065913043291647520306818416
81.656204344644676719874629064
80.5536926145359184629877212464
79.2626310081262267138442658939
77.7318429613715518416334356659
75.8851160945850124232963817166
73.599049546038778175104661323
70.6456269179579226559659889585
66.4846312405829479849961273813
57.5613954365036157088929223763


==> anc/WILS3HQF2/L2gS31110.dat <==
# L2gS31110
-464.597525973166491266727395666
-464.644178274646017396050393477
-464.647055244265283100194360137
-464.650103425572376645132225499
-464.653332524316160806453460883
-464.656752758409813547527943347
-464.660374881898140305325688302
-464.664210209789727745973338423
-464.668270643761529376809110427
-464.67256869874078415789670975
-464.677117530366116210824290996
-464.68193096332621374138162411
-464.687023520570602780053308764
-464.692410453382678093645663282
-464.698107772300288657614086937
-464.704132278863754493778375897
-464.7105015981651684602345766
-464.717234212166160435784982761
-464.724349493743918510130428934
-464.731867741417114855734789685
-464.739810214694411644499629082
-464.748199169978359349344387047
-464.757057896946676434828323966
-464.766410755321041703790224594
-464.77628321192055963365407173
-464.786701877882891179184492943
-464.797694545920588848553696464
-464.809290227463341091915806517
-464.821519189518517261043155519
-464.834412991062504822474894745
-464.848004518753733248476621329
-464.862328021734865843624343159
-464.877419145266286891211763479
-464.893314962905585323388423809
-464.910054006918099009979058655
-464.927676296571589865990263135
-464.94622336393361600263552116
-464.965738276752992172648266593
-464.986265657966715074361671332
-465.007851701330699022873765043
-465.030544182626435343533136003
-465.054392465846062700096605526
-465.079447503705114315475112391
-465.105761831775182301788965103
-465.133389555467691479316686983
-465.16238632903467935737358108
-465.192809325682701563027779079
-465.224717197821481277780552389
-465.258170026389447935889502938
-465.293229258113608068713927227
-465.329957629470996458926117398
-465.368419076022999136406573472
-465.408678625691846017699264639
-465.450802274440260119397040054
-465.494856842700338266914235545
-465.540909810775938180674394959
-465.589029131313870181127682441
-465.63928301680274966446999723
-465.691739699914171436080192333
-465.746467164348634558329731366
-465.803532843688097370532666504
-465.863003285587905063865565597
-465.92494377846284501937509409
-465.989417937634999395364287766
-466.056487247714647733335793145
-466.126210557779511971033884949
-466.1986435257019432870989192
-466.273838007748063870814281648
-466.351841389337269206381204783
-466.432695852604778286980040387
-466.516437576154045001634448763
-466.603095862119819040181242527
-466.692692185386531959172830095
-466.785239159520611825735281007
-466.880739413679500179804747637
-466.979184374454842996753421876
-467.080552946292931000253127842
-467.184810083812456164392766144
-467.29190524900862856463733222
-467.401770745994387804582427124
-467.51431992558471602425097875
-467.629445251679943398876496246
-467.747016221049635694069335025
-467.866877127761563964655382991
-467.988844663141989369118910484
-468.112705341795896919853097888
-468.238212743860985211917913876
-468.365084563319553911077160926
-468.492999451850629290348777725
-468.621593647373776886606923664
-468.750457376119494382782472307
-468.879131016762698270854551999
-469.007101014879913727359543406
-469.133795535742151451507661284
-469.2585798432394662899279151
-469.380751392555811108954051263
-469.499534624080672872646909988
-469.614075445964501898185246154
-469.723435392706344816697237051
-469.826585447213512937027561986
-469.922399513904731742046809423
-470.009647530651339325916653293
-470.155943326496809376252131422
-469.314852315061691489639482574
-468.001656903727528187679730654
-466.413185070358570551480967051
-464.647629540412206724640901435
-462.761399007074283396707246191
-460.789917412639326696755125198
-458.75684726746081028750639831
-456.678728627401119790759457327
-454.567531831182984945267669313
-452.432160763425199612918919455
-450.279386395277641883119025626
-448.114451886261026973870826684
-445.941478888446399109673802009
-443.763748564028012964606192781
-441.583900910790112400494992124
-439.404079248074496583212720818
-437.226036950683192409688120697
-435.051217615718738006753368476
-432.880816167335138760519939527
-430.715826046569261977853537873
-428.557076085849544723185765775
-426.405259629881556796619111849
-424.260957754926689901975804173
-422.124657944670208932506198967
-419.996769231760811701632264151
-417.877634563692372202890180195
-415.767540969686565268355910198
-413.666727971316817387404221171
-411.575394579967292612757903185
-409.493705149299311252966106293
-407.421794294019966514490645775
-405.359771042678442772166655438
-403.307722358559780251214714545
-401.265716136543346726536127155
-399.233803763243124745037108897
-397.212022311518280006080668597
-395.200396427543174032066255602
-393.198939958310144635882954302
-391.207657359140859227881756671
-389.226544914071464584854654944
-387.255591796521513913316207938
-385.294780993200157248553954755
-383.3440901105455322474148156
-381.403492079978175292633379039
-379.472955775753285073979872116
-377.55244655712214772743272233
-375.641926744782216952806568575
-373.741356040146021662124117806
-371.850691894741237847482326195
-369.969889836027529164135380724
-368.098903755047385190179312667
-366.237686160591501965971201804
-364.386188403932457053618408721
-362.544360877645642468049289742
-360.712153191578900560237968838
-358.889514328639883959170367474
-357.076392782732733737298935314
-355.27273668088483975037366931
-353.478493891353203295099539645
-351.693612119282396918442949329
-349.918038991297383511905668064
-348.15172213025037008199250396
-346.394609221197930708834482631
-344.646648069559876141145115673
-342.907786652302261208703139454
-341.177973162891368515647012047
-339.457156050681665765448566769
-337.745284055327047868477316037
-336.042306236739810703420284728
-334.348172001064617169074554429
-332.662831123084224352505541309
-330.986233765429095739274127764
-329.318330494923492740096665634
-327.659072296365592568697955828
-326.008410584008066314321461535
-324.366297210977895899174249327
-322.732684476849597579230187373
-321.107525133564092209660182851
-319.490772389865904118969141311
-317.882379914413906274254339916
-316.282301837705218941623558891
-314.690492752937901431995991359
-313.106907715925566728444846406
-311.531502244165834164958852683
-309.96423231515447270199565599
-308.405054364028050537939473661
-306.853925280609784446786050131
-305.310802405925975936861634406
-303.77564352825384402037988322
-302.248406878755638947795257335
-300.729051126748579298842604342
-299.217535374655335607723718687
-297.713819152675433256135180172
-296.217862413214017664664827926
-294.729625525100873066905868088
-293.24906926762937421186824457
-291.776154824442144157207121462
-290.310843777287560464633281706
-288.85309809966886938120469524
-287.402880150405508630496203148
-285.960152667124282424326108241
-284.524878759696257670204525409
-283.09702190363364052861233294
-281.676545933459431690760114841
-280.263415036061332817893800251
-278.857593744040172745856384531
-277.459046929062028822371906859
-276.067739795222225754462464513
-274.68363787242849226155098112
-273.306707009809736229140510908
-271.936913369156154328263796011
-270.57422341839571532983333297
-269.218603925111441381434093136
-267.870021950103352699361521417
-266.528444840998433365237179903
-265.193840225911514587659617875
-263.866176007159552709783791858
-262.545420355031398617049816072
-261.231541701614809579863325265
-259.924508734682140824870768541
-258.624290391635869422597878332
-257.330855853514844824177978772
-256.044174539061926225061780378
-254.764216098853454739958335478
-253.490950409490816193423503381
-252.224347567854176390737797676
-250.964377885418313417670371666
-249.711011882630329351880672982
-248.464220283348895409142570409
-247.223974009344568768063129471
-245.990244174860614998220685266
-244.763002081233676136581510454
-243.54221921157354008199278042
-242.327867225501191254250518867
-241.119917953944254612684431607
-239.918343393988884436047288574
-238.723115703787095078154802455
-237.53420719751848263497105893
-236.351590340405243541935343319
-235.175237743779358064584033659
-234.005122160200772992252188563
-232.841216478625388173502160648
-231.683493719621625457584489248
-230.531927030634335775319332119
-229.386489681294780181123440841
-228.247155058775403388003434298
-227.113896663188103386073018507
-225.986688103024687891690180147
-224.865503090638197398180912914
-223.750315437763765278436743768
-222.641099051077677529650693367
-221.537827927793288171732985302
-220.440476151292440848526105223
-219.349017886791042682706107978
-218.263427377037432761040659083
-217.183678938042184647130675991
-216.109746954837979914464303269
-215.041605877268187753180148199
-213.979230215802784127248790576
-212.922594537380242650244541325
-211.871673461274028219761135375
-210.826441654982323421339375824
-209.786873830139616706715528136
-208.752944738448780297618791232
-207.724629167632264599274328438
-206.701901937401034565468724775
-205.684737895439871881594537244
-204.673111913407664969041212069
-203.666998882951306612265265594
-202.666373711731816420244401244
-201.671211319461302310653544345
-200.681486633949371704033653282
-199.697174587157599094414870808
-198.71825011126065208193756751
-197.744688134712672773067469123
-196.776463578317505637334608705
-195.813551351301356419479290576
-194.855926347386459506638732546
-193.903563440864323206590670386
-192.956437482667113670407143259
-192.014523296435728656809564869
-191.07779567458310195187080299
-190.146229374351267992317383513
-189.219799113860704059258114093
-188.298479568150454277155869166
-187.382245365207525535322514218
-186.471071081984030310681461798
-185.564931240400535174881222916
-184.663800303334056479147891499
-183.767652670589126288719518302
-182.876462674850332046464917983
-181.990204577614712642353392633
-181.10885256510237151053160373
-180.232380744143644026197720139
-179.360763138041131786030098559
-178.493973682404890282759948184
-177.631986220959028978918878619
-176.774774501317953797266149793
-175.922312170730451524272323741
-175.074572771789783514472864544
-174.231529738107922331330279056
-173.393156389952029505785730125
-172.559425929841235375619606151
-171.730311438101742922941764785
-170.905785868378236586480965339
-170.085822043099534119566031046
-169.270392648896374620172214315
-168.459470231969188798992142639
-167.653027193403648294288875775
-166.851035784431739303452983345
-166.053468101636051891692197767
-165.26029608209491996469260449
-164.471491498465987956301960676
-163.687025954005718681268701626
-162.906870877522292428589128478
-162.130997518259280109335251771
-161.35937694070740300441121534
-160.591980019341618256831518399
-159.828777433280692587654747764
-159.06973966086634664560862369
-158.314836974158968781420878791
-157.564039433346809714973018797
-156.81731688106547837455746549
-156.074638936624463962100139454
-155.335974990137309856488039765
-154.601294196551961119782199395
-153.870565469577698918592392061
-153.14375747550496190495599
-152.420838626914236295996764626
-151.701777076270072815637644548
-150.986540709396159568074794225
-150.275097138827245041356500872
-149.567413697033564515587033248
-148.863457429513275884017975893
-148.163195087748256980367508033
-147.466593122018455618629860764
-146.773617674069815350573523368
-146.084234569630624069761264745
-145.398409310770948657224477961
-144.716107068099626468823215287
-144.037292672793083180315666442
-143.361930608450035880792769549
-142.689985002765919859387919201
-142.021419619020646756736892321
-141.356197847373060114077466487
-140.694282695955201279538971858
-140.035636781759233519198775294
-139.380222321309594389435723543
-138.728001121112655277388698307
-138.078934567875861787230838166
-137.432983618488008574659943084
-136.790108789751966498954351426
-136.150270147860827705135731236
-135.513427297608064550866908862
-134.87953937132191017624697139
-134.248565017513760940536178304
-133.620462389229972811950066428
-132.995189132095973917306665991
-132.372702372041142583003111584
-131.752958702692402990668569126
-131.135914172423967604600706914
-130.521524271050105283505425316
-129.909743916147234843873738989
-129.300527438991034064635714595
-128.693828570093611862678607488
-128.089600424325114649639221575
-127.487795485603424588667620476
-126.888365591134855344995928535
-126.291261915187957546852805939
-125.696434952381708953147402859
-125.103834500468480486365212526
-124.513409642591235858865711105
-123.925108728993436308457349514
-123.338879358159079542129768463
-122.754668357359199690686837769
-122.172421762579988954717438439
-121.592084797806467431640923044
-121.013601853634320792351457119
-120.436916465181141115248917113
-119.861971289266838999760831408
-119.288708080831439376690205625
-118.717067668556823070632424799
-118.146989929657224529185370887
-117.578413763801436068227502572
-117.011277066127692773577620998
-116.445516699310111504937693712
-115.881068464633323246480710865
-115.317867072029560576334791159
-114.755846109029930711008269484
-114.194938008578907961604329677
-113.635074015658205089172547859
-113.076184152663117479307115696
-112.518197183471162622252984632
-111.961040576139344161930801211
-111.404640464162637445458464843
-110.848921606222303208872541643
-110.293807344348367232200388869
-109.739219560416034088275515293
-109.185078630890908050132993212
-108.631303379732647112473595632
-108.077811029361047737014225603
-107.524517149582516415580986993
-106.971335604368394487090274038
-106.41817849636962651208590779
-105.864956109044757844217195269
-105.311576846270167655010859392
-104.757947169292738794637006267
-104.203971530875779639566540051
-103.649552306478883950932893266
-103.094589722301474892521408055
-102.538981780007953839155007229
-101.982624177939580685713519767
-101.425410228604358494314298262
-100.867230772221180103245996429
-100.307974086078205350152352383
-99.7475257894477500438136653663
-99.1857687437807430596870716263
-98.6225829478828915954459935479
-98.0578454277519147376120928841
-97.4914301207303702018953944434
-96.9232077536014940842202725862
-96.3530457142258589256511225321
-95.7808079162842627499075891316
-95.2063546566567896436034925776
-94.62954246492909236663246428
-94.0502239444742584650945744067
-93.4682476045117041138752195708
-92.8834576824929098734689766298
-92.2956939561069218603347030131
-91.70479154413577007432923085
-91.1105806953205989621312413578
-90.5128865643225638422161380735
-89.9115289737775098896385476695
-89.3063221613490791905090883108
-88.6970745105799987279551811763
-88.0835882642245285391926650392
-87.46565921861483465394439388
-86.8430763974686018771728185751
-86.2156217033824496672995130784
-85.5830695450732724665904875454
-84.9451864382247294940087549187
-84.3017305775655502403404396508
-83.6524513775463687291096722056
-82.9970889786880993212182192335
-82.335373716342329331799981026
-81.6670255482268602202083949056
-80.9917534366703606243042957303
-80.3092546810108227687544227401
-79.619214195033345501893096207
-78.9213037236920801569222283635
-78.2151809926251314369421501877
-77.5004887831232717309715083817
-76.7768539242336811624639224602
-76.0438861925447125743503075744
-75.3011771088780828844500248815
-74.5482986195759566578463377829
-73.7848016482695416618706662746
-73.0102145019009792398902745196
-72.2240411122774813884061480479
-71.425759091486808885464411709
-70.6148175759982193065671661227
-69.7906348300905774585991181032
-68.9525955742359134507947817565
-68.1000479980286537134705643841
-67.2323004099421592535286741775
-66.3486174673009242264625776328
-65.4482159189746768756350981466
-64.5302597799060406358580429572
-63.5938548399926851244211795798
-62.638042389158181400572072367
-61.6617920144684891376683955421
-60.6639932922827070123377924934
-59.643446156502197524043149743
-58.5988496700414095183136580208
-57.5287888565944468176117497809
-56.4317191578877099676304217821
-55.3059479597741533474951848264
-54.149612467070799618016148246
-52.9606529849372701618270503751
-51.7367803585649307702386554165
-50.4754358947996057557971776499
-49.1737414801760022210747834404
-47.8284367269139582578111700715
-46.4357986718916513615724870732
-44.9915375748667790036178788692
-43.4906592859417195850946452386
-41.9272797251324955084775950629
-40.2943688506555682923037043911
-38.5833874089907711803848383821
-36.7837543075381704715758431981
-34.8820338033179027758569943922
-32.860632140849565614577478698
-30.6955712894626924726780581618
-28.3523543046958007635474384404
-25.7773330091235970217265130115
-22.8761718849699340569010930561
-19.4399847264105984099091606771
-14.3318681521828096993870037032


==> anc/WILS3HQF2/L2gS31210.dat <==
# L2gS31210
51.1111111111111111111111111111
51.10854011325586598168945636
51.1083587529207821412999274064
51.1081647487756199890665879558
51.1079572315935412363307038171
51.1077352733980973589213930191
51.1074978835755450821958190338
51.1072440047367924981566803257
51.1069725083134283157044666821
51.1066821898713700829692120571
51.1063717641247007303662975877
51.1060398596312441330449255675
51.1056850131503571770915734589
51.1053056636422855590102686065
51.1049001458872407070847888988
51.1044666837011031742325621541
51.1040033827233409400496469843
51.1035082227513465417125584815
51.102979049593942043061369697
51.1024135664152727158126850974
51.1018093245387060747595893254
51.1011637136786696782406819317
51.1004739515665959545318281138
51.0997370729352923146108719379
51.0989499178241170380738042888
51.098109119165312969059902906
51.097211089609729068786795276
51.0962520075479415351996956954
51.095227802280468793798297963
51.0941341382883555686117009187
51.0929663985528779746702821398
51.0917196668704918152948995181
51.0903887091064079024107110764
51.0889679533273293695971830191
51.0874514687509250233033694739
51.0858329434465385173197477329
51.0841056607184446644618495592
51.0822624740996610872615949684
51.0802957808809057356555290653
51.0781974940957592248814135052
51.0759590128794467919032194988
51.0735711911149000013864050161
51.0710243042758960622039576508
51.0683080143731065985327491183
51.0654113329048228719905114157
51.0623225817099668742958523482
51.05902935161675482642456106
51.0555184587760603232908831489
51.0517758985641391782229163224
51.0477867969349392837509514142
51.043535359097740850770872466
51.0390048153913717637239663413
51.0341773642217384792344486035
51.0290341119249265675854100574
51.0235550094136812691406390384
51.0177187854607051698851066927
51.0115028764679387030233611874
51.004883352566854959494055993
50.9978348398908427982341499256
50.9903304388570156966604806417
50.9823416382913174584348153852
50.973838225227654617862127582
50.9647881902090299928205337378
50.9551576279163497406340184021
50.9449106329488019868148734728
50.9340091905785408808716519876
50.922413062301946427602956979
50.9100796660100673714814182332
50.8969639506021013308659862224
50.8830182648680434690590092027
50.868192220470073906430691425
50.8524325488569988549186632904
50.8356829519522684619511375428
50.8178839464639373062558325093
50.7989727016745985419485767525
50.7788828705810135522483992845
50.757544414267097123015906362
50.7348834194103440700131151975
50.7108219088409577795150340069
50.6852776450951467903127562443
50.6581639269295980443803590729
50.6293893787933450865461887301
50.5988577332864827941784669958
50.5664676066728214086537281489
50.5321122675560353241581666021
50.4956793988765908644730722477
50.4570508534402093834321194952
50.4161024032483489774685517828
50.3727034829677173090142945305
50.3267169279497443730649609039
50.2779987072928713029129787714
50.2263976525311136272795229587
50.1717551826323404205990413978
50.1139050260998227550667243222
50.052672941091637327022684365
49.9878764346052994433446356688
49.9193244819204229271306331317
49.8468172476511855996787467885
49.7701458099338829546434980154
49.6890918894638854086508333904
49.6034275853019203775998340238
49.5129151195928585868385019645
48.4568332602181328130557825029
47.5702354999251877980872240659
46.7857971799736649109023971971
46.0733719503303830560521451878
45.4159395430081342950942734792
44.8026275954498115333222727048
44.2259256991637411112794140909
43.6803556633839694408125776408
43.1617578111495965655841480516
42.6668743857989634027693583461
42.1930904842933206944550453935
41.7382647508465147805859277206
41.3006142103131876257856635427
40.8786332986547146506654315155
40.4710353359172465142890023846
40.0767092102478260491324472359
39.6946866598960088116206200548
39.3241171175059372463829871662
38.9642480643358584131615325343
38.6144094736133805562372692573
38.2740013386509169377248860278
37.9424835623545221306804991249
37.6193676783640118285951107335
37.3042100099561998048519446158
36.9966059698475162490718157641
36.6961852743424860025283274848
36.4026078969516651643704037043
36.1155606250727074099980729187
35.8347541123047570242503820072
35.5599203410298546414235809925
35.2908104268640687032586124653
35.027192709754006029070913347
34.7688510868094268925785394632
34.5155835501055022536929712996
34.2672008991650813728657865959
34.0235256030197125951782009703
33.784390790932184799719775947
33.5496393542586815231336732395
33.3191231447002814399288061146
33.0927022564687370173912257709
32.8702443817690363883941019035
32.6516242305584720887804142177
32.4367230068396158547023745305
32.2254279348308833282902006206
32.0176318292716165152931114417
31.8132327048895280001139077326
31.6121334207116653944772792045
31.4142413554557737923873484065
31.2194681107133235712521336998
31.0277292390418152814539325393
30.8389439944331701611048815412
30.6530351029260409854182016305
30.4699285513901581569975215481
30.289553392736524603641798137
30.1118415660035272640041116093
29.9367277299401389001164959746
29.7641491088569469150705419317
29.5940453496468011420022495193
29.4263583889919838874311273049
29.2610323298761447657130436409
29.0980133266086554775740141054
28.9372494776480981428240505449
28.7786907255816486748357961343
28.6222887636793050270443250941
28.4679969484972275780625000797
28.3157702180537566872690649811
28.1655650151456852419130142727
28.0173392154117274133513924303
27.8710520597853899240622498896
27.72666409101109775290730083
27.5841370939258693489455190286
27.4434340392344409215980576885
27.3045190305288233315564667596
27.1673572543241171803821031067
27.0319149329012564490471481961
26.8981592797644134965004972031
26.7660584575362677984730036606
26.6355815381283845970794358203
26.5066984650367153398001598511
26.3793800176238501617355214364
26.253597777260239639304300414
26.1293240952062615694536822636
26.0065320621258301709199893913
25.8851954791303114200631766647
25.7652888302588919705113905596
25.6467872563083152433981832423
25.5296665299311049350319823569
25.4139030319270954279520426063
25.2994737286583270945968364871
25.1863561505221841714362286361
25.0745283714220914456196816544
24.9639689891791773634015315558
24.8546571068320859163809859192
24.7465723147756053765627681855
24.6396946736920035553245998011
24.5340046982319392907315116545
24.4294833414045787240040947777
24.3261119796391010984269411273
24.2238723984821490757687286075
24.1227467788979781484077130053
24.0227176841401024760824926441
23.9237680471651329933850096357
23.8258811585612693925935112663
23.7290406549655510470495495613
23.6332305079455026482469600899
23.5384350133222370027285450731
23.4446387809134080415481620646
23.3518267246756489260173672615
23.2599840532272898644615044958
23.1690962607332340036248499751
23.0791491181348831363759015701
22.9901286647089531250731260733
22.9020211999399066089007835626
22.8148132756915620936111694237
22.7284916886642179155568425288
22.6430434731243605135634196412
22.5584558938947123273653516493
22.4747164395930186006848414887
22.3918128161085772893139897992
22.3097329403060848271005361233
22.2284649339469051501252582769
22.1479971178183724003671192264
22.0683180060622112331357527799
21.9894163006936045894543582354
21.9112808863028589736867144337
21.833900824932013374270461854
21.7572653511191115362560057062
21.6813638671032097814981299738
21.6061859381835253159098140533
21.5317212882264442084026142641
21.457959795314405130758560109
21.3848914875309555887294088111
21.3125065388765427546236047611
21.2407952653098520641319776054
21.1697481209097443351023269168
21.0993556941530671144448665647
21.0296087043038290178637878726
20.9604979979094277017050818816
20.8920145453998134561413415626
20.824149437785651850055106136
20.7568938834517209659644175546
20.690239205041942076433788142
20.6241768364325976352145309116
20.5586983197904376582072724374
20.493795302712515392612223216
20.4294595354447260308260415767
20.3656828681761485063079248804
20.3024572484064104751616214934
20.2397747183834107804456994258
20.1776274126088423361338645017
20.1160075554090617545350712538
20.0549074585689504569379436433
19.9943195190265057173022005033
19.9342362166259893421198380377
19.874650111927546720369471175
19.8155538440712900061555135087
19.7569401286939164305266484629
19.6988017558960063733113834057
19.6411315882582160444145301604
19.5839225589046466000483707658
19.5271676696117354159986529106
19.4708599889610762110582890614
19.4149926505346329042305032051
19.359558851150867636000598186
19.3045518491403564159622367777
19.2499649626595164981605776193
19.1957915680411179466605136057
19.142025098180298045632735935
19.0886590409548413332145853285
19.0356869376785301934172033093
18.983102381586411216948916351
18.9308990163508610265153216751
18.8790705346273720367133969615
18.827610676629013760372539346
18.7765132287285588552149374298
18.7257720220872951961471344755
18.6753809313095759247436696074
18.6253338731221887303938815398
18.5756248050776536156629350413
18.5262477242805851470160704823
18.477196666136280743529658252
18.4284657031207209600930539713
18.3800489435711910247410449026
18.3319405304967551364580700605
18.284134640407836261964664766
18.2366254821641744272510960207
18.1894072958404558194105747378
18.1424743516089234320305329324
18.0958209486382975364500663603
18.0494414140083509731430772261
18.0033301016395001621200268436
17.9574813912367878566410229108
17.9118896872476480371652449898
17.8665494178328569872460343523
17.8214550338500875334576670944
17.7766010078494956894325824772
17.7319818330807805403619872111
17.6875920225111691582294504497
17.6434261078537886677135676695
17.5994786386058973050118428134
17.5557441810964554425390611587
17.5122173175425261061502505987
17.4688926451140025017530658712
17.425764775006167507374083392
17.3828283315195969863701001716
17.3400779511469251479734997287
17.2975082816659960322014094837
17.2551139812389305358618003931
17.21288971751664323254386921
17.1708301667483475787575211176
17.1289300128955919465586545934
17.0871839467503722849445351653
17.0455866650568700920274226267
17.00413286963636678062136787
16.9628172665148874436635580484
16.9216345650531284742267073591
16.8805794770782244682832455703
16.839646716016910336504450822
16.7988309960296345729902565563
16.7581270311451791718153524011
16.7175295343953407436360573392
16.6770332169492259604133497655
16.6366327872467125417290923781
16.5963229501306245854206638074
16.5560984059771681315853658289
16.5159538498241694246729385134
16.4758839704966543946390845199
16.4358834497293034051752777667
16.3959469612853103039800051423
16.3560691700711692448957522584
16.3162447312469066213473124235
16.2764682893312687405192857803
16.2367344773013685624899472972
16.1970379156862869111747785275
16.1573732116541150161415576661
16.117734958091916046428844265
16.0781177326780734282251553395
16.0385160969464831748732661077
15.9989245953420361757318508176
15.9593377542668243638014954007
15.9197500811164918827257290581
15.8801560633061387719081248452
15.8405501672851702521111550957
15.8009268375404693889433317878
15.7612804955872547017510411207
15.7216055389469671318609944425
15.6818963401115126455735566121
15.6421472454931675797921213648
15.602352574359433594829396546
15.5625066177521077298581689296
15.5226036373898105085202644206
15.4826378645531912588244574546
15.442603498952004732357751144
15.4024947075732266689075364416
15.3623056235093480854986318274
15.3220303447659587008549363823
15.281662933047698959906910651
15.2411974125216275156322493465
15.2006277685570166692757523218
15.1599479464405520710968290623
15.1191518500658748422982358078
15.0782333405963640881258690923
15.0371862351000154186208730187
14.9960043051552264558600156402
14.954681275426253255276562581
14.9132108222070519655811911513
14.8715865719321677492528624934
14.8298020996532778257749828669
14.7878509274799373141031096728
14.7457265229830151589101006615
14.7034222975592426340029298817
14.660931604755228519406377131
14.618247738549222824793708626
14.5753639315888346442632271271
14.5322733533828291219314150709
14.488969108445043312067146921
14.4454442343883706392846926289
14.4016916999666683899185515217
14.357704403062341858148284616
14.3134751686172520675889273842
14.2689967465044810015123390542
14.2242618093383685836629299281
14.1792629502201088057632567886
14.1339926804160579114536323103
14.0884434269657648959509868366
14.0426075302165832014225001543
13.9964772412815617705154425095
13.9500447194171429065582004605
13.9033020293170129675109510241
13.8562411383182590228420058209
13.8088539135157793960938520502
13.7611321187806776000463246461
13.7130674116781365698592016072
13.664651340280022253811721324
13.6158753398672013825396268832
13.5667307295162763585328140034
13.5172087085651393323433956086
13.4673003529514261858697889474
13.4169966114176077210942924696
13.3662883015760881061102116116
13.3151661058272876526000956964
13.2636205671232662095839492626
13.2116420845689925849209693156
13.159220908852881964738218492
13.1063471374977045738755908304
13.0530107099224118312215518017
12.9992014023048277398988792454
12.9449088222345096339143896906
12.8901224031443897485491022117
12.8348313985090630691475967729
12.7790248757967827853738494224
12.7226917101613571952181296377
12.6658205778592052860208121285
12.608399949375816088302754558
12.5504180822447622004737717814
12.4918630135412328156151925042
12.4327225520307675013800450496
12.3729842699524793031913592829
12.3126354944145438126719397917
12.2516632983780878298879622317
12.1900544912038239706748672684
12.1277956087338313378550311805
12.0648729028787607884945238504
12.0012723306784280577893365231
11.9369795428012285249317197532
11.8719798714450407260432576317
11.8062583175992560113987218759
11.7397995376242499746439703806
11.6725878291009647544681574116
11.6046071158992631450667214634
11.5358409324093039845706944497
11.4662724068753263659721902242
11.3958842437658643741223305086
11.3246587051084835802222135671
11.2525775907105663386211236437
11.1796222171803962751634323924
11.1057733956547132762349195932
11.0310114081299258260261299861
10.9553159822841596136223309563
10.8786662646661542202486067315
10.8010407921145370609629373393
10.7224174612570250929740248686
10.6427734959234212254397714973
10.5620854122886415421963430771
10.4803289815421495443338802668
10.3974791898577560001093282701
10.313510195412383417673494678
10.228395282173642125959110832
10.1421068101433907282315518393
10.0546161617072325169658208808
9.96589368369739216612378351067
9.8759086247277463572684365569
9.78462906730390318575670570922
9.69202185414688967051099936531
9.59805250809471690463246574588
9.50268514486004532362471703148
9.40588237782218886664625312764
9.30760521391513130271791380807
9.20781293953685632796283528934
9.10646299524516709877442536602
9.00351083781643350199619704183
8.89890978802035163171005263427
8.79261086219836688507598221796
8.68456258541657492669271618789
8.57471078358395507208816594533
8.462998351468893155125651204
8.34936499299226599565271327462
8.2337469294997432486551860136
8.11607657088826971160581564176
7.99628214344144337824989598434
7.87428726696267153769102068451
7.75001047221350525028164322975
7.62336464767401470990307384747
7.49425640211674339580661406264
7.36258532625467590222508374155
7.22824313255164706672396870413
7.0911126468435343888198453373
6.95106661824929228805474673694
6.80796630429344915331603452841
6.66165977526018028097715750808
6.51197986414393257792473747434
6.35874166403683727721508687205
6.20173944015942094174409946235
6.04074277393057442872277719503
5.87549168336414049694944150438
5.70569035430464410850885387683
5.5309989478947523152281211881
5.35102268139050977010999418854
5.16529693933627949381709419388
4.97326642140244398492800682411
4.77425499247921494821405867188
4.56742037095246046110004365591
4.35168268692450376601138541774
4.12560474065843414682012219204
3.88717437956053536570003424652
3.63336159691452830405523683423
3.35904805515500267008840962816
3.05351363371397489273866061411
2.66666666666666666666666666667


==> anc/WILS3HQF2/L2gS32010.dat <==
# L2gS32010
152.417867577561973605460748204
152.434013021075170185006198003
152.434970960984977501133649926
152.435983111362027914787099399
152.437052337643417217591566988
152.438181640909194542600500198
152.439374163027823341804430764
152.440633191886335426380119716
152.441962166695028373940763761
152.443364683355030505294556329
152.444844499875394946220228066
152.446405541824575599397506819
152.44805190779917325614951388
152.449787874890709180963126627
152.451617904128875404039394827
152.453546645877214247162537407
152.455578945154482357549214076
152.457719846852044283905894529
152.459974600814504427824289345
152.462348666747410551248439165
152.464847718912232911882930948
152.467477650564926022345600019
152.470244578090199982449259343
152.473154844779149839470148685
152.476215024193098559259558671
152.479431923051385589329259783
152.482812583575361923503302686
152.486364285215016950437480763
152.490094545678444803041185371
152.494011121177740801931943665
152.498122005797884111223920434
152.502435429887693011810668068
152.506959857364016350341415672
152.511703981811930935880080774
152.516676721254832325613072491
152.521887211458918283973446345
152.527344797626653393847466231
152.533059024323353632079669678
152.539039623470025758062599694
152.545296500224023624389827597
152.551839716556928676823585207
152.55867947232631300891328721
152.565826083624690013565546942
152.573289958174991412871638045
152.581081567527323839083082424
152.589211415796549161050090077
152.597690004664399060287553556
152.606527794353377607674330277
152.615735160262630735163347628
152.625322344938277138356188178
152.635299405032413867143793248
152.645676152886148566297113574
152.656462092352590581215155436
152.667666348455781506180346204
152.679297590461094097352600898
152.691363947911714284259675306
152.703872919164487649072110475
152.716831271936708651932574303
152.730244935353413764114151119
152.744118882962470565188974993
152.758457006162302125574252292
152.773261977464524184977281429
152.78853510299118222174016071
152.804276163583742426516013233
152.820483243878605589823893284
152.837152548681770621337276302
152.854278205953472151127112168
152.871852055692252842494905496
152.889863423987103226200688917
152.908298881486104266740754994
152.927141985510528350929256629
152.94637300502467076176228169
152.965968627653859299385347111
152.985901647926168078660764654
153.006140635897360111626011921
153.026649585303485957154613965
153.047387540371314045628069436
153.068308200403251226049637694
153.089359501240454038091419628
153.110483172695178122564708095
153.13161427103071644342158647
153.152680685554074888888664891
153.173602618372230183609312241
153.194292036346654782339621313
153.214652094261834507072954933
153.23457652820058625153725452
153.253949018090689035628253973
153.272642518351959548726432536
153.290518555528377474056080938
153.3074264917337449215894123
153.323202752668741607815174984
153.337670018878684488254958573
153.350636378810792164862871948
153.361894442092585072737008219
153.371220411283743269171257009
153.378373110145938669007812287
153.383092966221510112236848914
153.385100945203891569792199966
153.384097434210712057153897124
153.379761070623325694714093645
153.371747512621489645136316831
153.359688146904515700216930254
153.004746277138870226789464223
152.48306289836831556964964087
151.896304076777525766539555197
151.278006847949472867033043489
150.642804911891096777367811699
149.998059206577964964234722742
149.347798141682349900264702323
148.694344532763340541973300878
148.039079407030054996520749843
147.382834641474327693636185662
146.726108892317749832130127452
146.069192675118724712332646808
145.412243842031043113435093815
144.755334636395073760493959396
144.098481804580473996880947149
143.441666271689060066916980664
142.784846209976008274216503665
142.127965826148967346229280406
141.470961319995145912732393504
140.813764942968438615193706066
140.156307762805339254486859622
139.498521536880462507195270221
138.840339966115033521075453305
138.181699515427114507694851971
137.522539929508274893559468931
136.862804534020327361113756982
136.202440385791076929390146657
135.541398317203763462045301058
134.879632907094149390055066098
134.217102401360380403412955299
133.553768599996346536874929629
132.889596722595669659334590875
132.22455526100387363222986157
131.558615825349102609564970694
130.891752987897051734054381695
130.223944127870163853719201264
129.555169279414115211374764945
128.885410984192569941692941152
128.214654149576534226202108305
127.542885913018252866249363334
126.870095512925538314879074289
126.196274166154296250847817588
125.52141495209530667410229425
124.845512703231566515372995943
124.168563901973926708198715604
123.490566583537318236020249824
122.811520244591533592597448267
122.131425757404792623426306777
121.450285289191779414662501916
120.768102226377937486271553229
120.084881103496635992131357595
119.400627536443930242194877456
118.715348159825957502868003934
118.029050568145729297698740743
117.341743260588607403730311525
116.653435589178642864455291137
115.96413771009089540281457448
115.273860537917604832533805916
114.582615702698495058918615264
113.890415509537445268241410061
113.197272900639190948200649539
112.503201419610577461100569061
111.808215177881160496254261233
111.112328823107626116464273024
110.4155575094355949463213625
109.717916869500895068708266039
109.019422988060356699220122869
108.320092377149622645966069767
107.619941952672408101620005877
106.91898901233210877106870898
106.217251214822675385642343222
105.514746560201272751476530578
104.811493371370449455798937394
104.107510276602386129218345002
103.402816193042290550253949463
102.697430311132190475501910851
101.991372079900262195194268654
101.284661193064445450591705832
100.577317575902453203945605327
99.8693613728434062434452345899
99.1608129357392249180788057726
98.4516928127766094289642473244
97.7420217379929509250762812077
97.0318206213618519664890864304
96.3211105394161095274285934514
95.6099127263780384734771355023
94.898248565768899341387888849
94.1861395824709514353505030756
93.4736074352172901267398924071
92.760673909486154493841362237
92.047360910777816095829608669
91.333690458253489165664772393
90.6196846787169436916567576263
89.905365800920662079763745444
89.1907561501794632108662824103
88.4758781432755301489229787558
87.7607542836397245279038067081
87.0454071567949563814392841374
86.329859426048207165137025595
85.6141338284185799226779137008
84.8982531707894776325269742253
84.1822403262736921390674845011
83.4661182307808248653845219992
82.7499098797770596380423896904
82.0336383252278701263475257677
81.3173266727147721117439892874
80.6009980787177263770417583589
79.8846757480552635919705231746
79.1683829314748401677991040926
78.4521429233863455129433325631
77.7359790597320681647899304312
77.0199147159867924993536270113
76.3039733052820406158670671921
75.588178276648796939562055045
74.8725531133733573677522570172
74.1571213314612315975534325741
73.4419064782042977311885537134
72.7269321308466633933012427782
72.0122218953449283796475264107
71.2977994052187711879007279177
70.5836883204879964981867744801
69.8699123266923835560547339103
69.1564951339908671942491645856
68.4434604763367645937162205942
67.7308321107259324655228533389
67.018633816514901728748009961
66.3068893948061905210159000296
65.5956226678981420281853423373
64.8848574787967716442338445291
64.1746176907872388268293779054
63.4649271870626831246953843169
62.7558098704082816188704185538
62.0472896629384968154322001256
61.3393905058855902028805194063
60.6321363594375775720365750435
59.9255512026238980985854530268
59.2196590332471603978958230458
58.5144838678594155504733651862
57.8100497417814897198515790849
57.1063807091639876830413534146
56.4035008430886535926563456822
55.7014342357088468019265944797
55.0002049984279588089300989692
54.299837262114662502758385913
53.6003551773539470993263251353
52.9017829147329516052838674074
52.2041446651606665026047704111
51.5074646402206277526231964754
50.811767072555779316941888447
50.1170762162847303163293347546
49.4234163474486808227699972014
48.730811764488336222684473764
48.0392867887501742131388215814
47.3488657650214709037086635227
46.6595730620935332951282233692
45.9714330733526246872492742885
45.2844702173981074235953071086
44.5987089386873638937791638155
43.9141737082070919698352151705
43.2308890241706051256738253408
42.5488794127408004542267325599
41.8681694287784897247479552042
41.1887836566158195802266446551
40.5107467108545370259623489862
39.8340832371888855662046717957
39.1588179132529457648638891152
38.484975449492261694673271775
37.8125805900596217505357350161
37.1416581137348886886778654611
36.4722328348687995632296058448
35.8043296043506815136641504028
35.1379733106000541561733641214
34.47318888058211369394031965
33.8100012808471178283650441249
33.1484355185937141672249180502
32.488516642756278126902869929
31.8302697451163493534709601557
31.1737199614382784798349829891
30.5188924726292186306720651301
29.8658125059236185200522540493
29.2145053360923962942231030942
28.5649962866769954892109225473
27.9173107312485466342592606117
27.2714740946923801718220437342
26.627511854518158516607644137
25.9854495421959172734775089798
25.3453127445183279100587283873
24.7071271049895165678046397617
24.0709183252407962279290562484
23.4367121664736921591486248069
22.8045344509306634955728399116
22.1744110633939469586139410197
21.5463679527129721799086429595
20.9204311333608218367125550809
20.2966266870202339111867605841
19.6749807641996678650394576893
19.0555195858799814162406672808
18.4382694451922899507317582908
17.8232567091276064356308191066
17.2105078202788860585880146612
16.6000492986161267387251985508
15.9919077432952041769949550749
15.3861098345011482778384618953
14.7826823353265966208514018326
14.1816520936861902331387987561
13.5830460442677072538206745153
12.986891210520761236821007832
12.3932147066839228532307411358
11.8020437398511566784073240879
11.2134056120784986315265293518
10.6273277225319345283670391233
10.0438375696774761655019559443
9.46296275351446843173012087269
8.88473097785319919869689152253
8.30917005263792323782359746454
7.73630789631645220803636400049
7.16617253825750492422253711492
6.59879212121705571859516928065
6.03419490385496381802478212487
5.47240926330321335496679181733
4.9134636977871419863880725509
4.35738682930108619625540235944
3.80420740633992328875651140469
3.25395430668804393166872150652
2.70665654026734497673239402496
2.162343252045890265728622125
1.62104372500894733132785228958
1.08278738319417043001663635031
0.547603794792765315413942817077
0.0155226753185386948282377137057
-0.51342610915319446300402600527
-1.03921253867479955177835613829
-1.56180643604148465171502019612
-2.08117746333023519536070411431
-2.59729511836023722032075962107
-3.11012873107241962427934188911
-3.61964745982565640071575254145
-4.1258202876070766066927149377
-4.62861601815383260384952383862
-5.12800327198357571638161149578
-5.6239504823307826499690372656
-6.11642589098596558577341345144
-6.60539754403468356321386413437
-7.0908332874931523398862025791
-7.57270076283712409760045548342
-8.05096740242057686527275459842
-8.52560042478061605077029218938
-8.99656682982484669536966693833
-9.46383339389732464779362944113
-9.92736666471903744108130765966
-10.3871329561987008642065975153
-10.8430983431094846479816836562
-11.295228655627099902448298077
-11.7434894737244914961499640405
-12.1878461214181799727559162991
-12.6282636608610893439634786423
-13.0647068862764786332847180506
-13.4971403177273657923358737846
-13.9255281947155919514387932086
-14.349834469604421241611118523
-14.7700228008583059344218693003
-15.1860565460931676428039889213
-15.5978987549302520134722275838
-16.0055121616463058708062867227
-16.4088591776125012366660315201
-16.8079018835141890830906577773
-17.2026020213432060417798355806
-17.5929209861540784913130594604
-17.9788198175750692894955703456
-18.3602591910645916509756310521
-18.7371994089030709375665307846
-19.1096003909098669830053259236
-19.4774216648743754643396371744
-19.8406223566899050963119809739
-20.1991611801783762799758601731
-20.5529964265933043689044603287
-20.9020859537879148712389597354
-21.2463871750345864762334336125
-21.5858570474811284071946275499
-21.9204520602286687067397565268
-22.250128222015156908507977124
-22.5748410484876651840969498058
-22.8945455490458032879275701632
-23.2091962132376410195436823182
-23.518746996688553774954284919
-23.8231513065423680633168972769
-24.1223619863930802983717249232
-24.4163313006842490609928934118
-24.7050109185519133132177102003
-24.9883518970855612510684057601
-25.26630466398026068343973728
-25.5388189995515555888970458553
-25.8058440180831278576029788838
-26.0673281484755106006492467493
-26.3232191141623115780148242949
-26.5734639122584533152370089485
-26.8180087919028506152049532441
-27.0567992317557158263379239473
-27.2897799166082958498623062305
-27.5168947130602898558880217657
-27.7380866442174592734053670878
-27.953297863359006791036212488
-28.1624696265211524135862587365
-28.3655422639399540687777435241
-28.5624551502927881328172980715
-28.7531466736739999209884012025
-28.9375542032360319363201650583
-29.1156140554228124077185123182
-29.2872614587173096970514550688
-29.4524305168198979350456320017
-29.6110541701685009567882906781
-29.7630641557053468535015825028
-29.9083909647885318315458390742
-30.0469637991394126841794752726
-30.1787105247090701345080787286
-30.3035576233386530810286585
-30.4214301420792625525614842182
-30.5322516400270930645889613272
-30.6359441325187392148027212813
-30.7324280325198089518546313142
-30.8216220890271640816832045735
-30.9034433222911239098044126278
-30.9778069556486972139436592773
-31.0446263437422141310707949534
-31.1038128968794595620038977621
-31.1552760012713910201053178327
-31.1989229348615626827972120231
-31.2346587784372554682664574453
-31.2623863216857840126321615093
-31.2820059638302372228063933813
-31.2934156084466947003647441821
-31.2965105520293897105479408029
-31.2911833658309549590319548038
-31.2773237704613287785251363308
-31.2548185026805903584989777391
-31.2235511737673325163549767971
-31.1834021187844815530591176497
-31.1342482359979473643743031583
-31.0759628156292269288852056334
-31.0084153570400468205279582743
-30.9314713733541107155341629032
-30.8449921824166221028057222254
-30.7488346828748640528162286437
-30.6428511140308576249775514831
-30.5268887979677978437346856401
-30.4007898622830213227109013886
-30.2643909415686929009311348623
-30.1175228555636850523090029377
-29.9600102616521087924775841895
-29.7916712791007269443922900098
-29.6123170821032154933742385148
-29.4217514583270064830171535664
-29.2197703292299732599689776497
-29.0061612279195939148675374111
-28.7807027297545323987550397657
-28.5431638302234212812891341211
-28.2933032638605781937998778344
-28.0308687570522181616880620757
-27.7555962065234964836248926876
-27.4672087740445796516645871494
-27.1654158864135966026437260378
-26.8499121280170407043538055024
-26.5203760111732351169280115476
-26.1764686069557127307684681537
-25.8178320161748279860131568464
-25.4440876565458915695809766688
-25.0548343376352248772696627166
-24.6496460897520835453528546626
-24.2280697062859194829909557241
-23.7896219507378062067580831438
-23.3337863694187661112737165286
-22.8600096378983578961002890971
-22.3676973529974821817557029898
-21.8562091613667657572820256684
-21.3248530890242753922827295201
-20.7728789016389126412237252338
-20.1994702800368605110666765396
-19.6037355354112121746015028883
-18.9846965083343512883585852505
-18.3412751866070805383141758551
-17.6722774269246737161058033732
-16.9763729557315790405878341858
-16.2520705268934915051934006533
-15.4976866829687977575291577969
-14.7113059304123311319900234701
-13.8907291768949679877337735873
-13.0334057859590665197960927132
-12.1363422178171558818709080941
-11.1959762782591393596797879293
-10.207999206262855806378861857
-9.16709558699367126606085435165
-8.06654773584999651411489189223
-6.8976035657323061146971196198
-5.64840107731379028940542367229
-4.30197973413405023553843611851
-2.83214985782696048110237735291
-1.19325161834400318446679182056
0.714674606858213976661527934669
3.42026373260709425411033933342


==> anc/WILS3HQF2/L2gS32110.dat <==
# L2gS32110
-43.1111111111111111111111111111
-43.1093969834424698850633530091
-43.1092796417592673721463707661
-43.1091544011144166470764472071
-43.1090207405736904472817415714
-43.1088781057174530762496775752
-43.1087259065583262790976674035
-43.1085635153350066078754501844
-43.1083902641753230165894462602
-43.1082054426212744977087134208
-43.1080082950084240269328375132
-43.1077980176916465613039095862
-43.107573756108834991956007178
-43.1073346016737584590012552675
-43.1070795884888419848672655827
-43.1068076898681946902678631893
-43.1065178146607556676928608465
-43.106208803362951675715146179
-43.1058794240097689934578959475
-43.1055283678326328873988752101
-43.1051542446719620850965749843
-43.1047555781317223634048424759
-43.1043308004627428362860418912
-43.1038782471609808213407049031
-43.1033961512663263895209179292
-43.1028826373469260421871073919
-43.1023357151533766700294424565
-43.1017532729264963642488436091
-43.1011330703417181902589288381
-43.1004727310724772051156423581
-43.099769734954270402322280676
-43.0990214097303645997092779573
-43.0982249223594093474484344638
-43.0973772698644816284603646406
-43.0964752697023474643133439242
-43.0955155496309736466916861737
-43.0944945370525619170133912227
-43.0934084478086093517314278528
-43.0922532744027239195923184295
-43.091024773626144700062035951
-43.089718453560133720867329274
-43.0883295599286224990264958009
-43.0868530617737129315759637929
-43.0852836364258510044193938554
-43.0836156537397147192288624565
-43.0818431595660865230461161024
-43.0799598584292171669004373376
-43.0779590953784340393715423307
-43.0758338369820042059250398054
-43.0735766514305320282676225556
-43.0711796877164544676862081152
-43.0686346538554947709505432862
-43.0659327941152475285396853534
-43.0630648652153948537804957401
-43.0600211114633937368377444785
-43.0567912387888267141540294707
-43.0533643876389690778688216993
-43.0497291046974919276878371046
-43.0458733133875859878819826701
-43.0417842831201491127330294521
-43.0374485972470216150379148866
-43.0328521196785664581474882855
-43.0279799601241617063863685327
-43.0228164379133830213563200354
-43.0173450443547833576900612255
-43.0115484035882000785902407817
-43.005408231885406375555020064
-42.9989052953526385036797689034
-42.9920193659870309823379714996
-42.9847291760372294109667510872
-42.9770123706163675761430875673
-42.9688454585131254560202455212
-42.9602037611436504185300656151
-42.9510613595836363241299562406
-42.9413910396157119225022874623
-42.9311642347223732903924257321
-42.9203509669488704932206455837
-42.9089197855535724497625163948
-42.8968377033552109794923909156
-42.8840701306768460422744200175
-42.8705808067751732024786321861
-42.8563317286306553188347839349
-42.8412830769586138561640895258
-42.8253931392835342190455578126
-42.808618229898055807779372995
-42.7909126065040166709833136899
-42.7722283833050390845171515397
-42.7525154402879538220144073967
-42.7317213283932822340022951109
-42.7097911702323720890525744938
-42.6866675559598844631013800781
-42.6622904338543394362084495026
-42.6365969950954397835361893989
-42.6095215521538940674131853895
-42.5809954101263315596708173845
-42.5509467302533968511091301357
-42.5193003847518537228243474038
-42.4859778019699919880146018686
-42.4508968007381351811194949419
-42.4139714126307368726517134401
-42.3751116906813887996209805717
-42.3342235028948042942704018008
-41.8662537200904792143255417343
-41.4802627224741259231976567812
-41.1398732254865135198110388994
-40.8296294926836532623012539774
-40.5411598825485683545842299795
-40.2693043134976383498744201858
-40.010610701010428492773621142
-39.7626341210053524755454594599
-39.5235684876152834683072015324
-39.2920356403237964473479624671
-39.0669564873927351554485325506
-38.8474681798826839601528932048
-38.6328686463723751562236305792
-38.4225781732315487271765544852
-38.2161120258872200078596537407
-38.0130604604997892579567372448
-37.8130738234314189992612779975
-37.6158512395307142003003819089
-37.4211318862969828398831361959
-37.2286881665524344506609270959
-37.0383202984051724377574337381
-36.8498519791705082337863744885
-36.663126874098810950285600955
-36.4780057463127805743055511516
-36.2943640907712305792297238646
-36.1120901684516166831242409602
-35.9310833612841465751504948043
-35.7512527863532298952023805837
-35.5725161213269600774043065543
-35.3947986032384417703975694233
-35.2180321705036711965028862304
-35.0421547240433675391057526796
-34.8671094880287856248605824985
-34.6928444544196158516871150211
-34.5193118983445306512556573935
-34.3464679536688979595724694372
-34.1742722399321849840987270824
-34.0026875333196510667335373313
-33.8316794755351958402819354371
-33.661216315423059607865507849
-33.4912686789905555677329548753
-33.3218093641472170825127498188
-33.152813157025121858942088362
-32.9842566672023348973636172213
-32.8161181795335291748618367435
-32.6483775206125510409970557411
-32.4810159381619336234267921062
-32.3140159918729321356345314808
-32.1473614544136841806128437722
-31.9810372214883765099285520081
-31.8150292299715545908568429615
-31.6493243832628185276960091542
-31.4839104831112988973507575522
-31.3187761672491355703665848548
-31.153910852250878737412549237
-30.9893046811031149276775526877
-30.8249484750272128247574075386
-30.6608336891491590259512480938
-30.4969523716550845226766687381
-30.333297126110172753278321545
-30.1698610766529544715316963442
-30.0066378358071823026280663617
-29.8436214746800907918050316604
-29.6808064953393569230089228661
-29.5181878051818842616421477268
-29.3557606931259863857177618087
-29.1935208074749389161598269195
-29.0314641353144599344965170516
-28.8695869833196866674898735711
-28.7078859598588330816606589547
-28.5463579582911041560957226754
-28.3850001413657520777808521935
-28.2238099266375128116660470739
-28.0627849728211678309585088497
-27.9019231670147308769254864654
-27.7412226127268471963058681042
-27.5806816186494862501010064113
-27.4202986881219729720129209038
-27.260072509236894124874886443
-27.1000019455424852877313399952
-26.9400860272997947805666648848
-26.7803239432562725657933229596
-26.6207150329004795575260335684
-26.4612587791653866127632566733
-26.3019548015502601340363517349
-26.1428028496334370284657544038
-25.9838027969503974394231890846
-25.824954635213468553339447315
-25.6662584688512541825441682045
-25.5077145098474982096262152447
-25.3493230728605692107201248158
-25.1910845706061110856671754822
-25.0329995094866514746065878265
-24.8750684854531061680768117718
-24.7172921800841726526850673939
-24.5596713568705775145018671574
-24.4022068576920379878806250841
-24.2448995994756241166195454166
-24.0877505710249707787896138852
-23.9307608300104936376967237003
-23.7739315001114148300797826686
-23.6172637683010073412481890465
-23.4607588822670255863113354299
-23.3044181479598073877608051982
-23.1482429272610126501672764146
-22.9922346357664096202960085954
-22.8363947406765334525381028234
-22.6807247587894263978957059917
-22.5252262545900266017788817664
-22.3699008384311053338269474364
-22.2147501648009624033499081825
-22.0597759306733782944936589824
-21.9049798739355907950131294153
-21.7503637718903150658955252508
-21.5959294398280605578119421946
-21.4416787296662171649014212528
-21.2876135286515876557522203986
-21.1337357581232347823656397569
-20.980047372332690502944398109
-20.8265503573187423493559750689
-20.6732467298341689408220677329
-20.5201385363219437434985883689
-20.367227851938564094324407227
-20.2145167796222918864654651745
-20.0620074492042137434640484023
-19.9097020165601425354935709283
-19.7576026628014892183963583317
-19.605711593503334671129316394
-19.4540310379680259018423734696
-19.302563248522710087168197881
-19.151310499849303774200225348
-19.0002750883454735539081466744
-18.8494593315152789273951904821
-18.6988655673881982285890490031
-18.5484961539653246137586805096
-18.3983534686915815353138000863
-18.248439907952866022396100749
-18.0987578865970837149824957626
-17.9493098374780921474717015936
-17.8000982110216184437638791608
-17.6511254748122645473458635971
-17.5023941132007575334444239646
-17.3539066269306445912926489865
-17.2056655327836720679838803435
-17.0576733632431256666653724189
-16.9099326661744446174390703523
-16.7624460045224565075102923857
-16.6152159560246115784032160183
-16.4682451129396257758653229966
-16.3215360817909707692109385988
-16.1750914831246766319550124351
-16.0289139512809389795837039947
-15.8830061341790471728055038188
-15.737370693115173790268958832
-15.5920103025725880235599145538
-15.4469276500438770150412873524
-15.3021254358647795075090242629
-15.157606373059255561714455792
-15.0133731871954345780713419042
-14.8694286162521014836051061741
-14.7257754104953977626624326402
-14.58241633236543006550426764
-14.4393541563724944654365949812
-14.2965916690026390929070806173
-14.154131668632301892023401577
-14.0119769654517736570887819478
-13.8701303813972493478467708194
-13.7285947500912429841430749162
-13.5873729167911532138493869027
-13.4464677383457779607081208154
-13.3058820831595874182628803488
-13.1656188311645750878112399005
-13.0256808737995165865793889511
-12.886071113996475600035901294
-12.7467924661744056412171028993
-12.6078478562397052308071467455
-12.4692402215935927441461740728
-12.3309725111461755040070510635
-12.1930476853370957486578866361
-12.0554687161626438903409608546
-11.9182385872092370159854840178
-11.7813602936931678851299334826
-11.6448368425065367643681712122
-11.5086712522692853172172434
-11.3728665533872584565988299484
-11.2374257881162265770369615253
-11.102352010631806927588004999
-10.967648287105229076337897581
-10.8333176957848954644806349021
-10.6993633270836939635702346244
-10.5657882836720251441711376847
-10.432595680576512648120789501
-10.2997886452843706399392877898
-10.1673703178534078052529944576
-10.0353438510276527748487886761
-9.90371241035859119130366531971
-9.77247917433200990997894082984
-9.64164733450044904626887827544
-9.51122009562126775491332902261
-9.38120067580033476333195963517
-9.25159230664135978758976470593
-9.12239823340088704492365618125
-8.99362171514897714881993279081
-8.86526602493560873943247422316
-8.73733444996283627161948394062
-8.60983029176274546296766849371
-8.48275686638125300276853654339
-8.35611750456780224791933893445
-8.22991555197101179107316035546
-8.10415436934033898803488491626
-7.9788373327338257834314946424
-7.85396783373199948419839009497
-7.72954927965800650764245291238
-7.60558509380406258311402283624
-7.48207871566430842213312558344
-7.35903360117416549982291807423
-7.23645322295629231954295652466
-7.11434107057324737173078902008
-6.99270065078697095642607703222
-6.87153548782520412629316608808
-6.75084912365496923297881786965
-6.63064511826324293444674153603
-6.51092704994495905495283854341
-6.39169851559848539335337726944
-6.27296313102872546064530463967
-6.15472453125800320561011173232
-6.03698637084489607020183793446
-5.91975232421118921639580315209
-5.80302608597713149662017439145
-5.6868113713051817141994906689
-5.57111191625244195260762790718
-5.4559314781319832575457874316
-5.34127383588327774938897403646
-5.22714279045196034155936583882
-5.11354216517915265982982252552
-5.00047580620059151619526200756
-4.88794758285581440740484430021
-4.77596138810766500208418748678
-4.66452113897239247214542951318
-4.55363077696062983549153543298
-4.44329426852954823060388720694
-4.33351560554649626339382219895
-4.22429880576444627791475257866
-4.11564791330958263175245967078
-4.00756699918138083217380627005
-3.90006016176554074000816052303
-3.79313152736015200600777372156
-3.68678525071548550209754710151
-3.58102551558782078238501586172
-3.47585653530773659294740364437
-3.37128255336330918441831845357
-3.26730784399868170836635947535
-3.16393671282848734161489846314
-3.06117349746862902802071573752
-2.95902256818393990434944884408
-2.85748832855327063787920693266
-2.75657521615257310372708368294
-2.65628770325657412852388635005
-2.55663029755965848654342071545
-2.45760754291660702125223559937
-2.35922402010386375024020148145
-2.26148434760203516991206015728
-2.16439318240035578831961931902
-2.06795522082388626546869899155
-1.97217519938424452132536948101
-1.87705789565470587957625591659
-1.78260812917054585344513569913
-1.68883076235553865897194546412
-1.59573070147556607905056816294
-1.50331289762033502419233742784
-1.41158234771424817811291865661
-1.32054409555752062187179066203
-1.23020323289868645356050954263
-1.14056490053969332646330436499
-1.05163428947483969398307098717
-0.963416642064869563918580109325
-0.87591725324760293110153635684
-0.789141471786546994006006112099
-0.703094701559004001842282989326
-0.617782402885266375351316461173
-0.533210093900568867380348002482
-0.449383351971551269136029551145
-0.366307815159073837739380698235
-0.283989183729321557379216098704
-0.202433221715232913159724715464
-0.1216457585303944452772312021
-0.041632690637654383986164178059
0.0376000167251724008527174835669
0.11604632776000957509245368893
0.193700134261001826835278234008
0.270555253701999094497461323747
0.346605427256115083498169392889
0.42184431774427093189670247737
0.496265507509462661624998353242
0.569862496213307495631377272766
0.642628698551228368166826152409
0.714557441882427066553668685747
0.785641963770573396765697918937
0.855875409430899450347806317411
0.925250829079133255596820212564
0.993761175177433501175074892119
1.06139929957219518467760869717
1.12815795051828338860092643283
1.19402976958391720162362779734
1.25900728843006620220239904134
1.32308292545783584331580659335
1.38624898231690326272117329232
1.44849764026761901373252731383
1.50982095638891024511947668484
1.57021085962360396261431788505
1.62965914665223188531088967915
1.68815747758577743981836911633
1.74569737146717661224532927967
1.80227020157068328559196063575
1.85786719048745144565916980916
1.91247940498486583987400419366
1.96609775062626333584869682958
2.01871296613672271234628439842
2.07031561749955355361710318847
2.1208960917669771132316087463
2.17044459056725434152554431191
2.21895112328916856056646739869
2.26640549992330116874956206417
2.31279732353793557306021950297
2.35811598236567307519548528613
2.4023506414749287539253047103
2.44549023399837761295088469005
2.48752345188812130040397145424
2.52843873616482091712118462738
2.56822426662526628403185076728
2.60686795096979768845551444103
2.64435741330762992927421695562
2.6806799819944134217192375298
2.71582267675226117035733619813
2.74977219501792574677059133443
2.78251489745977249390122772164
2.81403679259860174502340623664
2.84432352046115261373698754401
2.87336033518819213254254868816
2.9011320865113622305686333204
2.92762320000431501080463719112
2.95281765600398905117275967095
2.9766989670870213962888530146
2.99925015397408376017177572959
3.02045371972118210778850817543
3.04029162204143870938071252582
3.05874524358331895519336432628
3.07579535997135979097543069503
3.0914221053928358483978555237
3.10560493548803067012617617754
3.11832258727235215307773833708
3.12955303578483610047785112229
3.13927344711889628580422181861
3.14746012744663930042226166832
3.15408846759663091554144360807
3.15913288268542949976633918408
3.16256674623398240363682328399
3.16436231811928188656996119894
3.16449066561726587007802934648
3.16292157668209224498816986124
3.15962346447625099912380698881
3.15456326201134872658065765015
3.14770630557563860551225831853
3.13901620540502000190724453749
3.12845470179118271285323616719
3.11598150450356479189670613893
3.10155411301778012579863603169
3.08512761457543743190846162967
3.06665445652725420723612274182
3.04608418870504365871013761519
3.02336317069180662105117887871
2.99843423776428823231222000343
2.97123631790429438821471546418
2.94170399052676124494372458438
2.90976697533565346935066866772
2.87534953683045411523035351533
2.83836978621979578141900200876
2.79873885753543253906831470058
2.75635992812306445696940502487
2.71112704475471333474174176572
2.66292370438456085907652811817
2.61162112159149441601794116921
2.55707609077441080436164051909
2.49912831668210067270494465888
2.43759703624589096686026095286
2.37227667868525877427166661632
2.30293119377359645522467421158
2.22928649242139497845157492522
2.15102013904664709724785643639
2.0677469154807434005876592165
1.97899794797449102290852177468
1.88418933756065741170062155771
1.78257270037816519922532880418
1.67315226968923926758099387159
1.55453423380731358117488862483
1.42462011216056841165239119038
1.27986565603620728365207854865
1.11284845864435677771183237279
0.888888888888888888888888888889


==> anc/WILS3HQF2/L2gS33010.dat <==
# L2gS33010
14.3703703703703703703703703704
14.3697832131788746267198509959
14.3697429152397875300412853322
14.3696998961140940886688008402
14.3696539756433878400658951975
14.3696049620314252446256741086
14.3695526511156745722812322583
14.3694968255951456739163479583
14.3694372542120278115173418309
14.3693736908845350333745599478
14.3693058737882252893942223588
14.36923352438292042317757729
14.369156346382209191066112069
14.3690740246623643864654525016
14.3689862241073478375560329755
14.3688925883864133506050209775
14.3687927386606474487782357065
14.3686862722146108747175502622
14.3685727610090601604248551942
14.3684517501505380068943399235
14.3683227562734236571188254864
14.3681852658298298016978039268
14.3680387332825207535200785955
14.3678825791958076108885764384
14.3677161882191498595459010588
14.3675389069579593262564588732
14.367350041725861595052140982
14.3671488561724219612532146441
14.3669345687800877833243756975
14.3667063502238367819419359942
14.3664633205867515427155485496
14.3662045464244643490501259233
14.3659290376711336835159595369
14.3656357443793245040103150039
14.3653235532858689759866142639
14.3649912841954830133047710731
14.3646376861736070762239168048
14.3642614335396275640124528447
14.3638611216513182300427718681
14.3634352624710197874279078501
14.3629822799037507506360961977
14.3625005048971140978937497526
14.3619881702925331002838228356
14.3614434054170162373789656484
14.3608642304043161237780111443
14.3602485502340114442988561055
14.3595941484767046887981329215
14.3588986807331926446745412527
14.3581596677551317913420228195
14.3573744882343875685444371617
14.356540371247925541352153122
14.3556543883447742805273845398
14.3547134452612647546258757482
14.3537142732504295139864721514
14.3526534200111271153914832034
14.3515272402021430847562978984
14.3503318855262080111013771511
14.3490632943685655971659976281
14.347717180974417812492033909
14.3462890241492694523947990343
14.344774055465888670277910014
14.3431672469612911246510336215
14.3414632983068403053157287696
14.3396566234342316396658397686
14.337741336599788493416401617
14.3357112378691384917529581752
14.3335597980039518171495564707
14.3312801427320010294907234616
14.3288650363813346634269240532
14.3263068648588327443550653055
14.3235976179528177320124574592
14.3207288709387132217151955483
14.3176917654659563387268950156
14.3144769897034564967739090388
14.3110747577198280363016281677
14.3074747880733784017961794149
14.3036662815853738950511252258
14.299637898268393817150574316
14.2953777333795778135981255363
14.290873292566221331486411468
14.2861114660684245074418110232
14.2810785019402873589746146499
14.2757599782473974652010062098
14.2701407741939949036019917669
14.2642050401281324843117578531
14.2579361663672755800502168475
14.2513167507799910900406590952
14.2443285650515317761750408567
14.2369525195520879828651396423
14.2291686267160949124780024463
14.2209559628290736509718169931
14.2122926281048520159909319927
14.2031557049204397959911940042
14.1935212140580817511237589728
14.1833640687838155214095585845
14.1726580265689279497538245555
14.1613756382347107311165510834
14.1494881942715118726325690296
14.1369656680498767922123462379
14.1237766556041498603748083297
14.1098883116268037634960654401
14.0952662812644802147378889929
13.9274498270450496160479551363
13.7886883059824966107017272216
13.6662968083017450253557785179
13.5548543463392655455278965988
13.4514098760322137212551137611
13.3541359974836381253534614675
13.261804762883431112126127475
13.1735427320245205250302524361
13.0887019473484293034538992566
13.0067858909966715089865871288
12.9274041556197775505962907453
12.8502432502808869350990440884
12.7750470128987869849098670593
12.7016030170154562375335021636
12.6297328672766589560759282503
12.5592851017723939160140887905
12.4901298916564569543019763061
12.4221550103521381576301626121
12.3552627188383485848057240383
12.2893673244443594497034574134
12.2243932431305760571383500527
12.1602734438076654819881519384
12.0969481864591751014615921053
12.0343639889741217119984114159
11.972472773997038357105529219
11.9112311589081329426883261212
11.8505998606641705057250128848
11.7905431936038265963265095935
11.731028643090696276146953967
11.6720265014758171130896858179
11.6135095556198607308633504525
11.5554528173434403201936040507
11.497833289830653385131562781
11.4406297643111548467518326187
11.3838226423743057825626743974
11.3273937800880088683911973168
11.271326350751702305535707213
11.2156047236431235561567493738
11.1602143565488937931838757442
11.1051417002204495316404658164
11.0503741131853882352614384572
10.9958997855823754865255871625
10.9417076708851562626777480129
10.8877874245456263339853045393
10.8341293487234607073194071534
10.7807243423853353618764497132
10.7275638561542208861743610624
10.6746398513717179156532142407
10.6219447629064913772165864553
10.569471465301614972657223434
10.5172132419047513955902836544
10.465163756668955889325657067
10.4133170283496446329784233892
10.3616674068558609129653024964
10.3102095515421861969430458825
10.258938411252134111572998597
10.2078492059451796688960915158
10.1569374097581724490813862292
10.1061987353681466699839002046
10.0556291195377988117749303492
10.0052247097374303957522046098
9.95498185174818368173145005925
9.90489707816113069345888641215
9.85496709769538118388538670168
9.80518878526599846833502024542
9.75555917273927836677035629092
9.70607544031896321285191361922
9.65673490851232259985028773967
9.60753503062981524545325014186
9.55847338577632134830515799447
9.50954767229576219946395367851
9.46075570163435588328093355714
9.4120953925908402104917461579
9.3635647659247663450233246101
9.31516193929646370618696754172
9.2668851225145291385480026745
9.21873261306872780983812315456
9.17070279192803336328082926068
9.12279411958520125274808925352
9.07500513233078022688898355409
9.02733443874083877569959588119
8.9797807163639303275591341217
8.93234270859395578031561255478
8.88501922171661583746662768208
8.83780912211808862193571778057
8.79071133364542907969135709621
8.74372483510897372126127197797
8.69684865791775438656938683138
8.65008188383958431036912055958
8.603423642878084499198677659
8.55687311125947340414716047859
8.51042950952245266198308414742
8.46409210070499039136557053905
8.41786018862223486919494811538
8.37173311623018870544562730823
8.32571026407013988625042486483
8.27979104878918397536976513983
8.2339749217324838029885868106
8.18826136760320134377310223371
8.14264990318630319962958443567
8.09714007613268797520894527622
8.05173146380031251589934713276
8.00642367214920596736032736488
7.96121633468745727480379880822
7.91610911146544430870805610869
7.87110168811574241029776777559
7.82619377493630782392018652286
7.78138510601467816318284265622
7.73667543839106860062499300509
7.69206455125836966020087868037
7.64755224519717104452501607667
7.60313834144404650061580067181
7.55882268119143791970882525283
7.51460512491757322956370279991
7.47048555174494267710264110861
7.42646385882594227941251281507
7.38253996075437196869895958955
7.33871378900154966398953892807
7.29498529137587153025151319775
7.25135443150471336657541877561
7.20782118833762870555344969524
7.1643855556698560884843480678
7.12104754168520136628333943877
7.07780716851741100471568922402
7.03466447182919946725799310811
6.99161950040813801519952072659
6.94867231577865389281314443038
6.90582299182942803170748601656
6.86307161445551627599274525426
6.82041828121455384989119631417
6.77786310099643550215916306288
6.73540619370589459731321041591
6.6930476899574335030126167256
6.65078773078208505830580192634
6.60862646734551080314987605474
6.56656406067696610270702681497
6.52460068140868540071356701058
6.48273650952526266878207439217
6.44097173412262276115042884658
6.39930655317619891012344258119
6.35774117331795007432348545294
6.31627580962186934337180423446
6.27491068539765116802901192301
6.23364603199220087947836550557
6.19248208859868483705025341267
6.15141910207283364859853038325
6.11045732675622428715475204199
6.06959702430627962370161626761
6.02883846353273594851517126262
5.98818192024034049960607984412
5.94762767707755189108515039425
5.90717602339102666935226564588
5.86682725508568505140126316833
5.82658167449015824589776363925
5.7864395902274286509168711246
5.74640131709048268757721564353
5.70646717592280409000227437173
5.6666374935035431513777336487
5.62691260243720474432143606139
5.58729284104770491106307583983
5.54777855327665247360527571607
5.50837008858571846358119790802
5.46906780186296223239649208825
5.42987205333298888995588128076
5.39078320847081824944957084133
5.35180163791935074010325660663
5.31292771741032080249096385375
5.27416182768863311425670464812
5.23550435443998161949080584678
5.19695568822165576352191090014
5.15851622439644257687876827946
5.12018636306953731744762165282
5.08196650902837927767490659408
5.04385707168533310282030383321
5.00585846502313955506753193685
4.96797110754306310462999994555
4.93019542221566704031767788793
4.89253183643414997544914837852
4.8549807819701806872279353511
4.81754269493217117514637103247
4.78021801572593066270800131126
4.7430071890176460025478486384
4.7059106636991365833764715884
4.6689288928553343833142752317
4.63206233373394227310654494038
4.5953114477172260491760176467
4.55867670029589797502081773991
4.5221585610450518344406498508
4.48575750360211165562241236455
4.44947400564675835520884106787
4.41330854888280057991457581416
4.37726161902195799369130086211
4.34133370576952717437966260743
4.30552530281190214858671190472
4.26983690780592341043292674094
4.23426902237003104194355646744
4.1988221520771992832263838262
4.16349680644963159209146131972
4.12829349895519688824313346788
4.093212747005589299338937192
4.0582550719561953177120439215
4.02342099910765383996879037867
3.98871105770909609950879523742
3.95412578096305401671991961902
3.91966570603202698556718887236
3.88533137404669859086846185267
3.85112333011579621003196553466
3.81704212333758789868638737368
3.78308830681301239369580782724
3.74926243766043949172569287671
3.71556507703205947899762983927
3.68199679013190170030872959107
3.64855814623548376495513797984
3.61524971871109429604081053597
3.58207208504271353992507496831
3.54902582685457756642271498164
3.51611152993739320998543281811
3.48332978427621232964578915924
3.45068118407997540319670050438
3.41816632781273592113971574115
3.3857858182265785106232908534
3.35354026239624520120470507407
3.32143027175548574514530324799
3.28945646213514942747612190112
3.25761945380303734769198995139
3.22591987150553572815013315943
3.19435834451105240663484461864
3.16293550665528030474783783529
3.1316519963883133325207097511
3.10050845682364189573643975591
3.06950553578905691880239330599
3.03864388587949308565376873748
3.00792416451184383721274510814
2.97734703398178254963567215675
2.94691316152262625633083506974
2.91662321936628027204636048271
2.88647788480630413288735626126
2.85647784026314138576210400102
2.82662377335155794849262144133
2.79691637695033602185614260567
2.76735634927427287155267887833
2.73794439394853621613631254727
2.70868122008543046115061213506
2.67956754236363061516384601676
2.65060408110994341546282724835
2.62179156238365798547183204124
2.59313071806355124845242902347
2.56462228593761633897014186327
2.53626700979558539158832791308
2.50806563952432135223029495714
2.4800189312061568590369009452
2.45212764722026178403668711556
2.42439255634712472290738885768
2.39681443387623757611791525356
2.36939406171707639012622048734
2.34213222851347583181055709406
2.31502972976149906331425786255
2.2880873679309093789926309609
2.26130595259035477284949158249
2.2346863005363816361520474116
2.20822923592639905400771362233
2.18193559041572069060277666699
2.15580620329881704046614188736
2.12984192165491689342099074265
2.10404360049810323074763551697
2.07841210293205545753936542547
2.05294830030959690052298710538
2.02765307239721388225713073139
2.00252730754472044351901553794
1.97757190286025094924004502968
1.95278776439077140455438867472
1.92817580730830935311599328292
1.90373695610211175841880520742
1.87947214477695031103768570299
1.85538231705780419328413229285
1.83146842660116150288193233698
1.807731437213192326593757821
1.78417232307505890369816040907
1.76079206897564147122824394143
1.73759167055197228455885191346
1.71457213453768500837747153508
1.69173447901980222818702404765
1.66907973370420029926235780728
1.64660894019010819086878629388
1.62432315225401546584405931345
1.60222343614338413190209484561
1.580310870880579889521907333
1.55858654857746036655804285874
1.5370515747610813630629245754
1.5157070687110070299682242445
1.4945541638087363790368054473
1.47359400789978668450194659057
1.45282776366900431433772565971
1.43225660902970545698822568713
1.41188173752728323501090435108
1.39170435875795398050566961462
1.37172569880335416232981323495
1.35194700068174079109630795602
1.33236952481659229070766345127
1.31299454952345403897444660695
1.29382337151592328923596255235
1.27485730643172225666866737389
1.25609768937986607854930455039
1.23754587550999445568099200225
1.21920324060500240101180838223
1.20107118169817704284292609372
1.18315111771612427229450112863
1.16544449014885164688894077036
1.14795276374846286834380615397
1.13067742725801489715218206188
1.11361999417219195916941265929
1.09678200353156201211231188522
1.08016502075230141357933423546
1.06377063849340338495869171865
1.0476004775635263015428785105
1.03165618786978985874635914292
1.01593944941099187580699323544
1.00045197331789713095579747549
0.985195502943443540776851895848
0.970171815005921719059130966123
0.955382720788413166513716648802
0.940830067398021935828236611816
0.92651573908870668914743460042
0.912441658651816967340387005541
0.898609788878761853000701945954
0.88502213410059398096048728187
0.871680741809680341811587899072
0.858587704369057257875842354518
0.84574516081553447909369650778
0.83315529876312727654423952989
0.820820356413961045622919029303
0.808742624684416314765162067734
0.796924449454970042746396566243
0.785368233952949462007530307688
0.774076441278256344010768746882
0.763051597083052522089745759149
0.752296292417433340415634912357
0.741813186754267604207107992292
0.731605011207665725009087673247
0.721674571960969485923630835162
0.712024753921757238635276404967
0.702658524623150528156427889377
0.693578938392718903110032144945
0.684789140812540077155035051144
0.676292373496518793568393986303
0.668091979213941842584678744966
0.66019140739149795112794193615
0.652594220029677464193409873671
0.64530409807365578080730000864
0.638324848283536493218508046437
0.631660410654279867541766179787
0.625314866441882170614246571962
0.619292446859535335406926994901
0.613597542515744638018168172283
0.608234713675906426800969315607
0.603208701439879653782051851998
0.598524439940903416213078257264
0.594187069686157045111638644861
0.590201952176742857534496369291
0.586574685965400688425333959361
0.583311124334460447402384540581
0.580417394805174083384045588904
0.577899920723598249353592716788
0.57576544520881913830836015928
0.574021057798023772368347888463
0.572674224181626861312156326011
0.571732819492775829565061373323
0.571205165702174116766504425652
0.571100073775277333031936918564
0.571426891379717874674576728981
0.572195557093099912435271402574
0.57341666226406078771454815262
0.575101521934692033509702441338
0.57726225655617282573443355235
0.57991188664371267043477832684
0.583064443051772882063641236392
0.586735096247983306156209129321
0.590940308883309664764977211924
0.595698017181339437204941973242
0.601027848323593678415711391235
0.606951383271251329049601867476
0.613492477607869980062690630172
0.620677657427908353106153260038
0.628536613681823803601770080621
0.637102827761415479121138558253
0.646414375182780788421342085913
0.656514975906296080764978044923
0.667455394227460767371334898559
0.679295347596048802558374087701
0.692106179965738964832939752644
0.705974727162255243250566701644
0.721009126074387042636436826763
0.737347973852124916173765415214
0.755175679383892899875154055214
0.774750363679209177919943413478
0.796460642078095135174670310781
0.820962864852953096716940829351
0.849631559788304574539525666148
0.888888888888888888888888888889


==> anc/WILS3HQF2/L2qNS20000.dat <==
# L2qNS20000
-6.71604938271604938271604938272
-6.71557261991399962544052279338
-6.71553991075268440439468832841
-6.71550499715556439350027880768
-6.71546773384629771400203319337
-6.71542796624988800879298204066
-6.71538552992077453337007395154
-6.71534024993774407255540232865
-6.71529194026391560050990274234
-6.71524040306997251176364243292
-6.71518542801873945115480934283
-6.71512679150912141195551541122
-6.71506425587734203516657399378
-6.7149975685533361432963038961
-6.71492646117006873008789858121
-6.7148506486234691956895060163
-6.71476982808058590196808790026
-6.7146836779334825123283134672
-6.714591856696314516928244662
-6.71449400184294233075427043488
-6.71438972858235695864670835452
-6.71427862856911609153641064673
-6.7141602685459133559813936953
-6.71403418891533209711373169205
-6.71389990223776844268577323963
-6.71375689165244748834906937544
-6.71360460921840239271163017816
-6.7134424741722402326416237457
-6.71326987109948204019627052029
-6.71308614801623906827194757877
-6.71289061435797472213235331538
-6.71268253887210363604908143166
-6.71246114741119814972090131732
-6.71222562062361023964179884301
-6.71197509153837630624152407894
-6.71170864304135587619734955332
-6.71142530523966628705034581905
-6.7111240527116171051702692694
-6.71080380163952402994515297163
-6.71046340682299633899657896631
-6.71010165857054888139968855937
-6.70971727946769397601684894429
-6.70930892102002549704268766376
-6.70887516017022256875525060553
-6.70841449568837978581573076101
-6.70792534443562140222775080629
-6.70740603750158574935397287197
-6.7068548162170811340788530378
-6.70626982804402418781573336691
-6.70564912234568536498189939878
-6.70499064604129408402307964211
-6.70429223915020876100133482767
-6.70355163023214650204233620707
-6.70276643173140626225184512858
-6.70193413523462165250376892693
-6.70105210665336020949753958382
-6.70011758134486097128643424079
-6.69912765918638904889055789861
-6.69807929962110337835003299068
-6.69696931669600230224785816757
-6.69579437411545300895581935021
-6.69455098033704883966981249559
-6.69323548374009862811343862253
-6.69184406790096216936154276753
-6.69037274701373542541867927586
-6.68881736149949035044309947988
-6.68717357385242202557898097258
-6.68543686477688770686190898147
-6.68360252967547903982094223579
-6.6816656755549940447435630904
-6.6796212184245171350057964252
-6.6774638812678249993444555393
-6.67518819268106964775835108976
-6.67278848627620811458961543653
-6.67025890096101739652414518891
-6.66759338221782525944748938523
-6.66478568451538123130285796517
-6.6618293750016733877344848826
-6.65871783864005959778033039276
-6.65544428496693006552228661253
-6.65200175666636492649077531965
-6.64838314017602159737899664247
-6.64458117855891992086217896463
-6.64058848689804214381484101636
-6.63639757049489953785309725194
-6.63200084617962732726693509363
-6.62739066706896571286287243421
-6.62255935113990332024339883165
-6.61749921402106505298808344689
-6.61220260644141647121459960316
-6.60666195681686627619176183073
-6.60086981950025506253119528091
-6.59481892926944932944814564435
-6.58850226268229860975776249625
-6.58191310698660937274818979194
-6.5750451373386658019308515975
-6.56789250315589435516910415407
-6.56044992450883472459033249464
-6.55271279954556651141407282548
-6.54467732403920109800772838731
-6.53634062425718399260608567033
-6.5277009044713381884182932681
-6.43837588921140127142918413463
-6.37778721931514042423094898798
-6.33405476683281762550645590304
-6.30201291742828216303526681033
-6.27881060326026257042236466453
-6.26266071184833116384510944387
-6.25234873964880007899623323081
-6.24700145884461643884787371544
-6.24596425523578582472733390047
-6.24873031653888956531932589595
-6.25489704343647850355279016085
-6.26413783251943860024707224479
-6.27618305279828549320247223304
-6.29080678320026605466945559857
-6.30781730240702607479220215445
-6.32705010374904244780111151652
-6.34836265735618831090929478319
-6.37163041091021433835959429164
-6.39674368716739414121492875603
-6.42360524297393595710211925136
-6.45212832437775799691116837306
-6.4822350993554440725319893392
-6.51385538183531527075076914725
-6.54692558316378415839228391464
-6.58138784312404469822399683776
-6.61718930413291089120010814776
-6.65428150066879553932194163506
-6.69261984223019746857159436969
-6.73216317280916724155803061678
-6.77287339341691651861716261947
-6.81471513692013886879849678415
-6.85765548655091913664260075109
-6.90166373109455597282013910462
-6.94671115105052076503978522788
-6.99277083108477872387313747938
-7.03981749490823118456261031518
-7.08782735937217716768020899888
-7.13677800510229712789928841132
-7.18664826142432357652785523648
-7.23741810368772151106811169024
-7.28906856138418193707988723086
-7.34158163569787170639957539741
-7.39494022532386327785114171064
-7.44912805955763207032101184278
-7.5041296377980267507588574393
-7.55993017472353647186000078341
-7.6165155505008904145055306422
-7.6738722654691692177868953885
-7.73198739881423112532683359983
-7.79084857080943192262367106278
-7.8504439082510438459281826446
-7.91076201276184879932103165161
-7.97179193167524558100634071922
-8.03352313124582192572852483888
-8.09594547196149183164019982504
-8.15904918575764743331397059173
-8.22282485495587560167540877428
-8.2872633927691069672729200669
-8.35235602523199054280913216373
-8.41809427443015135116350151436
-8.48446994291507186189407222493
-8.55147509920287899969690990362
-8.61910206426552024950939824557
-8.68734339893184867137060964146
-8.75619189212415633943115551384
-8.82564054986282675005140306612
-8.89568258497812927078634589106
-8.96631140747384782859206296816
-9.03752061549250404803649392218
-9.10930398683647330218412179845
-9.18165547100336263588751985179
-9.25456918169767625788773022369
-9.32803938978408438735931563734
-9.40206051665057587131201197876
-9.47662712795245023993617124552
-9.5517339277105223978185748783
-9.62737575273910079310397048596
-9.70354756738128217557304919754
-9.78024445853090457113641682373
-9.85746163092213397074447641604
-9.93519440266914636609759849468
-10.0134382010397201523169011884
-10.0921885584477878664537083878
-10.1714411086511225723423348008
-10.2511915831413634721581260355
-10.3314358077145269172317030647
-10.4121696992110112933048759955
-10.4933892624148947684840085411
-10.5750905871030503304136325729
-10.6572698452352689221580363248
-10.7399232882771942169749778483
-10.823047244648436506268399561
-10.9066381172887526815382742068
-10.9906923813356583058784611973
-11.0752065819072798430774249535
-11.1601773319846634475218654624
-11.2456013103881342127240232041
-11.3314752598426490516203775248
-11.4177959851274098121761523099
-11.5045603513053029702292587921
-11.5917652820280102420938544882
-11.6794077579128924977277232544
-11.7674848149879890459984108247
-11.8559935432016971767045153559
-11.9449310849939041188956543761
-12.0342946339255365332093814801
-12.1240814333636724124458652709
-12.2142887752195278381692485232
-12.3049139987367873633160427829
-12.3959544893278927141670582385
-12.4874076774560408105142354932
-12.5792710375607695063001928685
-12.6715420870251286112023711934
-12.7642183851825452696085554026
-12.8572975323615972013035109825
-12.95077716896700515751445746
-13.0446549745952476856769687026
-13.1389286671832873582440188392
-13.2335960021889784030793566787
-13.3286547718018015425254332549
-13.4241028041826431438938347602
-13.5199379627314028187720294227
-13.6161581453812766713308078907
-13.712761283918622754162888784
-13.8097453433273711915477388679
-13.9071083211569941035721641039
-14.0048482469131001225709726887
-14.1029631814697651327546748521
-14.2014512165027550673060451823
-14.3003104739428383342065641651
-14.3995391054484248700907100088
-14.4991352918968060869002961343
-14.5990972428933052151524407004
-14.6994231962976808869148644706
-14.8001114177671583590391355366
-14.9011602003154926627053727327
-15.002567863887496281290605217
-15.1043327549484908004975253333
-15.206453246088167431695065494
-15.3089277356383654647380492052
-15.4117546473043006378822610047
-15.5149324298087971924468507806
-15.6184595565490980765405166159
-15.7223345252658474390324578767
-15.82655585772385827152612551
-15.931122099404295868125793921
-16.0360318192079247325118207345
-16.1412836091690827182414961586
-16.2468760841800615872291085198
-16.352807881725587856082849027
-16.4590776616271118111992282819
-16.5656841057966259486139123572
-16.6726259179997468703519417827
-16.7799018236278068781170747953
-16.8875105694787131799006882073
-16.9954509235463437950530731915
-17.1037216748182599367133130558
-17.2123216330815248937306214516
-17.3212496287364292523268823748
-17.4305045126179317143410483043
-17.5400851558246338062442890026
-17.6499904495551154522789805244
-17.760219304951466725968904583
-17.8707706529498591157166884493
-17.9816434441380073600917028358
-18.0928366486193803436263958739
-18.2043492558840267105160821435
-18.316180274685887766773694121
-18.4283287329264769155797010484
-18.5407936775448113195264042209
-18.6535741744134877202551618878
-18.7666693082408003830704467533
-18.8800781824788049833482957824
-18.9937999192372379242561268338
-19.1078336592032060822748792285
-19.2221785615665673285972289744
-19.336833803950927380559011882
-19.4517985823501836073245466755
-19.5670721110705513571862691668
-19.6826536226780131987943741691
-19.7985423679511361838114295002
-19.9147376158392068519918573379
-20.0312386534256382193347514445
-20.1480447858966074233068962765
-20.265155336514887053496329551
-20.3825696465988374785295884211
-20.5002870755065316975601872771
-20.6183070006249884038204772345
-20.7366288173644930551662535433
-20.855251939157990808626446265
-20.9741757974655391989591052277
-21.093399841783812431252610574
-21.2129235396606531207386302715
-21.3327463767146712551548094808
-21.4528678566598940820920312875
-21.5732875013354745416065965784
-21.6940048507404697787508182497
-21.8150194630737051873247938171
-21.9363309147787433608091085695
-22.0579388005939812648311519626
-22.1798427336079029033849007284
-22.3020423453195187341272388516
-22.4245372857040271022119251679
-22.5473272232837370131444754131
-22.6704118452042956589609663826
-22.7937908573162682546425763076
-22.9174639842621219391590909073
-23.0414309695686697540785503304
-23.1656915757450350385976182489
-23.2902455843862009795850538377
-23.4150927962822145353872085034
-23.5402330315331185194853978686
-23.665666129669690291569668517
-23.791391949780070266351942525
-23.9174103706423683218521766512
-24.0437212908633411765591048144
-24.1703246290232389166532485202
-24.2972203238269240985208799452
-24.4244083342613722365168962947
-24.5518886397596680201040896873
-24.6796612403716172971996226753
-24.8077261569411007212559210818
-24.9360834312903009981431000598
-25.0647331264109418955518179269
-25.1936753266626836031136916138
-25.3229101379788256669317687448
-25.4524376880794755794243450946
-25.5822581266923481965510217657
-25.7123716257813684924261670764
-25.8427783797832577594617527657
-25.973478605852291234602598211
-26.1044725441134232937022760047
-26.2357604579239848221583485663
-26.3673426341441661568912413285
-26.4992193834165081197618340149
-26.6313910404546331436228155569
-26.7638579643414583483839711024
-26.8966205388371426757513792748
-27.0296791726970308587638464573
-27.1630342999998681081351867925
-27.2966863804865709651811215322
-27.4306358999098518255323045357
-27.5648833703950072050684528591
-27.6994293308121929271931852784
-27.8342743471605230879258378487
-27.9694190129643439332218308177
-28.1048639496820486941521850001
-28.2406098071278150047000210937
-28.3766572639066628106410369686
-28.5130070278632477051274761044
-28.6496598365448224383936359695
-28.7866164576788179891379255183
-28.9238776896655150999918860078
-29.0614443620862976182777103193
-29.1993173362280003982744817836
-29.3374975056238869680138400787
-29.475985796611815701270916683
-29.6147831689101779267227751457
-29.7538906162122173180553145216
-29.8933091667993671122670871905
-30.0330398841742702743307257015
-30.1730838677141777454845699493
-30.313442253345451465829273893
-30.4541162142399320414197102912
-30.5951069615339658296561021743
-30.7364157450709229491010968435
-30.8780438541680763926223978779
-31.0199926184087531554000575046
-31.1622634084607112095274950258
-31.3048576369217414012693894661
-31.4477767591935410617187243147
-31.5910222743849564631855933431
-31.7345957262457443899073905194
-31.8784987041320592024351249045
-32.0227328440049310532273210683
-32.1672998294630635636002807486
-32.312201392811345521555162454
-32.4574393161665412449915736136
-32.603015432601698432217314189
-32.7489316273308908677057782924
-32.8951898389359965630542391835
-33.0417920606373001112660312685
-33.1887403416098015618905366655
-33.3360367883472133573080337635
-33.4836835660757322080430476064
-33.631682900219784660933716757
-33.7800370779220639966404943133
-33.9287484496203024887117499438
-34.0778194306833575130598856555
-34.2272525031093331073228977117
-34.3770502172886109867267964642
-34.5272151938348274233288271333
-34.6777501254870055446854603198
-34.8286577790862373266317604099
-34.9799409976305067345909465767
-35.1316027024114560781898971514
-35.2836458952371227400319555082
-35.4360736607449141703901509439
-35.5888891688093466578671988937
-35.7420956770493492581129348512
-35.8956965334402298803444956403
-36.0496951790357175249078421018
-36.2040951508058348174547284151
-36.3589000845967202483257587178
-36.5141137182189120380366634425
-36.6697398946710276567917606623
-36.8257825655062273023904485266
-36.9822457943493389158573182845
-37.1391337605730496993493036384
-37.2964507631421380224285381424
-37.4542012246353338366524109132
-37.6123896954550594307330315753
-37.7710208582360201507141902231
-37.9300995324643916695976971174
-38.0896306793201921507069755509
-38.2496194067563404504630077108
-38.4100709748288922745220057232
-38.570990801294022629587602888
-38.7323844674884935583856615225
-38.8942577245116205364617620503
-39.0566164997281396725165988311
-39.2194669036128928534311859956
-39.3828152369599024764181213055
-39.5466679984802162663569927874
-39.7110318928148825394225376058
-39.8759138389915858438839174302
-40.0413209793558532138560667023
-40.2072606890103559958761506863
-40.3737405857987080687028599444
-40.540768540873328461506849817
-40.7083526898904290507348924144
-40.876501444879044916326451251
-41.0452235068352900557722124995
-41.2145278790977445431342910147
-41.3844238815651179356112723831
-41.554921165823152935693200594
-41.7260297312542075818146652506
-41.897759942210169071908306193
-42.0701225463374059776498826006
-42.2431286941514712307680932628
-42.4167899599693564463510680331
-42.5911183643184199589432465237
-42.7661263979538415574288793979
-42.9418270476307999369859859693
-43.1182338237937616371803501372
-43.2953607903635899710719830127
-43.4732225968239540226515253629
-43.6518345128321228761501757509
-43.8312124656061185949220295736
-44.0113730803709046701806123804
-44.1923337241814349818506604357
-44.3741125534807314808773869468
-44.5567285657975916637325321019
-44.7402016560421213020848297536
-44.9245526779193323626878019112
-45.1098035110530956154505353943
-45.2959771344966761501021097851
-45.4830977074042001753972066939
-45.6711906577525041153283979388
-45.8602827801383404912148013413
-46.0504023438361001270749895689
-46.2415792124913133323311308006
-46.4338449770517635627322140387
-46.6272331038092914868365902836
-46.821779099751625679252315023
-47.0175206978179575903815983968
-47.2144980651312094650584230264
-47.4127540378655109453502285795
-47.612334387127102167768897175
-47.8132881211169575800533960422
-48.0156678299514987483717020123
-48.2195300809069559946067084156
-48.4249358736076710341483782777
-48.6319511669129236619796325106
-48.8406474921263086582352537006
-49.0511026708709915680688992816
-49.2634016608431805265015653792
-49.4776375590990523383194494708
-49.6939128011556861001611699478
-49.9123406058805694713162376598
-50.133046732219246044233794139
-50.3561716362451036643251133028
-50.581873148851542195753749372
-50.810329840426650461834843083
-51.0417453067543779430485520427
-51.2763537129142219277519106837
-51.5144270908336417271524502255
-51.7562851397468046850752320058
-52.0023086975804832458525478952
-52.2529587706294532673745189981
-52.508804303304782033327838499
-52.7705643321506315363347895973
-53.039175181637531117818139933
-53.3159044720202113791376338518
-53.6025612157261268635667119515
-53.901930411156768483748188072
-54.2188447610955697122057075687
-54.5638012982151499375428425538
-54.9908517129347010653820300248


==> anc/WILS3HQF2/L2qNS20100.dat <==
# L2qNS20100
4.74074074074074074074074074074
4.74079815900060867672549588944
4.740802531035211140947562107
4.74080723439738168479607940826
4.7408122940593302857805310638
4.74081773686347414794225418482
4.74082359166145229918009477203
4.74082988946338096169102711312
4.74083666359809593053134399369
4.74084394988518184717888584707
4.74085178681964569975671187669
4.74086021577015338169320548678
4.74086928119181397613194409465
4.74087903085456690326192026407
4.74088951608830249083394814576
4.74090079204592724469863256712
4.74091291798567146917201329191
4.74092595757402930348256821727
4.74093997921082011325010796827
4.74095505637796594500580341017
4.74097126801369288638027916453
4.74098869891398517489663123917
4.74100744016325029734210174359
4.74102758959629168747824549153
4.74104925229383356760895777296
4.74107254111400063403554237118
4.74109757726232434451329493791
4.7411244909030282590085574736
4.74115342181453799237568435824
4.74118452009236768856991716127
4.74121794690275540390566860142
4.74125387529065533193984859414
4.74129249104594641573779879091
4.74133399363198563997076387838
4.74137859718092130944913314738
4.7414265315604881091471881388
4.74147804351733298786103945597
4.74153339790227028014103092708
4.74159287898323743354490449583
4.74165679185212078841004538936
4.74172546393204571246891272581
4.74179924659217877581308208689
4.74187851687757342883040664682
4.74196367936210680294655269358
4.74205516813310590575555829133
4.74215344891684887986690741709
4.74225902135475353633094421635
4.74237242144073361314398509635
4.74249422413091586892105684857
4.74262504613767110270730452245
4.7427655489207225869916148631
4.74291644188895951302486888922
4.74307848582750439870493240597
4.74325249656556576231733562726
4.74343934890165474148084290648
4.74363998080386103610916534451
4.74385539790407417960291993866
4.7440866783063056239824502333
4.74433497773062074827717282108
4.7446015350156333385082531871
4.74488767800405443768389804846
4.74519482983742928250648806039
4.74552451568794739242066754671
4.74587836995707937312272704489
4.74625814397278786726962162507
4.74666571421918822817777932727
4.74710309113480654777282752199
4.74757242851800909848162341964
4.74807603358076942029950653772
4.74861637769470957933145349786
4.74919610787631404721426297902
4.74981805906138295946169005009
4.75048526722218236132234308934
4.75120098338438016284308942333
4.75196868860474737279386172531
4.75279210997477620034921160616
4.75367523771984344531698080591
4.75462234346835536164351149895
4.75563799977047778180551533809
4.75672710095161477666311915181
4.75789488539178607711027319272
4.75914695932850746661063867815
4.76048932228774342829244718927
4.76192839425502662805987277805
4.76347104470697918888095194053
4.76512462363228747004742134781
4.76689699468074380322661092999
4.76879657058935216890990162983
4.77083235104578620867659526359
4.77301396316178380152640717401
4.77535170474247101023380631079
4.77785659055225112206901229443
4.78054040179390830209568238534
4.78341573903511338318219835492
4.78649607883575375108460443718
4.78979583435063355426719218383
4.79333042020532174674303965219
4.79711632196850753601603370582
4.80117117057242918785224327592
4.80551382206407958382579167195
4.81016444310430420879156753283
4.81514460266997932414993843858
4.87785440822591018309930850626
4.93643964949181939034633868458
4.99247753496524053911775846302
5.04670566460411694524054950936
5.09955208360000313076067294286
5.15129553941346255053668293505
5.20213130984123056226850870868
5.25220332192380677164180551043
5.30162170282479778021128312677
5.35047317979925588592751083045
5.39882763159202740240100075553
5.44674241821105711797440758038
5.49426535529406852757520149083
5.54143682358185816575965645043
5.58829130557993016229187999101
5.63485853076444329611435099878
5.6811643459979365651710712383
5.72723138852133832032407730872
5.7730796141993659043038573423
5.818726717725168340200542381
5.86418847088952985841731727264
5.9094789978220525679867883501
5.95461100112392081064837649917
5.99959594929184176499974021037
6.04444423330730307040469884333
6.08916529842604697136543538294
6.13376775584475283932161218368
6.17825947790675755016035441214
6.22264767974093382731327404603
6.266938989641076897487522829
6.31113951004024684102085926742
6.35525487058173455374491263368
6.39929027451118625859146490848
6.44325053939498261313272831043
6.4871401329949204477486875545
6.530963204988634710074505393
6.57472361511151087578447089823
6.61842495820335258966609504798
6.66207058656739470380643194417
6.70566362998699292175381953573
6.74920701369383390674764064269
6.79270347453872111097052035021
6.83615557558026631836494959521
6.87956571927685689414898166339
6.92293615944203777945341859
6.96626901210211366050179997707
7.00956626537666946975081366597
7.05282978848728239837689641639
7.0960613399865127317079417705
7.13926257528795141076224069189
7.18243505356837124191096538889
7.2255802441046301841415796838
7.26869953210070538568055160098
7.31179422405392617356241368312
7.35486555270398159411680944868
7.39791468160348490459103191663
7.44094270934468407858382497706
7.48395067347322998136878908582
7.5269395541166814136404247693
7.56991027735257850155425155387
7.6128637183384017027391129451
7.65580070422350930220385598706
7.69872201686117430724509469325
7.74162839533709005668523980317
7.78452053832915507186497758565
7.82739910631195793644175718707
7.87026472361814177366528597388
7.91311798036771742029320185076
7.9559594342753992518410793029
7.99878961234514438065182279608
8.0416090124602729363904298111
8.08441810487682413985503828312
8.12721733362715096376965194336
8.17000711784016750882999690664
8.21278785298413093342616162435
8.25555991203735781132728576036
8.29832364659183782118076493639
8.34107938789431098763288878471
8.38382744782901413353863159884
8.42656811984597407912196676852
8.46930167983842616633533918836
8.51202838697266398913076324605
8.55474848447337718727396954683
8.59746220036730650874777751902
8.64016974818783700782448243452
8.68287132764295938550738194765
8.72556712524885445256148664184
8.76825731493119503015431679921
8.8109420585961119781674791661
8.85362150667263526997103506789
8.89629579862829604782963476451
8.93896506345946043440842264164
8.98162942015785967706479353783
9.02428897815468318123909468682
9.0669438377435104412472478614
9.10959409048327416256748773855
9.15223981958236941115598743868
9.19488110026495189843168822982
9.23751800012040203994716559105
9.28015057943686977967823802617
9.32277889151975795785591825324
9.36540298299594886122009081342
9.40802289410452920524951656406
9.45063865897472286182117985986
9.49325030589169789234202181187
9.53585785755087462861920141747
9.57846133130132443577383969188
9.62106073937881418678024448857
9.66365608912901918759381837079
9.70624738322139714201136726195
9.74883461985418757745982369888
9.79141779295097482097607956579
9.83399689234922798475639125719
9.8765719039812083696828261619
9.91914281004761310991060972732
9.96170958918430365766108161058
10.0042722166224487487660008703
10.0468306643423937077145077874
10.0893849012215512642937949486
10.1319348931765933869999672521
10.1744806033002089215905216993
10.217021991992677992089533001
10.2595590170885011167102348081
10.3020916339783087574327135563
10.3446197957262655083463523468
10.387143453183172287060867949
10.4296625550954596816725967155
10.4721770482102559822786798936
10.5146868773767043531129597823
10.5571919856436950439738764019
10.5996923143541704651451186117
10.6421878032361533281795580994
10.6846783904906408575423545322
10.7271640128765012789562765487
10.7696446057925023649297326914
10.8121201033565957436110471494
10.8545904384825749325788492901
10.8970555429542196246538874614
10.9395153474970336098309816172
10.9819697818476788487364393433
11.0244187748212036025087449799
11.0668622543761581566268544949
11.1093001476776875378991448426
11.1517323811586867014155091603
11.1941588805790999454399470961
11.236579571083442785452835793
11.2789943772566211730445690216
11.3214032231781197710006402399
11.3638060324746279832246262437
11.406202728371169578213091394
11.4485932337407990293581747513
11.4909774711529251164298628661
11.5333553629203198830645585662
11.5757268311448687178467523268
11.6180917977621151152810705694
11.6604501845846515714700339854
11.702801913344406071933977307
11.7451469057338717303559206798
11.787485083446325332049785562
11.8298163682150788198792570079
11.8721406818518061287219140673
11.9144579462839862231675378443
11.9567680835915017179963876792
11.9990710160424310583701547472
12.04136666612807090307032698
12.0836549565972240862252989518
12.1259358104897873276602886812
12.1682091511696717163451394364
12.2104749023570879026364542171
12.2527329881602269005042299309
12.2949833331063664182418511139
12.3372258621724317029665428864
12.3794605008150389983435973655
12.4216871750000488743566052207
12.4639058112316558906615246271
12.5061163365810402992813578812
12.548318678714606776403671335
12.590512765921834495219184246
12.632698527142762210565625743
12.674875891995131420186950508
12.7170447908012100953395704219
12.7592051546143189340117444463
12.8013569152450815819843579491
12.8435000052874197892393764712
12.8856343581443140207748063555
12.9277599080533496207374689043
12.9698765901120682360265995459
13.0119843403031438393025760962
13.0540830955194023508647585239
13.0961727935887035434053058796
13.1382533732987036225205283619
13.180324774421516608438160067
13.2223869377382924001180512989
13.2644398050637291811734123988
13.306483319270537627454620546
13.348517424313874198197498658
13.3905420652557606359663981603
13.4325571882895066648654288145
13.4745627407641527613363490922
13.5165586712089497770371086443
13.5585449293578921185687396196
13.6005214661743211339972238041
13.6424882338756153210466154318
13.684445185957983956403604945
13.7263922772213807496930707555
13.7683294637945541493176114327
13.8102567031602509704974868933
13.8521739541805900785339739036
13.8940811771226229426193200583
13.9359783336840979775382100672
13.9778653870194457124946574223
14.0197423017660019682383833026
14.0616090440704863858785854398
14.1034655816157538335223510154
14.1453118836478364204616517729
14.1871479210032940733995480533
14.2289736661368918755374090721
14.2707890931496226376680246826
14.3125941778170934612059631533
14.3543888976182953668534286503
14.3961732317647753999111802514
14.4379471612302309847124035753
14.4797106687805466869458076941
14.521463739004293954458061187
14.5632063583437148452548917543
14.6049385151262112166814709337
14.6466601995963613430421072089
14.6883714039484864511647888492
14.7300721223597902156406614552
14.7717623510240948387530292396
14.8134420881861979556072599058
14.8551113341768752539093875674
14.8967700914485543815234827435
14.9384183646116864347553046949
14.9800561604718420777392390338
15.0216834880675601399162911115
15.063300358708977376049721173
15.1049067860172689533016040725
15.146502785964930154467010833
15.1880883769169307575268488908
15.2296635796727745713520709686
15.2712284175094976779169045924
15.3127829162256400551402864071
15.3543271041862264340019458167
15.395861012368793481556573867
15.4373846744105017007448139865
15.4788981266563718014970001533
15.5204014082086867287544202393
15.561894560977602035101373891
15.6033776297330088623287552434
15.6448506621576954512797095241
15.68631370890185483684612492
15.7277668236389882093285544835
15.7692100631232553391581694558
15.810643487248325474110828567
15.8520671591077842318386518578
15.8934811450571542313543308094
15.9348855147775895409356305261
15.9762803413413064730619082095
16.017665701278815836149786244
16.0590416746480244651584548148
16.1004083451052767061933688671
16.1417657999784095321612538383
16.1831141303418981259711158552
16.2244534310941720939679057548
16.2657838010371859750841086321
16.3071053429583314011270391857
16.348418163714782151934626663
16.3897223743203674478549032676
16.4310180900350731439951070841
16.4723054304572750497066983379
16.5135845196188134075549103866
16.5548554860830226443451070273
16.5961184630458358695527342231
16.637373588440089261859028869
16.6786210050431574718796483899
16.719860860588057499462681441
16.7610933078781651995434477903
16.8023185049056956555635481732
16.8435366149741061597874287457
16.8847478068245884833390770714
16.9259522547668255354194456746
16.9671501388141964332459192257
17.0083416448236234665807486215
17.0495269646402644808140848338
17.0907062962472648609324236691
17.1318798439207946190557989966
17.1730478183906081178034661745
17.2142104370063767516169776411
17.2553679239100585135810721178
17.2965205102145828560505476215
17.3376684341891446743160188211
17.378811941451417673876877613
17.419951285167014899856991039
17.461086726256542894454549064
17.5022185336106158949831219554
17.54334698431321778881736417
17.584472363873822308815374523
17.6255949664687062994470605344
17.6667150951919169362442564951
17.7078330623163816771218870514
17.7489491895656796140783940722
17.7900638083970249422117302308
17.8311772602960476497487498584
17.8722898970839934547890640718
17.9134020812380046874751315748
17.9545141862251864769698318705
17.9956265968512085107584553856
18.0367397096242420749026508413
18.0778539331350853720256344513
18.1189696884543875948340416305
18.1600874095479442880929060183
18.2012075437111035818219453634
18.2423305520233953877616795381
18.2834569098245741337689641434
18.3245871072133506357195720568
18.3657216495701809044080735642
18.4068610581055797557690066575
18.4480058704355358142139647101
18.4891566411857227362179982611
18.5303139426263301983232811337
18.571478365339478465526512258
18.6126505189213333833387275326
18.6538310327212057626465916414
18.6950205566201018550625537433
18.7362197618513916349237311108
18.7774293418664808077548788477
18.8186500132486129860992820295
18.8598825166781927147629233979
18.9011276179533107003397630555
18.9423861090694727698250581176
18.9836588093628872214724863334
19.0249465667220552755588449562
19.0662502588728407582958788475
19.1075707947426730535133597979
19.1489091159100675453934044516
19.1902661981462368934612989472
19.2316430530562221347831255687
19.2730407298277035271832929521
19.3144603170964672705341912403
19.3559029449384173421399487955
19.3973697869990450246741115006
19.4388620627724177704764825788
19.4803810400430418027014964799
19.5219280375054102120648446309
19.5635044275776946648641301536
19.6051116394279027358385871609
19.6467511622329378033902196196
19.6884245486934037924495940861
19.7301334188297393155139521102
19.7718794640883999838970347615
19.8136644517903992044146355155
19.8554902299586445324236311694
19.8973587325652617616588969002
19.9392719852455941782548697838
19.981232111531934457035444443
20.0232413396674544080239989595
20.0653020100694409973765957394
20.1074165835210670368603602753
20.1495876501828172630905374447
20.1918179395287190990670428889
20.234110331329142366381560443
20.2764678678216933750417420227
20.3188937672353360429175781781
20.3613914388612060605327502137
20.4039644998977569503495302832
20.4466167943393065514324905584
20.4893524142275555798204186458
20.5321757236475712634152869437
20.5750913859261179986423680199
20.6181043945850708899010578683
20.6612201087212515201509434337
20.7044442936334279928977049297
20.7477831677069182542353294328
20.7912434568091480601065574227
20.8348324577634211799049327761
20.8785581128778133774490218007
20.9224290980464131825048068841
20.9664549276610198934109460459
21.0106460805453320659424986939
21.0550141524575307612553601821
21.0995720425615747299401074638
21.1443341838884897422012669446
21.1893168315815630319207969346
21.2345384282611778351519633644
21.2800200741731920065444294233
21.3257861426259480614270875275
21.3718651016082053319982538913
21.4182906359534305611559373487
21.46510322156118022298892948
21.5123524053304928078700597497
21.5601002373525295919796321725
21.6084266914497783738964988393
21.657438765775363447558533852
21.7072870509217015700199469571
21.7581995076759131516844795863
21.8105632531864249907715935165
21.8651935094295258691570009612
21.9259259259259259259259259259


==> anc/WILS3HQF2/L2qNS20200.dat <==
# L2qNS20200
-0.888888888888888888888888888889
-0.888889777777777777777777777778
-0.888889850117917155816269017936
-0.888889928345289269743049802115
-0.888890012939012760806368582347
-0.888890104417198218201802864806
-0.888890203340121447390031591132
-0.888890310313654987421048033544
-0.888890425992978894255073368795
-0.888890551086593517488936414162
-0.888890686360658847513592529952
-0.888890832643687010272100211137
-0.888890990831616649708023263325
-0.888891161893300276939104725058
-0.888891346876438194485485267982
-0.888891546913995339016865640377
-0.888891763231140343810702883094
-0.888891997152749320548957727718
-0.88889225011152031881351097647
-0.888892523656748161853815234526
-0.888892819463813401802304381484
-0.888893139344443511275492065066
-0.888893485257809158009504445655
-0.888893859322523523806038301847
-0.888894263829618159933935301679
-0.888894701256574852117592824804
-0.888895174282499435977994674172
-0.888895685804530497888130181276
-0.888896238955583459498668563574
-0.888896837123538723004821633318
-0.888897483971991398654093766566
-0.888898183462689700206494693203
-0.888898939879799436631640043757
-0.888899757856143212606070596411
-0.888900642401575044859358941629
-0.888901598933664180184151337854
-0.888902633310876044076643462134
-0.888903751868453543132572157413
-0.88890496145721848316164771797
-0.888906269485530749795757701229
-0.888907683964662238692229712384
-0.88890921355786343672650678677
-0.888910867633423171922389998895
-0.888912656322046506800763392241
-0.888914590578902197130642021824
-0.888916682250719737721086894933
-0.888918944148346944063116889439
-0.888921390125212462736643651587
-0.888924035162173769373543518165
-0.888926895459270322119150106148
-0.888929988534943830492248197203
-0.888933333333333333333333333333
-0.888936950340302235257895341266
-0.888940861708907931596934550189
-0.888945091395082484762873561813
-0.88894966530435535453458768474
-0.888954611450516813946024001021
-0.888959960127193815496846121619
-0.888965744093389157198112884186
-0.888971998774120318891265152532
-0.88897876247738682012407094204
-0.888986076628794958049455001284
-0.888993986025276929845607610673
-0.889002539109458291399680697359
-0.889011788266354168718707843529
-0.889021790144211395287726463278
-0.889032606001461634979588599146
-0.88904430208191047189233083034
-0.889056950020460385119993267946
-0.889070627281852537135206170723
-0.889085417635114534559663518661
-0.889101411666620008219047697741
-0.889118707334902344919666727189
-0.889137410570620634746359536798
-0.889157635925352441141209528382
-0.889179507273187050324085684631
-0.88920315856941624334417815305
-0.889228734670969338850953508253
-0.88925639222361741937787262314
-0.889286300621380594685526110361
-0.889318643044014377149132772736
-0.889353617578929454769179104574
-0.889391438434416276026446632316
-0.889432337251605074747974264972
-0.889476564523196687412391525875
-0.889524391127653453652011337141
-0.889576109988246648276617551146
-0.889632037867121601073052315101
-0.889692517305368602526830342961
-0.889757918720981934232329505881
-0.889828642677556379055930063658
-0.889905122337616280769783782942
-0.889987826115603040563944389189
-0.89007726054676978448261405647
-0.890173973389554300976545535636
-0.890278556980431330498789191084
-0.890391651861791647600288916408
-0.890513950705067581276627023772
-0.89064620255313291312162035271
-0.890789217407960550401949751841
-0.890943871191635969056854304617
-0.891111111111111111111111111111
-0.893333333333333333333333333333
-0.895555555555555555555555555556
-0.897777777777777777777777777778
-0.9
-0.902222222222222222222222222222
-0.904444444444444444444444444444
-0.906666666666666666666666666667
-0.908888888888888888888888888889
-0.911111111111111111111111111111
-0.913333333333333333333333333333
-0.915555555555555555555555555556
-0.917777777777777777777777777778
-0.92
-0.922222222222222222222222222222
-0.924444444444444444444444444444
-0.926666666666666666666666666667
-0.928888888888888888888888888889
-0.931111111111111111111111111111
-0.933333333333333333333333333333
-0.935555555555555555555555555556
-0.937777777777777777777777777778
-0.94
-0.942222222222222222222222222222
-0.944444444444444444444444444444
-0.946666666666666666666666666667
-0.948888888888888888888888888889
-0.951111111111111111111111111111
-0.953333333333333333333333333333
-0.955555555555555555555555555556
-0.957777777777777777777777777778
-0.96
-0.962222222222222222222222222222
-0.964444444444444444444444444444
-0.966666666666666666666666666667
-0.968888888888888888888888888889
-0.971111111111111111111111111111
-0.973333333333333333333333333333
-0.975555555555555555555555555556
-0.977777777777777777777777777778
-0.98
-0.982222222222222222222222222222
-0.984444444444444444444444444444
-0.986666666666666666666666666667
-0.988888888888888888888888888889
-0.991111111111111111111111111111
-0.993333333333333333333333333333
-0.995555555555555555555555555556
-0.997777777777777777777777777778
-1.
-1.00222222222222222222222222222
-1.00444444444444444444444444444
-1.00666666666666666666666666667
-1.00888888888888888888888888889
-1.01111111111111111111111111111
-1.01333333333333333333333333333
-1.01555555555555555555555555556
-1.01777777777777777777777777778
-1.02
-1.02222222222222222222222222222
-1.02444444444444444444444444444
-1.02666666666666666666666666667
-1.02888888888888888888888888889
-1.03111111111111111111111111111
-1.03333333333333333333333333333
-1.03555555555555555555555555556
-1.03777777777777777777777777778
-1.04
-1.04222222222222222222222222222
-1.04444444444444444444444444444
-1.04666666666666666666666666667
-1.04888888888888888888888888889
-1.05111111111111111111111111111
-1.05333333333333333333333333333
-1.05555555555555555555555555556
-1.05777777777777777777777777778
-1.06
-1.06222222222222222222222222222
-1.06444444444444444444444444444
-1.06666666666666666666666666667
-1.06888888888888888888888888889
-1.07111111111111111111111111111
-1.07333333333333333333333333333
-1.07555555555555555555555555556
-1.07777777777777777777777777778
-1.08
-1.08222222222222222222222222222
-1.08444444444444444444444444444
-1.08666666666666666666666666667
-1.08888888888888888888888888889
-1.09111111111111111111111111111
-1.09333333333333333333333333333
-1.09555555555555555555555555556
-1.09777777777777777777777777778
-1.1
-1.10222222222222222222222222222
-1.10444444444444444444444444444
-1.10666666666666666666666666667
-1.10888888888888888888888888889
-1.11111111111111111111111111111
-1.11333333333333333333333333333
-1.11555555555555555555555555556
-1.11777777777777777777777777778
-1.12
-1.12222222222222222222222222222
-1.12444444444444444444444444444
-1.12666666666666666666666666667
-1.12888888888888888888888888889
-1.13111111111111111111111111111
-1.13333333333333333333333333333
-1.13555555555555555555555555556
-1.13777777777777777777777777778
-1.14
-1.14222222222222222222222222222
-1.14444444444444444444444444444
-1.14666666666666666666666666667
-1.14888888888888888888888888889
-1.15111111111111111111111111111
-1.15333333333333333333333333333
-1.15555555555555555555555555556
-1.15777777777777777777777777778
-1.16
-1.16222222222222222222222222222
-1.16444444444444444444444444444
-1.16666666666666666666666666667
-1.16888888888888888888888888889
-1.17111111111111111111111111111
-1.17333333333333333333333333333
-1.17555555555555555555555555556
-1.17777777777777777777777777778
-1.18
-1.18222222222222222222222222222
-1.18444444444444444444444444444
-1.18666666666666666666666666667
-1.18888888888888888888888888889
-1.19111111111111111111111111111
-1.19333333333333333333333333333
-1.19555555555555555555555555556
-1.19777777777777777777777777778
-1.2
-1.20222222222222222222222222222
-1.20444444444444444444444444444
-1.20666666666666666666666666667
-1.20888888888888888888888888889
-1.21111111111111111111111111111
-1.21333333333333333333333333333
-1.21555555555555555555555555556
-1.21777777777777777777777777778
-1.22
-1.22222222222222222222222222222
-1.22444444444444444444444444444
-1.22666666666666666666666666667
-1.22888888888888888888888888889
-1.23111111111111111111111111111
-1.23333333333333333333333333333
-1.23555555555555555555555555556
-1.23777777777777777777777777778
-1.24
-1.24222222222222222222222222222
-1.24444444444444444444444444444
-1.24666666666666666666666666667
-1.24888888888888888888888888889
-1.25111111111111111111111111111
-1.25333333333333333333333333333
-1.25555555555555555555555555556
-1.25777777777777777777777777778
-1.26
-1.26222222222222222222222222222
-1.26444444444444444444444444444
-1.26666666666666666666666666667
-1.26888888888888888888888888889
-1.27111111111111111111111111111
-1.27333333333333333333333333333
-1.27555555555555555555555555556
-1.27777777777777777777777777778
-1.28
-1.28222222222222222222222222222
-1.28444444444444444444444444444
-1.28666666666666666666666666667
-1.28888888888888888888888888889
-1.29111111111111111111111111111
-1.29333333333333333333333333333
-1.29555555555555555555555555556
-1.29777777777777777777777777778
-1.3
-1.30222222222222222222222222222
-1.30444444444444444444444444444
-1.30666666666666666666666666667
-1.30888888888888888888888888889
-1.31111111111111111111111111111
-1.31333333333333333333333333333
-1.31555555555555555555555555556
-1.31777777777777777777777777778
-1.32
-1.32222222222222222222222222222
-1.32444444444444444444444444444
-1.32666666666666666666666666667
-1.32888888888888888888888888889
-1.33111111111111111111111111111
-1.33333333333333333333333333333
-1.33555555555555555555555555556
-1.33777777777777777777777777778
-1.34
-1.34222222222222222222222222222
-1.34444444444444444444444444444
-1.34666666666666666666666666667
-1.34888888888888888888888888889
-1.35111111111111111111111111111
-1.35333333333333333333333333333
-1.35555555555555555555555555556
-1.35777777777777777777777777778
-1.36
-1.36222222222222222222222222222
-1.36444444444444444444444444444
-1.36666666666666666666666666667
-1.36888888888888888888888888889
-1.37111111111111111111111111111
-1.37333333333333333333333333333
-1.37555555555555555555555555556
-1.37777777777777777777777777778
-1.38
-1.38222222222222222222222222222
-1.38444444444444444444444444444
-1.38666666666666666666666666667
-1.38888888888888888888888888889
-1.39111111111111111111111111111
-1.39333333333333333333333333333
-1.39555555555555555555555555556
-1.39777777777777777777777777778
-1.4
-1.40222222222222222222222222222
-1.40444444444444444444444444444
-1.40666666666666666666666666667
-1.40888888888888888888888888889
-1.41111111111111111111111111111
-1.41333333333333333333333333333
-1.41555555555555555555555555556
-1.41777777777777777777777777778
-1.42
-1.42222222222222222222222222222
-1.42444444444444444444444444444
-1.42666666666666666666666666667
-1.42888888888888888888888888889
-1.43111111111111111111111111111
-1.43333333333333333333333333333
-1.43555555555555555555555555556
-1.43777777777777777777777777778
-1.44
-1.44222222222222222222222222222
-1.44444444444444444444444444444
-1.44666666666666666666666666667
-1.44888888888888888888888888889
-1.45111111111111111111111111111
-1.45333333333333333333333333333
-1.45555555555555555555555555556
-1.45777777777777777777777777778
-1.46
-1.46222222222222222222222222222
-1.46444444444444444444444444444
-1.46666666666666666666666666667
-1.46888888888888888888888888889
-1.47111111111111111111111111111
-1.47333333333333333333333333333
-1.47555555555555555555555555556
-1.47777777777777777777777777778
-1.48
-1.48222222222222222222222222222
-1.48444444444444444444444444444
-1.48666666666666666666666666667
-1.48888888888888888888888888889
-1.49111111111111111111111111111
-1.49333333333333333333333333333
-1.49555555555555555555555555556
-1.49777777777777777777777777778
-1.5
-1.50222222222222222222222222222
-1.50444444444444444444444444444
-1.50666666666666666666666666667
-1.50888888888888888888888888889
-1.51111111111111111111111111111
-1.51333333333333333333333333333
-1.51555555555555555555555555556
-1.51777777777777777777777777778
-1.52
-1.52222222222222222222222222222
-1.52444444444444444444444444444
-1.52666666666666666666666666667
-1.52888888888888888888888888889
-1.53111111111111111111111111111
-1.53333333333333333333333333333
-1.53555555555555555555555555556
-1.53777777777777777777777777778
-1.54
-1.54222222222222222222222222222
-1.54444444444444444444444444444
-1.54666666666666666666666666667
-1.54888888888888888888888888889
-1.55111111111111111111111111111
-1.55333333333333333333333333333
-1.55555555555555555555555555556
-1.55777777777777777777777777778
-1.56
-1.56222222222222222222222222222
-1.56444444444444444444444444444
-1.56666666666666666666666666667
-1.56888888888888888888888888889
-1.57111111111111111111111111111
-1.57333333333333333333333333333
-1.57555555555555555555555555556
-1.57777777777777777777777777778
-1.58
-1.58222222222222222222222222222
-1.58444444444444444444444444444
-1.58666666666666666666666666667
-1.58888888888888888888888888889
-1.59111111111111111111111111111
-1.59333333333333333333333333333
-1.59555555555555555555555555556
-1.59777777777777777777777777778
-1.6
-1.60222222222222222222222222222
-1.60444444444444444444444444444
-1.60666666666666666666666666667
-1.60888888888888888888888888889
-1.61111111111111111111111111111
-1.61333333333333333333333333333
-1.61555555555555555555555555556
-1.61777777777777777777777777778
-1.62
-1.62222222222222222222222222222
-1.62444444444444444444444444444
-1.62666666666666666666666666667
-1.62888888888888888888888888889
-1.63111111111111111111111111111
-1.63333333333333333333333333333
-1.63555555555555555555555555556
-1.63777777777777777777777777778
-1.64
-1.64222222222222222222222222222
-1.64444444444444444444444444444
-1.64666666666666666666666666667
-1.64888888888888888888888888889
-1.65111111111111111111111111111
-1.65333333333333333333333333333
-1.65555555555555555555555555556
-1.65777777777777777777777777778
-1.66
-1.66222222222222222222222222222
-1.66444444444444444444444444444
-1.66666666666666666666666666667
-1.66888888888888888888888888889
-1.67111111111111111111111111111
-1.67333333333333333333333333333
-1.67555555555555555555555555556
-1.67777777777777777777777777778
-1.68
-1.68222222222222222222222222222
-1.68444444444444444444444444444
-1.68666666666666666666666666667
-1.68888888888888888888888888889
-1.69111111111111111111111111111
-1.69333333333333333333333333333
-1.69555555555555555555555555556
-1.69777777777777777777777777778
-1.7
-1.70222222222222222222222222222
-1.70444444444444444444444444444
-1.70666666666666666666666666667
-1.70888888888888888888888888889
-1.71111111111111111111111111111
-1.71333333333333333333333333333
-1.71555555555555555555555555556
-1.71777777777777777777777777778
-1.72
-1.72222222222222222222222222222
-1.72444444444444444444444444444
-1.72666666666666666666666666667
-1.72888888888888888888888888889
-1.73111111111111111111111111111
-1.73333333333333333333333333333
-1.73555555555555555555555555556
-1.73777777777777777777777777778
-1.74
-1.74222222222222222222222222222
-1.74444444444444444444444444444
-1.74666666666666666666666666667
-1.74888888888888888888888888889
-1.75111111111111111111111111111
-1.75333333333333333333333333333
-1.75555555555555555555555555556
-1.75777777777777777777777777778
-1.76
-1.76222222222222222222222222222
-1.76444444444444444444444444444
-1.76666666666666666666666666667
-1.76888888888888888888888888889
-1.77111111111111111111111111111
-1.77333333333333333333333333333
-1.77555555555555555555555555556
-1.77777777777777777777777777778


==> anc/WILS3HQF2/L2qNS21000.dat <==
# L2qNS21000
0.592592592592592592592592592593
0.592561513092732698822437314539
0.592559134168468409070367114354
0.592556573881145536012063079556
0.592553818467011540975379665666
0.59255085312323211005521389572
0.592547661929921868581319792023
0.592544227766366055509847506674
0.592540532221003996706752899424
0.592536555494713829339004655476
0.592532276296904275240046151923
0.592527671733883177754205214076
0.592522717188933831488871139528
0.592517386193488662851575310156
0.592511650288745363575053338755
0.592505478877022928225203848954
0.592498839062103973828409333267
0.592491695477754983423096614743
0.592484010103557456936819440033
0.592475742067120095798674745956
0.592466847431674796467208257812
0.592457278967987066502308170894
0.592446985909434167032362098625
0.5924359136890214662624707884
0.592424003657018773955037301859
0.592411192777803403946446941036
0.59239741330439493973605422934
0.592382592429057685705770785328
0.592366651908230069974211688335
0.59234950765991528610549370705
0.592331069331533644857347628317
0.59231123983609383947225140637
0.592289914854386952246722772305
0.592266982300742844904974927282
0.592242321749712831327249261013
0.592215803820854427860423125478
0.592187289518592658422905282764
0.592156629523916945029998982486
0.592123663434442062762955910171
0.592088218949114938234470568499
0.592050110993585107356353760687
0.592009140781974230219785948238
0.591965094810477914736174977648
0.591917743777909865193017098513
0.591866841427952591893267182567
0.591812123307509037663995744466
0.591753305435153832302560549752
0.591690082873259697118405490869
0.591622128196921884305851127084
0.591549089852319411899640283628
0.591470590396634062679794103568
0.59138622461109431802461648178
0.591295557478119092113236119878
0.591198122012902635126199924602
0.591093416939104409360856429962
0.59098090419758302318312465593
0.590860006276338121671654168452
0.590730103348994921610069587492
0.590590530208279018221531791676
0.590440572979980069230103690719
0.590279465601887552382809677643
0.590106386051095228100169042113
0.589920452301908080152723567214
0.589720717995340809031061556142
0.589506167799864426276584990714
0.589275712441630669313526006632
0.589028183380875819044398658853
0.588762327109568466393898458119
0.588476799043611606881647329252
0.588170156981029205234669481739
0.587840854095551347013483936391
0.587487231432849703198788397941
0.587107509874354747981404315344
0.586699781531095408699466042344
0.58626200052732684296272781629
0.585791973130837790674547114021
0.58528734718373895997656510926
0.584745600784210100221645117279
0.584164030166105937560427102911
0.583539736719468164074888933042
0.582869613090838135404320063849
0.582150328297786336262527621109
0.581378311787240759388933321821
0.580549736361974780673997972652
0.57966049989397013866333609905
0.578706205737262641794674446129
0.577682141746263345272516526064
0.576583257798377481918776900499
0.575404141711963359945440050282
0.574138993442223728805891270517
0.572781597428436043504464326619
0.571325292955931434498110119422
0.569762942385342475976635725278
0.568086897089765190350005951444
0.566288960927518901240916868801
0.56436035106402475871774475927
0.562291655940833350747662698066
0.560072790172872827125054998978
0.557692946136404570222931415639
0.555140541989789238997786389802
0.552403165846788123471910938982
0.549467515797537833597694763808
0.512195036674221298998898395526
0.47699042317471047935991583517
0.443065085114446610347745921989
0.410050236649697645939251468336
0.377731869391496999259678548297
0.345970623888489638944182866515
0.314668875593901110474737294545
0.283754675412297487401312555045
0.253172974260475810470391079309
0.222880423083862312648487537317
0.192842097157911671058743963834
0.163029331202034100505492842644
0.133418232196840548476982331713
0.103988624648086904984422011981
0.0747232822564542453378579459332
0.0456073553151790479338436748397
0.0166279355028004595808778770702
-0.0122262806122278332249504662408
-0.0409652556936145137118276374097
-0.0695978217389225120287900175605
-0.0981318492135346581833634791943
-0.126574384670602175793172518921
-0.15493176381677719657449827422
-0.183209705223526488523602997886
-0.21141338862109669048014848008
-0.239547520792580709796305350951
-0.267616391406581116456447466846
-0.295623920619385176118514928515
-0.323573699893711478780814526342
-0.35146902718770323677043177678
-0.379312937441391841597704805149
-0.407108229111464535014210205474
-0.434857487366603558601381045459
-0.462563104445944698477067090751
-0.490227297595679134207558484657
-0.517852124928517269708054009847
-0.545439499493889564297378411722
-0.572991201800516632167225930256
-0.600508890995143578070401941941
-0.627994114870104056126299060614
-0.655448318846635861292184014132
-0.682872854059475560477006017609
-0.710268984650397036026180538176
-0.737637894363378812519934128118
-0.764980692521469558348426646285
-0.792298419454754346861074751624
-0.819592051439770623677476590898
-0.846862505203010335479321446674
-0.874110642034551739412238145975
-0.901337271552209705665195171414
-0.928543155151727832832219085739
-0.955729009174336446953721611115
-0.982895507819365673788026762561
-1.01004328582644753724050972422
-1.03717294094909473148105460534
-1.06428503623904711276178721809
-1.09138010215868028548057415546
-1.11845863853693195098629384108
-1.14552111638258545604199219016
-1.17256797956732611466620179094
-1.19959964638972877005184351682
-1.2266165110302228623994109448
-1.25361894490609528304664219964
-1.28060729793471549527788945848
-1.307581899712388005068674854
-1.3345430606155423915928409242
-1.36149107283035049481950864867
-1.38842621131630511939343759243
-1.4153487347087970383066983284
-1.4422588861652804597406298206
-1.46915689415921561091814499165
-1.49604297322561558977272331886
-1.52291732466169867287278185767
-1.5497801371858529315076318001
-1.5766315875578538589992007431
-1.60347184116303472623172929822
-1.63030105256289089308572449344
-1.6571193660144009572612468988
-1.68392691596016733753645897475
-1.71072382749131482234124011437
-1.73751021678493613126061746437
-1.76428619151773718375784193326
-1.79105185125741025320895471768
-1.8178072878331493532874318326
-1.84455258568661802988787169604
-1.87128782220458429661294227057
-1.89801306803434993352158550641
-1.92472838738302103103661271852
-1.95143383830159284311237734375
-1.9781294729547541226914566669
-2.00481533787725361460716286913
-2.03149147421761379605124673029
-2.0581579179699238495185511127
-2.08481470019439483700417202845
-2.11146184722731476413736615731
-2.13809938088099935960464928886
-2.16472731863429565956556611237
-2.19134567381415961679947630871
-2.21795445576879571234046954026
-2.24455367003281571749034536152
-2.271143318484845140110139393
-2.29772339949797931241959071517
-2.32429390808346637555407809224
-2.35085483602797144058723373669
-2.37740617202475482135418654948
-2.4039479017990773176710847501
-2.4304800082281269655275373789
-2.45700247145574436023601357493
-2.48351526900220750478371643633
-2.51001837586932205209011670774
-2.53651176464104871705779318683
-2.56299540557988645928097535463
-2.58946926671921771305657983726
-2.61593331395181040635247230575
-2.6423875111146607079878694393
-2.66883182007035032033318269025
-2.6952662007850826453122731604
-2.72169061140355325011421007276
-2.74810500832080170495179859842
-2.7745093462511840207386600708
-2.80090357829459754486973100793
-2.82728765600008324619133851564
-2.85366152942692380596292440317
-2.88002514720334980258729200048
-2.90637845658296050860092170818
-2.93272140349896038522310083364
-2.95905393261630724073616427451
-2.98537598738186319376668674035
-3.01168751007263503227503040836
-3.0379884418421862661980112739
-3.0642787227652991199252944122
-3.09055829188096088496612461632
-3.11682708723374543917591078987
-3.14308504591365732363335969122
-3.16933210409450253946039017792
-3.19556819707084717316403254749
-3.22179325929362206982778015191
-3.24800722440442903877887288446
-3.27421002526860148695827198609
-3.30040159400706992248486308138
-3.32658186202708044676614238295
-3.35275076005181215042296987283
-3.37890821814893723921403981884
-3.40505416575816573446927832931
-3.43118853171781471209567982692
-3.45731124429044025922222072337
-3.4834222311875686325859531801
-3.50952141959356149275281053753
-3.53560873618864855845542628731
-3.56168410717115957124269242292
-3.58774745827898607811690391546
-3.61379871481030222487321129868
-3.63983780164357250187087953391
-3.66586464325687319337771098868
-3.69187916374655314824521874098
-3.71788128684525841039641483376
-3.743870935939344219561871644
-3.76984803408569691316693656781
-3.79581250402798732669746326198
-3.82176426821237639984594132701
-3.84770324880269284699666514925
-3.87362936769510194101036468647
-3.89954254653228368680064734718
-3.92544270671713792395645492192
-3.95132976942603319386381864189
-3.97720365562161553472464012184
-4.00306428606519272596280598048
-4.02891158132870889024025755274
-4.05474546180632377525269746218
-4.08056584772561047728979521263
-4.1063726591583848329550661529
-4.13216581603117919324228007793
-4.15794523813537280421964656294
-4.18371084513699054980270680153
-4.2094625565861813634820538059
-4.23520029192638718644717876252
-4.26092397050321293839846986442
-4.28663351157300757359937200195
-4.31232883431116591756900901878
-4.33800985782016061847398794959
-4.36367650113731320100877607793
-4.38932868324231287865712443415
-4.41496632306449146203854473012
-4.44058933948986239593373654834
-4.46619765136793166495298836978
-4.491791177518288027094017843
-4.51736983673697976509107959364
-4.54293354780268488697301747875
-4.56848222948268145913732027074
-4.59401580053862451704729852597
-4.61953417973213576993016898416
-4.64503728583021209617660565481
-4.67052503761045861511909280379
-4.69599735386615191811840881738
-4.72145415341113884705428528737
-4.74689535508457602105454920105
-4.77232087775551513228010586456
-4.79773064032733885849974651183
-4.82312456174205207374249993343
-4.84850256098443287822360212855
-4.87386455708604781473389862573
-4.89921046912913549050496304684
-4.92454021625036268096868780806
-4.94985371764445685458717932973
-4.97515089256771892581382364746
-5.00043166034141991604694188027
-5.02569594035508507995078944034
-5.05094365206966893655124243008
-5.07617471502062453088058900061
-5.10138904882087014247095420532
-5.12658657316365655151049773568
-5.15176720782533787181962245469
-5.17693087266804886182216194352
-5.20207748764229153023183005746
-5.2272069727894337621065465322
-5.25231924824412260310819864427
-5.27741423423661475511442947371
-5.30249185109502675463921866852
-5.32755201924750722671272666942
-5.35259465922433353083556554132
-5.37761969165993504225062962772
-5.402627037294845240963764357
-5.42761661697758471259415988165
-5.45258835166647709915190264149
-5.47754216243139997413306975237
-5.50247797045547255480538388939
-5.5273956970366821051466687484
-5.55229526358945082551453272349
-5.57717659164614496969254535773
-5.60203960285852787640250013125
-5.62688421899915855062403663068
-5.65171036196273738005466332752
-5.67651795376740052371056797779
-5.70130691655596446294964272306
-5.72607717259712216003351285903
-5.75082864428659222567806905979
-5.77556125414822245481738337494
-5.80027492483504904897145313381
-5.82496957913031280411357435105
-5.84964513994843350472991298933
-5.87430153033594372780555232724
-5.89893867347238322471331666831
-5.92355649267115501438113069101
-5.94815491138034428762937544533
-5.97273385318350119016206059552
-5.9972932418003885203266023457
-6.02183300108769534739000663244
-6.04635305503971752667914902063
-6.0708533277890060594658002843
-6.09533374360698421791065498325
-6.11979422690453432868321915749
-6.14423470223255508301687203405
-6.16865509428249021591032502245
-6.19305532788682937292174462952
-6.2174353280195819594921284903
-6.24179501979672474495480883331
-6.26613432847662397131325575452
-6.29045317946043269547577694963
-6.3147514982924640729002472527
-6.33902921066054127050248804889
-6.36328624239632467719700801651
-6.38752251947561706154795157207
-6.41173796801864730769147150978
-6.43593251429033334292926207862
-6.46010608470052485316826658099
-6.48425860580422636567588448184
-6.50839000430180126241626215687
-6.532500207039157271514988957
-6.55658914100791396915085727813
-6.58065673334555280937897064469
-6.6047029113355501850346319571
-6.62872760240749400893787402092
-6.65273073413718429110046947329
-6.67671223424671817451752520949
-6.70067203060455987939154148157
-6.7246100512255959932757603595
-6.74852622427117653262383574972
-6.77242047804914218958283595343
-6.79629274101383816655524715207
-6.82014294176611499007227351759
-6.84397100905331668485498763839
-6.86777687176925667858179002408
-6.89156045895418179782054730557
-6.91532169979472470581238362232
-6.93906052362384512330240411157
-6.96277685992076016439194443327
-6.98647063831086411042887116506
-7.01014178856563793624889336827
-7.03379024060254889462394733867
-7.05741592448494045655590919886
-7.08101877042191289706785165693
-7.10459870876819480838371423693
-7.12815567002400581484375820916
-7.15168958483491075657091277817
-7.17520038399166560177569094984
-7.19868799843005534065857583303
-7.22215235923072410713266813231
-7.24559339761899776804015645577
-7.2690110449646992131682260249
-7.29240523278195657317794298148
-7.31577589272900458653820115972
-7.33912295660797933070092602083
-7.3624463563647065270584902241
-7.38574602408848362368495878874
-7.4090218920118558544747531839
-7.43227389251038646805115429692
-7.45550195810242131471844741775
-7.47870602144884797477127858322
-7.50188601535284960664890365057
-7.52504187275965368872655992216
-7.54817352675627582396738903999
-7.57128091057125877221252241614
-7.59436395757440687056055498504
-7.6174226012765159980772390774
-7.64045677532909923697849466584
-7.66346641352410837844152584865
-7.68645144979365141731682723232
-7.70941181820970617623512576409
-7.73234745298383019592489512539
-7.75525828846686702497515311704
-7.77814425914864903879204713755
-7.80100529965769691410357304895
-7.82384134476091588206206439508
-7.84665232936328887977631710293
-7.86943818850756671697194094413
-7.8921988573739553714273885825
-7.91493427127980052386181292596
-7.93764436567926944005721985033
-7.96032907616303030517915919553
-7.98298833845792911251534001687
-8.00562208842666420617803680064
-8.02823026206745857471200272693
-8.0508127955137299900129137305
-8.07336962503375908349027947827
-8.09590068703035544900147578732
-8.11840591804052185973833196191
-8.14088525473511668396285201535
-8.16333863391851458226251657913
-8.18576599252826556682660655089
-8.20816726763475250113156097554
-8.23054239644084711636402631013
-8.25289131628156461890351192563
-8.2752139646237169612310197127
-8.29751027906556484672428735091
-8.31978019733646853694303835237
-8.34202365729653752819756915391
-8.36424059693627916242986342711
-8.38643095437624623571698173313
-8.40859466786668366603054108355
-8.43073167578717428025251829572
-8.45284191664628377885526062064
-8.47492532908120493510137627927
-8.49698185185740108410604653542
-8.51901142386824895562922003648
-8.54101398413468090302711873762
-8.56298947180482657939053036847
-8.58493782615365411053054003411
-8.60685898658261081313974461402
-8.628752892619263505157705304
-8.65061948391693845410255805084
-8.67245870025436100789547506393
-8.69427048153529495150023282479
-8.71605476778818163152569559139
-8.73781149916577888979379292827
-8.75954061594479984575880133063
-8.78124205852555156657470038265
-8.80291576743157366254535010016
-8.82456168330927684465653473254
-8.84617974692758147987886490998
-8.86776989917755617894546862878
-8.88933208107205645034769407039
-8.91086623374536345335507292186
-8.9323722984528228819519478367
-8.95385021657048401069186444711
-8.97529992959473893260149530371
-8.99672137914196201841794409775
-9.01811450694814962561623231955
-9.03947925486856008487707047746
-9.06081556487735399085814962636
-9.08212337906723482336465743883
-9.10340263964908992426604092519
-9.12465328895163185477573264984
-9.14587526942104015699816895079
-9.16706852362060354295250951635
-9.18823299423036253360458184227
-9.20936862404675256977729725144
-9.23047535598224761616470417573
-9.25155313306500427904555703301
-9.27260189843850645767839361579
-9.29362159536121054876124905875
-9.31461216720619122275491877773
-9.33557355746078779029875459187
-9.3565057097262511763919853132
-9.37740856771739151947115234623
-9.39828207526222641198510814146
-9.41912617630162979855281521332
-9.43994081488898154728558882503
-9.4607259351898177093641385113
-9.48148148148148148148148148148


==> anc/WILS3HQF2/L2qNS22000.dat <==
# L2qNS22000
-0.888888888888888888888888888889
-0.888889777777777777777777777778
-0.888889850117917155816269017936
-0.888889928345289269743049802115
-0.888890012939012760806368582347
-0.888890104417198218201802864806
-0.888890203340121447390031591132
-0.888890310313654987421048033544
-0.888890425992978894255073368795
-0.888890551086593517488936414162
-0.888890686360658847513592529952
-0.888890832643687010272100211137
-0.888890990831616649708023263325
-0.888891161893300276939104725058
-0.888891346876438194485485267982
-0.888891546913995339016865640377
-0.888891763231140343810702883094
-0.888891997152749320548957727718
-0.88889225011152031881351097647
-0.888892523656748161853815234526
-0.888892819463813401802304381484
-0.888893139344443511275492065066
-0.888893485257809158009504445655
-0.888893859322523523806038301847
-0.888894263829618159933935301679
-0.888894701256574852117592824804
-0.888895174282499435977994674172
-0.888895685804530497888130181276
-0.888896238955583459498668563574
-0.888896837123538723004821633318
-0.888897483971991398654093766566
-0.888898183462689700206494693203
-0.888898939879799436631640043757
-0.888899757856143212606070596411
-0.888900642401575044859358941629
-0.888901598933664180184151337854
-0.888902633310876044076643462134
-0.888903751868453543132572157413
-0.88890496145721848316164771797
-0.888906269485530749795757701229
-0.888907683964662238692229712384
-0.88890921355786343672650678677
-0.888910867633423171922389998895
-0.888912656322046506800763392241
-0.888914590578902197130642021824
-0.888916682250719737721086894933
-0.888918944148346944063116889439
-0.888921390125212462736643651587
-0.888924035162173769373543518165
-0.888926895459270322119150106148
-0.888929988534943830492248197203
-0.888933333333333333333333333333
-0.888936950340302235257895341266
-0.888940861708907931596934550189
-0.888945091395082484762873561813
-0.88894966530435535453458768474
-0.888954611450516813946024001021
-0.888959960127193815496846121619
-0.888965744093389157198112884186
-0.888971998774120318891265152532
-0.88897876247738682012407094204
-0.888986076628794958049455001284
-0.888993986025276929845607610673
-0.889002539109458291399680697359
-0.889011788266354168718707843529
-0.889021790144211395287726463278
-0.889032606001461634979588599146
-0.88904430208191047189233083034
-0.889056950020460385119993267946
-0.889070627281852537135206170723
-0.889085417635114534559663518661
-0.889101411666620008219047697741
-0.889118707334902344919666727189
-0.889137410570620634746359536798
-0.889157635925352441141209528382
-0.889179507273187050324085684631
-0.88920315856941624334417815305
-0.889228734670969338850953508253
-0.88925639222361741937787262314
-0.889286300621380594685526110361
-0.889318643044014377149132772736
-0.889353617578929454769179104574
-0.889391438434416276026446632316
-0.889432337251605074747974264972
-0.889476564523196687412391525875
-0.889524391127653453652011337141
-0.889576109988246648276617551146
-0.889632037867121601073052315101
-0.889692517305368602526830342961
-0.889757918720981934232329505881
-0.889828642677556379055930063658
-0.889905122337616280769783782942
-0.889987826115603040563944389189
-0.89007726054676978448261405647
-0.890173973389554300976545535636
-0.890278556980431330498789191084
-0.890391651861791647600288916408
-0.890513950705067581276627023772
-0.89064620255313291312162035271
-0.890789217407960550401949751841
-0.890943871191635969056854304617
-0.891111111111111111111111111111
-0.893333333333333333333333333333
-0.895555555555555555555555555556
-0.897777777777777777777777777778
-0.9
-0.902222222222222222222222222222
-0.904444444444444444444444444444
-0.906666666666666666666666666667
-0.908888888888888888888888888889
-0.911111111111111111111111111111
-0.913333333333333333333333333333
-0.915555555555555555555555555556
-0.917777777777777777777777777778
-0.92
-0.922222222222222222222222222222
-0.924444444444444444444444444444
-0.926666666666666666666666666667
-0.928888888888888888888888888889
-0.931111111111111111111111111111
-0.933333333333333333333333333333
-0.935555555555555555555555555556
-0.937777777777777777777777777778
-0.94
-0.942222222222222222222222222222
-0.944444444444444444444444444444
-0.946666666666666666666666666667
-0.948888888888888888888888888889
-0.951111111111111111111111111111
-0.953333333333333333333333333333
-0.955555555555555555555555555556
-0.957777777777777777777777777778
-0.96
-0.962222222222222222222222222222
-0.964444444444444444444444444444
-0.966666666666666666666666666667
-0.968888888888888888888888888889
-0.971111111111111111111111111111
-0.973333333333333333333333333333
-0.975555555555555555555555555556
-0.977777777777777777777777777778
-0.98
-0.982222222222222222222222222222
-0.984444444444444444444444444444
-0.986666666666666666666666666667
-0.988888888888888888888888888889
-0.991111111111111111111111111111
-0.993333333333333333333333333333
-0.995555555555555555555555555556
-0.997777777777777777777777777778
-1.
-1.00222222222222222222222222222
-1.00444444444444444444444444444
-1.00666666666666666666666666667
-1.00888888888888888888888888889
-1.01111111111111111111111111111
-1.01333333333333333333333333333
-1.01555555555555555555555555556
-1.01777777777777777777777777778
-1.02
-1.02222222222222222222222222222
-1.02444444444444444444444444444
-1.02666666666666666666666666667
-1.02888888888888888888888888889
-1.03111111111111111111111111111
-1.03333333333333333333333333333
-1.03555555555555555555555555556
-1.03777777777777777777777777778
-1.04
-1.04222222222222222222222222222
-1.04444444444444444444444444444
-1.04666666666666666666666666667
-1.04888888888888888888888888889
-1.05111111111111111111111111111
-1.05333333333333333333333333333
-1.05555555555555555555555555556
-1.05777777777777777777777777778
-1.06
-1.06222222222222222222222222222
-1.06444444444444444444444444444
-1.06666666666666666666666666667
-1.06888888888888888888888888889
-1.07111111111111111111111111111
-1.07333333333333333333333333333
-1.07555555555555555555555555556
-1.07777777777777777777777777778
-1.08
-1.08222222222222222222222222222
-1.08444444444444444444444444444
-1.08666666666666666666666666667
-1.08888888888888888888888888889
-1.09111111111111111111111111111
-1.09333333333333333333333333333
-1.09555555555555555555555555556
-1.09777777777777777777777777778
-1.1
-1.10222222222222222222222222222
-1.10444444444444444444444444444
-1.10666666666666666666666666667
-1.10888888888888888888888888889
-1.11111111111111111111111111111
-1.11333333333333333333333333333
-1.11555555555555555555555555556
-1.11777777777777777777777777778
-1.12
-1.12222222222222222222222222222
-1.12444444444444444444444444444
-1.12666666666666666666666666667
-1.12888888888888888888888888889
-1.13111111111111111111111111111
-1.13333333333333333333333333333
-1.13555555555555555555555555556
-1.13777777777777777777777777778
-1.14
-1.14222222222222222222222222222
-1.14444444444444444444444444444
-1.14666666666666666666666666667
-1.14888888888888888888888888889
-1.15111111111111111111111111111
-1.15333333333333333333333333333
-1.15555555555555555555555555556
-1.15777777777777777777777777778
-1.16
-1.16222222222222222222222222222
-1.16444444444444444444444444444
-1.16666666666666666666666666667
-1.16888888888888888888888888889
-1.17111111111111111111111111111
-1.17333333333333333333333333333
-1.17555555555555555555555555556
-1.17777777777777777777777777778
-1.18
-1.18222222222222222222222222222
-1.18444444444444444444444444444
-1.18666666666666666666666666667
-1.18888888888888888888888888889
-1.19111111111111111111111111111
-1.19333333333333333333333333333
-1.19555555555555555555555555556
-1.19777777777777777777777777778
-1.2
-1.20222222222222222222222222222
-1.20444444444444444444444444444
-1.20666666666666666666666666667
-1.20888888888888888888888888889
-1.21111111111111111111111111111
-1.21333333333333333333333333333
-1.21555555555555555555555555556
-1.21777777777777777777777777778
-1.22
-1.22222222222222222222222222222
-1.22444444444444444444444444444
-1.22666666666666666666666666667
-1.22888888888888888888888888889
-1.23111111111111111111111111111
-1.23333333333333333333333333333
-1.23555555555555555555555555556
-1.23777777777777777777777777778
-1.24
-1.24222222222222222222222222222
-1.24444444444444444444444444444
-1.24666666666666666666666666667
-1.24888888888888888888888888889
-1.25111111111111111111111111111
-1.25333333333333333333333333333
-1.25555555555555555555555555556
-1.25777777777777777777777777778
-1.26
-1.26222222222222222222222222222
-1.26444444444444444444444444444
-1.26666666666666666666666666667
-1.26888888888888888888888888889
-1.27111111111111111111111111111
-1.27333333333333333333333333333
-1.27555555555555555555555555556
-1.27777777777777777777777777778
-1.28
-1.28222222222222222222222222222
-1.28444444444444444444444444444
-1.28666666666666666666666666667
-1.28888888888888888888888888889
-1.29111111111111111111111111111
-1.29333333333333333333333333333
-1.29555555555555555555555555556
-1.29777777777777777777777777778
-1.3
-1.30222222222222222222222222222
-1.30444444444444444444444444444
-1.30666666666666666666666666667
-1.30888888888888888888888888889
-1.31111111111111111111111111111
-1.31333333333333333333333333333
-1.31555555555555555555555555556
-1.31777777777777777777777777778
-1.32
-1.32222222222222222222222222222
-1.32444444444444444444444444444
-1.32666666666666666666666666667
-1.32888888888888888888888888889
-1.33111111111111111111111111111
-1.33333333333333333333333333333
-1.33555555555555555555555555556
-1.33777777777777777777777777778
-1.34
-1.34222222222222222222222222222
-1.34444444444444444444444444444
-1.34666666666666666666666666667
-1.34888888888888888888888888889
-1.35111111111111111111111111111
-1.35333333333333333333333333333
-1.35555555555555555555555555556
-1.35777777777777777777777777778
-1.36
-1.36222222222222222222222222222
-1.36444444444444444444444444444
-1.36666666666666666666666666667
-1.36888888888888888888888888889
-1.37111111111111111111111111111
-1.37333333333333333333333333333
-1.37555555555555555555555555556
-1.37777777777777777777777777778
-1.38
-1.38222222222222222222222222222
-1.38444444444444444444444444444
-1.38666666666666666666666666667
-1.38888888888888888888888888889
-1.39111111111111111111111111111
-1.39333333333333333333333333333
-1.39555555555555555555555555556
-1.39777777777777777777777777778
-1.4
-1.40222222222222222222222222222
-1.40444444444444444444444444444
-1.40666666666666666666666666667
-1.40888888888888888888888888889
-1.41111111111111111111111111111
-1.41333333333333333333333333333
-1.41555555555555555555555555556
-1.41777777777777777777777777778
-1.42
-1.42222222222222222222222222222
-1.42444444444444444444444444444
-1.42666666666666666666666666667
-1.42888888888888888888888888889
-1.43111111111111111111111111111
-1.43333333333333333333333333333
-1.43555555555555555555555555556
-1.43777777777777777777777777778
-1.44
-1.44222222222222222222222222222
-1.44444444444444444444444444444
-1.44666666666666666666666666667
-1.44888888888888888888888888889
-1.45111111111111111111111111111
-1.45333333333333333333333333333
-1.45555555555555555555555555556
-1.45777777777777777777777777778
-1.46
-1.46222222222222222222222222222
-1.46444444444444444444444444444
-1.46666666666666666666666666667
-1.46888888888888888888888888889
-1.47111111111111111111111111111
-1.47333333333333333333333333333
-1.47555555555555555555555555556
-1.47777777777777777777777777778
-1.48
-1.48222222222222222222222222222
-1.48444444444444444444444444444
-1.48666666666666666666666666667
-1.48888888888888888888888888889
-1.49111111111111111111111111111
-1.49333333333333333333333333333
-1.49555555555555555555555555556
-1.49777777777777777777777777778
-1.5
-1.50222222222222222222222222222
-1.50444444444444444444444444444
-1.50666666666666666666666666667
-1.50888888888888888888888888889
-1.51111111111111111111111111111
-1.51333333333333333333333333333
-1.51555555555555555555555555556
-1.51777777777777777777777777778
-1.52
-1.52222222222222222222222222222
-1.52444444444444444444444444444
-1.52666666666666666666666666667
-1.52888888888888888888888888889
-1.53111111111111111111111111111
-1.53333333333333333333333333333
-1.53555555555555555555555555556
-1.53777777777777777777777777778
-1.54
-1.54222222222222222222222222222
-1.54444444444444444444444444444
-1.54666666666666666666666666667
-1.54888888888888888888888888889
-1.55111111111111111111111111111
-1.55333333333333333333333333333
-1.55555555555555555555555555556
-1.55777777777777777777777777778
-1.56
-1.56222222222222222222222222222
-1.56444444444444444444444444444
-1.56666666666666666666666666667
-1.56888888888888888888888888889
-1.57111111111111111111111111111
-1.57333333333333333333333333333
-1.57555555555555555555555555556
-1.57777777777777777777777777778
-1.58
-1.58222222222222222222222222222
-1.58444444444444444444444444444
-1.58666666666666666666666666667
-1.58888888888888888888888888889
-1.59111111111111111111111111111
-1.59333333333333333333333333333
-1.59555555555555555555555555556
-1.59777777777777777777777777778
-1.6
-1.60222222222222222222222222222
-1.60444444444444444444444444444
-1.60666666666666666666666666667
-1.60888888888888888888888888889
-1.61111111111111111111111111111
-1.61333333333333333333333333333
-1.61555555555555555555555555556
-1.61777777777777777777777777778
-1.62
-1.62222222222222222222222222222
-1.62444444444444444444444444444
-1.62666666666666666666666666667
-1.62888888888888888888888888889
-1.63111111111111111111111111111
-1.63333333333333333333333333333
-1.63555555555555555555555555556
-1.63777777777777777777777777778
-1.64
-1.64222222222222222222222222222
-1.64444444444444444444444444444
-1.64666666666666666666666666667
-1.64888888888888888888888888889
-1.65111111111111111111111111111
-1.65333333333333333333333333333
-1.65555555555555555555555555556
-1.65777777777777777777777777778
-1.66
-1.66222222222222222222222222222
-1.66444444444444444444444444444
-1.66666666666666666666666666667
-1.66888888888888888888888888889
-1.67111111111111111111111111111
-1.67333333333333333333333333333
-1.67555555555555555555555555556
-1.67777777777777777777777777778
-1.68
-1.68222222222222222222222222222
-1.68444444444444444444444444444
-1.68666666666666666666666666667
-1.68888888888888888888888888889
-1.69111111111111111111111111111
-1.69333333333333333333333333333
-1.69555555555555555555555555556
-1.69777777777777777777777777778
-1.7
-1.70222222222222222222222222222
-1.70444444444444444444444444444
-1.70666666666666666666666666667
-1.70888888888888888888888888889
-1.71111111111111111111111111111
-1.71333333333333333333333333333
-1.71555555555555555555555555556
-1.71777777777777777777777777778
-1.72
-1.72222222222222222222222222222
-1.72444444444444444444444444444
-1.72666666666666666666666666667
-1.72888888888888888888888888889
-1.73111111111111111111111111111
-1.73333333333333333333333333333
-1.73555555555555555555555555556
-1.73777777777777777777777777778
-1.74
-1.74222222222222222222222222222
-1.74444444444444444444444444444
-1.74666666666666666666666666667
-1.74888888888888888888888888889
-1.75111111111111111111111111111
-1.75333333333333333333333333333
-1.75555555555555555555555555556
-1.75777777777777777777777777778
-1.76
-1.76222222222222222222222222222
-1.76444444444444444444444444444
-1.76666666666666666666666666667
-1.76888888888888888888888888889
-1.77111111111111111111111111111
-1.77333333333333333333333333333
-1.77555555555555555555555555556
-1.77777777777777777777777777778


==> anc/WILS3HQF2/L2qNS30000.dat <==
# L2qNS30000
1101.02399843199680830838395051
1101.04398362228473960774370959
1101.04435943059496438758650439
1101.04470369067925998246271401
1101.04501130878789693042845243
1101.04527672574028228156956399
1101.04549388377300681264910296
1101.04565619152935919146362373
1101.04575648712561639652816158
1101.04578699923139577824614866
1101.04573930610401084807158967
1101.04560429252019686777254245
1101.04537210455285863915373253
1101.04503210214574569399131744
1101.04457280944529327868918009
1101.04398186285640561047785391
1101.04324595679783673412103355
1101.04235078714319207655086597
1101.04128099234559182059539836
1101.04002009225788101401797509
1101.03855042467613163240548505
1101.03685307965226568298044831
1101.03490783164216041827189161
1101.03269306957882008779319406
1101.03018572498637666728150222
1101.02736119828009931444045427
1101.02419328343055635150162258
1101.02065409120691610541812106
1101.01671397125545153904288675
1101.01234143331501335989819796
1101.00750306792197145788381561
1101.00216346701334030344795183
1100.99628514489897830393379296
1100.9898284601423966878163475
1100.98275153896537947095789393
1100.97501020087489023650629491
1100.9665578873022522158873496
1100.95734559414500654821835737
1100.94732180921189543750920066
1100.93643245569184490865313406
1100.9246208428994476502197118
1100.91182762569313276474493359
1100.89799077411887200651189661
1100.88304555500288231071655877
1100.86692452740237024575309543
1100.84955755402501253971849851
1100.83087183094672579998186411
1100.81079193819455795012201554
1100.78923991401850734328982045
1100.76613535595408130567771578
1100.74139555207784794773987739
1100.71493564618258351712673849
1100.6866688409484087089208879
1100.6565066435631435584270248
1100.62435915865065941197507108
1100.59013543380199947531382801
1100.55374386347226993906761623
1100.51509265750862421037360552
1100.47409038111298151838905154
1100.43064657361939750321415146
1100.38467245408224352063166417
1100.33608172232959772160386407
1100.28479146483858040772349278
1100.23072317553787703389597909
1100.1738039024394946948607819
1100.11396753184900188837960353
1100.05115622280320257805215525
1099.98532200533846006333531179
1099.9164285572037324042349182
1099.84445317470176035869230571
1099.76938895447162282557335581
1099.69124720421779164753643115
1099.61006010164648442071614192
1099.52588362219096714657421406
1099.43880075749473139019051789
1099.34892504807615755139565111
1099.25640445512109395177152702
1099.16142559794112840328229788
1099.06421838529523786676405268
1098.96506107050059247508247604
1098.86428576205371654879972239
1098.76228442334460324706089004
1098.65951539697179099343973648
1098.5565104911532421257696064
1098.45388266777280542518453967
1098.35233437370099362264569733
1098.252666559176796589377027
1098.15578842922836081248032893
1098.06272797633763338624545386
1097.97464334480939055917453005
1097.89283507957909521377774671
1097.81875931447603718173701578
1097.75404195723599165343701166
1097.70049393081732874539567739
1097.66012753280045866968457439
1097.63517397682504176762436076
1097.62810218212265324070113102
1097.64163887921221487061402231
1097.67879010171635344702260516
1097.74286413600063050939649191
1097.83749600190242860245249136
1097.96667353916616050912429936
1101.45189741592822885069998406
1106.80591264150775799420341689
1113.13526951558350512667727463
1120.06475789811411560385514003
1127.39550853291531272564429663
1135.00799982752126961358719668
1142.824390631330558342708
1150.79105462023216238925512733
1158.86947577941517048911591166
1167.0310862844180999373885332
1175.25414743437290895480084436
1183.5217684491144742265402199
1191.82059615555950667333673288
1200.13991898247392910979866008
1208.47103683745071858935812731
1216.80680724103775630657275647
1225.14131159553597018921167467
1233.46960533031219748368693323
1241.78752785468263140814101167
1250.09155595602264104924280871
1258.37868928306200602331467823
1266.64635987788350100913995342
1274.89235997479912484543214653
1283.11478384270173510649299166
1291.31198054305250194029587753
1299.48251525776552263235135158
1307.625137407462452952309597
1315.73875419578722814376000905
1323.82240852358043592046962714
1331.87526044785141523859951999
1339.89657153564246834741250977
1347.88569159686331867069516258
1355.84204738356201139972369036
1363.76513292353028927642549621
1371.65450121919315290207573926
1379.50975709251399960986476793
1387.33055099621607578425160597
1395.11657364327237347611451031
1402.86755133208528181354782333
1410.58324186538746096604403341
1418.26343097766257565218634859
1425.90792919959424235190255426
1433.5165690993150887049727453
1441.0892028495238078356374488
1448.62570007724344933969497764
1456.12594595940743414663397912
1463.58983953281857166603277508
1471.01729219152086323343630127
1478.40822634840699837710046876
1485.76257424107969588306459332
1493.08027686469261125454914038
1500.36128301679806299293998418
1507.60554844119110346181876252
1514.81303505941731672770305935
1521.98371028005036864026348418
1529.11754637708215564209077925
1536.21451992983443570262576378
1543.27461131772192508777089365
1550.29780426399460283091441704
1557.28408542327947712132923298
1564.23344400834454416823953949
1571.14587145203293057905231789
1578.02136110077409060831672521
1584.85990793648061257972381524
1591.66150832399147637992425903
1598.42615978153214152014966376
1605.15386077193430662592880687
1611.84461051259842185315595867
1618.49840880239422025926851625
1625.11525586388224241759185462
1631.69515219940564423010012953
1638.23809845974916270820070728
1644.7440953241932705601638604
1651.21314339090827266060898887
1657.64524307673711783586354293
1664.04039452550852427525548781
1670.39859752410495880569397401
1676.71985142558421483218707176
1683.00415507871980249841126517
1689.25150676338497460395038074
1695.46190413125873226308972694
1701.63534415138026092086162207
1707.77182306012153461396536877
1713.87133631518681801336323176
1719.93387855328295389598922184
1725.95944355113605652011075598
1731.9480241895589001064258475
1737.89961242029921621608224705
1743.81419923542257807473099201
1749.69177463900480587246068911
1755.53232762092809889995242205
1761.33584613259258759326199207
1767.10231706437087899565906879
1772.83172622464760149557764908
1778.52405832029908072328528071
1784.17929693848022495510235088
1789.79742452959657876864892379
1795.3784223913494197142682731
1800.92227065375081564403486959
1806.4289482650138119857729786
1811.89843297823045228936921323
1817.33070133875721804065077503
1822.72572867223376467508268886
1828.08348907316658368138353454
1833.40395539401448415058904689
1838.68709923471760487374465469
1843.93289093261607967470367069
1849.14129955270851985177176931
1854.31229287820418076427849751
1859.44583740132607405679614116
1864.54189831432539933976132252
1869.6004395006705234461940174
1874.62142352637635354111700809
1879.60481163144235224887695047
1884.55056372136964665023743576
1889.45863835872970491839788541
1894.3289927547589094669778289
1899.1615827609550573940044411
1903.95636286065338013573455971
1908.71328616056110590937724849
1913.43230438223090104839306159
1918.11336785345472914133628888
1922.75642549956076858078633056
1927.36142483459703757544894879
1931.92831195238629806314253362
1936.45703151743765285760553162
1940.94752675570101978067414898
1945.39973944515136797620368929
1949.81360990619024011092792905
1954.18907699185266435370903304
1958.52607807780808611427380102
1962.82454905214442538741664418
1967.0844243049247947368287699
1971.30563671750679871592064178
1975.48811765161468084160836522
1979.63179693815489184270190711
1983.73660286576592530083285761
1987.80246216909350628299461061
1991.82930001678242723261709104
1995.8170399991765051657265639
1999.76560411571828687252243155
2003.67491276204025596518307161
2007.54488471673939871432980563
2011.37543712782706602634444769
2015.16648549884612786097634554
2018.9179436746474549939057375
2022.62972382681778231195666863
2026.30173643875100871595293647
2029.93389029035497203557094492
2033.52609244238570390945066689
2037.07824822040111996770602126
2040.59026119832603564255943454
2044.06203318162031785238097039
2047.49346419004188835911198447
2050.88445243999618608224423856
2054.23489432646357349991504807
2057.54468440449603679340270016
2060.81371537027438087741986853
2064.04187804171695914082810714
2067.22906133863080379397234715
2070.37515226239583633263887239
2073.48003587517263889909782113
2076.5435952786240563254776898
2079.56571159214067542628030595
2082.546263930559992673739794
2085.48512938136883371781227794
2088.38218298137832824603110803
2091.23729769286047133065870752
2094.05034437913501756484967085
2096.82119177959515679982549448
2099.54970648416010998633907978
2102.23575290714246029242428107
2104.87919326051769808375896711
2107.47988752658310825299041299
2110.03769342999276448210697839
2112.55246640915501700133648614
2115.0240595869784679248400642
2117.45232374095202092493509657
2119.83710727254416945123756634
2122.17825617590624947829234978
2124.47561400586392841459681508
2126.72902184518073083676307501
2128.93831827107691360326898878
2131.10333932098649709941263186
2133.22391845753473528266147801
2135.2998865327177642159133716
2137.33107175126560624091610352
2139.31729963316912416503069265
2141.25839297535091608435629079
2143.15417181245951597915585226
2145.00445337676561718775151336
2146.80905205713836444524972221
2148.56777935707906447298351477
2150.28044385178894418768849131
2151.94685114424683848335772382
2153.5668038202719151914879144
2155.14010140254574216368477483
2156.66654030356716930722539838
2158.14591377751263564577120393
2159.57801187097361682159429298
2160.96262137254200058818486322
2162.29952576121321538382374208
2163.58850515357593858039162537
2164.82933624975617494855667149
2166.02179227808242067655399389
2167.16564293843751225200195581
2168.26065434426160090837856583
2169.30658896316949030616211877
2170.3032055561443257273154281
2171.25025911526832527777335297
2172.14750079994989528058664662
2172.99467787160507095924059588
2173.79153362674976729952466665
2174.53780732845781116230323391
2175.23323413613815169510634515
2175.87754503358300912039170968
2176.470466755237019184172147
2177.01172171063565890279793749
2177.50102790695939556267431877
2177.93809886964808185549304191
2178.32264356101812204173298208
2178.65436629682285341273516046
2178.93296666069442015411517776
2179.15813941640315887911136661
2179.32957441786816225673165734
2179.44695651685023472872224825
2179.50996546825589746528124864
2179.5182758329784333623367953
2179.47155687819918166380460498
2179.36947247506939003464813501
2179.21168099368990363412498675
2178.99783519530280962846295929
2178.72758212160585496857977495
2178.40056298109700809445153093
2178.01641303235293406565758911
2177.57476146414138958365502796
2177.07523127226361113838318292
2176.51743913301865727051853945
2175.90099527317736536840523601
2175.22550333634908464607355196
2174.4905602456196395242482003
2173.69575606233405048775445635
2172.84067384089238088666192037
2171.92488947942167564577575203
2170.94797156618129825589060445
2169.90948122155304174533652246
2168.80897193546117271863953359
2167.64598940006104923100458591
2166.42007133752811649379377822
2165.1307473227719113810030465
2163.77753860089217851379647471
2162.35995789918629722425376689
2160.87750923350891854303859017
2159.32968770877599174574282808
2157.71597931339619668437641654
2156.03586070740316529969103326
2154.28879900405174583940841864
2152.47425154463090706249076502
2150.5916656662346658050726544
2148.64047846222061633894775104
2146.62011653507320833620089599
2144.52999574137582391030733431
2142.36952092858190247704323972
2140.138085663260811607110313
2137.83507195047881614730800597
2135.45984994395930693714073587
2133.01177764664936120593324336
2130.49020060130166218360214384
2127.89445157066174449727456096
2125.22385020683038905073715765
2122.47770270934969602840238858
2119.65530147153884201783375916
2116.75592471458169602585255221
2113.77883610884324236878276754
2110.72328438186504251839093096
2107.58850291246166238162167107
2104.3737093103099879172878852
2101.07810498039153386045538214
2097.70087467161409201730955453
2094.24118600890323167900767138
2090.69818900801610908359639934
2087.07101557228960782601141675
2083.35877897049184733848127066
2079.5605732949003779341990036
2075.6754728986817293173018479
2071.70253181159517943280883448
2067.64078313298842870891689715
2063.48923840099404825055835104
2059.24688693677284514436312391
2054.91269516258335613240847373
2050.4856058923852193178357974
2045.96453759360783104612992469
2041.34838361863408966409123975
2036.63601140446174372303132213
2031.8262616389114464829210502
2026.91794739165057760005714888
2021.90985320819468803416219798
2016.80073416493346739900830718
2011.58931488310478154593418249
2006.27428849950787923122413878
2000.85431559160455086466328765
1995.32802305450399658590766662
1989.69400292716250085127195641
1983.95081116495170168961362911
1978.09696635555817007738652158
1972.13094837497095264758282622
1966.05119698009132983755324647
1959.85611033425881482446165247
1953.54404346172772634016434424
1947.11330662684770012812586998
1940.56216363339725822738772862
1933.888830039189818205354701
1927.09147128071384322371782553
1920.16820070218048852425277975
1913.11707748293007089002426823
1905.93610445668961841155173987
1898.62322581567391315090921572
1891.17632469197765698087277739
1883.59322060811202754019837429
1875.87166678788975969720613973
1868.00934731815318585309344916
1860.00387415106289668639257284
1851.85278393581355270521598453
1843.55353466770969787011898942
1835.10350214150898848952192201
1826.49997619481267648932198399
1817.74015672604176736452298763
1808.82114947016877769227795933
1799.73996151386446738877510582
1790.4934965300493360826481408
1781.07854970999176389910316828
1771.49180236904650070501397384
1761.72981619985375277272696273
1751.78902714429182057736666112
1741.66573885266242904222650764
1731.35611569545010265766874185
1720.85617528949214397647893323
1710.16178049647444613134456677
1699.26863084727337432256977566
1688.17225334072923486586676561
1676.86799255988587459625689951
1665.35100004247481932290587602
1653.61622283535756077244309388
1641.65839115464531806105391482
1629.47200506415043803621612081
1617.05132007452163954950698965
1604.39033155368130833411149086
1591.48275782578660203236463807
1578.32202182060450238560217637
1564.90123111760033558121323231
1551.21315620880395255819311449
1537.25020678117672670145641458
1523.00440579220291731626038941
1508.46736108110530698395054663
1493.63023422163336314603135235
1478.48370627981733615902707424
1463.01794009023606713042756784
1447.22253860575730231844241959
1431.08649880659253319353901217
1414.59816057266134711822458956
1397.74514982595136904775604337
1380.51431513338388086602597716
1362.89165682138443744222040992
1344.86224748553355593354208072
1326.41014257551575923695563008
1307.51827948839684717421361971
1288.1683633008689832979404609
1268.34073689906799644684505038
1248.01423280407548498505638526
1227.16600341757753181702590362
1205.7713256926833826522532147
1183.80337532598377566168209572
1161.23296440976068384861881948
1138.02823499783805678938886869
1114.15429911483308846631949413
1089.57281322341710208998757879
1064.24147184198182998229817137
1038.11340056808554679015612976
1011.13642276572379697590249735
983.252165961844724580190612463
954.394962590247816434664194098
924.490483627427972167312571267
893.454020566692272202649390979
861.188297389250302456109282512
827.580643710491905619428930901
792.499283050374278269680357219
755.788368822305706026086537458
717.261204051238503228417082625
676.690751051531569951792852589
633.795961131437103275087318718
588.221398437015667840165832696
539.505582711566544089839506568
487.029210369786992330909152338
429.924721953082810943562414186
366.904008971876148895665581282
295.887658937264220082159200872
213.044338729771826427183771727
109.316107554246815764474724979
-75.6917603882362320632394081558


==> anc/WILS3HQF2/L2qNS30001.dat <==
# L2qNS30001
0
0.00592476974127988892339957241095
0.00626769139368333802087327885183
0.00662923644382368639206912769924
0.00701031725226381000948559715095
0.00741188256424931218245772265738
0.00783491820801958047393154120624
0.00828044772470620165406111285634
0.00874953291822366798228675319959
0.00924327431241097232888146414389
0.00976281150144583316683713960295
0.0103093233782200020432925231804
0.0108840282239281845198411268569
0.0114881836405780550895039847575
0.0121230863064678740903603059634
0.012790071532894227997124975474
0.0134905125984380228384858551471
0.0142258198351243767331070691645
0.0149974394385535031121083855813
0.0158068519717467888000914080404
0.0166555705299365155936023680901
0.0175451385308402568211147334923
0.0184771270920928684990693607399
0.0194531319544509388273326487065
0.0204747699061271231386238696727
0.0215436746601453845021738711582
0.0226614921329230820804267167063
0.023829875068372336670630455983
0.0250504769476613870459860151192
0.0263249451203770245513477479384
0.0276549130881720880759701380692
0.0290419918670580750279819437736
0.0304877603493031623345836162909
0.0319937545804117642047014610701
0.0335614558608851840205587819138
0.0351922775763866720011795981897
0.0368875506535518928006450522539
0.0386485075319921287979010272644
0.0404762645360284725264940254475
0.0423718025223682933493728153683
0.0443359456722896794117579287533
0.0463693382889367097822960704463
0.0484724194520520533910155730611
0.0506453953738900243630009715646
0.0528882092911724995352364313213
0.0552005087187852589255769810116
0.057581609881480641775604607357
0.0600304591301758056554166091314
0.06254559113954138392040245023
0.0651250836734958005336140735964
0.0677665086949952432962593754393
0.0704668795861848655268487035739
0.0732225942346077680308456143149
0.0760293737308182090778926041015
0.0788821964124876655981356985262
0.0817752269800110760933230800414
0.0847017403988120720630957960128
0.0876540402941196489608338746862
0.0906233715350683565487561437711
0.0935998266966992729616941987688
0.0965722460809665080581607487442
0.0995281109713591653368559880242
0.102453429790427216435809620448
0.105332616825569117567286072029
0.108148363186140303244493821004
0.110881499654541330620499640461
0.113510851095735928234041378071
0.116013082093954953297313220091
0.118362533492515430647784808144
0.120531049523110078078462688583
0.122487795225021864692001016004
0.124199063872945854457877212345
0.125628074154949759787220280862
0.126734756870106651044374404249
0.127475530949058936055783425227
0.127803068640832821648970528157
0.127666049756267860326124880592
0.127008904913147323793730589869
0.125771547791240868971354779528
0.123889096477766412481369317663
0.121291584066041623458825199084
0.117903658763154098563674396017
0.113644273867183162074805710825
0.10842636809172076688471684181
0.102156536846035349588908773248
0.0947346952240657258454095470838
0.0860537336153664015210362412058
0.0759991670269567045462138765897
0.0644487793974998790067378421152
0.0512722643950158381189729130191
0.0363308644169593509922946520243
0.0194770097573718852103221219885
0.000553960170149279185275420926871
-0.0206045486597664390027500800492
-0.0441746509245762931301823076329
-0.0703426856501503161397962256924
-0.0993055173351018619385131395465
-0.131270838457036627184761506944
-0.166457449668294518794067839048
-0.205095513131242419356017546207
-0.24742677406448188714391087971
-0.293704745190572294077434194823
-0.921726064385567164336882305876
-1.53184749947491504152783746741
-2.1099964292241343838401190981
-2.65641279857504457900634570427
-3.17369948218080084360396250747
-3.66470351275715352343491188313
-4.13204146079204850966905962861
-4.57801101716603651088182607409
-5.00460468637864887718326386293
-5.41354822289911798843701635158
-5.80634104452045299239473006602
-6.18429220508578708046639111211
-6.54855069686815744402858954632
-6.90013046701592303567170271381
-7.23993094680332078396587687768
-7.56875390655985561968914257794
-7.8873173435464957640427362096
-8.19626698321102448397222445315
-8.49618585861230655498180545748
-8.78760233661662161455998237381
-9.07099688251346779213085954115
-9.34680779417469269767138950191
-9.61543608959644145155514260139
-9.87724969476319010097764077236
-10.1325870499196572743433751397
-10.3817602296906545010019068063
-10.6250576546313166173272843577
-10.8627464576341146928732143848
-11.0950745573353502554392774339
-11.3222724816192525997363981048
-11.5445549770276116761637043553
-11.7621224339746036830196561629
-11.9751621528526108140379047279
-12.1838494721724067883348272348
-12.3883487766362217822633062873
-12.5888144003586615661501981752
-12.7853914382208926653152132715
-12.9782164764829117248654569683
-13.1674182522194324676930196404
-13.3531182498328257921802091901
-13.5354312417881358290884378395
-13.7144657797753373074614221848
-13.8903246417041992980812513437
-14.0631052392541574370361174085
-14.2328999901164714486068812711
-14.399796658563046996719955936
-14.5638786675427544221904709152
-14.7252253851312201947577114087
-14.8839123878350395214108205936
-15.0400117029687707953287898094
-15.1935920320767401593856715642
-15.3447189571564147594171119187
-15.4934551312515223312408085709
-15.6398604548175068884415298057
-15.7839922391161834848091212359
-15.9259053577679274391372399172
-16.0656523874761363793300487751
-16.203283738838098256885909068
-16.3388477780671239893892199767
-16.4723909403714327643956352424
-16.6039578356645826718668114133
-16.7335913472191587979416939914
-16.8613327238190478448006200632
-16.9872216659151473682310854475
-17.1112964062440877570875787801
-17.2335937853288843801101497647
-17.3541493222438608931340629243
-17.4729972809932335765218143647
-17.5901707328230187693757506902
-17.7057016147590682353739125489
-17.8196207846397405354726513233
-17.9319580728897071084660020668
-18.0427423312614288679480330636
-18.1520014787527098465356226957
-18.2597625448922503568795643544
-18.366051710570116288487280781
-18.4708943465763652502830614634
-18.5743150499985924687394773182
-18.6763376786177622716899753103
-18.7769853834312699525316022666
-18.8762806394226403488135977571
-18.9742452746885300073050096804
-19.0709004980256845165308072412
-19.1662669250731443853789901253
-19.260364603098231519108267886
-19.3532130345086297771867438095
-19.4448311991671485989344820392
-19.5352375755804843890617460197
-19.6244501610284307061309444139
-19.7124864906954995748163916313
-19.7993636558627701631599184785
-19.8850983212139484166026610455
-19.9697067413060755614009317851
-20.0532047762520406894745098058
-20.1356079066590111394838844683
-20.2169312478640743118974498995
-20.2971895635057679086006119041
-20.3763972784677459947075117903
-20.4545684912285708223635440548
-20.5317169856495214286387901269
-20.6078562422303572049746324035
-20.6829994488611565911324546953
-20.7571595110966574017710196836
-20.8303490619779465594482120237
-20.9025804714248744940777891173
-20.9738658552211952113384246333
-21.0442170836131497261809816693
-21.113645789541011496918148622
-21.1821633765219915206213976895
-21.2497810262018521990129594127
-21.3165097055915977462511264941
-21.3823601740046899900086282217
-21.4473429897093774966805222392
-21.5114685163099189571479254511
-21.5747469288697249435728759943
-21.6371882197887320213520170507
-21.6988022044466565693077344355
-21.7595985266231495636207288601
-21.8195866637052852774935634019
-21.8787759316922638038093086633
-21.9371754900066871743469241123
-21.9947943461212794510088966985
-22.0516413600094604850860807421
-22.1077252484277492087864339181
-22.1630545890375636023870151447
-22.2176378243735992575271964211
-22.2714832656656052335902315388
-22.3245990965200332863838817679
-22.3769933764677132402225564548
-22.4286740443834020696427375319
-22.479648921782766031974430866
-22.5299257160020829002411207455
-22.5795120232656940118069464266
-22.6284153316459925620432337462
-22.6766430239205044851869174434
-22.7242023803304005841231756519
-22.7711005812445725570259657339
-22.8173447097332105302058424115
-22.8629417540546349968244838632
-22.9078986100589610759148109443
-22.9522220835120071799005677638
-22.9959188923427029822404858355
-23.0389956688171025142973934942
-23.0814589616419668277504373309
-23.1233152380007465006982134769
-23.1645708855246669340834543815
-23.2052322142014984975695499222
-23.2453054582244787814880823911
-23.2847967777837451570225550506
-23.3237122608025322233048915729
-23.362057924620290232741765477
-23.3998397176247869498499179623
-23.4370635208351663594237684596
-23.4737351494378529424414964547
-23.5098603542771096552936501595
-23.5454448233019810590397028716
-23.5804941829712800451369499189
-23.615013999618207098574634285
-23.6490097807761248460084102913
-23.6824869764669475832825777233
-23.7154509804535454014794058682
-23.7479071314575052804346121965
-23.7798607143435369492800864807
-23.8113169612717592889456356556
-23.8422810528190534432507708623
-23.8727581190706214920135395772
-23.9027532406828444070181152503
-23.9322714499184899515862693532
-23.9613177316552800947286794401
-23.989897024368788294863204504
-24.0180142210905995746144171731
-24.0456741703426305709600320925
-24.0728816770484726223560056833
-24.099641503422588369254342644
-24.1259583698381612235837611402
-24.1518369556743673371692342121
-24.1772819001438113032928890426
-24.2022978031008396977024332842
-24.2268892258314206467004948115
-24.2510606918252528449511219387
-24.2748166875307437817036593545
-24.2981616630934743214163164863
-24.3211000330787451760387541784
-24.3436361771787801567389740565
-24.3657744409051413602322625489
-24.3875191362668925889044236133
-24.4088745424350292865335682715
-24.4298449063936760565091493761
-24.4504344435785363828138634312
-24.47064733850306346325121764
-24.4904877453728060587425510081
-24.5099597886883689328653223695
-24.5290675638374137745714412297
-24.5478151376761134380748713435
-24.56620654910045987247747096
-24.5842458096078142263710253208
-24.6019369038490762772229040762
-24.6192837901718395308261547947
-24.6362904011548880426123253041
-24.6529606441343812114119347104
-24.6692984017220634695644946159
-24.6853075323158269243791161163
-24.700991870602946579027768932
-24.7163552280562997611240211419
-24.7314013934238738004792981087
-24.7461341332118588106512681313
-24.7605571921616156295237099188
-24.7746742937208025506768812361
-24.7884891405089384188608499323
-24.8020054147776739593307608149
-24.8152267788660378526986498972
-24.8281568756509190455322772786
-24.8407993289930420940738247687
-24.8531577441786879666836618246
-24.865235708357408673081107219
-24.8770367909759803389059657655
-24.8885645442088358969058796696
-24.8998225033852154160917880116
-24.9108141874132692329963305976
-24.9215430992013464807818708907
-24.9320127260766993289982502227
-24.9422265402018312464611800565
-24.9521879989887158797362734758
-24.9619005455111116983455442694
-24.9713676089151963938855762649
-24.9805926048287441331321766796
-24.9895789357690681548308604839
-24.998329991549950866719426082
-25.0068491496877835444458780128
-25.015139775807137959052186972
-25.0232052240459927667944668099
-25.0310488374608382870600232448
-25.0386739484318843744264162895
-25.046083879068597463516081802
-25.0532819416157945349028311697
-25.0602714388605237222561575887
-25.0670556645399635611823605476
-25.0736379037505754755636477221
-25.080021433358747015069464307
-25.0862095224131666061465375401
-25.0922054325591741672129383044
-25.0980124184553358768494501227
-25.1036337281924956822356440452
-25.1090726037155608055722077353
-25.1143322812482835613824783279
-25.1194159917213072510255281964
-25.1243269612037497671792989953
-25.129068411338604836290906004
-25.1336435597822475680589035354
-25.1380556206483381861853596508
-25.1423078049564255035252839069
-25.1464033210855598983927022651
-25.1503453752332342696862056482
-25.1541371718799807207961350337
-25.1577819142599605717752064622
-25.1612828048378957536260835011
-25.1646430457927007273427328813
-25.1678658395081858251526108766
-25.1709543890712153660537764397
-25.1739118987777170883796992492
-25.1767415746469534074168370823
-25.1794466249444797873909084471
-25.1820302607142311586451122827
-25.1844956963201938598541138401
-25.1868461499981380922499379672
-25.1890848444179043922217649015
-25.1912150072567572182378467232
-25.1932398717843394698601648293
-25.1951626774597836771138593458
-25.1969866705415587887981315861
-25.198715104710656024742129943
-25.2003512417077432212664910638
-25.201898351984944578875446884
-25.2033597153729318105278934513
-25.2047386217640434886644730053
-25.2060383718121820078949162753
-25.2072622776502721343199466988
-25.2084136636261017270284479067
-25.209495867057404026954353124
-25.2105122390070820577918948294
-25.2114661450795193289149400838
-25.2123609662389673390956652901
-25.2132000996510495331725085743
-25.2139869595484735567368780527
-25.2147249781220990968408574659
-25.215417606438567516862108516
-25.2160683153857621364077711538
-25.2166805966474346377583080803
-25.2172579637084039857491678847
-25.2178039528918097386799395714
-25.2183221244299820401272040051
-25.2188160635705762798927494922
-25.2192893817197117920298100355
-25.2197457176239514479680716903
-25.2201887385930630691583758295
-25.22062214176561473283850745
-25.2210496554195748273844020121
-25.2214750403302147299696571784
-25.2219020911777478822780508437
-25.2223346380072845421987108421
-25.2227765477438373681903255077
-25.2232317257652800973957809409
-25.2237041175363408367507977602
-25.2241977103069039137060062636
-25.2247165348781009417485320227
-25.2252646674398939644677995252
-25.2258462314840925876000112242
-25.2264653997970043596769658427
-25.2271263965361949326543605536
-25.2278334993961335001715355667
-25.2285910418678216290155126403
-25.2294034155978520257112544215
-25.2302750728527203955083200005
-25.2312105290946209858222063593
-25.2322143656753975701922365192
-25.2332912326557997444790116563
-25.2344458517577130472099339265
-25.235683019457594546815941612
-25.2370076102299575680313001199
-25.2384245799504150632825654177
-25.239938969468516238181850892
-25.2415559083614015113562948181
-25.2432806188801635405800460271
-25.2451184201017445012641130345
-25.2470747323002305985875725872
-25.249155081552533510953734154
-25.2513651045946858642602041811
-25.2537105539463360369503303548
-25.2561973033225202476887222086
-25.2588313533534323933559106294
-25.2616188376347219129290472047
-25.2645660291328467932423073069
-25.2676793469722151045209098188
-25.2709653636332896179052678145
-25.274430812593535108991326922
-25.2780825964460899732675644612
-25.2819277955343805914600741967
-25.285973677144611808861075103
-25.2902277053022096638898581013
-25.2946975512229203262720648451
-25.2993911044744480409030279696
-25.3043164849103209353608718652
-25.309482055444195115514100732
-25.3148964357401470442896554771
-25.3205685169027810852340129362
-25.326507477260332538884846752
-25.3327227993445394506774196597
-25.3392242881830801365330002513
-25.3460220910340527909263182618
-25.3531267187075743472112417251
-25.3605490686374124900941128899
-25.3683004498860110274213117333
-25.3763926102897700818351024577
-25.3848377659785314716768205271
-25.393648633534535714584766302
-25.4028384650924309191525957089
-25.4124210867241577120619978193
-25.4224109405018408084563352925
-25.4328231306895685934501645615
-25.4436734745828304936136663882
-25.4549785585944930438579108747
-25.4667558002811094930477731142
-25.4790235171162837687072207036
-25.4918010029527611672672820587
-25.5051086132769434350685133447
-25.5189678605550128494845785401
-25.5334015212069330914583054448
-25.5484337560337026607032520896
-25.5640902462778337526988937084
-25.5803983479346309370673652883
-25.5973872674754160152179381493
-25.6150882628237583759123247581
-25.6335348742825487574360425855
-25.6527631911979957504937521356
-25.6728121615406459831515402867
-25.6937239533856137341010155312
-25.7155443796268063614218136241
-25.7383234003640012096665683594
-25.7621157215445941911420751709
-25.7869815140410309716957729958
-25.8129872850162842879870739339
-25.8402069440987082013461801849
-25.8687231219722583720540692157
-25.8986288207089331097573013712
-25.9300295070889857459104103941
-25.9630458081390579294402217401
-25.9978170421330800360233943677
-26.0345059358532825005394303148
-26.0733050719866817908676532997
-26.1144459402786413511509493392
-26.1582120556918400751236441767
-26.2049587207133071282809165508
-26.255144259293961588447623762
-26.3093824947200326606793545165
-26.3685383601653878347716085809
-26.4339229716859015815897471121
-26.5077663341855048997127497837
-26.5947731291047713557345087619
-26.7171374644544415275474396936


==> anc/WILS3HQF2/L2qNS30010.dat <==
# L2qNS30010
-3.8784398976143817548930175962
-3.87181063604826062509146086995
-3.87140904408666948192881781688
-3.87098417945858876806942687302
-3.87053477783933298980679637926
-3.87005951310891221672976005309
-3.86955699491807493553877548636
-3.86902576621264456874481744297
-3.86846430072152341470712544048
-3.86787100041460745565711978192
-3.86724419293781158339087745689
-3.86658212903345429376911531763
-3.86588297995540126617386913329
-3.86514483488962644401624972753
-3.86436569839222577250203037083
-3.86354348785842169769688101874
-3.8626760310377355456635962831
-3.86176106361229026291361588711
-3.86079622685714864287698138933
-3.85977906540370370453751904348
-3.85870702512943066133600938611
-3.85757745119979700114417181402
-3.85638758629082245183291628407
-3.85513456902369870438189107425
-3.85381543264603522385721632561
-3.85242710399770869147535261486
-3.85096640280297688925279510814
-3.84943004133449140062208505041
-3.84781462449912656004504513728
-3.84611665040015483907134731558
-3.844332511435262519946418961
-3.84245849599523633464389999453
-3.84049079083388504901644839923
-3.83842548418591413335807999232
-3.83625856971607214973143429877
-3.83398595138996085833352517098
-3.83160344936447494161715417903
-3.8291068070039403851539452502
-3.82649169913668271842069625597
-3.82375374167600832152028682034
-3.8208885027394556578144411827
-3.81789151541070135904527189185
-3.81475829229972221694516133946
-3.81148434206875278101198480577
-3.80806518810427459833784489329
-3.80449638952876293195233323779
-3.80077356476023630012303179731
-3.79689241784283994103863513419
-3.79284876778778300189322167627
-3.78863858118097746912103627058
-3.7842580083317308582295099272
-3.7797034232558601201626070446
-3.77497146780665582475024957396
-3.77005910028826689614005025825
-3.76496364890832875878550322577
-3.75968287045005132285837667005
-3.75421501456854476152873388481
-3.7485588941419142562593438764
-3.74271396213461970250302486834
-3.73668039545878810901368840499
-3.7304591863485950773921112989
-3.72405224179350109009878343905
-3.71746249160803496756219962243
-3.7106940057489491465606768654
-3.70375212152490834611189060567
-3.69664358137938299161504604243
-3.68937668196405761451248427686
-3.68196143525777480462739328654
-3.67440974252474423648584857179
-3.6667355819453635977630590632
-3.65895521079341432243619062155
-3.65108738307447861513759861357
-3.64315358358201990487755681966
-3.6351782793694941834536409848
-3.62718918967890224049057004386
-3.61921757540810676997282181701
-3.61129854924074070817557720607
-3.60347140760329968412960532937
-3.5957799856536719208387089299
-3.58827303654349206463198611908
-3.58100463623283319233614022887
-3.57403461516933237259316636117
-3.56742901817426789527652935067
-3.56126059390468026192691548562
-3.55560931528257601467895607374
-3.55056293229869687201246205316
-3.5462175586082895055570852915
-3.54267829333866267633759958885
-3.54005987952181764869262650811
-3.53848740054867626144858435001
-3.53809701601282143581894698916
-3.53903673826941691238078733819
-3.54146725097706515794775964373
-3.54556277081450926420007962759
-3.55151195346769870838299543562
-3.55951884486288564552243304987
-3.56980387847476437330466623476
-3.58260491936141771022042840189
-3.59817835536566382572534369007
-3.61680023567036231647139040765
-3.63876745659767981674748949869
-3.66439899419274146379253885661
-4.11388285395542481518848107897
-4.65634179272703756838935429069
-5.23239598553868770408321836747
-5.82138463690872119012886884019
-6.41391812088533598042804457347
-7.00511218185246126952743368169
-7.59221791833576461285027517468
-8.17361413721072795610691073334
-8.74832138243077947082412433702
-9.31574566137733224363347248384
-9.87553397900008023978649237547
-10.4274885873406609186967277739
-10.9715139611964432681753109678
-11.5075829106312521431039552341
-12.0357143337622526739278532908
-12.5559582866043424844302178392
-13.0683857818442675439211863015
-13.5730817169475188549071672804
-14.0701399154221841125613224269
-14.5596596200905362242291196667
-15.0417429991226663275988414227
-15.516493367595209481232764284
-15.9840139201403003547275984443
-16.4444068320388158358998349501
-16.8977726279461031466202111051
-17.3442097461916954251309139487
-17.7838142466273114884176642323
-18.2166796241269478842420416984
-18.6428966999200941329339820308
-19.0625535701989857998178765166
-19.4757355967189672059920839939
-19.882525427980241629717681471
-20.2830030424368718231930121052
-20.6772458073035426791273088629
-21.0653285481197881524841700878
-21.4473236254263825886383010313
-21.8233010158113522656985239992
-22.1933283952677566541161251477
-22.5574712233264081309535552076
-22.9157928268242028998101281554
-23.2683544824725739470945692227
-23.615215497623071546138090769
-23.956433288805017100972799468
-24.2920634577462559939703341716
-24.6221598646918993494891989977
-24.9467746989149543497981014697
-25.2659585463725393715783174532
-25.5797604545063036152491057922
-25.8882279942190711075753600181
-26.1914073190841998770548169452
-26.4893432218617026277233627341
-26.782079188407382623149571008
-27.0696574490693198097808415944
-27.3521190276709518732882841963
-27.6295037881824791744860336484
-27.9018504791829652324132593158
-28.1691967762147625430892446153
-28.4315793221301244961763161687
-28.6890337655273473265937741517
-28.9415947973707393391133748686
-29.1892961858853076278222665048
-29.4321708098134166098947571362
-29.6702506901169092641404636538
-29.9035670202043686456593593813
-30.1321501947593929633224858049
-30.3560298372420064331914819972
-30.5752348261316628255317000751
-30.7897933199767425522443169438
-30.9997327813120135960694578047
-31.2050799995022322858781403819
-31.405861112566908264655464607
-31.6021016280382520261358773212
-31.7938264429014636022221204496
-31.9810598626638059206458232398
-32.1638256195963331328049302884
-32.3421468901897088946265522221
-32.5160463118632474822913977267
-32.6855459989641365488131464848
-32.8506675580917487697649627416
-33.0114321027800149100824624696
-33.1678602675690072350444304928
-33.3199722214951639824489844144
-33.4677876810279671985985894949
-33.6113259224793621484369686028
-33.750605793910771446413095923
-33.885645726561205925482595535
-34.016463745818702188435647437
-34.1430774817561191140606781517
-34.265504179251197894352665389
-34.3837607077097282602485483531
-34.4978635704096634399543356637
-34.6078289134830843340864432693
-34.7136725345520258477802982336
-34.8154098910333419600168665986
-34.9130561081269978007863104684
-35.00662598650143380220585291
-35.0961340096889461247553478837
-35.1815943512033664391115887436
-35.2630208813917003334899320301
-35.3404271740307948338789663725
-35.4138265126795496313514384177
-35.4832318967966616028842234432
-35.5486560476333962126808993518
-35.6101114139104106316752123452
-35.6676101772872102670685466763
-35.7211642576324013093173674494
-35.7707853181025054367235397702
-35.8164847700367276150942437357
-35.8582737776747127249404357224
-35.8961632627039903546374291951
-35.9301639086434884030767024546
-35.9602861650691940978334795225
-35.9865402516877546784539363428
-36.0089361622635384039854362407
-36.0274836684044188613365114242
-36.0421923232113009718575095048
-36.0530714647961748629616912462
-36.0601302196732631815553597726
-36.0633775060276178119634886696
-36.0628220368653226990737310497
-36.058472323049269981763635046
-36.0503366762242963620638048638
-36.038423211635295054920251405
-36.0227398508417552959036208136
-36.0032943243320257728813879006
-35.9800941740404500628096718063
-35.9531467557703807921264345103
-35.9224592415259444182376950423
-35.8880386217552998920446053329
-35.8498917075080116699603489867
-35.808025132509040280518201884
-35.7624453551517416158492890518
-35.713158660412159029493198052
-35.6601711616867899127069526675
-35.6034888025559104401859345554
-35.5431173584744483855064751908
-35.4790624383923040824390630967
-35.4113294863059335387272255706
-35.3399237827429251937423725554
-35.2648504461812226612494326413
-35.1861144344045698341961581421
-35.1037205457956817803879724831
-35.0176734205685747655304069155
-34.9279775419414213512425587828
-34.8346372372512316860093758872
-34.7376566790115996998158989521
-34.6370398859146927985317707179
-34.5327907237786057086721065904
-34.4249129064411432297185783708
-34.3134099966010426988377311188
-34.1982854066075948536616392504
-34.0795423991995713962007089723
-33.9571840881943188125701954232
-33.8312134391278308033585437562
-33.701633269846565936816120855
-33.5684462510517327696598372781
-33.4316549067967216079414143411
-33.2912616149383202267705181143
-33.1472686075423101595726663616
-32.999677971244000534882354585
-32.8484916475642178141476147736
-32.6937114331812321030278332033
-32.5353389801590639090521708621
-32.3733757961325792404300410942
-32.2078232444497457265766623256
-32.0386825442713879348440312998
-31.8659547706287462061949807259
-31.6896408544391100830085382735
-31.5097415824797647043300915667
-31.3262575973204563486145433157
-31.1391893972145515636326374839
-30.9485373359490329912260418704
-30.7543016226534440256291175301
-30.5564823215678637937588406308
-30.355079351769963570750939473
-30.1500924868611656014396499859
-29.9415213546118953465012035374
-29.7293654365658883692845752522
-29.5136240676034833851392615827
-29.2942964354638033689559353058
-29.0713815802256970186454816809
-28.8448783937472832626388994771
-28.6147856190639118386130796877
-28.3811018497443232190436311831
-28.1438255292047612773696638734
-27.9029549499807620369630187543
-27.6584882529563115840009470452
-27.4104234265500357147770549003
-27.1587583058580530876521344098
-26.9034905717530925190327235833
-26.6446177499394435602605737082
-26.3821372099632775763049958862
-26.1160461641778441752032687226
-25.8463416666630149660597756509
-25.5730206120986132090053926904
-25.2960797345909339177992761264
-25.015515606451824338644899186
-24.7313246369296594100658703631
-24.443503070891510759872860881
-24.1520469874557709665263500571
-23.8569522985744571522740233072
-23.5582147475643794314535547761
-23.2558299075863202547437368433
-22.9497931800713302125443411878
-22.640099793093204329746318325
-22.3267447996861602395170324194
-22.0097230761066958027472341906
-21.6890293200385586774962771226
-21.3646580487397139716160688933
-21.0366035971301483615342808488
-20.7048601158192998578804281826
-20.3694215690718516681575480779
-20.0302817327105762686875247104
-19.6874341919548617698580856336
-19.3408723391934968539109348213
-18.9905893716902328929169388073
-18.636578289220582221881829945
-18.2788318916382498494755131921
-17.917342776369532033443574084
-17.5521033358339490212301496001
-17.183105754789310745437445648
-16.8103420075993432497090082732
-16.4338038554219299788805068223
-16.0534828433159456670604194931
-15.6693702972645812614160991298
-15.2814573211129759836500220115
-14.8897347934178871039066821039
-14.4941933642070391238032269725
-14.0948234516457016688012293485
-13.6916152386079492988243964884
-13.28455866914995647414539509
-12.8736434448825768654827618246
-12.4588590212403478668212159842
-12.0401946036439483393826094223
-11.6176391435530200562503851091
-11.1911813344061407875950561882
-10.7608096074446092110595234315
-10.3265121274165685811776671124
-9.88827678815785706108305085504
-9.44609120804582750843762944458
-8.99994272532222799750777077781
-8.5498183932810761143702797501
-8.09570497531729472658286118043
-7.63758893983170412576543569464
-7.17545645498778477272882867064
-6.70929338331543591775681960765
-6.23908527615675767590297234451
-5.76481736794867723432323704407
-5.28647457033702325263975288304
-4.80404146611642565436939286206
-4.31750230299018033103877867167
-3.82684098714396918920909312653
-3.33204107662706482526076680898
-2.83308577453437523437924258365
-2.32995792198239662679036721871
-1.82263999087184086804146479554
-1.31111407642938746393444981679
-0.795361889520677504778504257946
-0.275364748726317641582702258464
0.248896427827704998370110040968
0.777441130894182089574311878058
1.31028926879280875075725810328
1.84746117637209195480029816441
2.3889776242553108139051018904
2.93485982838127038972204304931
3.48512945985108951553945360526
4.03980865509278880929669896211
4.59892002635599926934069906274
5.16248667254969636350695882889
5.73053219043648125623939323691
6.30308068619758181393656004096
6.88015678738343347811050894811
7.46178565526542635033826556811
8.04799299760517241474218202118
8.63880508185845844047724195261
9.23424874883190866652798980677
9.83435142681128999919751285083
10.4391411461813545093771088959
11.0486465545581331173866655968
11.6628969324556743898825419874
12.2819222095103675383717441613
12.9057529812872035208205598253
13.5344205266936174799176550912
14.1679568260279248627431045909
14.8063945796908181358528564839
15.4497672275899371735294576894
16.0981089692691707902948708392
16.751454784796096690905720087
17.4098404564428300951083040624
18.0733025911975358825483848936
18.7418786441459744271542140056
19.415606942764707258324861816
20.0945267121699960571014859459
20.7786781013689989600942235068
21.4681022105626144157988302858
22.1628411195522587533303971154
22.8629379173060042525655009986
23.5684367327428662742323879903
24.2793827667976288394542040579
24.9958223258324575074380097595
25.7178028564656878695338087232
26.4453729818926208438745725669
27.1785825397779278177833356022
27.9174826218043975950031216121
28.6621256149682738234662651492
29.4125652447173698745277047077
30.1688566200345451191747465493
30.9310562805760230078500131265
31.6992222459814722343031371289
32.4734140674808070615765428938
33.2536928819313462309968250641
34.0401214684283620854418477335
34.8327643076422193076683772314
35.6316876440463198178979097136
36.4369595512120186839054405432
37.2486500003596461075731862325
38.0668309323688634423254191468
38.8915763334669088336449764263
39.7229623148299752369031182386
40.5610671963511493575996942907
41.4059715948481797586015158964
42.2577585170060095546108470019
43.1165134573726980406357068598
43.9823245017532840362827163976
44.8552824363745561014542594568
45.7354808632248658662829403342
46.6230163220073598730142843489
47.5179884191826613764105400599
48.4204999646185004545983857045
49.3306571164095142120391839212
50.2485695344809238183489720891
51.1743505436456148597127616762
52.1081173068459538287546170374
53.0499910093802091303053696719
54.0000970549895572859785440456
54.9585652747663133071318232352
55.9255301499383390559553233981
56.9011310496898299964638410344
57.8855124852963262985474773883
58.8788243819835307465418843582
59.881222370067298775510944291
60.8928680970982604763984884145
61.9139295629215710325440494594
62.944581479773326884382626641
63.9850056597738037112301465675
65.0353914324480510103360794263
66.0959360952114237371149070646
67.1668454001071185234961474661
68.2483340804815254033548432091
69.3406264217392734844768762268
70.4439568808428217095867078531
71.5585707598227395830241700834
72.6847249392580860382267009062
73.8226886784879035289918234109
74.9727444902445204430117462675
76.1351890984809402219862599518
77.3103344894270300594863482502
78.4985090673877810886201419618
79.7000589285347820957623465477
80.9153492679923447200640008506
82.1447659379480790831199240409
83.3887171774056704538638798373
84.6476355376469416588361873528
85.9219800316088034495869351486
87.2122385403697879126930764598
88.5189305159855923410799813819
89.8426100272756742859893306399
91.1838692041810883280295593196
92.5433421474253435609552180761
93.9217093839873514972766371731
95.3197029660924613976078769437
96.7381123330460124636888447503
98.1777910826173738411089808062
99.6396648336507246089112615965
101.12474040662209839892479087
102.634116607426995956585373729
104.168996976597079717129332788
105.730704968259745633373687313
107.320702160332204051279420765
108.940610284094100443416154484
110.59223811882533118236175318
112.277614658035506981431627221
113.999030467977270460957926499
115.759089905581592586276086944
117.560777969368126336347664707
119.407547235489108390843614589
121.303432945571383741605213981
123.253208508822311836513510804
125.262600649656152943256988007
127.338595477785885106755293841
129.489888580679963372899968331
131.727574061573462753141956855
134.066253297419034462240819793
136.525936257099863285222781039
139.135588680159150822565844319
141.940578114723650169765701607
145.021378820974564371512875887
148.558367276950778136849933588
153.573316391358452774324782043


==> anc/WILS3HQF2/L2qNS30100.dat <==
# L2qNS30100
-605.472866557608274102581694424
-605.467031847287424686778270971
-605.466834180304505384302726257
-605.466637819147179643628059384
-605.466443906828060666936795983
-605.466253736321758839445658778
-605.46606876544640497745464155
-605.46589063303735107114695563
-605.465721176515502863549993428
-605.465562450960248128484586799
-605.465416749804960429242714408
-605.465286627281611104786314146
-605.46517492275014444130471841
-605.465084787057996244679382246
-605.4650197110854997832895688
-605.464983556643962464916400478
-605.464980589904950528577522051
-605.465015517551828132361139768
-605.465093525857903976375815296
-605.465220322909687336168610494
-605.465402184208792288516202666
-605.465646001902002071895578483
-605.465959337905964925444467949
-605.466350481210990287686017108
-605.466828509667503706483882291
-605.467403356578955896723882726
-605.468085882446423620736352093
-605.468887952232846811127254387
-605.46982251853887871523505809
-605.470903711107746604777700567
-605.472146933103394140539036865
-605.473568964634568659698987422
-605.475188074027494646654434194
-605.477024137381406812176809873
-605.479098766974571876052043449
-605.481435449123577419513112761
-605.484059692135679645157918381
-605.486999185032950367756570413
-605.490283967767917759466190133
-605.493946613693425502869598144
-605.498022425094610379892665666
-605.502549642638286894416205423
-605.507569669644695361090342024
-605.513127312138580610331415723
-605.519271035690982595249135745
-605.526053240119994500470564003
-605.533530553178130670916967166
-605.541764144415892661794795699
-605.550820060475667553254826845
-605.560769583137271720230002125
-605.571689611506290536120257877
-605.583663069808875598679601536
-605.596779342331850888202549842
-605.611134737124840677253495101
-605.626832980161644448338670998
-605.643985741741212030119089081
-605.662713196994263554551662896
-605.68314462244978329906719066
-605.705419030706203528486684222
-605.729685845344971562982517254
-605.756105618319223851862698253
-605.784850792147311959007190472
-605.816106509339745667840994936
-605.85007147158851556758280266
-605.886958851349475706377169458
-605.926997258551214283432160585
-605.970431765267286051072551529
-606.017524991292451333304110896
-606.06855825366724547279821797
-606.123832783298322755280081186
-606.183671011924061994626407328
-606.248417932775312542547078624
-606.318442538379264772081826551
-606.39413933904954833658076356
-606.475929965697024754385057746
-606.564264860682502015314914584
-606.659625060513829010279331039
-606.762524074264507144077105426
-606.873509861657966435055368449
-606.993166914819764530151248438
-607.122118447747827499769456375
-607.261028697586971524411147397
-607.410605341816679544309270447
-607.571602035468634231923055418
-607.744821072480802348989741591
-607.931116175265664361474252732
-608.131395416518951708278716684
-608.346624277219135792425838186
-608.577828844663672636191210132
-608.826099154251962326543721021
-609.092592678552917610063028601
-609.378537966982101246893921902
-609.685238439153978235647130813
-610.014076334662419432385248439
-610.366516821669580702842956336
-610.744112266240752808747232251
-611.148506663840249303934658486
-611.581440233788507929935567758
-612.044754176758702496831331809
-612.540395594544967618094628147
-613.070422570343257332759834917
-613.637009406625442748179329217
-620.658064537184027662040307392
-627.01010876874035469239843861
-632.905024758644549822583204073
-638.452895354950380065007972231
-643.721364264476075456422083356
-648.756192197879492048997632251
-653.59035378899310830441021194
-658.24870188202382553548391608
-662.750610196967999852672826572
-667.111583608076152051689823036
-671.344295479927615484031706981
-675.45928599368587773772584885
-679.465449375930476865825483591
-683.370384082118264077953187213
-687.180650863087783456249296595
-690.901967063991807815587676079
-694.53935565051943781302480733
-698.097261379901091414017068444
-701.579642665010174381741799739
-704.990045147132195291527685668
-708.331661293955709969933294818
-711.607379174545917796332151942
-714.819822748830262201744502944
-717.97138542989801031503570243
-721.064258258786418944166687086
-724.100453724476918585932723804
-727.081826033781026025093613745
-730.010088464316517401901761644
-732.88682830338866042819887519
-735.71351977542859321994312586
-738.491535282960395715438037019
-741.222155225288988057662630728
-743.906576611152284304323599615
-746.545920643462366929998758829
-749.141239423737550269541214141
-751.693521899220803013909405241
-754.203699155716859068391853771
-756.672649142887085731627429178
-759.101200905367869936661720341
-761.490138382042910460670746667
-763.840203826647533051418612242
-766.152100895256201977199876295
-768.426497439819609147710557656
-770.664028041549626157662714943
-772.865296313418500965158827688
-775.030876997197682650261165347
-777.161317877194030507270356702
-779.257141530051363972057222833
-781.318846927595310942570427398
-783.346910907645211033709838727
-785.341789525945705543866504121
-787.303919300838992584233013243
-789.233718360970339412652627209
-791.131587505164152379555833649
-792.997911182600473201751194007
-794.833058400541020508265707127
-796.63738356608199557921094199
-798.411227267732758205719573549
-800.15491700202239024437168526
-801.868767849809255398777185574
-803.553083106502691534933115655
-805.208154869993038196371581334
-806.834264589719539515910817435
-808.43168357997945802882125717
-810.000673500290981709949715748
-811.541486805362883324123137909
-813.054367166991658716500410593
-814.539549869998786409504032189
-815.997262184133996763139092585
-817.427723713702560697879024236
-818.83114672652346368837620876
-820.207736463689047447235380201
-821.55769143147363845489345272
-822.881203676627398831161385943
-824.178459046190864296961009788
-825.449637432874260254341794942
-826.694913006962725584359635062
-827.914454435633154169690103418
-829.108425090499715694753067291
-830.276983244142556503751201506
-831.420282256317101175171306704
-832.538470750489236034275481453
-833.631692781293976056414686274
-834.700087993471567395877387767
-835.743791772794975753175089665
-836.762935389466013029362999916
-837.757646134423654016284275105
-838.728047448977115705648305956
-839.674259048147766721549133396
-840.596397038077680890781044115
-841.494574027838446752437673587
-842.368899235951513324610338982
-843.219478591910728767630092366
-844.046414832978665523701613991
-844.849807596510689955384073113
-845.629753508044405928099153862
-846.386346265376970949754358799
-847.119676718838751286011998022
-847.829832947958758902019493469
-848.516900334705216310412843033
-849.180961633473350965486487557
-849.822097037982060905908706271
-850.440384245231356072096088474
-851.035898516663408675378691304
-851.608712736661589628438586315
-852.158897468513979237278357625
-852.686521007960475987425148128
-853.191649434435747846464685035
-853.674346660113839862455476471
-854.13467447685423676797074108
-854.572692601143549328520451185
-854.988458717121720304129305833
-855.382028517776704381036911265
-855.753455744386942589215269371
-856.102792224286603737784388812
-856.430087907024483173076579938
-856.735390898983614155410008369
-857.018747496525042252765886376
-857.28020221771582256310016283
-857.519797832698108700717318219
-857.737575392753197812806555824
-857.933574258111564933739126908
-858.107832124557251165113188836
-858.2603850488724527656703087
-858.391267473165782304026128796
-858.500512248125429342976895905
-858.588150655236328121464547461
-858.654212427998435421534423368
-858.698725772181325855395004342
-858.721717385148517301057529804
-858.723212474283239749547453536
-858.703234774545750437741560831
-858.661806565190771270165050181
-858.598948685672175997718053256
-858.514680550760679585617044884
-858.409020164898976152377647254
-858.281984135817530579321724359
-858.133587687433048434142954135
-857.96384467205052553597191026
-857.772767581888708863174763841
-857.560367559947781338248473344
-857.326654410237111289691829361
-857.071636607379980250696297377
-856.795321305611317546506331071
-856.497714347183624347021041155
-856.17882027019546117089461398
-855.838642315856099015211143332
-855.477182435199193274994874935
-855.09444129525762945439157471
-854.690418284711008525805855781
-854.265111519016585892125180787
-853.818517845033849698509811387
-853.35063284515232005728348097
-852.861450840931569250140993593
-852.350964896261902700444263033
-851.819166820053600189932395893
-851.266047168462095183866717675
-850.691595246655966054170859964
-850.095799110134125338154443641
-849.47864556559812088320876836
-848.840120171385004799501986439
-848.180207237465781615429616322
-847.498889825014014991452462635
-846.796149745548751925682328394
-846.071967559655513746538550902
-845.326322575288703537267409954
-844.559192845658389210631197365
-843.770555166704039516970942538
-842.960385074157416120931197281
-842.128656840196457843479557008
-841.275343469691632582717163937
-840.400416696045877667833562288
-839.503846976628899854227307747
-838.585603487806261241673140091
-837.645654119563336515714795744
-836.683965469723889514694578142
-835.700502837762682664188927204
-834.695230218211200762506160224
-833.668110293655240421501353147
-832.619104427322787651858387172
-831.548172655260278124832807376
-830.45527367809500704366846097
-829.340364852381127823440116095
-828.203402181526350418167511421
-827.04434030629612066201632119
-825.863132494891730922480085116
-824.659730632598479213602530005
-823.434085210999658202127363304
-822.186145316751816772984850395
-820.915858619916394514095123737
-819.623171361842483141628342302
-818.308028342595118018202941325
-816.970372907923147014523309993
-815.610146935760362518907730946
-814.227290822253214889870509735
-812.821743467308051545629944642
-811.393442259650444651534761824
-809.942323061388781450306524734
-808.468320192073894115741001234
-806.971366412246100018539555691
-805.451392906460607877739964163
-803.908329265781819819934631115
-802.342103469736623249483924873
-800.752641867716318994380542027
-799.139869159816372760628489976
-797.503708377102704805896124039
-795.844080861292747208637940481
-794.160906243838998412878393625
-792.454102424402290093778448164
-790.723585548701451006750695223
-788.969269985725505512450803364
-787.191068304293980035946776101
-785.388891248950307908319650029
-783.562647715172720901176694907
-781.71224472388639330561968138
-779.837587395259960589323359621
-777.938578921768868403668617487
-776.015120540507317872469412782
-774.067111504729858486790496556
-772.09444905460293931240839784
-770.097028387145961283585641391
-768.07474262534057674154989459
-766.027482786386155643641319055
-763.955137749078479513350138445
-761.857594220287832640474751739
-759.734736700511733612036407192
-757.58644744847658721068983602
-755.412606444761535219875991016
-753.213091354416742789399577266
-750.987777488547272704880953494
-748.736537764832571024568519982
-746.45924266695041183702910804
-744.155760202872923970570029374
-741.825955862001045837098772976
-739.469692571102423568406791234
-737.08683064901637940342682454
-734.677227760088128956298592997
-732.24073886629291441610887437
-729.777216178009142601860301587
-727.286509103397968633924727553
-724.768464196345044098504279047
-722.222925102918349073089191571
-719.649732506294146119227646922
-717.048724070101126961737840611
-714.419734380130764429241687616
-711.762594884359728421517926395
-709.077133831227969991487127921
-706.363176206113716565401127813
-703.620543665944148019227019589
-700.849054471877931567938410024
-698.048523419993076608568271073
-695.218761769910721777857648682
-692.359577171282478091085780507
-689.470773588065816200248508747
-686.552151220508694122427998012
-683.603506424761165278681432956
-680.624631630028075806872289537
-677.615315253173144704853669889
-674.57534161068070959384404154
-671.504490827877203221764107501
-668.402538745309988941550969813
-665.26925682217651416459778418
-662.104412036691825183088012372
-658.907766783277309802938858566
-655.679078766448079932033386339
-652.418100891270657523513249162
-649.124581150256565789566268099
-645.798262506551033804824270311
-642.438882773269275556388439961
-639.046174488825681725649399905
-635.619864788093739952896754339
-632.159675269226551249220089018
-628.665321855959408913727374209
-625.136514655207022089562972727
-621.572957809758567054589843123
-617.974349345863801218378499606
-614.340381015492940736055533467
-610.670738133041843008129650493
-606.965099406242207440338086974
-603.223136761023965726948103832
-599.444515160063727061078113951
-595.628892414739020650670436286
-591.775918990193080090822287213
-587.885237803198979279172942089
-583.956484012494990423189392121
-579.989284801245018584138048228
-575.983259151258795490638705931
-571.938017608586102899672155936
-567.853162040077550356264860364
-563.728285380481253822287592032
-559.562971369620041844318368967
-555.356794279167436956786272434
-551.109318628512493938550842671
-546.82009888917348426613497499
-542.488679177188246291681129633
-538.114592932874608517088579124
-533.697362587317459239609154213
-529.236499214899583926905106011
-524.731502171151108124153808353
-520.181858715147034911730465721
-515.587043615633696508680233781
-510.946518740012670042245154243
-506.259732625254531616926985163
-501.526120029754404965474086411
-496.745101465076232822910550722
-491.916082706462656172269013215
-487.038454280911883878429830269
-482.111590931541483457668931877
-477.134851056871083586057181937
-472.107576123560955784906527121
-467.02909005104068010650752743
-461.898698566350872170043005817
-456.715688527400454054308228851
-451.479327212711300539555128212
-446.188861575580299512487487127
-440.843517460434837026735742809
-435.442498778990237687173714804
-429.984986643635406732153091698
-424.470138455274324001566891852
-418.897086942634450242984023259
-413.264939149816644430446067985
-407.57277536860275576638956084
-401.819648011754292296258235836
-396.004580423225839732649817865
-390.126565620877243841314357316
-384.184564966895641734427655162
-378.177506760728473257651163942
-372.104284748877382285448943875
-365.963756545405635763895802504
-359.754741956462919193621246
-353.476021201524957154119954987
-347.126333023374365876859524967
-340.704372678105516463676240938
-334.208789795610902266089982623
-327.638186100089202101886083942
-320.99111297909405548904796769
-314.266068888503919761507969787
-307.46149657952163675126386185
-300.575780132389505097870965985
-293.607241779910966554372657824
-286.554138502079449600034341483
-279.414658371100620241522577842
-272.186916623823898870145432796
-264.868951436034899211463662257
-257.458719370158375601634721317
-249.954090464629728611597769779
-242.352842929451513907439441434
-234.65265740818834523849064223
-226.851110761784756434594921272
-218.94566932401606984171873632
-210.93368157198333179290250589
-202.812370147698256173499568235
-194.578823158303325302910270907
-186.229984672632105685806749434
-177.762644320389964293084850258
-169.173425886928634894993162046
-160.458774781038493300710322324
-151.614944234949459429151722451
-142.637980074275270505475637297
-133.523703870291718587893196032
-124.267694256884881530141468867
-114.86526615871771939848073575
-105.31144763436423228684633103
-95.6009539867426484196572278929
-85.728158731110894784850310121
-75.6870609355838536805505603995
-65.4712483572825299846859670206
-55.073855684562614144416927155
-44.4875170567518935785036426012
-33.7043118601998951498071334699
-22.7157025836404223179626057687
-11.5124632441545217338012736554
-0.0845965502951981168883787152597
11.5787624720015638872774476224
23.4894592340389993763168253739
35.6604523038640168385194610665
48.1059706499660513806734259432
60.8417012653031835349907235113
73.8850147732396153667490593944
87.2552389966723781204378606338
100.973993761898834886803847976
115.065604828620361315921515068
129.557621435044778156099568195
144.48147154743251173678619337
159.873303168173891280400024218
175.775081753588926892426131913
192.236047677680522417046425082
209.314692211669592504086541174
227.081501336626042774770971855
245.62287424285873230757615059
265.046909760775762209102265044
285.49230488298813507275774102
307.142745034003296560809114333
330.251717603644736885008086972
355.189096623368492083868760983
382.539650892502838255260314321
413.352743606238033570143216708
450.018059670963452066892752272
506.680018609278514629910113505


==> anc/WILS3HQF2/L2qNS30110.dat <==
# L2qNS30110
-9.74485596707818930041152263374
-9.74357643499700311640106489758
-9.74348854610925268422158678508
-9.74339472465069990502754530476
-9.74329457881697298993211042593
-9.74318769164913994514991097983
-9.74307361947946842407101814483
-9.74295189028633838309515019793
-9.74282200195345027635017785139
-9.74268342042825290776763053548
-9.74253557777429060369538241687
-9.74237787011193937456726878688
-9.74220965544176657053346512028
-9.74203025134450865320132995203
-9.74183893255141764199734634768
-9.74163492837847918568376868001
-9.74141742001775480283881532634
-9.74118553767884849598137233943
-9.74093835757324467233640346294
-9.74067489873401124720597382034
-9.74039411966311027317005610806
-9.74009491479830991830739016402
-9.73977611079144779423345346441
-9.73943646258955841067745122109
-9.73907464931014904480591549766
-9.7386892699016909568877768326
-9.73827883858018933898869235676
-9.73784178003250863977557869385
-9.73737642437696329401709902573
-9.73688100187154109668090594845
-9.73635363736001159730793276292
-9.73579234444608948682678441352
-9.73519501938577801834289496279
-9.734559434688015575107555881
-9.73388323241379566386180430223
-9.7331639171640335703903568908
-9.73239884874661902728212297638
-9.73158523451333158797709230958
-9.73072012135761282710971777409
-9.72980038736459668364465835813
-9.7288227331053068246335039853
-9.72778367256754940611257188407
-9.72667952371677367223410340982
-9.72550639868105523199217490083
-9.72426019355539258112345901408
-9.72293657782171281502105585591
-9.72153098338237525280863178522
-9.72003859320656114425888122696
-9.71845432959076469326274110787
-9.71677284203667801456101964397
-9.71498849475211496620682153058
-9.71309535378327274538627558983
-9.71108717378961458529963563982
-9.70895738447600310541085484485
-9.70669907670045565774365627441
-9.70430498828006693182389274887
-9.7017674895222896323707152994
-9.69907856851392389914453076067
-9.6962298162058863798544585204
-9.69321241133816024728933445323
-9.69001710525632167607590368849
-9.68663420667875432814672812459
-9.68305356648216380083173679168
-9.67926456258235629358926912286
-9.67525608499752284399649491357
-9.67101652119255108150174072809
-9.66653374181525556913883916435
-9.6617950869489673283244222497
-9.65678735302075242064257446392
-9.65149678052074600044464489518
-9.64590904270580848702299222171
-9.64000923548006066349914702925
-9.63378186866597159624162704148
-9.62721085890270617901315356681
-9.62027952443354989432290705788
-9.61297058207159371110540688697
-9.60526614666267482609072561245
-9.5971477333970402919202385741
-9.58859626335656189016560658295
-9.57959207272283619391089484195
-9.57011492611343367312410723617
-9.56014403455922408253819778976
-9.54965807868544436472289335701
-9.53863523771336947471003464684
-9.52705322495851808322777421195
-9.51488933056574485398224130112
-9.50212047229186527976020972515
-9.48872325522321785153362006421
-9.47467404139945445883289196748
-9.45994903040660986066049829514
-9.4445243521029774029605998528
-9.42837617275146395819776600207
-9.41148081595299250594104732869
-9.3938148999083923463285412491
-9.37535549268245956280319896969
-9.35608028730507288056746650485
-9.33596779872222462841866103051
-9.31499758480664222273705324885
-9.29315049385569727287597762823
-9.27040894124623194655084834924
-9.24675721818487137561252965626
-9.22218183579188125965042813881
-8.96357027246497129171239226026
-8.78158896344119750988335367989
-8.64455756752125852398429393073
-8.53870111314208576809404482755
-8.45641675272695533182589424945
-8.39293885299472672498613547172
-8.34502873782889897608872071427
-8.31035779971733107972601715063
-8.28718040079337125277083278809
-8.27414504163456970504906658673
-8.27017812406106201770455977051
-8.27440870564854408625556713838
-8.28611777042505761150288891773
-8.30470286219659425278109970319
-8.32965272411420945047467899623
-8.36052867172584158919802577244
-8.3969506253778190348527696276
-8.4385864455548102520864901275
-8.48514365960687820373363717659
-8.53636295245724485679906697483
-8.59201298023369210698945311005
-8.65188619087377678601123083046
-8.71579542151968845862756546261
-8.78357110242852730303785998638
-8.85505893968881055328868292538
-8.93011797974537554525790156275
-9.00861898120732308428237933958
-9.09044303607065003964770844262
-9.17548039498082457831112691223
-9.26362946063441112783506739678
-9.35479592067592587235154697995
-9.44889199705759506396874603584
-9.5458357932068817711417701226
-9.64555072378904302776041492866
-9.74796501457998606201560941003
-9.85301126214211443455379211621
-9.96062604474555886690031041677
-10.0707495773921339048507773273
-10.1833254049504595785598773384
-10.2983001283524425480334830258
-10.4156231595759254947644729449
-10.5352465017786866903165631997
-10.6571245514809193582203285123
-10.7812139201372246155062373421
-10.9074732728111989073734140768
-11.0358631819788133076760514718
-11.1663459947513456320970529059
-11.2988857120330109182136140401
-11.4334478783194311490197044144
-11.5699994810062217525108594596
-11.7085088582167753586891454885
-11.8489456142785103784363313179
-11.9912805420804902736300773089
-12.1354855516349490035888234387
-12.2815336042429905633862118791
-12.429398651732327311882522401
-12.5790555802938575715459460318
-12.7304801584953963571722312895
-12.8836489890960077026350520251
-13.0385394643240250022796254375
-13.195129724316734841594069143
-13.3533986184504756864345580969
-13.5133256693171074966341154861
-13.6748910391269050989636010192
-13.8380754983393140244913118229
-14.002860396342023596844893773
-14.1692276340157521295043297836
-14.3371596380372567610191637999
-14.506639336786595156903901488
-14.677650137736768311997164302
-14.850175906214728345905814255
-15.0242009454324864819392970574
-15.1997099776958299712297799712
-15.376688126706062405803225359
-15.5551209008773158661672385477
-15.7349941775984300978865700458
-15.916294188374227629347213477
-16.0990075047862997932976785185
-16.2831210252182146588329139991
-16.4686219622944148684873280559
-16.6554978309860364001285754097
-16.8437364373404883074129710703
-17.0333258677949240224773787462
-17.2242544790367383822133043249
-17.4165108883769692590883360946
-17.6100839646049935899841299832
-17.8049628192952070702121796093
-18.0011367985384848147227882084
-18.1985954750731547905680407707
-18.3973286407919928459193725863
-18.5973262996033821094641384596
-18.7985786606262833582795181709
-19.0010761317000483030321057037
-19.2048093131913851119721928225
-19.4097689920819643552023513163
-19.6159461363212424444204478174
-19.8233318894300862956591236059
-20.0319175653417143434156569386
-20.2416946434673315155973115096
-20.4526547639746350811051839394
-20.6647897232681096167770276065
-20.8780914696607174425002661271
-21.0925520992272300485883547919
-21.3081638518300402078375553524
-21.5249191073088471977135145502
-21.7428103818261221132497086382
-21.961830324360739601913253891
-22.1819717133426092145418643745
-22.4032274534215564256329042113
-22.6255905723640925052685339035
-22.8490542180720759062272617267
-23.0736116557176075723560698715
-23.2992562649888203294614672154
-23.5259815374415198959108802505
-23.7537810739519135244636836077
-23.9826485822659232183924626917
-24.2125778746408251041920811492
-24.4435628655751860417371366576
-24.6755975696232839719976260403
-24.9086760992904008212200853876
-25.1427926630055669022354112125
-25.3779415631685145126101854563
-25.6141171942677665967998498483
-25.8513140410669446283849873747
-26.0895266768565289387775094089
-26.3287497617684451815422318492
-26.5689780411509830429053098858
-26.8102063440016782140947707991
-27.0524295814559065169313468237
-27.2956427453290503726989859219
-27.5398409067102029457562966491
-27.7850192146054746679481147945
-28.0311728946290608206534221147
-28.2782972477403177560528073127
-28.5263876490251794924171186324
-28.775439546520326112893339633
-29.0254484600785909064868814018
-29.2764099802741647684049235227
-29.5283197673462242622979524283
-29.7811735501796741611121641356
-30.0349671253217564335296507451
-30.2896963560333357230681452915
-30.5453571713737265580175093297
-30.8019455653179800020289411692
-31.0594575959055973660449766687
-31.3178893844196861010103475753
-31.5772371145956182167393408888
-31.8374970318582946560513971636
-32.0986654425871601173846186044
-32.3607387134081519783608484341
-32.623713270511804336037448258
-32.8875855989967638465095276026
-33.152352242238008115177194548
-33.4180098012790899465838043924
-33.684554934247761895373028635
-33.9519843557943653464789770704
-34.2202948365523968682725385191
-34.4894832026206918976849493854
-34.7595463350666919979745669913
-35.0304811694502870407119312805
-35.3022846953677477631534949533
-35.5749539560152872966122608223
-35.848486047771812503818313456
-36.1228781198004473538453255768
-36.398127373668431149544952418
-36.674231062985014249670388997
-36.9511864930569930387424741934
-37.2289910205615443327956946107
-37.5076420532360372069779682277
-37.7871370495845174282020984986
-38.067473518600576307511707421
-38.3486490195063318857187222062
-38.6306611615072659638259080945
-38.9135076035626756169463793757
-39.1971860541715125156959742389
-39.4816942711733976499218287055
-39.7670300615646129325195049364
-40.0531912813288846812605195298
-40.3401758352827871582580346506
-40.6279816769356072132459031341
-40.916606808363523650657639161
-41.2060492800979672431717018721
-41.4963071910280393667856746339
-41.7873786883168790547443159965
-42.0792619673318798792823932059
-42.3719552715886694900706720036
-42.6654568927087758848518574302
-42.9597651703909155789122191275
-43.2548784923958497932005444282
-43.5507952945447656131273134968
-43.8475140607311497980473258746
-44.1450333229461335615295952755
-44.4433516613172972108585696128
-44.742467704160934046667969315
-45.0423801280477833958668159435
-45.3430876578822530986052451968
-45.6445890669951622083560914641
-45.9468831772500451085862814546
-46.2499688591630687152440426052
-46.5538450320366249366690801308
-46.8585106641066711168453319835
-47.1639647727039018095244887896
-47.4702064244288459351165741103
-47.7772347353409941749696299082
-48.0850488711620723745131943041
-48.393648047493587773697075915
-48.7030315300487860764407033248
-49.0131986348991687269255169304
-49.324148728735731296342619857
-49.6358812291450956163420365712
-49.9483956049007202425140374906
-50.2616913762693860108087976085
-50.5757681153331658803997744815
-50.8906254463271009571854269801
-51.2062630459928175825523064609
-51.5226806439483336724703700401
-51.8398780230743161234210083996
-52.1578550199170650857676140102
-52.4766115251085152644565794196
-52.7961474838035591647220169438
-53.1164628961350123810096933892
-53.4375578176865566558594109507
-53.7594323599840125382581433693
-54.0820866910053100753809794923
-54.4055210357095431062455644682
-54.7297356765855104204600252949
-55.0547309542201653311398173717
-55.3805072678874141208438769719
-55.707065076157723387210519611
-56.0344048975290165766716699265
-56.3625273110793609877468462582
-56.6914329571419682893789088519
-57.0211225380030541759613574936
-57.3515968186231262126153266703
-57.6828566273822932576364956447
-58.0149028568502151319653682341
-58.3477364645813374886947048327
-58.6813584739360841723740484365
-59.0157699749287078044402160671
-59.350972125102528946796712105
-59.686966150433325042952126555
-60.0237533462616624812548697083
-60.3613350782549986373841870482
-60.699712783400415707083061977
-61.0388879710288846130697239751
-61.3788622238719953445586270365
-61.7196371991521298510724933335
-62.0612146297070951565663113938
-62.4035963251502777831086088709
-62.746784173067425979105368377
-63.0907801402512137451813831615
-63.4355862739747903578657437691
-63.7812047033055711308425602183
-64.1276376404605796569710135264
-64.4748873822047088809953259086
-64.8229563112933282109998698394
-65.1718468979607266437183292615
-65.5215617014559477222895403061
-65.8721033716276412432092337861
-66.2234746505596291718068827138
-66.5756783742589594146761738871
-66.9287174743983011484526803587
-67.2825949801146195467381460193
-67.637314019866156225678898225
-67.9928778233498348050088650574
-68.3492897234813089342284393192
-68.706553158439973260984830555
-69.0646716737813664390915113704
-69.4236489246195097274642665707
-69.783488677881845382808906889
-70.1441948146395662880400549626
-70.5057713325162625026512941823
-70.8682223481779521179423417966
-71.2315520999077134287158886341
-71.5957649502682935081946668817
-71.9608653888562353465554811733
-72.3268580351512423784680875317
-72.6937476414646861183314391012
-73.061539095991360428299669113
-73.4302374259687954003018285327
-73.7998478009486657319306460531
-74.1703755361850636711950134237
-74.5418260961446560168932829598
-74.9142050981440092820395303653
-75.2875183161196480280324890904
-75.6617716845367097131071953027
-76.0369713024423764190248572636
-76.4131234376706008752477940888
-76.7902345312050027508757444642
-77.1683112017071928129433650913
-77.5473602502181889687200169086
-77.9273886650410212770250205037
-78.3084036268130847446756308116
-78.6904125137772913072320195294
-79.073422907261598205822771118
-79.4574425973770515994528944613
-79.8424795889450845083979718902
-80.2285421076654501333860815295
-80.6156386065368585773577978728
-81.0037777725431206553793489036
-81.3929685336183907920297661519
-81.7832200659059463215649451933
-82.1745418013258475790562305061
-82.5669434354677972054118997907
-82.9604349358265637886739008672
-83.3550265503984605827204152641
-83.7507288166585814483498380462
-84.1475525709398008949610792114
-84.5455089582359514616392952992
-84.9446094424531088005501757872
-85.3448658171345527825134249866
-85.7462902166867428440946685629
-86.1488951281355599080773467678
-86.5526934034441391024662869632
-86.9576982724258621961239512633
-87.3639233562885128061729588339
-87.7713826818482394810298753441
-88.1800906964548422385710562611
-88.590062283673019859398801097
-89.0013127797676136116346576486
-89.4138579910445864518138108748
-89.8277142121035167449522984575
-90.2428982450617975502837144279
-90.6594274198155561341536268569
-91.0773196154075880063613348501
-91.4965932825783852956246028593
-91.917267467582686759583256062
-92.3393618373609493223364018302
-92.7628967061628099939072149957
-93.1878930637280528520841098002
-93.6143726051399095673918118706
-94.0423577624758070196688905788
-94.4718717383920492022238423855
-94.9029385417915163125556402368
-95.3355830257374338365271790298
-95.769830927791782314111909403
-96.2057089129741831811354036311
-96.6432446195563356320847012882
-97.082466707928555858095160186
-97.5234049127989850104433104291
-97.966090099012934062697498294
-98.4105543213100252403095627465
-98.8568308883707379803041722217
-99.3049544315422154698227115559
-99.754960978676368481040604481
-100.206888033562165848784547293
-100.660774661489391797029582038
-101.116661581544097217058904883
-101.574591266307674277816770221
-102.034608049713358955872579517
-102.496758243907694931025629475
-102.961090266072074072463155315
-103.427654776283289704109797539
-103.896504827634957217082179754
-104.367696030007108522723027319
-104.841286729063399007456571751
-105.317338202279202243893691937
-105.795914874065521455380205505
-106.277084552360587105896303968
-106.760918689422405918959634853
-107.24749266998268675861972527
-107.736886130429510450002357032
-108.229183313290299541771500811
-108.724473462009962483416092608
-109.22285126188910880722428039
-109.724417334098915714268624531
-110.229278790967175857439745354
-110.737549862291568282250815307
-111.249352604355400019400186705
-111.764817705694602929525105495
-112.284085406619634522406843226
-112.807306553200442323066448779
-113.334643811101937572543823555
-113.866273070615533057460089987
-114.402385081884148191508001638
-114.943187369236224428430644998
-115.488906486528316794950676402
-116.039790692576896770497955791
-116.596113148760841946108798873
-117.158175772060119413221901249
-117.726313919662845418368307004
-118.300902141098054215978079918
-118.882361318748145443820697914
-119.471167640314689297403202954
-120.06786402788821772467268199
-120.673074921680723494581226844
-121.287525740165431437015587433
-121.912069014633454468842593991
-122.547720312889519108281691507
-123.195708985053027643039869592
-123.857552216220159496281643405
-124.535167437175346648333101478
-125.231051513173334009654957517
-125.948584764893403183873196444
-126.692591225475432953050326521
-127.47049755732339908423385132
-128.295190967859790837486825121
-129.194663544211593249085440226
-130.313053127496651400689528626


==> anc/WILS3HQF2/L2qNS30200.dat <==
# L2qNS30200
82.6155083955139187563566554062
82.6164540037161795364775344133
82.6165147398826583996271362748
82.616579234660911387481753662
82.6166477086083885493662378473
82.6167203941872352689322154435
82.6167975363143933981837785951
82.6168793929283534822972065258
82.6169662355721101455699849729
82.6170583499917290212968621896
82.6171560367497727138021846614
82.6172596118526535910713860802
82.6173694073907810097424235026
82.6174857721901480275621490766
82.6176090724737557790539998701
82.617739692531000347114955538
82.6178780353928448684427876196
82.6180245235102663095917852601
82.6181795994330992126677751906
82.6183437264859949191072589215
82.6185173894377713248147040069
82.6187010951599418823557645899
82.6188953732696799117430113519
82.6191007767518916495329969784
82.6193178825544349579550185345
82.6195472921498260851014807395
82.6197896320560199089043905729
82.6200455543080250381503285533
82.6203157368712190310672429993
82.6206008839862555859877044937
82.6209017264343993223411338478
82.6212190217109788618665469002
82.6215535540934091854154000875
82.6219061345888932077421558481
82.6222776007454633860068957078
82.6226688163084598359871769642
82.6230806707028544244737212075
82.623514078320012861726143326
82.6239699775855308356711216003
82.624449329782677294058312659
82.6249531176037193684303538835
82.6254823433989801256810486966
82.6260380270908830317550267191
82.6266212037174561626171742953
82.6272329205667950129232925711
82.6278742338608052445583501092
82.6285462049431557321484035008
82.629249895922757524840344048
82.6299863647202355028384229455
82.6307566594607661938319421238
82.6315618121523071013745537887
82.6324028315836297682217478853
82.6332806953716806225430295387
82.6341963410826206717735168058
82.6351506563454279115407730386
82.6361444678711759485423199819
82.6371785292850203857308066002
82.6382535076715232210497195328
82.6393699687272178487717953423
82.6405283604072570503920998151
82.6417289949455883800293736531
82.6429720291203613624179488828
82.6442574426281857830689362525
82.6455850144224280303425269914
82.6469542968619520407321319781
82.6483645875075830775172822739
82.6498148983940975007093182163
82.6513039225957218381292386511
82.6528299978929623658904738962
82.6543910673380847364132996486
82.6559846365057242697960235768
82.6576077272039325867641378976
82.6592568274094545347038561834
82.6609278371791768597218292157
82.6626160102774880945438833277
82.6643158912467223125212759727
82.6660212476349033771983642098
82.6677249970816247888236745722
82.6694191289490413598800113663
82.6710946201705410120254794205
82.6727413449746110637692259738
82.6743479781255850010250861775
82.675901891306185214686143129
82.6773890422488485267926677225
82.6787938562034592534890650736
82.6800990993079716610471953889
82.6812857434050451171443264633
82.6823328218217007140581363426
82.6832172755994706592066401498
82.6839137896287327478317574807
82.6843946181019025259900591329
82.6846293986546814062165996426
82.684584954511161802803568449
82.6842250838855017598920157223
82.6835103358179792656632226395
82.6823977715339826434171276665
82.680840710307863302449100611
82.6787884586859766779115510865
82.6761860217704083810787008953
82.6729737950817946736851285867
82.6690872353003712042802365775
82.6644565079219532465644626132
82.5769081551092901872627508507
82.4647480334434189888992976232
82.3411569642235759852034544829
82.2108155145145104019806693311
82.0758674176858279519951278502
81.9374295870284300014783119639
81.796129421278513127118042816
81.6523355050835122975888581801
81.5062695322791301133135823713
81.3580655005306171126776631562
81.207803094386387146819747675
81.0555274644628491298295901639
80.9012614099937928668527188191
80.7450131176965057863764655657
80.5867812006525522751231700768
80.4265580441609812279987061181
80.2643320615843710511915579851
80.1000892326404174794418696537
79.9338141603662496931259056499
79.7654908000589516515498313693
79.5951029616860018421555436947
79.4226346541394374568325694045
79.2480703181022938500382041057
79.0713949799462529433468470612
78.8925943493947754742915509739
78.7116548770554102504624068642
78.5285637833267598315294789944
78.3433090669599585090843519433
78.1558794992684030287900736718
77.9662646083443168991842320402
77.774454656461625607700150524
77.5804406129882695066686804323
77.3842141245052536745522730429
77.18576748336993742447168766
76.9850935956217609160166374114
76.7821859488773451139298951817
76.577038580675372021311911062
76.3696460475929771363672097815
76.1600033953522598900967494018
75.9481061300589099976263825203
75.7339501906581917375413493992
75.5175319226516760663263548021
75.2988480530874713952014349054
75.077895666814512619842441916
74.8546721839756446919784600145
74.6291753387032117728355401023
74.4014031589734473680559047798
74.171353947571252917209922017
73.9390262641142663496334872195
73.7044189080839360205519624251
73.4675309028112314196426746624
73.2283614803653370252495861191
72.9869100672949589373316912789
72.7431762711735501220798619592
72.4971598679016963757176696861
72.2488607897220012136620828177
71.998279113903988628073511152
71.7454150520587521141335369255
71.4902689400452754328361152037
71.2328412284325055132798882887
70.9731324734833496695510833941
70.7111433286287835427207319945
70.4468745364021835709504150971
70.1803269208058328698894350106
69.9115013800832895835924231466
69.640398879872951599644733366
69.3670204467197021413977466058
69.0913671619229794189305475949
68.8134401557009832967294321055
68.5332406016520164127230570793
68.2507697114951602888983558803
67.9660287300736128225711112949
67.6790189306050663264249608554
67.3897416101644891702262318433
67.0981980853855931704580125617
66.8043896883681271620842565226
66.5083177627789385082119810406
66.2099836601354923303349488729
65.9093887362612364665576107461
65.6065343479028518947016460533
65.3014218495000367114058089279
64.9940525900990396718112341339
64.6844279104016895205517205096
64.3725491399421614615948043225
64.0584175943841845317892414763
63.7420345729318256100904563921
63.4234013558473894084583419205
63.1025192020703510046606116123
62.7793893469315901096251365751
62.4540129999575260034793242951
62.1263913427590604969515044678
61.7965255270005248391866343666
61.4644166724440965563425938096
61.130065865065405028069883433
60.7934741552362813617231627888
60.4546425559708298939192577677
60.1135720412312064452200700772
59.7702635442896832135872101903
59.4247179561437627862649572422
59.076936123981274986315756366
58.7269188496925509000697875195
58.3746668884269191528636173227
58.0201809471909109608336032653
57.6634616834856932886119738369
57.3045097039813741465303055713
56.9433255632259411870265641493
56.5799097623867047925938971846
56.2142627480222202372382456054
55.8463849108827606691497074831
55.4762765847375039942281066315
55.1039380452266826014009142945
54.7293695087370255995225037271
54.3525711312988991470686826304
53.9735430075036218433582410846
53.5922851694394992872022171412
53.2087975856451850507254970789
52.8230801600790347004319022506
52.43513273110317534620395836
52.0449550704810657187839915503
51.6525468823873711604902182002
51.2579078024290243427357676527
50.8610373966763861656284716735
50.4619351607034623066825168631
50.0606005186361694142420702656
49.657032822207681123707333692
49.2512313498199180391601224475
48.843195305610277689201162944
48.4329238185227303455873529046
48.0204159413824345911288818445
47.6056706499730527369738529988
47.1886868421159707101865785078
46.7694633367506499457596989069
46.3479988730153602026498952173
45.9242921093275621556255643892
45.4983416224632271633006918836
45.0701459066343988427533049905
44.6397033725643170533387406436
44.2070123465594396634203863
43.7720710695777110966758930903
43.3348776962924391787552423133
42.895430294151153276378278323
42.4537268424288271823195475866
42.0097652312748596910224705966
41.5635432607532143678961196516
41.1150586398751276751144729455
40.6643089856238014098990982183
40.211291821970501367396785808
39.7560045788814892866996756568
39.2984445913152195003394439889
38.8386090982092353093803759507
38.3764952414562029637073310621
37.9121000648685232722797952404
37.4454205131309623005768178074
36.9764534307407433657215655066
36.5051955609345426170614680571
36.0316435446018299088843721927
35.5557939191839954428155878751
35.0776431175587007904464939688
34.5971874669088904105925374759
34.1144231875758966576526669624
33.6293463918960675439557890812
33.1419530830203421746085290519
32.6522391537161938218745658689
32.1602003851513550500166376625
31.6658324456587331421662619564
31.1691308894819173183741896037
30.6700911555006718676485940056
30.1687085659358013445262632996
29.6649783250327653994812181796
29.1588955177234116181191221092
28.6504551082651849314317405498
28.1396519388571617221269782381
27.6264807282322456828765327488
27.1109360702248507728385115881
26.5930124323133842595482152993
26.0727041541368298136782969811
25.5500054459847169326100222577
25.0249103872597485924855670991
24.4974129249123439535605283648
23.9675068718463371552380002992
23.4351859052950567189687999795
22.9004435651669928118857080905
22.3632732523602415930245629913
21.8236682270448970474446928615
21.2816216069125410903854567179
20.7371263653919622713539751173
20.1901753298302121029394378695
19.6407611796380858559940209135
19.0888764443990915749584157367
18.5345135019409470463855466025
17.977664576368619470413641938
17.4183217360578966077249173093
16.8564768916084511703820670812
16.2921217937553321590952726844
15.7252480312377876853496182818
15.1558470286242935159304224664
14.5839100440926300992557996661
14.009428167163818135028615198
13.4323923163886887863614895815
12.8527932369858293597588292498
12.2706214984296086438475532172
11.6858674919869480507494694817
11.0985214282014651901095626628
10.5085733343235754679477723618
9.91601305168509468075245156041
9.32083023301684130665985928753
8.72301433970769121410816046595
8.1225546390034897446651182891
7.51944020114417650799335840281
6.9136598964374266766842109201
6.30520239226705900668170270704
5.69405615003440515092582968794
5.0802094220307769911226409942
4.46365024823910859218681737233
3.84436645306278688818517863798
3.22234564197962023486386657768
2.59757519811882640416732927942
1.97004227875885133713944686631
1.33973381174375689400406831596
0.706636491815839818680687997513
0.0707367768620650376432236423004
-0.567979115928185898831651631026
-1.20952521399663609730105975762
-1.85391579344357837432893067195
-2.50116538315205099496814243483
-3.1512887690115877174358509346
-3.80430099824450649827098485217
-4.4602173838378061598518884278
-5.11905350908384968296838375677
-5.78082523223312677098428954244
-6.44554869126250716018908627621
-7.11324030876252005649849002312
-7.78391679694732430781352347166
-8.45759516279116873376919977379
-9.13429271329528270440525552122
-9.81402706088928387589488594183
-10.4968161289713432605598533479
-11.18267815759150785294804755
-11.8716317092827481950843334903
-12.563695675044472902985778082
-13.2588892804834346747859715541
-13.9572320921171430620678005804
-14.6587440238450987375119166308
-15.3634453435933725860326164207
-16.0713566801382711621846347622
-16.782499030115058401216166178
-17.4968937652179424824723638904
-18.2145626395977869920213524877
-18.935527797464267620996922826
-19.6598117808994702086905806583
-20.3874375378902136756812036644
-21.1184284305866830151338477296
-21.8528082437952737875891249434
-22.5906011937138813119795185845
-23.3318319369182158304876256571
-24.0765255796080902695054783953
-24.8247076871230108045830603736
-25.5764042937368033082242348437
-26.3316419127414320277260935496
-27.0904475468306116905573687993
-27.8528486987942819294841298397
-28.6188733825355048048006265968
-29.3885501344218637123875895518
-30.161908024983986636117465888
-30.9389766709743901672520664569
-31.7197862478004447193465381106
-32.5043675023458977822111700314
-33.2927517661960628793411690933
-34.0849709692824892557762108199
-34.8810576539636735135393437671
-35.681044989559161877430141126
-36.4849667873552231374822370657
-37.2928575161011503869195604262
-38.1047523180161774708112689431
-38.9206870253279768159764992878
-39.7406981773647425004624925037
-40.5648230382239597724712401875
-41.393099615042123754641351494
-42.2255666768909000835391535354
-43.062263774326523377808876565
-43.9032312596206106996592224931
-44.748510307702031958046576852
-45.5981429378410333032194746756
-46.4521720361084592434387047812
-47.3106413786446712352352460469
-48.1735956557746221595981477178
-49.0410804970075252891695910289
-49.9131424969616616105107639716
-50.7898292422571099276467086685
-51.6711893394215700421508471667
-52.5572724438569913229215980002
-53.4481292899174289042830876326
-54.3438117221514403464933223224
-55.2443727277654207201205574286
-56.149866470367568802682878462
-57.0603483250556977932086504963
-57.975874914915868502037820189
-58.8965041490028508009819518951
-59.8222952618777314225712522412
-60.7533088547826061122762577883
-61.6896069385372469342438948693
-62.6312529782479488340383420876
-63.578311939924463596773985134
-64.5308503391070572068620942409
-65.4889362916123145993687427842
-66.4526395665134037007024278501
-67.4220316414781422050612157422
-68.3971857605964337793704652026
-69.3781769948375082126642641582
-70.36508230528697067101130863
-71.3579806093240029076912089298
-72.3569528499102348965781271041
-73.3620820681738972316080899566
-74.3734534794859594113034157366
-75.3911545532391527580625771384
-76.4152750965561755925687257937
-77.4459073421701004847737014933
-78.4831460407381801766524784656
-79.5270885578700261572316760845
-80.5778349761726745770336654685
-81.6354882026385397357771558696
-82.7001540817278885349597646919
-83.7719415145254768757040065641
-84.8509625843816250769417940995
-85.9373326894815590018269186842
-87.0311706828236268966863358113
-88.1325990201273792077477814606
-89.241743916236875779621761471
-90.3587355106334200026820525416
-91.4837080427257305819956860634
-92.616800037644935115002534592
-93.7581545033373708187930091051
-94.9079191398207624459089812754
-96.0662465615497761720209512016
-97.2332945339262024339758128305
-98.409226225088221791839507671
-99.5942104742236399033389513262
-100.788422077775113794186041663
-101.992042095042925505217740907
-103.205258174844742431783234696
-104.428264905064289870819939008
-105.661264187114558960992573123
-106.904465637559108814501060723
-108.158087019380715276492649239
-109.422354705664175049832102515
-110.697504178774291796975494111
-111.983780568466576210090089488
-113.28143923277359907319260192
-114.590746385972043774569995317
-115.911979778463536041421034558
-117.245429434007226772978897739
-118.591398450436894174341443693
-119.950203870795571018202771859
-121.322177632745038384912515246
-122.707667605178390737262686261
-124.107038722208358398683107293
-125.520674226155017878995075515
-126.948977032853918575077147622
-128.392371234598408674130528667
-129.851303758378127092584975859
-131.326246199853390861666794527
-132.817696856804528834692970378
-134.326182989730792017848009686
-135.852263341989126341915654917
-137.39653095754020088568948455
-138.959616341237781341884184102
-140.542191014951715072246346696
-142.144971533032305424764723635
-143.768724033194001597879366647
-145.414269414457565051053804261
-147.082489253181987202749831279
-148.774332592554556519805290092
-150.490823771681231268440269732
-152.233071499646420115883080011
-154.002279430346146426934638668
-155.799758559346768024445575388
-157.626941849803181341307777417
-159.485401608120742973651137767
-161.376870282386089854183718487
-163.303265563404655646733349503
-165.266720952862918253395403403
-167.269623360999474637571065297
-169.314659861605989187516220513
-171.404876550787464993108756817
-173.543753665739698630957046606
-175.73530294960674512551364545
-177.984196089071148190744523247
-180.295937593842633516793188369
-182.677103003182566927232936482
-185.135676242685380526308874159
-187.681543289171938966352607251
-190.327243801421572273782899288
-193.089173218471929840737046957
-195.989629801505808161856173481
-199.060602717110512501299917881
-202.351646088039910398219780797
-205.949412963627306699077223408
-210.044115165707416273790002495
-215.642950935441499902335158125


==> anc/WILS3HQF2/L2qNS30210.dat <==
# L2qNS30210
6.32098765432098765432098765432
6.32106421200081156896732785259
6.32107004138028152126341614267
6.32107631252984224639477254434
6.32108305874577371437404141839
6.32109031581796553058967224642
6.3210981222152697322401263627
6.32110651928450794892136948416
6.32111555146412790737512532492
6.32112526651357579623851446276
6.32113571575952759967561583559
6.32114695436020450892427398237
6.32115904158908530150925879286
6.32117204113942253768256035209
6.32118602145106998777859752768
6.32120105606123632626484342282
6.32121722398089529222935105588
6.32123461009870573797675762302
6.32125330561442681766681062436
6.32127340850395459334107121356
6.32129502401825718184037221938
6.32131826521864689986217498556
6.32134325355100039645613565812
6.32137011946172224997099398871
6.32139900305844475681194369728
6.32143005481866751204738982824
6.32146343634976579268439325054
6.32149932120403767867807663147
6.32153789575271732316757914433
6.32157936012315691809322288169
6.32162392920367387187422480189
6.32167183372087377591979812551
6.32172332139459522098373172122
6.32177865817598085329435183784
6.32183812957456174593217752984
6.32190204208065081219625085173
6.32197072468977731714805260797
6.32204453053636037352137456943
6.3221238386443165780598726611
6.32220905580282771788006051914
6.32230061857606094995855030108
6.32239899545623836775077611585
6.32250468917009790510720886242
6.32261823914947573726207025811
6.3227402241774745410074110551
6.32287126522246517315587655612
6.3230120284730047151079256218
6.3231632285876448175253134618
6.32332563217455449189474246477
6.32350006151689480360973936327
6.3236873985609634493221531508
6.32388858918527935069982518562
6.32410464777000586493990987462
6.32433666208742101642311416968
6.32458579853553965530779054197
6.32485330773848138147888712601
6.32514053053876557280389325155
6.32544890440840749864326697773
6.32577997030749433103623042811
6.3261353800208444513443375828
6.32651690400540591691186406461
6.32692643978323904334198408051
6.32736602091726318989422339561
6.32783782660943916416363605986
6.32834419196371715635949550009
6.32888761895891763757037243636
6.32947078817974206369710336265
6.33009657135734546464216455951
6.33076804477435922706600871696
6.33148850359294610577527133048
6.33226147716841872961901730535
6.33309074541517727928225340012
6.33398035629624314842979078579
6.33493464451250688379078589777
6.33595825147299649705848230042
6.33705614663303493379894880822
6.33823365029312459375597440788
6.33949645795780714885801533194
6.34085066636063704240735378412
6.34230280126881970221749220241
6.3438598471890481028136975903
6.34552927910467662214751823754
6.34731909638365790438992958569
6.3492378590067021707464970374
6.35129472627597225184126925404
6.35349949817638329339656179707
6.35586265957432507096881457332
6.35839542745246955854653550644
6.36110980139438161156879368479
6.36401861754904506870187623201
6.36713560632329468031174174772
6.37047545406966816275868305924
6.37405386905854440279424318046
6.37788765204681784424293113989
6.38199477178100500144613924957
6.38639444580084473902292291177
6.39110722694042899565738620292
6.39615509595801004802137827442
6.4015615607632389171363243679
6.40735176275210611176772222926
6.41355259080573894505542337711
6.42019280355997243219991791811
6.50380587763454691079907800834
6.58191953265575918712845157944
6.65663671328698738549034461735
6.72894088613882259365406601248
6.79940277813333750768089725715
6.86839405255128340071557724674
6.93617507978830741635801161158
7.00293776256507569552240734723
7.06882893709973037361504416903
7.13396423973234118123668110727
7.19843684212270320320133434071
7.26232322428140949063254344051
7.32568714039209137010026865443
7.38858243144247755434620860057
7.45105507410657354972250665468
7.51314470768592439481913466504
7.5748857946639154202280949844
7.63630851802845109376543641163
7.69743948559915453907180978973
7.75830229030022445360072317466
7.81891796118603981122308969685
7.87930533042940342398238446681
7.93948133483189441419783533222
7.9994612657224556866663202805
8.05925897774307076053959845778
8.11888706456806262848724717725
8.17835700779300378576214957824
8.23767930387567673354713921619
8.29686357298791176975103206137
8.35591865285476919665003043866
8.41485268005366245469447902322
8.47367316077564607165988351158
8.53238703268158167812195321131
8.59100071919331015084363774724
8.64952017732656059699825007266
8.70795093998484628009934052399
8.76629815348201450104596119763
8.82456661093780345288812673065
8.88276078208985960507524259222
8.9408848399826572290050927143
8.99894268492511187566352085692
9.05693796605162814796069380028
9.11487410077368842448659946028
9.17275429236914252553197555119
9.23058154592271703927122478667
9.28835868280281821400239996943
9.34608835383555929300108488796
9.40377305131637653116919522185
9.46141511998201697561058902733
9.51901676705060188101632092251
9.57658007142449498921462051852
9.63410699213950691218877291173
9.69159937613427384757406880131
9.74905896540523489808321824416
9.80648740360530879215574593158
9.8638862421379798727880425555
9.92125694579291210477843330275
9.97860089796430664182505211443
10.0359194054889085515205663591
10.0932137031367713354056687385
10.1504849577845356036521505935
10.2077342722980124029384746494
10.2649626891482324096601262577
10.3221711937827867422469864042
10.3793607177722067624866367809
10.4365321417492772485890095828
10.4936862981575223648870479652
10.5508239738236232270576024677
10.6079459123671990024547724039
10.6650528164601925075357637281
10.7221453499470305818539064148
10.7792241398357655198067177108
10.8362897781695346183595359245
10.8933428237868900117733292088
10.9503838039788412445682154991
11.0074132160498104151030476805
11.0644315287891170949076865818
11.1214391838590813168438517129
11.1784365971053521780515087984
11.2354241597946321054959556914
11.2924022397845682217804522511
11.3493711826302186521743509947
11.4063313126311695830319593958
11.463282933823075344997036692
11.520226330917116010432643246
11.5771617701906125140098425969
11.6340895003318059367486488558
11.6910097532415933735390890656
11.7479227447948159708899722215
11.8048286755635136932947134239
11.8617277315043947304395130193
11.9186200846126139125445635222
11.9755058935438129027530580504
12.0323853042062442416521262491
12.0892584503246805883296638152
12.1461254539776988834233169847
12.2029864261098258815413165849
12.2598414670199358645755843064
12.3166906668272027199295541214
12.3735341059158263729043173682
12.4303718553596772771412243376
12.4872039773279318149601210846
12.5440305254727056069993554187
12.6008515452996304824282398131
12.6576670745222638564560290825
12.7144771434011661714922685566
12.7712817750684325810317862558
12.8280809858384189157069926514
12.8848747855053589167917578277
12.9416631776285295226818230159
12.9984461598055834366130982652
13.0552237239346330946347727544
13.1119958564656373130085216763
13.1687625386416111595771015492
13.2255237467301508132141463031
13.2822794522457382102147754808
13.3390296221632649983546678271
13.3957742191231916102860103832
13.4525132016287350190583932647
13.5092465242354578493332896694
13.5659741377336118954540289324
13.6226959893235706561193773347
13.6794120227846681556136464108
13.7361221786377450099102847417
13.7928263943016873444618031291
13.8495246042442297160811572653
13.9062167401272795755634622873
13.9629027309470079763715731915
14.0195825031689391374839463764
14.0762559808582600586318352026
14.1329230858055606201934914822
14.1895837376482044375727441325
14.246237853987521143389806043
14.3028853505020017052750353983
14.3595261410566698199063102551
14.4161601378087943248147295325
14.4727872513100999101051323868
14.5294073906056261662051832819
14.586020463329378146441308823
14.642626375796905131648585791
14.6992250330949381366783266399
14.7558163391682108755024726598
14.8124001969035833838655264568
14.8689765082115822685540122137
14.9255451741054665939199294615
14.9821060947779237139371143907
15.0386591696754948973927586954
15.0952042975708263613341869866
15.151741376632837310966168325
15.2082703044948927709507885254
15.2647909783210653724775663351
15.3213032948705668219064838214
15.3778071505604265107527447549
15.434302441526491623795669769
15.4907890636828201537080940926
15.5472669127795354286267119805
15.6037358844592080959119697427
15.6601958743118289738078942397
15.7166467779284337760663807493
15.7730884909534384265056760106
15.8295209091357415049625520898
15.8859439283786482975567171257
15.9423574447886689573285169056
15.9987613547232414111602063296
16.0551555548374278707604359734
16.111539942129632114967065269
16.1679144139863831035470515749
16.2242788682262289551268525819
16.2806332031427838701819389562
16.3369773175469692006723065745
16.3933111108084885576558014852
16.4496344828965756039553905152
16.5059473344200519977914631541
16.5622495666667318324754736276
16.6185410816422078542153661695
16.6748217821080537323751438416
16.73109157161947570187156178
16.7873503545624459936255789947
16.8435980361903496140875009907
16.8998345226601752269159340106
16.9560597210682801271194272292
17.0122735394857585786823259283
17.0684758869934421093124772655
17.124666673716559718985835295
17.1808458108590853610330751406
17.2370132107377994943166252058
17.2931687868160909813687993945
17.3493124537375251190701014616
17.4054441273592031344863446985
17.4615637247849380578737411728
17.5176711643982714966940378159
17.573766365895355477917546756
17.6298492503177232001574017319
17.685919740084972241564549865
17.7419777590273835032728273947
17.7980232324184989309299982106
17.8540560870076808479551975471
17.9100762510526755531539050861
17.9660836543522036817817987896
18.022078228278599702716144859
18.0780599058105228247583194927
18.1340286215657615119962984055
18.1899843118341537613954872424
18.2459269146106452752048065934
18.301856369628507666257427674
18.3577726183927388657568152436
18.4136756042136679606633158577
18.4695652722407867713786318715
18.5254415694968305901590934111
18.581304444912130636717613423
18.637153849359260949992876563
18.6929897356880026243178444035
18.7488120587606485145047805864
18.8046207754876717780298013539
18.8604158448637818939488690305
18.9161972280043920978660640711
18.9719648881825225007165454295
19.0277187908661635168906995769
19.0834589037561246149412842044
19.1391851968243938224712382004
19.1948976423530338665482403352
19.2505962149736413129498714337
19.3062808917073955825944102588
19.3619516520057252726107482494
19.4176084777916197936731890058
19.4732513535016149555752945783
19.5288802661284817907228096118
19.584495205264648601553051799
19.640096163146386954187548607
19.6956831346987931183373723194
19.7512561175815972741430132077
19.8068151122358336718791834232
19.8623601219314058420313103247
19.9178911528155819130070729265
19.9734082139624561036523187117
20.0289113174234135198883881487
20.0844004782786365013996282306
20.1398757146896919377354720967
20.195337047953240205956014444
20.2507845025559076767024651877
20.3062181062303660951360946248
20.3616378900126635705558727898
20.4170438883008534068537152095
20.4724361389149685786692610889
20.5278146831583913087420984893
20.5831795658806689343264186487
20.638530835541829068662666871
20.6938685442782489716725603191
20.7491927479701360468018318547
20.8045035063106784831050069912
20.8598008828769272683729460322
20.9150849452024731157948332267
20.9703557648519842791047393113
21.025613417497673785544225941
21.0808579829977672988144380893
21.1360895454770456424515358104
21.1913081934095389751391077458
21.2465140197034527212475073681
21.301707121788408630749210946
21.3568876017050877815330483253
21.4120555661973659535446064197
21.4672111268070356082578251562
21.522354399971212709548338451
21.5774855071225308346281544736
21.6326045747922294586238743397
21.6877117347162479667788115095
21.742807123944441868169385581
21.7978908849530428692461688839
21.8529631657604899304732043568
21.9080241200467641919934761121
21.9630739072763667329422644505
22.0181126928250845434065471821
22.0731406481106968591268093697
22.1281579507277811594036456308
22.1831647845867856824787051586
22.2381613400575432958395311866
22.2931478141174099992835752547
22.3481244105042202660579303871
22.4030913398742608740847308976
22.458048819965474879716571661
22.5129970757661179777854360952
22.5679363396891007138925942328
22.6228668517522619109945589676
22.6777888597648312887743314954
22.7327026195203526410854464451
22.7876083949963531479098982254
22.8425064585610594920743986621
22.897397091187477490404621566
22.9522805826751690021559701881
23.0071572318800780181080961571
23.062027346952777141400730162
23.1168912455855262324213584281
23.171749255268556898502503484
23.226601713556019866475988052
23.2814489683420571926060654187
23.3362913781474878599774959405
23.3911293124176237184231522267
23.445963151831763078420499364
23.5007932886249417325960807126
23.5556201269225559149923419934
23.6104440830885089028291827352
23.6652655860875728187711920962
23.7200850778626999229489736411
23.7749030137280635329983331446
23.8297198627786579397187520957
23.8845361083173395833001754331
23.9393522483002486359597758273
23.9941687958016113476779405141
24.048986279498989433203534455
24.1038052441801138293675126017
24.1586262512725167931120555073
24.2134498793972590507905413577
24.2682767249481381090959271512
24.3231074026978605170155727174
24.3779425464327655116919521912
24.4327828096178008476260960758
24.4876288660935745392107647522
24.5424814108074396743586755433
24.5973411605807144189519529468
24.6522088549142969816239976815
24.7070852568351069310977081783
24.7619711537859712873686830107
24.8168673585617778444516367101
24.8717747102949410168621221885
24.926694075493469140083404991
24.9816263491351888465649748144
25.0365724558219744103398384636
25.0915333509981506481323760394
25.1465100222375902863505645305
25.201503490604414267119684074
25.2565148120926303597667441568
25.3115450791505162952966484445
25.3665954222960737007451266082
25.42166701183045434439450513
25.4767610596568974046844797305
25.5318788212134233938578726022
25.5870215975283158579483985963
25.6421907374082961797108340916
25.6973876397702713695777239361
25.7526137561286230273789216537
25.8078705932512231228532650606
25.8631597159987266995654820008
25.9184827503632236939686434384
25.9738413867240557369353286399
26.0292373833405469494197928412
26.0846725701035928864855068715
26.1401488525705369811181162146
26.1956682163105837378536261594
26.2512327315912050565994587815
26.3068445584396524206852694803
26.3625059521178666451960463487
26.4182192690538656058861806874
26.4739869732781927098981748925
26.529811643420349015545195867
26.5856959803274589043398263784
26.6416428153759126093805925906
26.6976551195566058773653319461
26.7537360134259213298354609858
26.8098887780280893824804803671
26.8661168669104230174540499263
26.9224239193716254654227238519
26.9788137751055231551754139241
27.0352904904289245000556560303
27.0918583563137813905567709041
27.1485219184816080807103336182
27.205285999863675933799373711
27.2621557257857420685766540778
27.3191365523034074397605581945
27.376234298196761684553715925
27.4334551812348239981898240265
27.4908058594467611865347438244
27.5482934782950020268679245783
27.6059257248445706571969399063
27.6637108902758910056471059105
27.721657942412197413475409897
27.7797766103512282398732437014
27.838077483837084503265362401
27.8965721307285509100064091787
27.9552732368813598578812613946
28.0141947740604427545899982585
28.0733522032767076816738135762
28.1327627234154329732534766183
28.1924455785179863229350225927
28.2524224421087507092277292462
28.3127179043482371135359511526
28.3733600988975893420592392311
28.4343815235012640819027833699
28.4958201354776071093310051884
28.5577208479379074148745831316
28.62013762874824029731857264
28.6831365404406570771600796662
28.7468003164700394559728428967
28.8112355885997044985286651191
28.876585021033817930078045136
28.9430494012289354266932626095
29.0109326769012175355793061151
29.0807510042485666543621246886
29.1535913459060344922093346149
29.2345679012345679012345679012


==> anc/WILS3HQF2/L2qNS30300.dat <==
# L2qNS30300
0.79012345679012345679012345679
0.7901569949589386421555120334
0.790159523845960078363602998893
0.790162242221303624555230205658
0.790165164178110992248617731417
0.790168304848420557686626512591
0.790171680478927588861697601874
0.790175308512195608761562023058
0.790179207673704501166991108794
0.790183398065147644335969782386
0.790187901264418828473603788376
0.790192740432760090405529842124
0.790197940429574005728987143309
0.790203527935438544673063968954
0.790209531583899460503938493853
0.790215982102654484314544367377
0.790222912464785501843026821512
0.790230358050739550086269546336
0.790238356821807067028494207082
0.790246949505896540012507499835
0.790256179796458721003445888769
0.790266094565471115287788287817
0.790276744091454720847268709974
0.790288182303560227968460944286
0.790300467042830324840357690087
0.790313660341818650895869839974
0.790327828723824565808840687792
0.790343043523086543842835880728
0.790359381227365962052693725644
0.790376923844447644789164405034
0.790395759294184091774650860065
0.790415981827817206943781901151
0.790437692476424934005716065586
0.790460999530460886542366139919
0.790486019052483251301525128453
0.790512875425305381897252696233
0.790541701937945049224675119164
0.790572641411902762867773131983
0.790605846870462439977755402982
0.790641482253880518548201343064
0.790679723183512965223939232566
0.790720757778124120767816349526
0.790764787525827600822640542141
0.79081202821532820462332458016
0.79086271093036569884247336773
0.790917083111507199978090095479
0.790975409689695485552980065168
0.791037974296236781640221005236
0.791105080554204317047078287907
0.791177053456544178812173284872
0.7912542408364987922567329892
0.791337014936311798273045459265
0.791425774080547409339796122724
0.791520944460748783688840494798
0.791622982038574955944105776946
0.791732374574995908844878414841
0.791849643793592099928032717558
0.79197534768649995087476598786
0.792110082972070412858460552752
0.792254487713865874314772077643
0.792409244111213728654518966026
0.792575081472165464808266305161
0.792752779380381060850273208144
0.792943171068172951055054529604
0.793147147008705471663860810213
0.793365658741158469823840043168
0.793599722943532175476429010947
0.793850425768699547157585152081
0.794118927460307824816653246278
0.794406467266199427615630554
0.794714368668170967958779212575
0.795044044948126370121585832372
0.795397005112015404751655790483
0.79577486019439324893618641897
0.796179329968002382169259775559
0.796612250084479456336666563988
0.797075579674143033974896247237
0.797571409434841971217120285519
0.798101970242060192509667422845
0.798669642314906314187926553057
0.799276964975294348913924008085
0.799926647040577121373392615534
0.800621577893164479202351850826
0.801364839274286930034065750315
0.802159717853101459917543328525
0.803009718626836880188992366802
0.803918579212706502091022272338
0.804890285097951399094957029355
0.80592908592070431749789802987
0.807039512861481578968296080304
0.808226397233131890815873624845
0.809494890366127418969435224219
0.810850484896323529671554661167
0.812299037573910899125277787161
0.813846793725433825856750741077
0.815500413515676622920523785235
0.817267000173183401521643608228
0.819154130362469764693163733797
0.82116988690794424106582438267
0.823322894099566694722420225988
0.82562235583876853293648420918
0.828078096915644731753056212893
0.858563845965963642762723125211
0.886582379520170376895905555416
0.91316202758613839041130414091
0.938778712786729167836259236103
0.963705846879417351151083374217
0.988119702843143755289617539257
1.01214253739010567907688402382
1.03586355486145021494529051275
1.05935032131926419291424256945
1.08265550376094836194296184376
1.10582110015879769619906477148
1.12888122496593400778444356461
1.15186401569734431760762645933
1.17479298018098673813759215136
1.19768797437438133413582389121
1.22056592839944154034675992621
1.24344139631713133299087446675
1.26632697961525165352865407864
1.28923365836098316740956801463
1.31217105362429965347341448613
1.33514763792419950462439568221
1.35817090580407244649669575965
1.38124751342916062632572956742
1.40438339383547243378165666736
1.42758385283844176496989661598
1.45085364943119968352409595263
1.47419706363389837476253948817
1.49761795410749692484831676007
1.52111980735625900251862909733
1.54470577997003792945321351777
1.56837873506992511266919650802
1.59214127389731612712915045117
1.61599576331118755628411003948
1.63994435981986520109020683293
1.66398903066328166968443489338
1.68813157237330381649015686509
1.71237362716835945361013515014
1.73671669748065976982666234218
1.76116215886700282232466866642
1.78571127151529523881902124025
1.81036519052686488333086737004
1.83512497512804225721446576491
1.85999159694232724651981527826
1.88496594743590968376614384393
1.91004884463372277052407138169
1.93524103919005330020781858175
1.96054321988658934643046108892
1.98595601862131259182654052811
2.01148001494356052957907067193
2.03711574018366602778462740255
2.06286368121964163884097768235
2.08872428391825983006164459326
2.11469795628346083058407804779
2.14078507134119142554115864512
2.16698596978645276575650047671
2.19330096241543948957058784839
2.21973033236312440329228911584
2.24627433716443063727200114896
2.27293321065519267227022812989
2.29970716472740172068842806256
2.32659639095172805388904078107
2.35360106207898607648270651315
2.38072133343103427355556425088
2.40795734419056191219246466892
2.43530921859829066475473176358
2.46277706706529759475643382749
2.49036098720743366160670147981
2.51806106480815821170499781088
2.54587737471552543236481626442
2.57380998167853529120681139651
2.60185894112759196622334080975
2.63002429990339099963923377911
2.65830609693817697360116814526
2.68670436389297167400510244826
2.71521912575406432975407371068
2.74385040139177694241466704929
2.77259820408426574732272144123
2.80146254200889164379161202996
2.83044341870348550251185734549
2.85954083349964639469105405592
2.88875478193004003457320140834
2.91808525611150935022813295834
2.94753224510566755613803772303
2.97709573525851502444132199789
3.00677571052050341863702682708
3.03657215274836287480110465927
3.06648504198990951787681217936
3.09651435675296041405369036068
3.12666007425940040520804051067
3.15692217068536944893598587769
3.18730062138846947041032141726
3.21779540112282575615391564145
3.24840648424277907733394930707
3.279133844895930564129831662
3.3099774572062114507586011985
3.34093729544760380055564369071
3.37201333420909586561550135496
3.40320554855141653145788677808
3.43451391415605706827757306999
3.46593840746705490660650391636
3.49747900582598314984158297567
3.52913568760056082305135645627
3.56090843230727224946730295834
3.59279722072835927265228458825
3.62480203502352714828877858123
3.65692285883668367333899539398
3.68915967739801137289746383459
3.72151247762165420850146125019
3.75398124819928319825807419194
3.78656597968978945036221756297
3.81926666460533831723571859782
3.85208329749400459500602343363
3.8850158750191958466377863776
3.9180643960360589472618278799
3.9512288616650537733376317387
3.98450927536286752464717475659
4.017905642990833425885500556
4.05141797288100845323476853201
4.08504627590005622516744060761
4.11879056551107324380093654985
4.1526508578334892346886812606
4.18662717170116537325772600899
4.220719528718807672222608032
4.25492795331680670577467554599
4.28925247280460913503631725628
4.32369311742272114917498300997
4.35824992039343892363753064988
4.3929229179703964989284086019
4.42771214948701707960049661633
4.4626176574039496245563307567
4.49763948735556872866721700423
4.53277768819561216569186850914
4.56803231204202705828392921625
4.60340341432109244838220073948
4.63889105381088304735146702535
4.67449529268413613769112139439
4.71021619655058096562103373246
4.74605383449878749585424660224
4.78200827913758908657701147797
4.8180796066371314749645011413
4.85426789676959843298452646401
4.89057323294966255188805391307
4.92699570227470783430522967886
4.96353539556486910841559000991
5.00019240740293172286755419764
5.03696683617413352804822915876
5.07385878410590979341930573722
5.1108683573076204467858514658
5.14799566581029784475473631469
5.18524082360645218977125792059
5.22260394868997069392688248377
5.26008516309614564911281506733
5.29768459294186569375197078871
5.33540236846600376461367955757
5.37323862407003448516530689645
5.41119349835891306655345387117
5.44926713418224718094962168149
5.48745967867579270712763710942
5.52577128330330374243232497781
5.56420210389876682159075313622
5.60275230070904887910904993258
5.64142203843698813644060355818
5.68021148628495678599931654518
5.71912081799892407985320737999
5.75815021191304821012527668597
5.79729985099482518942732929975
5.83656992289082280185026294696
5.87596061997302759703221029767
5.91547213938583284062879756973
5.9551046830936953132217840651
5.99485845792948886552242973398
6.03473367564358268994392001881
6.07473055295367235661012237988
6.11484931159539178509688490197
6.15509017837373448120904068764
6.19545338521531256050161013853
6.23593916922148230675370142232
6.27654777272236527396843352804
6.31727944333179423454395449099
6.35813443400321360395176537063
6.39911300308656433355053197982
6.44021541438618365810563863386
6.48144193721975051329306649466
6.5227928464783079011230812343
6.5642684226873939780726511706
6.60586895206931417207877096719
6.64759472660658720079641973424
6.68944604410659846510848641706
6.731423208267494929299928106
6.77352652874535627314994323263
6.81575632122267781209590972028
6.85811290747820143029056447198
6.90059661545813155858714368992
6.94320777934877405609337849851
6.98594673965063672085281581229
7.02881384325403106343202538163
7.07180944351621592778041431829
7.11493390034012453782758944137
7.15818758025471758711211636407
7.20157085649700607359681673833
7.24508410909578871410482405807
7.2887277249571499539794700578
7.33250209795176581919138266944
7.37640762900406614184268994185
7.42044472618330302760237613873
7.46461380479657682690064262195
7.50891528748387232267036587125
7.5533496043151593581164380768
7.5979171928896137005989756112
7.64261849843701557453329648946
7.68745397392138499966203455011
7.73242408014691484369707318585
7.77752928586626434285213017662
7.8227700678912777630251150219
7.86814691120619487132750997653
7.91366030908342196543861513446
7.95931076320193437019410355645
8.00509878376838356038398508732
8.05102488964098440960136704124
8.09708960845626050101014717948
8.14329347675872797115032562683
8.18963704013360099665180705079
8.2361208533426047804853597442
8.28274548046298475388534699501
8.329511495029803687327278283
8.37641948018162150419433999363
8.42347002880965581956191612804
8.47066374371052458970559389238
8.51800123774267576164801904374
8.56548313398661246278697029281
8.61311006590902607522624417483
8.66088267753095350506941913935
8.70880162360007909123528540483
8.75686756976730590933108373254
8.8050811927677257222365468803
8.85344318060612151923813084478
8.90195423274714147923655505912
8.95061506031028830068788920856
8.99942638626987317204582891532
9.04838894566008922266309718775
9.0975034857853651071286754969
9.14677076643616544828324721554
9.19619156011041120880180643651
9.24576665224069969215506771078
9.29549684142751080566552263132
9.34538293967859346682779632964
9.3954257726547336155533210466
9.44562617992211322699243205494
9.49598501521147802059288045391
9.5465031466843402506960586376
9.59718145720645206306190663014
9.64802084462879443233141468809
9.69902222207633668101384798167
9.75018651824483204600726633796
9.80151467770592573035178192471
9.85300766122086338395751057675
9.90466644606310002729431344176
9.95649202635012209822346172059
10.0084854133848085980658895474
10.0606476360066712745844926572
10.1129797409533284450851854904
10.1654827932325824730875233939
10.2181578765054871104354706877
10.2710060934808079496446942355
10.3240285663212971481375332307
10.3772264370622224395446870195
10.4306008680426102937686969105
10.4841530423496839871648595123
10.5378841642769993612912484113
10.5917954597968042519545734255
10.6458881770471720332739361887
10.7001635868344855229139497832
10.7546229831518747187957994184
10.8092676837142405747959130925
10.8640990305105273700077496871
10.9191183903739382869226122764
10.9743271555708226998307136107
11.0297267444089995055278844744
11.0853186018663187326134933771
11.1411042002403037815037396728
11.1970850398197591234397129129
11.2532626495792732832616816769
11.3096385878975946198816592572
11.366214443300907985919975432
11.4229918352320939941188412055
11.479972414847109558958318443
11.5371578658396888506397799642
11.5945499052956280472782754841
11.6521502845779855722040997999
11.7099607902446021514557790485
11.7679832449994223409323794948
11.8262195086791814989375153978
11.8846714792771098927457889519
11.9433410940053991339336324436
12.0022303303982758779748383049
12.061341207457634178647838046
12.1206757868432915786956171074
12.1802361741100555125060310261
12.2400245199939165125115616942
12.3000430217498237223593039904
12.3602939245436470617566902711
12.4207795229010898628578279296
12.4815021622164867832022413535
12.5424642403246052548762966192
12.6036682091387657039614090595
12.6651165763588074192578725591
12.726811907252654526912542158
12.788756826515481423614424052
12.8509540202107407582083442026
12.9134062377976013049727205209
12.9761162942496496858948010243
13.0390870722700409072164437032
13.1023215246086403208478602381
13.1658226764870863823268599724
13.2295936281381221946817470027
13.2936375574659973364099950087
13.3579577228352332355109380858
13.4225574659955791030813197885
13.4874402151515653272448820609
13.5526094881856918657367484086
13.6180688960449757037423080965
13.683822146301329596322785931
13.7498730468970604960238409613
13.8162255100876674387223228534
13.8828835565950932468430525895
13.9498513199856512071762195369
14.0171330512880169987705507499
14.0847331238679589567902878953
14.1526560385778890748007901079
14.2209064292008674327251975692
14.28948906821040033970381483
14.3584088728692559138721752992
14.4276709116926010860028915617
14.4972804113030649772285194205
14.5672427637078824346481835076
14.6375635340310992070041894673
14.708248468736962229803555634
14.7793035043841153335385781266
14.8507347769541189463026950621
14.9225486318021655758310755367
14.9947516342827327397246404195
15.0673505811083728609563343904
15.1403525125059680157345170866
15.2137647252416721440732188425
15.2875947865935359312090374154
15.361850549359590158229659229
15.4365401679991041284748986368
15.5116721160160153896922692429
15.5872552047063555118436516355
15.6632986034061221131727743563
15.7398118613927631928464894753
15.816804931612594742683968538
15.8942881964284819909910132529
15.9722724956074752320592795716
16.0507691567973991945908194207
16.1297900287753685216508945074
16.2093475177907098426349750826
16.2894546273708680859656809136
16.370125002012847868672462715
16.4513729752461665576857689495
16.5332136226281146586111908683
16.6156628203207324057039467136
16.6987373100043042857075401347
16.7824547710080784414284515155
16.8668339006900291866723005776
16.9518945042797359880671556642
17.0376575956194105839028925582
17.1241455105074538922102618973
17.211382034679171563645265335
17.2993925488666847709696022935
17.3882041938859603779232625317
17.4778460593314365733534141873
17.5683494002555344237905856422
17.6597478872220629725975547859
17.7520778964180580917868387295
17.8453788481827618407747183506
17.9396936044972701619976034107
18.0350689388600379373590638855
18.131556095818163384548373943
18.2292114626186287922136912079
18.3280973825576533627154835844
18.4282831494965160952885727715
18.5298462369906868266211671164
18.6328738355997902618791825273
18.7374648015023225719439355667
18.8437321639559414894161865056
18.9518064076304621193274957805
19.0618398545724418383688513087
19.174012649083681050734585148
19.2885411535708837249637678137
19.4056901081927080372594073121
19.5257909358894789568604357199
19.6492706519279064172386895739
19.7767004004330395855010433489
19.9088838176367356906337131579
20.0470371799088257133459274286
20.1932255966479704146598660228
20.3517974021056001616146945933
20.5432098765432098765432098765


==> anc/WILS3HQF2/L2qNS30310.dat <==
# L2qNS30310
-0.79012345679012345679012345679
-0.790124246913580246913580246914
-0.790124311215926360725572460388
-0.790124380751368239771599824102
-0.790124455945789120716772073198
-0.790124537259731749512713657605
-0.790124625191219064346694747672
-0.790124720278804433263153807594
-0.790124823104870128226731883373
-0.790124934299194237767943479255
-0.790125054542807864456526693291
-0.790125184572166231352977965455
-0.7901253251836592441849095674
-0.79012547723848913505698197783
-0.790125641667945061764875793762
-0.790125819479106968014991680335
-0.790126011761013638942847007195
-0.790126219691332729376851313527
-0.790126444543573616723120867973
-0.790126687694887254981169097356
-0.790126950634500801602048339097
-0.790127234972838676689326280059
-0.79012754245138591823067061836
-0.790127874953354243383145157197
-0.790128234515216142163498045937
-0.790128623339177646326749177603
-0.790129043806666165313773043709
-0.790129498492915998122782383357
-0.790129990182740852887705389843
-0.790130521887589976004285896283
-0.79013109686399235435919445917
-0.790131718633501955739106393958
-0.790132391004266165894791150007
-0.790133118094349522316507196809
-0.790133904356955595430541281448
-0.790134754607701493497023411426
-0.790135674054112039179238633008
-0.790136668327514260562286362145
-0.790137743517527540588131304863
-0.790138906209360666485117956648
-0.790140163524144212170870855453
-0.790141523162545277090228254907
-0.790142993451931708375457776795
-0.790144583397374672711789681992
-0.79014630273680195300501513051
-0.790148162000639766863188351051
-0.79015017257630839472277056839
-0.790152346777966633543683245855
-0.790154697921932239443149793925
-0.790157240408240286328133427687
-0.79015998980883896043755395307
-0.790162962962962962962962962963
-0.790166178080268653562573636681
-0.790169654852362605863941822391
-0.790173414573406653122554277167
-0.790177480270538092919633497547
-0.790181876844903834618688000907
-0.790186631224172280441640996995
-0.790191772527457028620544785943
-0.790197332243662505681124580029
-0.790203344424343840110285281814
-0.79020984589226218493284889003
-0.790216876466912826529428987265
-0.790224479208407370133049508764
-0.790232700681203705527740305359
-0.790241591239299018033534634024
-0.790251205334632564426300977019
-0.790261601850587086126516293636
-0.790272844462631453439994015952
-0.790285002028313366342405485087
-0.790298149008990697386367572143
-0.790312365925884451750264620214
-0.790327739853246528817481535279
-0.790344364951662786441208477154
-0.790362343044757725458852914117
-0.790381784242832933621409497449
-0.790402807617258882972602802711
-0.790425541929750523423069785114
-0.790450126420993261669220109458
-0.790476711663449417498245431432
-0.790505460483568335243673575765
-0.790536548959048404239270315177
-0.790570167497258912023508117614
-0.790606522001426733109310457753
-0.790645835131730388811014689666
-0.79068834766902529213512118857
-0.790734319989552576245882267685
-0.790784033659663645398268724534
-0.79083779316032764669051586041
-0.790895927751983941539848449672
-0.790958793491161225827493389918
-0.791026775411214471795363362615
-0.791100289880536036056839457057
-0.791179787152684252873434716862
-0.791265754124048267534707142788
-0.791358717315938960443368169853
-0.791459246099370353422479036807
-0.79156795618228229446811291002
-0.79168551338056258944144031352
-0.791812637695964933690622001636
-0.791950107725898639161648270771
-0.792098765432098765432098765432
-0.794074074074074074074074074074
-0.796049382716049382716049382716
-0.798024691358024691358024691358
-0.8
-0.801975308641975308641975308642
-0.803950617283950617283950617284
-0.805925925925925925925925925926
-0.807901234567901234567901234568
-0.80987654320987654320987654321
-0.811851851851851851851851851852
-0.813827160493827160493827160494
-0.815802469135802469135802469136
-0.817777777777777777777777777778
-0.81975308641975308641975308642
-0.821728395061728395061728395062
-0.823703703703703703703703703704
-0.825679012345679012345679012346
-0.827654320987654320987654320988
-0.82962962962962962962962962963
-0.831604938271604938271604938272
-0.833580246913580246913580246914
-0.835555555555555555555555555556
-0.837530864197530864197530864198
-0.83950617283950617283950617284
-0.841481481481481481481481481481
-0.843456790123456790123456790123
-0.845432098765432098765432098765
-0.847407407407407407407407407407
-0.849382716049382716049382716049
-0.851358024691358024691358024691
-0.853333333333333333333333333333
-0.855308641975308641975308641975
-0.857283950617283950617283950617
-0.859259259259259259259259259259
-0.861234567901234567901234567901
-0.863209876543209876543209876543
-0.865185185185185185185185185185
-0.867160493827160493827160493827
-0.869135802469135802469135802469
-0.871111111111111111111111111111
-0.873086419753086419753086419753
-0.875061728395061728395061728395
-0.877037037037037037037037037037
-0.879012345679012345679012345679
-0.880987654320987654320987654321
-0.882962962962962962962962962963
-0.884938271604938271604938271605
-0.886913580246913580246913580247
-0.888888888888888888888888888889
-0.890864197530864197530864197531
-0.892839506172839506172839506173
-0.894814814814814814814814814815
-0.896790123456790123456790123457
-0.898765432098765432098765432099
-0.900740740740740740740740740741
-0.902716049382716049382716049383
-0.904691358024691358024691358025
-0.906666666666666666666666666667
-0.908641975308641975308641975309
-0.910617283950617283950617283951
-0.912592592592592592592592592593
-0.914567901234567901234567901235
-0.916543209876543209876543209877
-0.918518518518518518518518518519
-0.92049382716049382716049382716
-0.922469135802469135802469135802
-0.924444444444444444444444444444
-0.926419753086419753086419753086
-0.928395061728395061728395061728
-0.93037037037037037037037037037
-0.932345679012345679012345679012
-0.934320987654320987654320987654
-0.936296296296296296296296296296
-0.938271604938271604938271604938
-0.94024691358024691358024691358
-0.942222222222222222222222222222
-0.944197530864197530864197530864
-0.946172839506172839506172839506
-0.948148148148148148148148148148
-0.95012345679012345679012345679
-0.952098765432098765432098765432
-0.954074074074074074074074074074
-0.956049382716049382716049382716
-0.958024691358024691358024691358
-0.96
-0.961975308641975308641975308642
-0.963950617283950617283950617284
-0.965925925925925925925925925926
-0.967901234567901234567901234568
-0.96987654320987654320987654321
-0.971851851851851851851851851852
-0.973827160493827160493827160494
-0.975802469135802469135802469136
-0.977777777777777777777777777778
-0.97975308641975308641975308642
-0.981728395061728395061728395062
-0.983703703703703703703703703704
-0.985679012345679012345679012346
-0.987654320987654320987654320988
-0.98962962962962962962962962963
-0.991604938271604938271604938272
-0.993580246913580246913580246914
-0.995555555555555555555555555556
-0.997530864197530864197530864198
-0.99950617283950617283950617284
-1.00148148148148148148148148148
-1.00345679012345679012345679012
-1.00543209876543209876543209877
-1.00740740740740740740740740741
-1.00938271604938271604938271605
-1.01135802469135802469135802469
-1.01333333333333333333333333333
-1.01530864197530864197530864198
-1.01728395061728395061728395062
-1.01925925925925925925925925926
-1.0212345679012345679012345679
-1.02320987654320987654320987654
-1.02518518518518518518518518519
-1.02716049382716049382716049383
-1.02913580246913580246913580247
-1.03111111111111111111111111111
-1.03308641975308641975308641975
-1.0350617283950617283950617284
-1.03703703703703703703703703704
-1.03901234567901234567901234568
-1.04098765432098765432098765432
-1.04296296296296296296296296296
-1.0449382716049382716049382716
-1.04691358024691358024691358025
-1.04888888888888888888888888889
-1.05086419753086419753086419753
-1.05283950617283950617283950617
-1.05481481481481481481481481481
-1.05679012345679012345679012346
-1.0587654320987654320987654321
-1.06074074074074074074074074074
-1.06271604938271604938271604938
-1.06469135802469135802469135802
-1.06666666666666666666666666667
-1.06864197530864197530864197531
-1.07061728395061728395061728395
-1.07259259259259259259259259259
-1.07456790123456790123456790123
-1.07654320987654320987654320988
-1.07851851851851851851851851852
-1.08049382716049382716049382716
-1.0824691358024691358024691358
-1.08444444444444444444444444444
-1.08641975308641975308641975309
-1.08839506172839506172839506173
-1.09037037037037037037037037037
-1.09234567901234567901234567901
-1.09432098765432098765432098765
-1.0962962962962962962962962963
-1.09827160493827160493827160494
-1.10024691358024691358024691358
-1.10222222222222222222222222222
-1.10419753086419753086419753086
-1.10617283950617283950617283951
-1.10814814814814814814814814815
-1.11012345679012345679012345679
-1.11209876543209876543209876543
-1.11407407407407407407407407407
-1.11604938271604938271604938272
-1.11802469135802469135802469136
-1.12
-1.12197530864197530864197530864
-1.12395061728395061728395061728
-1.12592592592592592592592592593
-1.12790123456790123456790123457
-1.12987654320987654320987654321
-1.13185185185185185185185185185
-1.13382716049382716049382716049
-1.13580246913580246913580246914
-1.13777777777777777777777777778
-1.13975308641975308641975308642
-1.14172839506172839506172839506
-1.1437037037037037037037037037
-1.14567901234567901234567901235
-1.14765432098765432098765432099
-1.14962962962962962962962962963
-1.15160493827160493827160493827
-1.15358024691358024691358024691
-1.15555555555555555555555555556
-1.1575308641975308641975308642
-1.15950617283950617283950617284
-1.16148148148148148148148148148
-1.16345679012345679012345679012
-1.16543209876543209876543209877
-1.16740740740740740740740740741
-1.16938271604938271604938271605
-1.17135802469135802469135802469
-1.17333333333333333333333333333
-1.17530864197530864197530864198
-1.17728395061728395061728395062
-1.17925925925925925925925925926
-1.1812345679012345679012345679
-1.18320987654320987654320987654
-1.18518518518518518518518518519
-1.18716049382716049382716049383
-1.18913580246913580246913580247
-1.19111111111111111111111111111
-1.19308641975308641975308641975
-1.1950617283950617283950617284
-1.19703703703703703703703703704
-1.19901234567901234567901234568
-1.20098765432098765432098765432
-1.20296296296296296296296296296
-1.2049382716049382716049382716
-1.20691358024691358024691358025
-1.20888888888888888888888888889
-1.21086419753086419753086419753
-1.21283950617283950617283950617
-1.21481481481481481481481481481
-1.21679012345679012345679012346
-1.2187654320987654320987654321
-1.22074074074074074074074074074
-1.22271604938271604938271604938
-1.22469135802469135802469135802
-1.22666666666666666666666666667
-1.22864197530864197530864197531
-1.23061728395061728395061728395
-1.23259259259259259259259259259
-1.23456790123456790123456790123
-1.23654320987654320987654320988
-1.23851851851851851851851851852
-1.24049382716049382716049382716
-1.2424691358024691358024691358
-1.24444444444444444444444444444
-1.24641975308641975308641975309
-1.24839506172839506172839506173
-1.25037037037037037037037037037
-1.25234567901234567901234567901
-1.25432098765432098765432098765
-1.2562962962962962962962962963
-1.25827160493827160493827160494
-1.26024691358024691358024691358
-1.26222222222222222222222222222
-1.26419753086419753086419753086
-1.26617283950617283950617283951
-1.26814814814814814814814814815
-1.27012345679012345679012345679
-1.27209876543209876543209876543
-1.27407407407407407407407407407
-1.27604938271604938271604938272
-1.27802469135802469135802469136
-1.28
-1.28197530864197530864197530864
-1.28395061728395061728395061728
-1.28592592592592592592592592593
-1.28790123456790123456790123457
-1.28987654320987654320987654321
-1.29185185185185185185185185185
-1.29382716049382716049382716049
-1.29580246913580246913580246914
-1.29777777777777777777777777778
-1.29975308641975308641975308642
-1.30172839506172839506172839506
-1.3037037037037037037037037037
-1.30567901234567901234567901235
-1.30765432098765432098765432099
-1.30962962962962962962962962963
-1.31160493827160493827160493827
-1.31358024691358024691358024691
-1.31555555555555555555555555556
-1.3175308641975308641975308642
-1.31950617283950617283950617284
-1.32148148148148148148148148148
-1.32345679012345679012345679012
-1.32543209876543209876543209877
-1.32740740740740740740740740741
-1.32938271604938271604938271605
-1.33135802469135802469135802469
-1.33333333333333333333333333333
-1.33530864197530864197530864198
-1.33728395061728395061728395062
-1.33925925925925925925925925926
-1.3412345679012345679012345679
-1.34320987654320987654320987654
-1.34518518518518518518518518519
-1.34716049382716049382716049383
-1.34913580246913580246913580247
-1.35111111111111111111111111111
-1.35308641975308641975308641975
-1.3550617283950617283950617284
-1.35703703703703703703703703704
-1.35901234567901234567901234568
-1.36098765432098765432098765432
-1.36296296296296296296296296296
-1.3649382716049382716049382716
-1.36691358024691358024691358025
-1.36888888888888888888888888889
-1.37086419753086419753086419753
-1.37283950617283950617283950617
-1.37481481481481481481481481481
-1.37679012345679012345679012346
-1.3787654320987654320987654321
-1.38074074074074074074074074074
-1.38271604938271604938271604938
-1.38469135802469135802469135802
-1.38666666666666666666666666667
-1.38864197530864197530864197531
-1.39061728395061728395061728395
-1.39259259259259259259259259259
-1.39456790123456790123456790123
-1.39654320987654320987654320988
-1.39851851851851851851851851852
-1.40049382716049382716049382716
-1.4024691358024691358024691358
-1.40444444444444444444444444444
-1.40641975308641975308641975309
-1.40839506172839506172839506173
-1.41037037037037037037037037037
-1.41234567901234567901234567901
-1.41432098765432098765432098765
-1.4162962962962962962962962963
-1.41827160493827160493827160494
-1.42024691358024691358024691358
-1.42222222222222222222222222222
-1.42419753086419753086419753086
-1.42617283950617283950617283951
-1.42814814814814814814814814815
-1.43012345679012345679012345679
-1.43209876543209876543209876543
-1.43407407407407407407407407407
-1.43604938271604938271604938272
-1.43802469135802469135802469136
-1.44
-1.44197530864197530864197530864
-1.44395061728395061728395061728
-1.44592592592592592592592592593
-1.44790123456790123456790123457
-1.44987654320987654320987654321
-1.45185185185185185185185185185
-1.45382716049382716049382716049
-1.45580246913580246913580246914
-1.45777777777777777777777777778
-1.45975308641975308641975308642
-1.46172839506172839506172839506
-1.4637037037037037037037037037
-1.46567901234567901234567901235
-1.46765432098765432098765432099
-1.46962962962962962962962962963
-1.47160493827160493827160493827
-1.47358024691358024691358024691
-1.47555555555555555555555555556
-1.4775308641975308641975308642
-1.47950617283950617283950617284
-1.48148148148148148148148148148
-1.48345679012345679012345679012
-1.48543209876543209876543209877
-1.48740740740740740740740740741
-1.48938271604938271604938271605
-1.49135802469135802469135802469
-1.49333333333333333333333333333
-1.49530864197530864197530864198
-1.49728395061728395061728395062
-1.49925925925925925925925925926
-1.5012345679012345679012345679
-1.50320987654320987654320987654
-1.50518518518518518518518518519
-1.50716049382716049382716049383
-1.50913580246913580246913580247
-1.51111111111111111111111111111
-1.51308641975308641975308641975
-1.5150617283950617283950617284
-1.51703703703703703703703703704
-1.51901234567901234567901234568
-1.52098765432098765432098765432
-1.52296296296296296296296296296
-1.5249382716049382716049382716
-1.52691358024691358024691358025
-1.52888888888888888888888888889
-1.53086419753086419753086419753
-1.53283950617283950617283950617
-1.53481481481481481481481481481
-1.53679012345679012345679012346
-1.5387654320987654320987654321
-1.54074074074074074074074074074
-1.54271604938271604938271604938
-1.54469135802469135802469135802
-1.54666666666666666666666666667
-1.54864197530864197530864197531
-1.55061728395061728395061728395
-1.55259259259259259259259259259
-1.55456790123456790123456790123
-1.55654320987654320987654320988
-1.55851851851851851851851851852
-1.56049382716049382716049382716
-1.5624691358024691358024691358
-1.56444444444444444444444444444
-1.56641975308641975308641975309
-1.56839506172839506172839506173
-1.57037037037037037037037037037
-1.57234567901234567901234567901
-1.57432098765432098765432098765
-1.5762962962962962962962962963
-1.57827160493827160493827160494
-1.58024691358024691358024691358


==> anc/WILS3HQF2/L2qNS31000.dat <==
# L2qNS31000
292.911246707659014173391134344
292.902415441518081280965368848
292.901870575391004913105117966
292.901293278308551901851163395
292.900681712711428857166743541
292.900033944268147172722308532
292.899347937373944577997935819
292.898621550490851549815549931
292.897852531328019732246322583
292.897038511861995341609923582
292.896177003197260587279038759
292.895265390268087162527279019
292.894300926383555100385097198
292.893280727618495530915368869
292.892201767054125470818121217
292.891060868873265679451848567
292.889854702316278422177988936
292.888579775505240964284916421
292.88723242914539376462039408
292.885808830114581392310880471
292.884304964953251696632708814
292.882716633269608106412697332
292.881039441076735397075300079
292.879268794080956052053862626
292.877399890943338656333089017
292.87542771653918882310712684
292.873347035243525285144777655
292.871152384273998433874808074
292.868838067126466407009285744
292.866398147142526702512887743
292.863826441252732429058287336
292.861116513944026247327605543
292.858261671505127787365684627
292.855254956609239296015556164
292.852089143299518462112069985
292.84875673244933736705613656
292.845249947776434549991527398
292.841560732497707208406627982
292.837680746719618296739744948
292.83360136566804628773522114
292.829313678870923061816326963
292.824808490417229170900449832
292.820076320426888967117505429
292.815107407877876230343818653
292.809891714949451515193359169
292.804418933053955170909465963
292.798678490744026778395090615
292.792659563697566767324060327
292.786351086999255698510608225
292.779741769955059950663302629
292.772820113694940563517363739
292.765574431839008434041622869
292.757992874523700105348047215
292.75006345610725273891729116
292.741774086897905826577660019
292.73311260927392474193961991
292.724066838591804036447035808
292.714624609307945936181617778
292.704773826769804163576322722
292.694502525165020359580320175
292.683798932151548505641590885
292.672651540728253607417423171
292.661049188944079733877455983
292.64898114808470822756077422
292.636437220018772399790038375
292.623407844431267478964941269
292.609884216719905862644071653
292.595858417380934873703832713
292.581323553764480008939804427
292.566273915135930270512633407
292.550705142039379957919080198
292.534614411021827767225809203
292.518000635842862902104574936
292.50086468636410332535211406
292.483209626385869373723439229
292.465040971775666424160978199
292.44636697031421834262065085
292.427198904770261945370031525
292.407551420805324646732878983
292.387442881404528692390309517
292.366895749629387603176256216
292.345937001593904634239806302
292.3245985716764030354849579
292.30291783209680437969645694
292.280938109112955983762579816
292.258709238220568801533432874
292.236288160879890580026520594
292.213739565438987832867334803
292.19113657507908600325856169
292.168561485772525523208305535
292.146106557419305370640863783
292.123874861514748827834168906
292.101981188899454505623894929
292.080553021354377861752164502
292.059731571029683180188252393
292.039672891937036892903665197
292.020549067992459148672346658
292.002549482371931139179356217
291.985882173235909371741662638
291.970775281192952317592916169
291.957478594207995510885851612
291.946265196018488618611195934
291.994308913360397348657942521
292.236783695395039908743947944
292.574575775520314043849800951
292.96961492373119649016386916
293.402768768087968435591431333
293.862945533612378770357061059
294.343103420369422187276920105
294.838478736558025171112644683
295.345693287797022451636381353
295.862262236161507970558883022
296.386303623431635367044084949
296.916357506498150079879156197
297.451268374231739684647039575
297.990105930595073755793516742
298.532110101918053690234453448
299.076651872004483862645220952
299.623204766607959674247852713
300.171323687326042889161794548
300.720628931480360991856131887
301.270793943883979935364980694
301.82153580138870791416037167
302.372607730114983801600640463
302.923793156070492872865081898
303.474900927365094069207043251
304.025761442055152276811985604
304.576223483507241955234625554
305.12615161392845920603127315
305.675424012215528494834580534
306.223930668449361804032643948
306.771571866877975700825536752
307.318256903936179534767386058
307.863902999039784518227340794
308.408434364483769964725973594
308.951781407427198381605031591
309.49388004214111125792970083
310.034671094779844590969191383
310.574099786170681691210544306
311.112115280695262767027329144
311.64867029140457497229517148
312.183720733178359341435066289
312.717225417094036506203123172
313.249145780274947714786091222
313.779445646393354763710563696
314.308091012749656140433841639
314.835049860466590790664613041
315.360291984850233442384799951
315.88378884339771668160592549
316.405513419290307471538562568
316.925440098512117804279606658
317.443544558989329413429370621
317.959803670360445201263689569
318.474195403171316728564221152
318.986698746444901972458391007
319.497293632709276894399360516
320.005960869681975172027633243
320.512682077907249605113742397
321.017439633727811535629045286
321.520216617046069572444833893
322.020996763393573425494197905
322.519764419882710237076659294
323.016504504662906349803445676
323.511202469545673273382017165
324.003844265499660966766924706
324.494416310749171245550970132
324.982905461237956296472642328
325.469298983245107312075605967
325.953584527961874538000622375
326.435750107857736165585163712
326.915784074681278471933236911
327.393675098956746162588992041
327.86941215085071358029113858
328.342984482295424578513128698
328.814381610266133324439520987
329.283593301119407775937532608
329.750609555907969028761132902
330.215420596595352338747711349
330.678016853100593301701479634
331.138388951109356182909685183
331.596527700593510144727332084
332.052424084986192732510336534
332.506069250963939560454185239
332.957454498791558433999975948
333.406571273189132493261242689
333.853411154683892124081078642
334.297965851412736257364606232
334.740227191343942911459014585
335.180187114889115356641099922
335.617837667878689766795688087
336.053170994876405482650591839
336.486179332810030340902094765
336.916855004897359008421102467
337.345190414848078033524043548
337.771178041323531797554976129
338.194810432637741607526908786
338.6160802016842373541123525
339.034980021074367813850636145
339.451502618473771084643052154
339.865640772124619151723750082
340.277387306542107691226895979
340.68673508837445068729628713
341.093677022416365357430156075
341.498206047766701745751759887
341.900315134121488119885178407
342.299997278194232483126310142
342.697245500255846152496793207
343.092052840787041135729162301
343.484412357236502303819094321
343.874317120878551129713022467
344.261760213764402799811153599
344.646734725761475305313826612
345.029233751675539961941537197
345.409250388450809763009869716
345.786777732443346932598806745
346.161808876763435737172132811
346.534336908682812610016326272
346.904354907102874381977772553
347.271855940080198209762763923
347.636833062405904853423705499
347.999279313235581380086995589
348.359187713766651171846605205
348.716551264960239218625066519
349.071362945304729931999358246
349.423615708618353904343120127
349.77330248188826987665869452
350.120416163143729327893191314
350.464949619361024165326124739
350.806895684398023538548713047
351.146247156956204333308681963
351.482996798568171900406541188
351.817137331608753476286673753
352.148661437327826959489252365
352.477561753903122593173208783
352.803830874511305012428381494
353.127461345415708363815594296
353.448445664069158087176846599
353.766776277230369737762117569
354.082445579092468171248126704
354.395445909422219747610840213
354.705769551708616147064748969
355.013408731319491131417456142
355.318355613664891311463059545
355.620602302365958866062008001
355.920140837428118359317037874
356.216963193417391465059180484
356.511061277638692668184441039
356.802426928314985995672383344
357.091051912766207652497801439
357.376927925586882206586322651
357.660046586821380781667393206
357.940399440135788671160289735
358.217977950985366957818406492
358.492773504776608207377266797
358.764777405022900148913874894
359.033980871492823549205416251
359.300375038350121279952587256
359.563950952284384927670085315
359.824699570631513256578025307
360.082611759483003452392352601
360.337678291783141392648181657
360.589889845413161246327232456
360.839237001261447537636241714
361.085710241278854447839222002
361.329299946518217603809767549
361.56999639515713293801713671
361.807789760503075424568211073
362.042670108979927619409252606
362.27462739809498397681868839
362.503651474385491893237908047
362.729732071343784355105463503
362.952858807320051949056375141
363.173021183401793837638729063
363.390208581268978116312267109
363.604410261023931750429506008
363.81561535899496904448720084
364.023812885512755318375129322
364.228991722658389152750830473
364.431140621982172212084443313
364.630248202192020251362822303
364.826302946810452450913409951
365.019293201799078691293983163
365.209207173149485762677545928
365.396032924439403784618197621
365.579758374353013274473761299
365.760371294164231326013786272
365.937859305181792221735555662
366.112209876154913478946458284
366.283410320638312794438667764
366.451447794315314577122673607
366.616309292277756711647368209
366.777981646261378845919258055
366.936451521835342806343703183
367.091705415544503678983946079
367.243729652003016612671570223
367.392510380937829458896376803
367.538033574180574917951500902
367.680285022606337863523006745
367.819250333017733918121549512
367.954914924972694095998067286
368.087264027554307362005272549
368.216282676081028214677893545
368.341955708755509826769212048
368.464267763250274800368040461
368.583203273228385146754904317
368.698746464797220609863172304
368.810881352893419839243119445
368.91959173759698210238507484
369.02486120037246812149768425
369.126673100235177136264815245
369.22501056984011333695761314
369.319856511491488281894443857
369.411193593070436704811808377
369.499004243878551121015350858
369.583270650394765740315077574
369.663974751943042267821221658
369.741098236268229092494969538
369.814622535017380993084198705
369.884528819123738689909292673
369.950797994090476189708002073
370.013410695171228752437392157
370.072347282444315288398899148
370.127587835777465897474774388
370.17911214967975790667261218
370.226899728037351954941414184
370.270929778729503212510730314
370.311181208121201492182614669
370.34763261542866758702600177
370.380262286953801415655316592
370.409048190183540222802317929
370.433967967749941905753216565
370.454998931246659238617525998
370.472118054897315053314000705
370.485301969071125999478732889
370.494526953640953019004763831
370.49976893117877979026081423
370.501003459983435758611419075
370.498205726935187589638807777
370.491350540171621553709409012
370.480412321579029046432034225
370.465365099093287715801226054
370.446182498804001024017848836
370.422837736855419013005351597
370.395303611137412030854183376
370.363552492759506643764559042
370.327556317300718302986073611
370.287286575827627921576758164
370.242714305672848666315748386
370.193810080965714270057289857
370.140544002906690260217369844
370.082885689776663874789181565
370.020804266671906243862961432
369.954268354955120744987364164
369.88324606141259333156089549
369.807704967107043061236503506
369.727612115915332928308706521
369.642934002739741273520567388
369.553636561381011276328487232
369.459685152060889019076102431
369.361044548581327955843509799
369.257678925106977836346508579
369.149551842556987645271742597
369.03662623459153323355856508
368.918864393177829241998480263
368.796227953719699730331240486
368.668677879734060578576148802
368.536174447056907034294247001
368.39867722756059940276260689
368.256145072363396318425204398
368.108536094511295623659461124
367.955807651111304756008699197
367.797916324894272647045053105
367.634817905184370186835839961
367.466467368251202794620441505
367.292818857019372792132199334
367.113825660109077060254005835
366.929440190180022535176179471
366.739613961549563808987094602
366.544297567054508436468789972
366.343440654124491133387989808
366.136991900033182092548505104
365.924898986291860910712271261
365.707108572148049400439428028
365.483566267149946622629162349
365.254216602735340017871893203
365.019003002801469120891176981
364.777867753209983924517150065
364.530751970178658699006968063
364.277595567508883353610761742
364.018337222595146765526280152
363.752914341159737463587687452
363.481263020652703170642427732
363.203318012253717377009620395
362.919012681408882495412698556
362.628278966831638035563861799
362.331047337892819946653718606
362.02724675032051348908335812
361.716804600125634602259160897
361.399646675664139654382794285
361.075697107741374449782363219
360.744878317658301804070832089
360.407110963093161627440403552
360.062313881705484137847286306
359.710404032342258220574648493
359.35129643371841219144098894
358.984904100435548537619769848
358.611137976194038511924176263
358.229906864044072864812722396
357.841117353511022323204900274
357.444673744419420577971943524
357.040477967227971876754379528
356.628429499675125891372254934
356.20842527952086726333950898
355.780359613155339979095279975
355.344124079828661208998977047
354.899607431238657851800396278
354.446695486194151465307547703
353.985271020050679020302522924
353.515213648593007512280692289
353.036399706014301486935654808
352.548702116615135369821453238
352.051990259816485767959617107
351.546129828049145572144851459
351.030982677047395636786815757
350.506406668036942081208554582
349.972255501265731605209483078
349.428378540280905083765022416
348.874620626305404406136585141
348.310821882013117518044638221
347.736817503941377791871108461
347.152437542713500522157752896
346.557506670171133916091461991
345.951843932435722802502468676
345.33526248782942072975948528
344.707569328487306004936248189
344.068564984383581741550555863
343.418043208373225215276482864
342.755790640715761356876134666
342.081586451397709047854652783
341.39520195840276679920745073
340.696400219891642545549822513
339.984935598043911769155055752
339.26055329207931381809875933
338.52298883771188370683701427
337.771967569993104990411425054
337.007204046165016407926452274
336.228401424765261702220791676
335.435250796796830043776488043
334.627430464287942404108514475
333.804605161013078965303335277
332.966425209513756987047983642
332.112525607834627711251032886
331.242525038561653180404330114
330.356024791796551022044539063
329.452607592603847879576226479
328.531836322197963357814459014
327.593252620666702726874839822
326.636375357316843265891293753
325.660698952731628765209966951
324.665691534293471712900831634
323.650792904180128864785481399
322.615412295605627279776863738
321.558925889245217507872328136
320.480674057228687306785383629
319.379958296648837787759017747
318.256037808011481219003501287
317.10812566619713847906029472
315.935384521991647419602332006
314.736921760662835007104316708
313.51178402988529905908656251
312.258951031860947968425947009
310.97732845285569517686122005
309.665739876396217486020082405
308.322917492482899710561763769
306.947491372282764140384672798
305.537977023036780939094944251
304.092760867476307028234187579
302.610083200537797204671261745
301.088018056097999245920863319
299.524449257196758085409536677
297.917041709491890438085571987
296.263206707194358333454789959
294.560059620353946782219371349
292.804367772065305360125085483
290.99248551678861305670734599
289.120272374931440710742770478
287.182988367748166155556788159
285.175158104609959703567171247
283.090391144217466042309727279
280.921139694745250942225076197
278.658364015130586478454607873
276.291057419370665191784088897
273.805549420562089751736161758
271.184441776732018948048036797
268.40490168065171126500867341
265.435745341074038261397115818
262.232020215168067679695260617
258.723692510693022489123669644
254.787427470328604441376705551
250.149852698345414302593061966
243.325880090912104987118531632


==> anc/WILS3HQF2/L2qNS31010.dat <==
# L2qNS31010
-9.61316872427983539094650205761
-9.61328663120749537622278187792
-9.61329481193589926714678972515
-9.61330355177466694494323731752
-9.61331288823611561741085810735
-9.61332286129141796989470638836
-9.61333351352694586669808523475
-9.61334489031014871147731573128
-9.61335703996551324997630363848
-9.61337001396117992081253995905
-9.61338386710682037269196611988
-9.61339865776341149204389648928
-9.61341444806557324341258025523
-9.61343130415717083244489318317
-9.61344929644091617048327996639
-9.61346849984273935858386040659
-9.61348899409173791998885051013
-9.61351086401654979047797149822
-9.61353419985903561559555285462
-9.61355909760619668478070659283
-9.6135856593412968284915525609
-9.61361399361519977928105622724
-9.61364421583897780421632245688
-9.61367644869889279448024728606
-9.61371082259489737514293514212
-9.61374747610385088530343365145
-9.61378655646869317040586000646
-9.61382822011486789994993435297
-9.61387263319533642952995086491
-9.61391997216557289748535066828
-9.61397042438998108921296716319
-9.61402418878122339398955552432
-9.61408147647400166658926135918
-9.61414251153487870157071393061
-9.61420753170977700693728025171
-9.61427678921083825997158603378
-9.61435055154437183046067012457
-9.61442910238166360507702327389
-9.61451274247445652734261836538
-9.61460179061695120753825348877
-9.61469658465620801907958035246
-9.61479748255286057517281433331
-9.61490486349407358854634932103
-9.61501912906069499111606472516
-9.6151407044505618724170395844
-9.61527003975992122982338861986
-9.6154076113249185471104617923
-9.61555392312508855140007530096
-9.61570950825075173593956539273
-9.61587493043617583386342445222
-9.61605078566030169294380444731
-9.61623770381675607783642802663
-9.61643635045477778256206612992
-9.61664742859256584840566438544
-9.6168716806044172193563819734
-9.61710989018285317070269267882
-9.61736288437673641253954367616
-9.61763153570615072734853854769
-9.61791676435454888699824831278
-9.61821954043836863002360575827
-9.61854088635396653998266068829
-9.6188818792013212483535621354
-9.61924365328350557768607758496
-9.61962740268041667965384770844
-9.62003438389467805306412395153
-9.62046591856698115397753536833
-9.62092339625741014675834961961
-9.62140827728848355275606418403
-9.621922095644742776793039717
-9.62246646192271058369699367386
-9.62304306632392253595944240964
-9.62365368168249019850432570765
-9.62430016651727450153803640356
-9.62498446809721776584175751026
-9.6257086255066889426261017829
-9.62647477269582252052250751963
-9.62728514149875955938483168788
-9.62814206460040981247821548684
-9.629047978429825187913493759
-9.63000542595548281138969587894
-9.63101705935469396199482334125
-9.63208564252595343650968462977
-9.63321405340928933733752166265
-9.63440528607552891405055206335
-9.63566245254082060086153295091
-9.63698878425769951891240804125
-9.6383876332284015711153065231
-9.63986247267996157732374416775
-9.64141689723380813823684944805
-9.64305462249501826161644652824
-9.64477948397803499463086310694
-9.64659543527638740947566991568
-9.64850654537367809073001012492
-9.65051699498169865853583181965
-9.65263107177886287436725151043
-9.65485316440805553279717537462
-9.65718775507730916546180451988
-9.65963941058924181258189058104
-9.66221277160569357192808483184
-9.66491253993223318652058252732
-9.66774346358288055515717590591
-9.67071031935818041264606404303
-9.70366943788769214951924959793
-9.72924232037078281325379717804
-9.75040891374799573793601782785
-9.76848041234827486385442433057
-9.78418763746961589138372161562
-9.79799270843773889000805551001
-9.81021222362965129188189416561
-9.82107555508953859284207912926
-9.83075590271298715995856841049
-9.83938829879144345210279276163
-9.84708073574261216178457861807
-9.8539213972205382085111176704
-9.85998355109471649080588427042
-9.86532897269358130057006956253
-9.87001040788002595246722481381
-9.87407338813163618028926595143
-9.8775575959729214317271787983
-9.88049791079189936431934201617
-9.88292522263606347009671342796
-9.88486707441832696608761626486
-9.8863481751110884832513485238
-9.88739081449671175742157571042
-9.88801520179312064077278176113
-9.88823974469940226418777194239
-9.88808128129629854665756829394
-9.88755527426548503636514649067
-9.88667597471358734123127262579
-9.88545656126964015393479408264
-9.88390925890952586926290743166
-9.88204544103786299188179981689
-9.87987571764951826496939254236
-9.87741001184430043904040195347
-9.87465762653973347722809805685
-9.87162730288913392668715723783
-9.8683272716441826744285780262
-9.86476529848689734818559188887
-9.86094872418344471395434415921
-9.8568845002725414919822910352
-9.85257922088737144157028099064
-9.848039151216681220344117039
-9.84327025303388673221383694831
-9.83827820765940885653165053352
-9.83306843666853541316591637662
-9.82764612061287717075619057708
-9.822016215986361096158461256
-9.81618347063541369003220119361
-9.81015243778651014868053535689
-9.8039274888417763681469172357
-9.79751282507416083831926235584
-9.79091248833729615447741248665
-9.78413037089109786096429499512
-9.77717022443203365219548877918
-9.7700356684065346584692633818
-9.76273019767696063461728255238
-9.7552571896016626217304802356
-9.74761991058383489799605703867
-9.73982152213786596600910193165
-9.73186508651666249304728016295
-9.72375357193882639164772019928
-9.71548985745052548454097396696
-9.70707673745333765904718760989
-9.69851692592620343455771782199
-9.68981306036683812274372175202
-9.68096770547548576988451556396
-9.67198335660170295337618428475
-9.66286244297290695872137582591
-9.65360733072168031526788895153
-9.64422032572726656100362574923
-9.63470367628529830181552880678
-9.62505957561854891238744229972
-9.6152901642403768776385173837
-9.60539753218152222298587333891
-9.59538372109000500022952935574
-9.58525072621305524376467322189
-9.57500049826926242136051682839
-9.564634945218461594347276238
-9.55415593393626572255702836352
-9.54356529179960214291066099705
-9.53286480818911033870116555297
-9.52205623591380249978599532156
-9.5111412925629734454940216716
-9.50012166178996815449829680418
-9.48899899453206978660899820947
-9.47777491017045545733614187646
-9.46645099763387825550130956228
-9.45502881644946950505726195695
-9.44350989774381276566104363423
-9.43189574519721848485930215402
-9.42018783595392371399847828613
-9.40838762149075322547691724492
-9.39649652844660523401654374782
-9.38451595941496539185301865612
-9.37244729370150559259053630891
-9.36029188804868829479407741671
-9.34805107732917158367912525497
-9.33572617520969414134879196997
-9.32331847478701189116312461174
-9.31082924919735859382838965258
-9.29825975220081044325232781741
-9.28561121874184914153643486968
-9.27288486548733848173802243788
-9.26008189134305564047381450463
-9.24720347794984973057635390063
-9.23425079016043627730025458545
-9.22122497649777678648228288126
-9.20812716959593712861109835365
-9.19495848662426675741689264865
-9.18172002969569253044909749902
-9.16841288625987584141320203525
-9.15503812948193967092027912449
-9.14159681860743279477362255395
-9.12808999931416155604142927165
-9.11451870405148512442901604525
-9.10088395236763786430092778782
-9.08718675122561215516010852673
-9.0734280953081066119293284017
-9.05960896731201800478792127245
-9.04573033823293015772779673707
-9.0317931676400295989944783086
-9.01779840394185564140744156771
-9.00374698464327179036149329668
-8.98963983659402582350165203981
-8.97547787622924747669080703133
-8.96126200980221533010487863139
-8.94699313360970814584700110257
-8.93267213421024049926836654663
-8.91829988863546800984734273838
-8.90387726459503375799114129793
-8.88940512067511451947348604079
-8.87488430653091321108676144456
-8.86031566307333237455048682493
-8.84570002265005258900143245116
-8.83103820922122935661378234176
-8.81633103853001221485642172046
-8.80157931826808055885823727266
-8.78678384823638187687829723355
-8.77194542050124978163959691442
-8.75706481954607133291609439948
-8.7421428224186656667118686315
-8.72718019887452884977005685157
-8.71217771151609314269012665874
-8.69713611592814245975564067149
-8.68205616080951973916628553011
-8.66693858810125616546202850479
-8.6517841331112466994193463258
-8.63659352463559115356476510768
-8.62136748507671508866927315335
-8.60610673055838008407351201224
-8.59081197103768843923317557909
-8.57548391041418308307144996248
-8.56012324663613938990769035609
-8.54473067180414171501974607659
-8.52930687227203375892222245609
-8.51385252874532833762260259568
-8.49836831637715876730494684169
-8.48285490486185085755389306091
-8.46731295852619143931070748623
-8.45174313641846642466432415435
-8.43614609239533859817833931827
-8.4205224752066326670055509572
-8.40487292857809254319559232564
-8.38919809129217339036994274557
-8.37349859726692863267163856353
-8.35777507563304989126090899265
-8.34202815080911567758667882664
-8.32625844257510262846046063805
-8.31046656614421111109867349901
-8.29465313223305515253303528512
-8.27881874713026485309876135196
-8.26296401276354772429657123299
-8.24708952676525374359101250525
-8.23119588253648733925062842544
-8.21528366930980800393216526203
-8.19935347221055978330873546207
-8.18340587231686849274834715517
-8.16744144671834417812322693187
-8.15146076857352505367296390315
-8.13546440716609791799090496889
-8.11945292795992886631515442936
-8.10342689265293698116402754421
-8.08738685922984259185453282109
-8.07133338201382064458135721648
-8.05526701171708871661321126061
-8.0391882954904582389783651593
-8.02309777697187656004645084237
-8.00699599633398658603845578331
-7.99088349033072987216066981881
-7.97476079234301820828624190873
-7.95862843242349794449664895568
-7.94248693734043053300923232467
-7.92633683062071202278463011886
-7.91017863259205353021878004131
-7.89401286042434402262508031224
-7.87784002817021608960467873062
-7.86166064680483473983977965752
-7.84547522426492864632835886162
-7.82928426548708267065724272732
-7.81308827244530992567667935182
-7.79688774418792108502763901275
-7.78068317687370811655713187531
-7.76447506380745910394847952698
-7.74826389547482032614013916379
-7.73205015957652128658973318473
-7.71583434106197792347302800868
-7.69961692216228878683504370647
-7.68339838242263853890571840614
-7.66717919873412271865677064156
-7.65095984536500731063712887582
-7.63474079399143627063413412626
-7.61852251372759978624313103701
-7.60230547115537568848821430763
-7.58609013035345608074257766892
-7.56987695292597091288949246115
-7.55366639803061990150539863482
-7.53745892240632388041457657891
-7.52125498040040635985783532944
-7.50505502399531577635001660955
-7.48885950283489862870346187936
-7.47266886425023341831292901254
-7.45648355328503504329249216657
-7.44030401272063903610145981083
-7.42413068310057478258243711666
-7.40796400275473661656125343377
-7.39180440782316144803868491518
-7.37565233227942135426248505271
-7.35950820795363934134107367508
-7.34337246455513626929383474522
-7.32724552969471672528399357909
-7.31112782890660142801484455418
-7.29501978567001355066431325008
-7.27892182143042616007095934505
-7.26283435562047778595953222533
-7.24675780568056295560716104124
-7.23069258707910435631103104188
-7.21463911333251312014122477622
-7.19859779602484356257164740736
-7.18256904482714854850776390771
-7.16655326751654150580891305101
-7.15055086999497095747812010632
-7.13456225630771329911246515274
-7.11858782866158940782675084913
-7.10262798744291053254250221945
-7.08668313123515878313851884007
-7.07075365683640740735861322869
-7.05483995927648591944195569291
-7.03894243183389502306137504406
-7.02306146605247615320923846662
-7.00719745175784034704760565501
-6.99135077707356104233174799268
-6.97552182843713529372033658001
-6.95971099061571779200162666123
-6.94391864672163196889709814533
-6.92814517822766237055874337111
-6.91239096498213238606490652653
-6.89665638522377132305549146167
-6.88094181559637473104754860282
-6.8652476311632617838564397768
-6.84957420542153344583857344319
-6.83392191031613506229442225917
-6.81829111625372693225311063332
-6.80268219211636634193273167129
-6.78709550527500445936657255764
-6.7715314216028014149397661595
-6.75599030548826281883094606687
-6.74047251984820089453880919366
-6.72497842614052333773569482352
-6.70950838437685294157296733941
-6.69406275313498096321164798575
-6.67864188957115714171372360326
-6.66324614943221921445398175876
-6.64787588706756471784990010841
-6.63253145544096779841051151364
-6.61721320614224370182831323834
-6.60192148939876355103674759772
-6.58665665408682196878657712968
-6.57141904774286004631604579034
-6.55620901657454610706185505059
-6.54102690547171666304179699805
-6.52587305801717991149774575597
-6.5107478164973840705832014868
-6.49565152191295280527746957895
-6.48058451398908994827473476201
-6.46554713118585567529774071513
-6.45053971070831625009054768786
-6.43556258851656941122196651989
-6.42061609933564743075078946567
-6.4057005766652998337368336617
-6.39081635278965772749997106469
-6.37596375878678165040550843441
-6.36114312453809481176212104811
-6.34635477873770355713247289545
-6.33159904890160685695190432799
-6.31687626137679658080313011731
-6.30218674135025028498149935612
-6.28753081285781820708346927717
-6.27290879879300612823867215445
-6.25832102091565573126210752713
-6.24376779986052405140701332711
-6.22924945514576358553092244757
-6.21476630518130459532795941762
-6.20031866727714111081081881167
-6.18590685765152211142789723715
-6.1715311914390493340570707312
-6.15719198269868312961048981721
-6.14288954442165776309788281272
-6.12862418853930752571308187853
-6.11439622593080500181415745631
-6.10020596643081280854646543134
-6.08605371883705010129532147651
-6.07193979091777511413659170407
-6.0578644894191849809653164201
-6.04382812007273406001105482286
-6.02983098760237196198083229888
-6.01587339573170246009364447863
-6.00195564719106443877204386621
-5.98807804372453601672437901342
-5.9742408860968629595740879437
-5.96044447410031247705871282836
-5.94668910656145348011996823726
-5.93297508134786435392653749621
-5.91930269537476928400286833856
-5.90567224461160415416995899332
-5.89208402408851301692812019607
-5.87853832790277611921739191487
-5.86503544922517044916937544899
-5.85157568030626375250565844135
-5.83815931248264295063395767218
-5.82478663618307787623501904096
-5.81145794093462122621286664359
-5.7981735153686456162900809164
-5.78493364722681860626052702854
-5.77173862336701654995667996396
-5.75858872976917810933993984299
-5.74548425154109825777283846721
-5.73242547292416358347473897134
-5.71941267729902969039064682621
-5.70644614719124148020938748188
-5.69352616427679708604614668516
-5.68065300938765621534886950011
-5.66782696251719364689209629365
-5.6550483028255986142794639314
-5.64231730864522079618146142516
-5.62963425748586362158239769176
-5.61699942604002558659436001238
-5.60441309018809026791080467384
-5.5918755250034657067130557623
-5.57938700475767382580425993127
-5.56694780292539053192225216107
-5.55455819218943714457045646635
-5.54221844444572378229962733722
-5.52992883080814532716830474815
-5.51768962161343057810179790664
-5.50550108642594519405393500763
-5.49336349404244901824843374223
-5.48127711249680836533338384061
-5.46924220906466384401891716406
-5.45725905026805427868070350236
-5.4453279018799972844965811816
-5.43344902892902704193663717909
-5.42162269570368980784471176356
-5.40984916575699769192802897588
-5.39812870191084121920794642088
-5.38646156626036119087526193453
-5.37484802017828034803478063147
-5.36328832431919533501268506834
-5.35178273862382945123349452881
-5.3403315223232466731479546416
-5.32893493394302742030604863486
-5.31759323130740653241752247654
-5.30630667154337391712299497117
-5.29507551108473832120907673305
-5.28390000567615467113821226865
-5.27278041037711542202551609148
-5.26171697956590634757808950509
-5.25070996694352719701463410202
-5.23975962553757763860213620568
-5.22886620770610890317955728178
-5.21802996514144153488345985772
-5.20725114887394965024501353336
-5.19653000927581210088960233174
-5.18586679606473092923708685805
-5.17526175830761750087050790768
-5.16471514442424669161154781576
-5.1542272021908795018103363204
-5.14379817874385446492319092971
-5.13342832058314821211265597939
-5.1231178735759055493578331238
-5.11286708295993939840760627649
-5.10267619334720094784312621767
-5.09254544872722035553704618504
-5.0824750924705183389037424218
-5.07246536733198898452540519478
-5.06251651545425410401177719193
-5.05262877837098945830481611622
-5.04280239701022316807207209448
-5.03303761169760662334253940031
-5.02333466215965820112464204415
-5.01369378752698009540635413626
-5.004115226337448559670781893


==> anc/WILS3HQF2/L2qNS31100.dat <==
# L2qNS31100
-49.1766588066597272001335166418
-49.1772434377988363658796582841
-49.177285156730873176928478077
-49.1773298279105965395808036335
-49.1773776583143877255979865073
-49.1774288692790082881284345945
-49.1774836974864571420777638962
-49.1775423960155098674290490409
-49.1776052354643926278002538342
-49.1776725051493360792290860989
-49.177744514384066637784291747
-49.177821593845624699544782338
-49.1779040970322531613923286185
-49.1779924018194762578530666272
-49.178086912120889778558259307
-49.1781880596606107279895420435
-49.1782963058647891000132441874
-49.1784121438800684376978093343
-49.1785361007273971219876211342
-49.1786687396001408910632748777
-49.1788106623160310760394098493
-49.1789625119331047274537063846
-49.1791249755404546285869586577
-49.1792987872353117322399961071
-49.1794847312987325725611842274
-49.1796836455829626289535534778
-49.1798964251243965841613198063
-49.1801240259969612588834213552
-49.180367469421710276876226182
-49.1806278461494450096613458264
-49.1809063211342681132840735528
-49.1812041385171383158915830436
-49.1815226269397326482704135099
-49.1818632052102399436811633806
-49.1822273883441124139136928056
-49.182616794004296036522427033
-49.1830331493670513457943128103
-49.1834782984411703977867951027
-49.1839542098702000065036600473
-49.1844629852492031226767950972
-49.1850068679896372516713173731
-49.1855882527681094268650045117
-49.1862096955970903944672201644
-49.1868739245581458737101618416
-49.1875838512408802507472427187
-49.1883425829335987823888742322
-49.1891534356146900358652518669
-49.1900199477969234108383822552
-49.190945895280260607496297636
-49.1919353068724092026699009208
-49.1929924811402164827598366058
-49.1941220042591288662347378269
-49.1953287690323443179308645273
-49.1966179951559810657232791609
-49.1979952508115959861038787028
-49.1994664756727319887279975769
-49.2010380054178789134798648385
-49.2027165978483218286419198841
-49.2045094607158509281149354787
-49.2064242813722471003470089653
-49.208469258359867322603452042
-49.2106531350705670978939923578
-49.2129852356086482390306340672
-49.2154755030025468507739359596
-49.2181345399196183290701607509
-49.2209736520486762044772926422
-49.224004894325945105829041048
-49.2272411201918433123206277469
-49.2306960340785686099855355636
-49.2343842473418768879934876973
-49.2383213378647736935200605219
-49.2425239135761456244183058326
-49.2470096801437050200584519181
-49.2517975131180751494732644616
-49.2569075348234743284559963965
-49.2623611963103393925618306691
-49.2681813647064376582717501584
-49.2743924163256301818627254548
-49.2810203359175478559636240107
-49.2880928224671069121910264017
-49.295639401980103284900359923
-49.303691547720166832313632008
-49.3122828083932052842504265967
-49.3214489448081988645218986699
-49.3312280755778888182990124293
-49.3416608324595971468871918847
-49.3527905259751698114300933937
-49.364663321989885402938366984
-49.377328429973130002532616604
-49.3908383037086958629904669838
-49.4052488552696744220304573552
-49.4206196831220018295123828348
-49.4370143152716485178036813204
-49.4545004684230357276690042646
-49.4731503241702526981987281659
-49.493040823297694198477837271
-49.5142539793223922213280685924
-49.5368772124660081797628117181
-49.5610037052994668834747423848
-49.5867327813566615978021631218
-49.6141703080644463067286503602
-49.6434291253829210113559347791
-50.0038810950045249564558273704
-50.3316349674413240693021432778
-50.6395824537945905537269615051
-50.9334154665263705815243195429
-51.2163139397820958219240759079
-51.4902922131455350062618396109
-51.7567322653069330809105806034
-52.0166364768531031964403895195
-52.270762463541906146632307342
-52.5197013415987512850545246698
-52.7639261497883558643737152602
-53.003823344661109302095972142
-53.2397141300179586125840921305
-53.4718693910860707816388635487
-53.7005204476166241299646344325
-53.9258669833453965500489400302
-54.1480830148693962687032677988
-54.367321466085362415191161156
-54.5837177297870701348697377455
-54.7973924798216064371226898436
-55.0084539194853349640828682879
-55.2169995995303519238976815695
-55.4231179032036417606053445851
-55.6268892705698744453055543568
-55.8283872164433336503617483672
-56.0276791832915364412948196504
-56.224827260966622074350231423
-56.4198887980588666958478760026
-56.6129169243587232360275764888
-56.8039609998803491486438058917
-56.9930670028035695582534996028
-57.1802778662924013868958857515
-57.365633772273356538532875725
-57.5491724087793475785547810514
-57.730929196291958422931337881
-57.9109374875767494325417307843
-58.0892287447510255142438809697
-58.2658326967116128297572545339
-58.4407774795514903528717358761
-58.6140897621853762899482734394
-58.7857948590675617870553860637
-58.9559168316063498731033718997
-59.124478579647342667447277978
-59.2915019242037843844049596527
-59.4570076824492602564028893836
-59.6210157358507127356194621551
-59.7835450922034964034679204412
-59.9446139422314399918370829966
-60.1042397113306850259181718136
-60.2624391069640335330126567981
-60.4192281621507019851824995591
-60.5746222754431324926711908449
-60.7286362477365230178276865914
-60.8812843162169012144057513369
-61.0325801857189617632802757527
-61.1825370577347465153630669297
-61.3311676572879263694980967657
-61.4784842578654019846301157242
-61.6244987045777201745841572434
-61.7692224357020174145568833972
-61.9126665027455230217139066091
-62.0548415891538028090619707013
-62.1957580277756608122042101347
-62.3354258171857378893894365996
-62.4738546369561764042861368718
-62.6110538619601091105195995851
-62.7470325757820478086883579487
-62.8817995833033810117918396492
-63.0153634225250424232556661646
-63.1477323756838990172744090735
-63.2789144797144554063075832439
-63.408917536103015896756010691
-63.5377491201774311825491661243
-63.6654165898719339997874515502
-63.7919270940032942849490478748
-63.9172875800915616836000503576
-64.0415048017559784100774444409
-64.1645853257142091569822117628
-64.2865355384108211150103902707
-64.407361652298933292362591813
-64.5270697117971199307160968863
-64.6456655989419798965279835866
-64.7631550387552564789623355584
-64.879543604342995803672232604
-64.9948367217429543761358587537
-65.1090396745352957628933366507
-65.2221576082305429698518558435
-65.3341955344477676124172391364
-65.4451583348950913616493974398
-65.5550507651637420966057983757
-65.6638774583461401381129727659
-65.7716429284877829836147877285
-65.8783515738820447920230449181
-65.9840076802164046887976726641
-66.0886154235780614474259659642
-66.1921788733263773425337435092
-66.2947019948391174225390304606
-66.3961886521390089097281045813
-66.4966426104067359953313738728
-66.5960675383861053172403455175
-66.6944670106867644901140299332
-66.791844509989528020318644132
-66.8882034291590597953053465731
-66.9835470732683772786546479971
-67.0778786615393779170650475088
-67.1712013292033415666244342921
-67.2635181292851325952587168163
-67.3548320343146104563796267951
-67.4451459379685568020884379208
-67.5344626566462395561210001648
-67.6227849309815588280733893312
-67.7101154272945552320896213128
-67.7964567389849072584009796591
-67.8818113878699000841667733995
-67.9661818254692129104025572861
-68.049570434238744938652611718
-68.1319795287555808687683230485
-68.2134113568560847676956751344
-68.2938681007290058303305413871
-68.3733518779653804672604922327
-68.4518647425669218855497902404
-68.5294086859145004846627963822
-68.6059856376982356065663152452
-68.6815974668106411203686239489
-68.7562459822041936756593957971
-68.8299329337146229358696805339
-68.9026600128511574352430076539
-68.9744288535548976414032177511
-69.0452410329264291187380766677
-69.1150980719237331609220752956
-69.1840014360313996939492995691
-69.2519525359020974579832500973
-69.3189527279712092839048093241
-69.3850033150454955272271301863
-69.4501055468666062575491083091
-69.5142606206502224855424588756
-69.5774696816015684105628763857
-69.6397338234080002679461715985
-69.7010540887093427315105118392
-69.7614314695466108767746515719
-69.8208669077897243338404207266
-69.8793612955447903620803661177
-69.9369154755415040739466227961
-69.9935302415011868401026221122
-70.0492063384859579455108659851
-70.1039444632295097636697769118
-70.1577452644499330058747395166
-70.2106093431450159202800797039
-70.2625372528704196015460134635
-70.3135295000011107696754908425
-70.3635865439764134321280544974
-70.4127087975290217083672649996
-70.460896626898297720384003281
-70.5081503520281607947160846423
-70.5544702467498572370837114747
-70.5998565389498835909532517746
-70.6443094107233205383111116899
-70.6878289985128194090806215074
-70.7304153932334686012141352516
-70.7720686403837530445596898692
-70.8127887401428061377910756635
-70.8525756474541403201804408174
-70.8914292720960295813823177797
-70.9293494787387047366093821662
-70.9663360869885101767682344669
-71.0023888714191590195906737737
-71.0375075615902121159129772244
-71.0716918420528951833864446049
-71.1049413523433574273335557705
-71.1372556869634643453387450927
-71.1686343953492069794184331294
-71.1990769818267996589242908495
-71.2285829055565282510491433201
-71.2571515804644010869058794314
-71.2847823751616450431927925074
-71.3114746128520797165302713271
-71.3372275712273932142247406008
-71.3620404823503337864990360236
-71.3859125325258223265375854937
-71.4088428621599816518049837712
-71.4308305656070694391068216648
-71.4518746910042927031587064096
-71.471974240094472770652865452
-71.4911281680365207958202624654
-71.509335383203674976324922684
-71.5265947469694417471960057721
-71.5429050734811743427256470589
-71.5582651294212132092537268668
-71.5726736337555038130052747813
-71.5861292574695984041574171212
-71.5986306232919392586114918628
-71.6101763054043118100300428615
-71.6207648291393468940142647439
-71.6303946706649420412116586176
-71.6390642566554623639144761113
-71.6467719639495720684584777677
-71.6535161191945379804145597423
-71.6592949984768366779442327268
-71.6641068269388868773009848676
-71.6679497783817185895863475931
-71.6708219748533802555104438621
-71.6727214862228745507443809694
-71.6736463297394028238204108503
-71.6735944695766871663885624554
-71.6725638163621279065135376332
-71.6705522266905428436807989537
-71.6675575026222227928769347969
-71.6635773911650259575929461532
-71.6586095837402212903825387757
-71.6526517156317783065984408885
-71.6457013654187877733882214688
-71.6377560543906842825248175665
-71.6288132459449279120047422975
-71.6188703449667879666094809922
-71.6079246971908571399942023294
-71.5959735885439093376504580034
-71.5830142444686988176435527628
-71.5690438292282822196981007148
-71.5540594451904284372710367235
-71.5380581320916641148442658642
-71.5210368662804847957132884908
-71.5029925599392433746831339098
-71.4839220602842084945852840454
-71.4638221487432658332291806836
-71.4426895401107148245951466528
-71.4205208816785922094299827017
-71.3973127523439318788629930183
-71.3730616616913477213274060056
-71.3477640490503025671148323652
-71.3214162825264018034106382211
-71.2940146580060247605691423301
-71.2655553981335805002794711658
-71.2360346512606471182697682324
-71.2054484903662250558050535726
-71.1737929119473051401777683156
-71.1410638348789210864420730027
-71.1072570992428239294378633739
-71.072368465123882251988503421
-71.0363936113732770637934695495
-70.9993281343375236939609431031
-70.9611675465523150123152164507
-70.9219072754001406102845954583
-70.8815426617305951665039768528
-70.8400689584422460055976488982
-70.797481329024884736141956889
-70.7537748460609407252626421506
-70.7089444896847849265745577621
-70.6629851459986011128708901033
-70.6158916054434477561217773292
-70.5676585611240775188684676718
-70.5182806070860224393563931454
-70.4677522365433912660176172653
-70.4160678400557608748466754934
-70.3632217036524761262458597867
-70.3092080069026017166274673944
-70.254020820928695374488086466
-70.1976541063624939495718176856
-70.1401017112405223437985536493
-70.0813573688375496176012191317
-70.02141469543572674508696594
-69.9602671880271461410525665256
-69.897908221947463981453714077
-69.8343310484381222084676034547
-69.7695287921345976554627112711
-69.7034944484779906299528800651
-69.636220881047144216736400644
-69.5677008188083581489018733302
-69.4979268532796269567183732326
-69.4268914356061908327450460315
-69.3545868735440388065238168864
-69.2810053283478469340884424684
-69.2061388115596687733746738924
-69.1299791816945208980049406507
-69.0525181408188220219925266811
-68.9737472310174498483294766128
-68.8936578307449743520291415655
-68.8122411510564091513600017538
-68.729488231712593145664548651
-68.6453899371550718834665637058
-68.5599369523450912881927287723
-68.4731197784610444617645198715
-68.3849287284484242872346408657
-68.2953539224160293607382783573
-68.2043852828718472152376864059
-68.1120125297916955761284040539
-68.0182251755133381332261365098
-67.9230125194484045367388930872
-67.8263636426040334188270706497
-67.7282674019057204692856937543
-67.6287124243123890736758136691
-67.5276871007142067196906415077
-67.4251795796031440879905883484
-67.321177760505713077191622213
-67.2156692871667223763674580797
-67.1086415404722517774601021801
-67.00008163109936615607901952
-66.8899763918793636169374352858
-66.7783123698605760810207978539
-66.6650758180559106446466404467
-66.5502526868594320705272506066
-66.4338286151153360921968882665
-66.3157889208216447100567782348
-66.1961185914498627397794445658
-66.0748022738606634280704977804
-65.9518242637944132840824781345
-65.8271684949139950539206724438
-65.7008185273759349481777709059
-65.5727575359042769894070503131
-65.4429682973399639762512395923
-65.3114331776366703922366584754
-65.1781341182720758700392163244
-65.0430526220414556051844280885
-64.906169738198182106321293174
-64.767466046903265087206663594
-64.6269216429433856924639395835
-64.4845161186739882796239019839
-64.3402285461408562337898076172
-64.1940374583301939982626377297
-64.0459208294935392542099683599
-63.895856054489807594432582984
-63.7438199270823943839326792791
-63.5897886171244882818658812053
-63.4337376465605473490504885665
-63.2756418641662061898322009871
-63.1154754189426701145299723367
-62.9532117320748525881129606116
-62.7888234673550609224196191082
-62.622282499965859904116367902
-62.4535598835067622882682245834
-62.282625815139516805905571783
-62.1094495987158845109026401913
-61.9339996057397951392771930868
-61.7562432340025230655658728763
-61.5761468637148655927166221917
-61.3936758109440718615607143692
-61.208794278145261467841058165
-61.0214653015570626225593122494
-60.8316506952089323754733408752
-60.6393109912627999676469894933
-60.4444053763839583033943726321
-60.2468916238051254139827261394
-60.0467260207128543112932673137
-59.8438632905464609079614543181
-59.6382565097557564585230206284
-59.4298570185144042980262675437
-59.2186143248298433941159262965
-59.004476001427465786990347009
-58.7873875747149662762923137325
-58.5672924050511652865541141387
-58.3441315574505638365700856179
-58.1178436617485575729549537294
-57.8883647611303996713524358276
-57.6556281477870205055961365716
-57.4195641842995291716243924055
-57.1801001091678505951787263911
-56.9371598246829293512855299607
-56.6906636650907393602023694596
-56.4405281427032761329362059649
-56.1866656692686022594020650609
-55.928984249508854387445706656
-55.6673871432595758630437597725
-55.4017724920805671371123448579
-55.1320329055386882153917071823
-54.8580550015630026624828049397
-54.5797188943125197036650428655
-54.2968976218388722426797188979
-54.0094565044225745263775045398
-53.7172524227505315666305794712
-53.4201330030048434366560709568
-53.1179356933454353168185842624
-52.8104867130563403766904717653
-52.4975998516086980290595378828
-52.1790750898341097580603143942
-51.8546970089785781719197483441
-51.5242329451825828264337458504
-51.1874308363053213619619669038
-50.8440166941431870235659958538
-50.4936916168030205835786993915
-50.136128231590728002657930331
-49.7709664258142098292909375741
-49.3978081777596048783300954947
-49.0162112373494711144655087597
-48.6256813173098714086350865999
-48.22566232803557020128789176
-47.8155240018645640856843872198
-47.3945459707585502478438455074
-46.9618969270486842323575441628
-46.5166068073941638680351806002
-46.0575288081115808925030432904
-45.5832861076729449889927729114
-45.0921947184862806407394232598
-44.5821473686104961712255561349
-44.0504301453567256613735777639
-43.4934147102835787237357887842
-42.9059980602676005805508089538
-42.280460563181254080238057388
-41.6037014334489585554354911731
-40.8481495941357969927046909971
-39.8841818108503185977978974811


==> anc/WILS3HQF2/L2qNS32000.dat <==
# L2qNS32000
46.2009062759085772595930508637
46.2018899604265723602885273539
46.2019588637298429371071541289
46.2020325349152733445961591525
46.2021112991992191907888106549
46.2021955036036077921207643085
46.2022855183878263502375905077
46.2023817385722378007552671431
46.2024845855589983352086625629
46.2025945088561872047812263034
46.2027119879116148672281739184
46.2028375340630508099736378436
46.2029716926120084908697053412
46.2031150450286428484656696757
46.2032682112957568593905371634
46.2034318524003788257652923606
46.2036066729818626773182422602
46.2037934241459808428927778043
46.2039929064550245133985239387
46.2042059731045007718056245911
46.2044335332976215567639260945
46.2046765558294172713322265659
46.2049360728929796319101429537
46.2052131841210457311522343656
46.2055090608768799939610504355
46.2058249508091945482338670507
46.2061621826866734058693097064
46.206522171528533736689077031
46.2069064240484704937393501205
46.2073165444302908873052354248
46.2077542404545549867903531915
46.2082213299966004469571006347
46.2087197479174455212135001156
46.2092515533702377828052740987
46.2098189375461491080919095301
46.2104242318849134192859802324
46.2110699167765655364713630491
46.2117586307823705291583838973
46.2124931804044366610489890944
46.2132765504350850782931423589
46.2141119149187097284501741582
46.2150026487606058032926505442
46.2159523400190787517152802476
46.2169648029190734089498087614
46.2180440916275891922952121571
46.2191945148332781777713526673
46.2204206511748641983480290496
46.2217273655653793935522127443
46.2231198264616969527083395057
46.2246035241314528184688848046
46.2261842899722032485318235957
46.2278683169405685610704005239
46.2296621811521761978328752425
46.2315728647164495208176853147
46.2336077798737047432186385397
46.2357747945056305939179083042
46.2380822590940486834869411005
46.2405390352069036647626279809
46.2431545255947295870158783275
46.2459387059854028262180297071
46.2489021586698454671942192171
46.2520561079765114799981192867
46.255412457737999898916019286
46.2589838308590262386142334685
46.2627836111012810783520072428
46.2668259872074528361514026609
46.2711259994939346964875423519
46.2756995890495232123785623787
46.2805636496858039911351605945
46.2857360827939704709326079071
46.2912358552726049342133580174
46.2970830607015447422220514419
46.3032989839484487637775733176
46.3099061694071669185296154929
46.3169284930806089955798234801
46.3243912387356295894955269097
46.3323211783736304825003112001
46.3407466572782822123952945525
46.3496976839211524435528067435
46.3592060250272888843645574618
46.3693053061261488495257154188
46.3800311179389294423611980488
46.3914211289815906020995038487
46.4035152047939647914848800082
46.4163555342396293235225860368
46.429986763359030946652689592
46.4444561373000841362490131138
46.4598136508965404364590982326
46.4761122085153140879184127307
46.4934077938501621202022328243
46.5117596504012163172900284238
46.5312304734484623646980980647
46.5518866144030244059942980528
46.5737982985037640302769418394
46.5970398569190228919019966372
46.6216899744151694780970925455
46.6478319538658557924190701111
46.6755539989995125721905730155
46.7049495169186351069734532445
46.7361174420739149130210159662
46.7691625835403853911589719813
46.804195997622644898734372366
47.2224140522644694468413881614
47.5879619192969245753985095851
47.9233169921746400501320815639
48.2382290312784750800379447316
48.5380573016920296662428208224
48.8261436910572103461535049126
49.1047455627366809746779676397
49.3754749429896074928830793727
49.6395312998448174937539628649
49.8978358296067677750760316351
50.1511140404498219450583923672
50.3999491510850383980246171793
50.6448180435469493476509438323
50.8861162909683831667341308442
51.1241760750239943879769160821
51.3592793228788494886100466384
51.5916675394641311215856734189
51.821549299658059719346072975
52.0491060481752600921697289831
52.2744966527145251263330249968
52.4978610233326254387299426698
52.7193230220470021606032559229
52.9389928257158170203316578431
53.1569688626913412022446277204
53.373339413529659254942468232
53.5881839442557329140718544677
53.8015742247546708084387832215
54.0135752730629754232695301852
54.2242461574923496637765633676
54.4336406818201132848609367813
54.6418079736536765981572630517
54.8487929921160437947991448326
55.054636967912921895418141339
55.2593777864171304137815754613
55.4630503224862971127304795173
55.6656867341991582599105718328
55.8673167214671031672244994891
56.0679677544850871070460907859
56.2676652761795045377389187106
56.4664328821515195661242192848
56.6642924810728676112069550182
56.8612644380440358788345422614
57.0573677030537811701509976816
57.2526199263697775460105720829
57.4470375624313965334304948755
57.6406359635981063032171214924
57.8334294649234313130483220877
58.0254314609689526931220880751
58.2166544755406822469809053277
58.4071102251174271514061693643
58.5968096766443046435567275939
58.7857631002817608567815284957
58.9739801176291480702929889895
59.1614697458803430810767010119
59.3482404383155704321964361003
59.5343001214872977992000814082
59.7196562294177681824249120564
59.9043157350905614082672025187
60.0882851794878091001664966895
60.2715706983977091139909789655
60.4541780471932777664148006566
60.6361126237623996502747606029
60.817379489750809532840064117
60.9979833902633477840552430032
61.1779287721543951754623382878
61.3572198010255788701677805934
61.5358603770374460745049928856
61.7138541496316501601060137661
61.891204531251134854024120936
62.0679147101377043341938494772
62.2439876622791170452385207438
62.4194261625713398552269327558
62.5942327952557606003980988436
62.7684099636859058305830022699
62.9419598994734808081278620352
63.1148846710592827955103621334
63.2871861917506856977488124031
63.4588662272639096142271562347
63.629926402806133511662720066
63.8003682097296483811151751465
63.9701930117876512361724743866
64.1394020510189200101018971704
64.307996453286461755040466002
64.4759772334932701692646227724
64.6433453004965443778612616582
64.8101014617400921462256511067
64.9762464276231522247200327702
65.1417808156225088317083428242
65.3067051541835243327366256137
65.4710198863945731792750135975
65.6347253734583114621124430389
65.7978218979722533342875592124
65.9603096670302402686881304424
66.1221888151555746212800949188
66.2834594070758389544585295674
66.4441214403487313397608588149
66.6041748478476092633266890443
66.7636195001148461549035697784
66.9224552075905607492735948506
67.0806817227237766623844979565
67.2382987419726042741523125548
67.3953059076996061266433383689
67.5517028099681077283706486486
67.7074889882448453195907002201
67.8626639330139984494949404468
68.0172270873073360037574832575
68.1711778481549076491912093535
68.3245155679604367515947855356
68.4772395558053140482963358389
68.6293490786848522335090431268
68.7808433626802387843536174937
68.9317215940694165752239094424
69.0819829203799279593893016344
69.2316264513865769954403893632
69.3806512600565954046521826608
69.5290563834448397842057452558
69.6768408235413997624887847449
69.8240035480738584234371817457
69.9705434912663167634410227219
70.1164595545571725472082139471
70.2617506072775301180839570804
70.4064154872920109587833327934
70.5504530016036345967613617914
70.6938619269243453488128557286
70.8366410102126719809165530685
70.97878896917992423254001939
71.1203044927662519594732763535
71.2611862415878190523812102186
71.4014328483562749808498516178
71.5410429182716415085252899117
71.6800150293896705585513228698
71.8183477329646711335609225527
71.9560395537687483822245201369
72.093088990388346142277498654
72.2294945154989353804613476092
72.3652545761186447091278438677
72.5003675938415854163098328767
72.6348319650515820415440712676
72.7686460611169803151874733532
72.9018082285671671159814650735
73.0343167892514018610566037285
73.1661700404805253038877391793
73.2973662551520799663176686293
73.427903681859346265438796838
73.5577805449847697164569614599
73.6869950447782273065852387585
73.8155453574205551563214500119
73.9434296350727348323879066341
74.0706460059111120753964970287
74.1971925741489991843371973288
74.3230674200449907910316579723
74.4482685998983022016608668603
74.5727941460314198154117212953
74.6966420667603343017426989354
74.8198103463526091724708325929
74.9422969449735200750501972694
75.0640997986204835124497362189
75.1852168190459777193139430941
75.3056458936691430523694339985
75.4253848854762344463511517576
75.5444316329100842081947892487
75.6627839497487196369643192088
75.7804396249732666318617416919
75.8973964226252575542978831575
76.0136520816534491125574180392
76.1292043157502439106971235146
76.2440508131777975199578110056
76.3581892365838814653887496911
76.4716172228075613479854720966
76.5843323826747384199135995628
76.6963323007835922748168903932
76.8076145352799518851931516032
76.9181766176226119936230581428
77.0280160523386018242925756222
77.1371303167684032065159215666
77.2455168608011054742564747714
77.3531731065994749069710822848
77.4600964483149069900270456652
77.5662842517922203805116289525
77.6717338542642421499650429282
77.7764425640361246233085540405
77.8804076601593249272481402024
77.9836263920951691862549412342
78.0860959793679141446636406239
78.1878136112072098345178727976
78.2887764461798577357389505689
78.3889816118107496733552333044
78.4884262041928634513644494839
78.5871072875861819198388673329
78.6850218940053927966840161229
78.7821670227962171035823984611
78.8785396402002045126114516445
78.9741366789078242212621387483
79.0689550375996701644329999336
79.1629915804755894176207916121
79.2562431367715325309785554856
79.3487065002639142439539907826
79.4403784287612625493914645255
79.5312556435829233885265761931
79.6213348290245773481428767428
79.7106126318103135818513424854
79.7990856605309947721460041074
79.8867504850686352712914751306
79.9736036360065025894328376356
80.059641604024640119280830675
80.1448608392804963794395645637
80.2292577507743331034170931994
80.3128287056990711784338174352
80.395570028774219726448915308
80.4774780015635194977247684552
80.5585488617759171922888319986
80.6387788025494723135016847459
80.7181639717177826663352257941
80.7967004710584986156464510104
80.8743843555234796903794204618
80.9512116324501300307911746564
81.0271782607534314988254848339
81.1022801500981749767232367455
81.1765131600508714345743759394
81.2498730992108047210560321064
81.3223557243196676888053911827
81.3939567393492021708583665738
81.4646717945662414397335874499
81.5344964855745310666099092921
81.6034263523326805132427323786
81.6714568781475732903322268305
81.7385834886425380573444177704
81.8048015506995565723150954815
81.8701063713747568754858830541
81.9344931967864114546559022726
81.997957210974630337018137275
82.0604935347319080231626948761
82.1220972244036508618999539712
82.1827632706577777942727668219
82.2424865972224523027234683708
82.3012620595909668142166927195
82.3590844436927626475349305497
82.4159484645295287840305464329
82.4718487647752811923606097325
82.5267799133392810608370152492
82.5807364038906049905316735577
82.6337126533431328772382408919
82.68570300029966975401843438
82.7367017034538661653364931037
82.7867029399485475790561239074
82.8357008036890067871079081968
82.8836893036097540651474120798
82.9306623618931579136713172267
82.9766138121383443368919921655
83.0215373974786546710521088424
83.0654267686458907808255213634
83.1082754819795018205548471855
83.1500769973787885146180461541
83.1908246761961188445245746528
83.2305117790690629228562541276
83.2691314636892644555854503321
83.3066767825057712995672887938
83.3431406803604479502562995455
83.3785159920529880681392265104
83.4127954398329350750255303034
83.4459716308160031077069091718
83.4780370543218688701496445741
83.5089840791304768173755583824
83.5388049506537652513849228937
83.5674917880195789027288652579
83.5950365810643839735093971131
83.6214311872312439613982813097
83.6466673283693483699903842974
83.6707365874312111037328413546
83.6936304050634703733707610411
83.7153400760870266872028150029
83.735856745862049317397155886
83.7551714065331638046828421624
83.7732748931499028431274636794
83.7901578796572594582066736352
83.8058108747509238847296511228
83.8202242175915130302012518826
83.8333880733718128672848251663
83.8452924287307484532818133599
83.8559270870074723592924855438
83.8652816633286188514414240776
83.8733455795214068481173757128
83.8801080588448880213795091872
83.8855581205312258429206529341
83.8896845741284551950544116285
83.8924760136357085381026306484
83.8939208114214015611753386687
83.8940071119143465948624082448
83.8927228250572035054244988012
83.8900556195110828003124001247
83.8859929155994815217876603564
83.8805218779790562245112384778
83.8736294080240157055137467892
83.8653021359101456837293205978
83.8555264123836545085156976202
83.844288300199149074145333521
83.8315735652101089234615938339
83.8173676670942191267998993985
83.8016557496948435638340796015
83.78442263095876386671360251
83.7656527924490691112351070331
83.745330368410750379154153405
83.7234391343651249084579776094
83.6999624952076783178809518213
83.6748834727822611463073972817
83.6481846929027975993253338689
83.6198483717917488615395956958
83.5898563019025084269182843916
83.5581898370906792046596487407
83.5248298770967768918658884596
83.4897568513003049603030265543
83.4529507017023355768105042629
83.4143908650906879614070201596
83.3740562543384990570444768211
83.3319252387834065368399118706
83.2879756236306840405752794249
83.2421846283194530534705854479
83.194528863786511595974993879
83.1449843085573296788171731379
83.0935262835883238229427390817
83.0401294257785915651863656378
82.9847676600628100416131303617
82.9274141699899225747630339051
82.8680413666844888167787643724
82.8066208560790846135080817098
82.7431234042968255285694526475
82.6775189010528607949820452488
82.6097763209324385077247329715
82.5398636823907608840097318783
82.4677480043061977891265771149
82.3933952599033572198781935761
82.3167703278458525598637370469
82.2378369402801643402714606219
82.1565576275915481937997059258
82.0728936596102387696369434702
81.9868049829809535810794160079
81.898250154380581159680059785
81.8071862692375657678900564684
81.7135688855714406189578805083
81.6173519425317108267289201276
81.5184876731712658549405188727
81.4169265109400370010164200328
81.3126169893289282571120870497
81.2055056340312308070592651854
81.0955368469177231246851102948
80.9826527810412209241178473079
80.8667932057950204458633842193
80.7478953612457647567450158493
80.6258938005427384277726843762
80.5007202191700736300147871812
80.3723032696529960094511519875
80.2405683601506757887987354187
80.1054374351624437848879905173
79.9668287363362444104065421257
79.8246565410924029960451522571
79.6788308764550434159004026903
79.5292572051092629924941027461
79.3758360802640487343945407132
79.2184627653861677837260929213
79.0570268142632309558088158353
78.891411606135474778437989065
78.7214938297815297736352380777
78.5471429094235842849053825763
78.3682203640943229923334004551
78.1845790906343721586888616877
77.9960625587044701999224010385
77.8025039040241992768314603902
77.6037249033897747591213627345
77.399534811748672096389037849
77.189729037551059468683262136
76.9740876275362934419192342769
76.7523735257539150503711474684
76.5243305635697278043777129367
76.2896811271369244887451167727
76.0481234355927625253663780872
75.7993283460675282687583015596
75.5429355790573065426497960822
75.278549227820247410442174392
75.0057323753388627687610540119
74.7240005878602671027558096407
74.4328139788656682575561999767
74.131567432133699909559932669
73.819578422861888786659589947
73.4960716587629631511010504587
73.1601594417818408335732602591
72.8108161643885689153964167855
72.4468445975820597978524618375
72.0668304153086660737347928298
71.6690793901271823166679803983
71.251528228147921963875253439
70.8116137451493043254395011876
70.3460731081527156899712440658
69.8506233527325617240787185826
69.3194137304218429399436289032
68.7440082660771949309923898767
68.11126114321655768354771848
67.3980163709689100681714125976
66.5529373717047711136503568246
65.2970962246001368968637420239


==> anc/WILS3HQF2/L2qNS32100.dat <==
# L2qNS32100
-11.8518518518518518518518518519
-11.8518309556583453084617719172
-11.8518294556088616932455563673
-11.85182784980058821179036698
-11.8518261309545149392197354397
-11.8518242913072874345167920091
-11.8518223225805774406854183609
-11.8518202159486753234488988984
-11.8518179620042175504607190252
-11.8518155507219601599511258857
-11.8518129714205070028308233043
-11.8518102127218996112421176052
-11.8518072625089739012295659351
-11.8518041078803876162386476763
-11.8518007351032215277340742063
-11.851797129563057003925322518
-11.8517932757114327212425252936
-11.8517891570105841199433514701
-11.8517847558753708005414396805
-11.8517800536122995396861980579
-11.8517750303555541046293275368
-11.8517696649999477117414321931
-11.8517639351307199708434611838
-11.8517578169501076661618615709
-11.8517512852006279497756110449
-11.8517443130850236903321170017
-11.8517368721828340792115280115
-11.851728932363569426121682253
-11.8517204616964876841505925119
-11.8517114263569919712794099355
-11.8517017905296935779724604866
-11.8516915163082140848819204022
-11.8516805635918337203109423345
-11.851668889979131470521749009
-11.8516564506588062755871353747
-11.8516431982979185140551218866
-11.851629082927847577643143009
-11.8516140518283254061288086623
-11.8515980494099782094323454748
-11.8515810170958901452136859633
-11.8515628932027944295099944547
-11.851543612822600312675835729
-11.8515231077050797331846838866
-11.8515013061426665587653103317
-11.8514781328584655492377687204
-11.8514535088987290698329235213
-11.8514273515312388300113490291
-11.8513995741512293550587109284
-11.8513700861967115140433184149
-11.8513387930753004024379615581
-11.8513055961049245747441302599
-11.8512703924710956091343619481
-11.8512330752037510476613820642
-11.8511935331770529101342286635
-11.8511516511359314940167626577
-11.8511073097536135778692575459
-11.851060385724869253970975297
-11.8510107519002565361914899641
-11.8509582774672420450702560223
-11.8509028281847342165832212028
-11.850844266678287713110045543
-11.8507824528040294941173159353
-11.8507172440902241636205905881
-11.8506484962663449710737376106
-11.8505760638905538167799840755
-11.8504998010876258187127141012
-11.8504195624105888553443866214
-11.8503352038406938308666755461
-11.850246583941795430223251009
-11.8501535651868144338628572074
-11.8500560154756801902231019417
-11.849953809866024857882648091
-11.849846832539929056328048774
-11.8497349790322113341231492155
-11.8496181587481212251723868503
-11.8494962978008474816058853952
-11.8493693422019990935867485961
-11.8492372614411664035519962763
-11.8491000524938319941978543285
-11.8489577443002843657840003499
-11.8488104027617990149848532042
-11.8486581363041973464549324273
-11.848501102062978113173778031
-11.8483395127485407997149015737
-11.8481736442545847610586917061
-11.8480038440775677939729466503
-11.8478305406201347178430940106
-11.8476542534566669272773425632
-11.8474756046445380295503557367
-11.8472953311702614856692791144
-11.8471142986254477224240206138
-11.8469335162133041297563785776
-11.8467541531922530472378766517
-11.8465775568690371468496776826
-11.8464052722593384546985635435
-11.8462390635393467441733669324
-11.8460809374167422532380209807
-11.8459331685540469467966428265
-11.8457983271810571899972206336
-11.8456793090358722443275318002
-11.8455793677756096936498881231
-11.845502149997935515160524034
-11.84662133921922154242246206
-11.850207743936619746560884568
-11.8552330341422566713170909208
-11.8612212872132708321637407639
-11.8678990913921875871205215641
-11.8750901737000661212535923373
-11.882672277424709135737930791
-11.8905561982249695381411292403
-11.8986743700387604984437821219
-11.9069741258686812676866677859
-11.9154134677424368717021697964
-11.9239582812069054983883959416
-11.9325804287471001268368179851
-11.9412564025350626445784572314
-11.9499663466132729868518304298
-11.958693330859817718912499333
-11.9674228012137328645399897308
-11.9761421561872174822738150572
-11.9848404157130909066645060594
-11.9935079587213793588722645262
-12.0021363126930844459928882684
-12.0107179830848164423921931292
-12.0192463137313332008347642597
-12.0277153715966263316504420981
-12.0361198508652619387338070877
-12.0444549925441089584512126893
-12.0527165166130152054843740921
-12.0609005644110215936702017584
-12.0690036494338644542714943595
-12.0770226150916904656085148773
-12.0849545982634082206641368253
-12.0927969977076221444757878204
-12.1005474465653556535924331704
-12.1082037883282829470579413152
-12.115764055756471416735318193
-12.1232264523180542082012011596
-12.1305893357946035093528278128
-12.1378512037539081314079055591
-12.1450106806391700171815041731
-12.1520665062624825389587565375
-12.159017525522517832718515346
-12.1658626791929453971065218894
-12.1726009956502653460727773143
-12.1792315834282878470980536869
-12.1857536245020796986117310875
-12.1921663682173541071995888257
-12.1984691257924229992485512568
-12.2046612653293046921240767558
-12.2107422072786616926431515503
-12.2167114203101611327091997579
-12.2225684175457904599244544164
-12.2283127531187772069753924438
-12.2339440190251811447245639275
-12.2394618422390554880390882685
-12.2448658820653990860953513751
-12.2501558277080173005528689417
-12.2553313960319373251027726126
-12.2603923295022360293946655177
-12.265338394283078932668043475
-12.2701693784824748225214484807
-12.2748850905297534275924407004
-12.2794853576741003432703799066
-12.2839700245936570844691271071
-12.2883389521057343841038316274
-12.292592015969610569813169471
-12.2967291057742085780830723453
-12.3007501239036774495044096313
-12.3046549845745578376777182385
-12.3084436129387955552895047232
-12.3121159442473906347191145294
-12.3156719230699388979741900544
-12.3191115025657448028299020234
-12.3224346438025637671395725955
-12.3256413151193740050072432308
-12.3287314915298862875298769066
-12.3317051541637786131408885063
-12.3345622897428947465044390526
-12.3373028900898737883071534021
-12.3399269516668848678585130249
-12.3424344751423289139509212527
-12.3448254649835402123403788386
-12.3470999290736758349570522268
-12.3492578783511225673187524004
-12.3512993264698800372870730638
-12.3532242894794965813629731729
-12.355032785523242063470500279
-12.3567248345533003586663976972
-12.3583004580618544007611244541
-12.3597596788270193478783792424
-12.3611025206726552424220388137
-12.3623290082411601592193082124
-12.3634391667784088117473189264
-12.3644330219300604288388901991
-12.3653105995485138803146127824
-12.3660719255098379319574481842
-12.3667170255400505204320106303
-12.3672459250501633936437579043
-12.3676586489794476660729774194
-12.3679552216464120675248960658
-12.3681356666070191674675701577
-12.3682000065196958625040960367
-12.3681482630167231275659274943
-12.3679804565816166394215859306
-12.3676966064321345545082092389
-12.3672967304085716171433201842
-12.3667808448670200303647083097
-12.3661489645772972690778448074
-12.3654011026252593717454523301
-12.3645372703192353202604443266
-12.3635574771003340064279058938
-12.3624617304563900778260097972
-12.3612500358393287383273098997
-12.359922396585742424967151894
-12.35847881384048426261471533
-12.3569192864830943748105164094
-12.3552438110568855617725783298
-12.3534523817005245988058574687
-12.3515449900819545097281944309
-12.3495216253345116760671272936
-12.3473822739950995957052362897
-12.3451269199442885430890965172
-12.3427555443482173427916567071
-12.3402681256021799820983796223
-12.3376646392757858868179170466
-12.3349450580595883958278802746
-12.3321093517130813199608194592
-12.3291574870139684837698767575
-12.3260894277086158467506037438
-12.3229051344636002043501206676
-12.3196045648182725976658914655
-12.3161876731382584318266101563
-12.3126544105698199330735635896
-12.3090047249950099787531078208
-12.3052385609875495269264412358
-12.3013558597693638662287798882
-12.2973565591677157141607304575
-12.2932405935728758245024230577
-12.2890078938962742325408151262
-12.2846583875290775800896551887
-12.2801919983011401299737704636
-12.2756086464402781102253500792
-12.2709082485318189295934275684
-12.2660907174783785854478567409
-12.2611559624598222496091013481
-12.2561038888933645734287420987
-12.2509343983937677065196720758
-12.2456473887335963794202004356
-12.2402427538034906643252596453
-12.2347203835724182046279797347
-12.2290801640478687978830630671
-12.2233219772359552319990434422
-12.2174457011013852150847157969
-12.2114512095272701087171650138
-12.2053383722747369761270611832
-12.1991070549423111938470387826
-12.1927571189250375507304967461
-12.1862884213733083746059338741
-12.1797008151513677866995233844
-12.1729941487954616896664404543
-12.1661682664716035487796172342
-12.1592230079329264295329253761
-12.1521582084765921104729766887
-12.14497369890022839918586864
-12.1376693054578660436035827435
-12.1302448498153468516031183758
-12.1227001490051748105726707002
-12.1150350153807821364213419913
-12.1072492565701822795109995789
-12.0993426754289819741860172451
-12.091315069992724439864635688
-12.0831662334285358258355949574
-12.0748959539860469396857096108
-12.066504014947562211291112188
-12.0579901945774477210759546042
-12.0493542660707099632354037568
-12.0405959975007368222144392442
-12.0317151517661720142339528987
-12.0227114865368939852908257312
-12.0135847541990699629869097065
-12.0043347017992555318507037652
-11.9949610709875097405235420943
-11.9854635979594953542400403785
-11.975842013397533437324217456
-11.9660960424105809877658076546
-11.9562254044730998490878426566
-11.9462298133627845933533277982
-11.9361089770971165029072839695
-11.9258625978687101768668222249
-11.9154903719794186509469854742
-11.9049919897731622453685752859
-11.8943671355674456446942137365
-11.8836154875835269647711639231
-11.8727367178752017747461896434
-11.8617304922561642155115597731
-11.8505964702259064890237273976
-11.8393343048941170847161227665
-11.8279436429035371586393387681
-11.8164241243512334868637685833
-11.8047753827082453758508465989
-11.7929970447375618276377511629
-11.7810887304103841254013487814
-11.76905005282062782379830772
-11.7568806180976168968580000466
-11.7445800253169215124782977125
-11.7321478664092895649902164539
-11.7195837260676207039635549089
-11.7068871816519301464654365979
-11.6940578030922480492909693306
-11.6810951527893986450800367345
-11.6679987855136017094173207945
-11.6547682483008372225601876721
-11.6414030803469123167967539746
-11.6279028128991677559133019221
-11.6142669691457592740119220151
-11.6004950641024471039811319988
-11.5865866044968249481416317791
-11.5725410886499174816577482954
-11.5583580063550732297394717028
-11.5440368387540773187936946872
-11.5295770582104061656565194872
-11.5149781281795436337879459781
-11.5002395030762755465580694924
-11.4853606281388767009961217373
-11.4703409392901016658677394247
-11.455179862994887670697413075
-11.4398768161146747921019563027
-11.4244312057582454150059851065
-11.4088424291289815831339122805
-11.3931098733684353494630920674
-11.3772329153961035865957457566
-11.3612109217452949124280768128
-11.3450432483949724208565067866
-11.3287292405974517729622454594
-11.3122682327018298931380520699
-11.2956595479730150185041938604
-11.2789024984062241597742148342
-11.2619963845368091380473955582
-11.244940495245267254867666347
-11.2277341075572873217813315785
-11.2103764864386762094356682443
-11.1928668845850052632416948735
-11.1752045422058098603587280931
-11.1573886868031690381117738104
-11.1394185329444854930301174744
-11.1212932820292793177912674921
-11.1030121220498015949005987321
-11.0845742273452663844466789534
-11.0659787583494917112791728833
-11.0472248613317318559503294226
-11.0283116681304745641187561772
-11.0092382958799676900245131229
-10.9900038467292302590266100033
-10.970607407553292948615781648
-10.9510480496564025218939682299
-10.9313248284669137758210575815
-10.9114367832235810604869338677
-10.891382936652949355421735941
-10.8711622946375322227641926004
-10.8507738458744506611933697119
-10.8302165615241929229463715403
-10.8094893948491406907172836454
-10.7885912808414916009865506802
-10.7675211358401919019102083247
-10.7462778571364760009725897152
-10.7248603225675917407513556582
-10.7032673900982713876158068076
-10.681497897389488471663401855
-10.6595506613540197165388441914
-10.6374244776983092806840602306
-10.6151181204501093282923401548
-10.5926303414713464852445823298
-10.5699598699556379338761736736
-10.5471054119098536762659289767
-10.5240656496190927585374202409
-10.5008392410944109015971885845
-10.4774248195026049229539309335
-10.4538209925773254483174345375
-10.430026342010753580891868612
-10.4060394228250392920778646476
-10.3818587627226591814592232901
-10.3574828614148087777948549883
-10.3329101899268995562444911626
-10.3081391898801831578961185206
-10.2831682727484747301294072841
-10.2579958190888936602021464488
-10.2326201777454830336342741496
-10.2070396650245086802244175666
-10.181252563840174421857526985
-10.1552571228294218352033076075
-10.1290515554344101942232332972
-10.1026340389511949430182377891
-10.0760027135430407232847068244
-10.0491556812167172677480382086
-10.0220910047600329648317996552
-9.99480670663876115906219873214
-9.96730076785100779666080392934
-9.93957112673695533488462980618
-9.91161567774179633934582082574
-9.88343227012954027761189509595
-9.85501870664523800603575773802
-9.82637274212301960490997639556
-9.79749208203718174208044367529
-9.7683743809933897600076351897
-9.73901724115687622660518486232
-9.70941821061432071579167736029
-9.67957478166588393876681879889
-9.64948438904364176938375413834
-9.61914440805241981095347718259
-9.58855215262876541463116197029
-9.55770487331350980613839059025
-9.5265997551330663634879150251
-9.49523391538428008043787728446
-9.46360440131728560507806568783
-9.4317081877104444818706708918
-9.39954217433101360778738879974
-9.36710318327474340433074573203
-9.33438795617711244350140759321
-9.30139315128837151420263082874
-9.26811534040399022831067349468
-9.23455100564146862809041208524
-9.20069653605378972835645733555
-9.1665482240690407740475844394
-9.1321022617449148126181343473
-9.09735473682591280819125739355
-9.06230162859009193834213259568
-9.02693880347113891628057058655
-8.99126201044037806295784431181
-8.95526687613204104320971210473
-8.91894889969371586347081483037
-8.88230344734234244381801230737
-8.84532574660441447511099998477
-8.80801088021716383921424445389
-8.77035377966542360535513312968
-8.7323492183265646524011102091
-8.69399180419335213325305106033
-8.65527597214174029916865003889
-8.61619597570748221464088881041
-8.57674587833193404917747125608
-8.53691954403353537468495925885
-8.49671062745709368342818372255
-8.45611256324813145780622377806
-8.41511855469409627484613474544
-8.37372156156810605833955698751
-8.33191428710400686827246016983
-8.28968916402374801940824653521
-8.24703833952929873065922965987
-8.2039536591613896986855951904
-8.16042664941608337573982952252
-8.11644849899734819186005206822
-8.07201003856918652880253428567
-8.02710171885415038740042410495
-7.98171358690592377583454998056
-7.93583526036164146579911020391
-7.88945589945425316300244882344
-7.8425641765359341387425139126
-7.79514824282956974995404376421
-7.74719569208583336724156812733
-7.69869352077728006218246723458
-7.64962808440690521774729037142
-7.59998504944519146700558907515
-7.54974934033484830435177209462
-7.49890508091383549553062118764
-7.44743552950186855379863270482
-7.39532300676969933634932626229
-7.34254881535935352937708213844
-7.2890931500412516662538319901
-7.23493499697318200868970003444
-7.18005202035674363865393563359
-7.1244204344566309054905371341
-7.06801485854072263643780511387
-7.01080815179305196775574981395
-6.95277122461918071059720309663
-6.89387282196668779843163658004
-6.83407927327176418789627237454
-6.77335420234737400697859336927
-6.71165818885427519626231868641
-6.64894837081137181331103856463
-6.58517797472020897622118302806
-6.52029575603368846730347790888
-6.45424532750482799790976558218
-6.386964345837408365679578144
-6.31838351717015057137809389516
-6.24842536794758477831710448859
-6.1770027076100862813306940159
-6.10401667997915890953754591479
-6.02935425579714493033689991414
-5.9528849503942292386971955775
-5.87445644172385445792744498765
-5.79388858548422018383331608655
-5.71096501926862244787573835912
-5.62542100291840307385170379899
-5.53692511349323709252228032946
-5.44505033572641457041563141379
-5.349225525492886340424882577
-5.2486470465607951735638177063
-5.14209862256031008912320837383
-5.02751514409277032608087471795
-4.90054827690674551739765108572
-4.74074074074074074074074074074


==> anc/WILS3HQF2/L2qNS33000.dat <==
# L2qNS33000
5.72839506172839506172839506173
5.72840079012345679012345679012
5.72840125631546611526040033781
5.72840176044741973834409872474
5.72840230560697112519659753068
5.72840289513305518396717401764
5.72840353263633821651353692063
5.72840422202133214115786510506
5.72840496751030842964380615446
5.7284057736691582238175902246
5.72840664543535701730981852636
5.72840758814820517730909024955
5.72840860758152952034059436365
5.72840970997904622916311933926
5.72841090209260169779534950477
5.72841219122352551810868968243
5.72841358526734888233564080216
5.72841509276216228798217202307
5.72841672294090872124262629281
5.72841848578793259861347595583
5.72842039210013081161485045845
5.72842245355308040599761553042
5.72842468277254790717236198311
5.72842709341181826452780238968
5.72842970023531703068536083304
5.72843251920903793586893153762
5.72843556759832969852485456689
5.72843886407364098639017227934
5.72844242882487118343586407637
5.72844628368502732603107274805
5.72845045226394456910415982898
5.72845496009288917910852135619
5.72845983478092970273723583755
5.72846510618403403679467717687
5.7284708065879280668714242905
5.72847697090583582785341973284
5.72848363689231228404948008931
5.72849084537447838907657612555
5.72849864050207466926395196025
5.7285070700178648320171051857
5.72851618555004553823881370203
5.72852604292845325890415484807
5.72853670252650488572206888177
5.72854822963096637716047519444
5.7285606948418141592863596962
5.72857417450463830975811554512
5.72858875117823586174008662083
5.72860451414025809319170353245
5.72862155993400873596283600595
5.72863999295974207587896735073
5.72865992611408246317226615976
5.72868148148148148148148148148
5.72870479108194773832865886594
5.72872999767962889251357821233
5.72875725565719823513851850946
5.72878673196140117366734285721
5.72881860712555280098548800658
5.72885307637524903320189722821
5.72889035082406345749894969809
5.72893065876655316618815320521
5.72897424707649284079956829315
5.72902138271890084076315445272
5.72907235438511799233836015767
5.72912747426095343346460893854
5.72918707993872686507611721385
5.72925153648491788074312609668
5.72932123867608609209068208339
5.72939661341675637441724312886
5.72947812235407803743995661565
5.72956626470527190598243976688
5.72966158031518255605116489804
5.72976465296266227518941849655
5.72987611393603733392674113078
5.72999664589955520169876145937
5.73012698707449350957668362735
5.73026793576053876875521885651
5.73042035522512690155137031965
5.73058517899069129481725594208
5.73076341655220114710184579357
5.73095615956000827686227937788
5.7311645885058704305166334243
5.73138997995310093073470978503
5.7316337143551271121704338527
5.73189728451034381504250081871
5.73218230470504531887985650008
5.73249052060043336797962861713
5.73282381992425617778264644072
5.73318424403256142913744825287
5.73357400041237543850623998797
5.73399547620188357616390126012
5.73445125281091888724932707691
5.73494412173130492051638437896
5.73547710163388626141208606366
5.73605345685696083333240169725
5.73667671739934993962662678521
5.73735070054055746321441923143
5.73807953422043506231297301685
5.73886768232154663489381859764
5.73971997200907877345044227302
5.74064162329574576925700951186
5.74163828101276513392194996309
5.74271604938271604938271604938
5.75703703703703703703703703704
5.77135802469135802469135802469
5.78567901234567901234567901235
5.8
5.81432098765432098765432098765
5.82864197530864197530864197531
5.84296296296296296296296296296
5.85728395061728395061728395062
5.87160493827160493827160493827
5.88592592592592592592592592593
5.90024691358024691358024691358
5.91456790123456790123456790123
5.92888888888888888888888888889
5.94320987654320987654320987654
5.9575308641975308641975308642
5.97185185185185185185185185185
5.98617283950617283950617283951
6.00049382716049382716049382716
6.01481481481481481481481481481
6.02913580246913580246913580247
6.04345679012345679012345679012
6.05777777777777777777777777778
6.07209876543209876543209876543
6.08641975308641975308641975309
6.10074074074074074074074074074
6.1150617283950617283950617284
6.12938271604938271604938271605
6.1437037037037037037037037037
6.15802469135802469135802469136
6.17234567901234567901234567901
6.18666666666666666666666666667
6.20098765432098765432098765432
6.21530864197530864197530864198
6.22962962962962962962962962963
6.24395061728395061728395061728
6.25827160493827160493827160494
6.27259259259259259259259259259
6.28691358024691358024691358025
6.3012345679012345679012345679
6.31555555555555555555555555556
6.32987654320987654320987654321
6.34419753086419753086419753086
6.35851851851851851851851851852
6.37283950617283950617283950617
6.38716049382716049382716049383
6.40148148148148148148148148148
6.41580246913580246913580246914
6.43012345679012345679012345679
6.44444444444444444444444444444
6.4587654320987654320987654321
6.47308641975308641975308641975
6.48740740740740740740740740741
6.50172839506172839506172839506
6.51604938271604938271604938272
6.53037037037037037037037037037
6.54469135802469135802469135802
6.55901234567901234567901234568
6.57333333333333333333333333333
6.58765432098765432098765432099
6.60197530864197530864197530864
6.6162962962962962962962962963
6.63061728395061728395061728395
6.6449382716049382716049382716
6.65925925925925925925925925926
6.67358024691358024691358024691
6.68790123456790123456790123457
6.70222222222222222222222222222
6.71654320987654320987654320988
6.73086419753086419753086419753
6.74518518518518518518518518519
6.75950617283950617283950617284
6.77382716049382716049382716049
6.78814814814814814814814814815
6.8024691358024691358024691358
6.81679012345679012345679012346
6.83111111111111111111111111111
6.84543209876543209876543209877
6.85975308641975308641975308642
6.87407407407407407407407407407
6.88839506172839506172839506173
6.90271604938271604938271604938
6.91703703703703703703703703704
6.93135802469135802469135802469
6.94567901234567901234567901235
6.96
6.97432098765432098765432098765
6.98864197530864197530864197531
7.00296296296296296296296296296
7.01728395061728395061728395062
7.03160493827160493827160493827
7.04592592592592592592592592593
7.06024691358024691358024691358
7.07456790123456790123456790123
7.08888888888888888888888888889
7.10320987654320987654320987654
7.1175308641975308641975308642
7.13185185185185185185185185185
7.14617283950617283950617283951
7.16049382716049382716049382716
7.17481481481481481481481481481
7.18913580246913580246913580247
7.20345679012345679012345679012
7.21777777777777777777777777778
7.23209876543209876543209876543
7.24641975308641975308641975309
7.26074074074074074074074074074
7.2750617283950617283950617284
7.28938271604938271604938271605
7.3037037037037037037037037037
7.31802469135802469135802469136
7.33234567901234567901234567901
7.34666666666666666666666666667
7.36098765432098765432098765432
7.37530864197530864197530864198
7.38962962962962962962962962963
7.40395061728395061728395061728
7.41827160493827160493827160494
7.43259259259259259259259259259
7.44691358024691358024691358025
7.4612345679012345679012345679
7.47555555555555555555555555556
7.48987654320987654320987654321
7.50419753086419753086419753086
7.51851851851851851851851851852
7.53283950617283950617283950617
7.54716049382716049382716049383
7.56148148148148148148148148148
7.57580246913580246913580246914
7.59012345679012345679012345679
7.60444444444444444444444444444
7.6187654320987654320987654321
7.63308641975308641975308641975
7.64740740740740740740740740741
7.66172839506172839506172839506
7.67604938271604938271604938272
7.69037037037037037037037037037
7.70469135802469135802469135802
7.71901234567901234567901234568
7.73333333333333333333333333333
7.74765432098765432098765432099
7.76197530864197530864197530864
7.7762962962962962962962962963
7.79061728395061728395061728395
7.8049382716049382716049382716
7.81925925925925925925925925926
7.83358024691358024691358024691
7.84790123456790123456790123457
7.86222222222222222222222222222
7.87654320987654320987654320988
7.89086419753086419753086419753
7.90518518518518518518518518519
7.91950617283950617283950617284
7.93382716049382716049382716049
7.94814814814814814814814814815
7.9624691358024691358024691358
7.97679012345679012345679012346
7.99111111111111111111111111111
8.00543209876543209876543209877
8.01975308641975308641975308642
8.03407407407407407407407407407
8.04839506172839506172839506173
8.06271604938271604938271604938
8.07703703703703703703703703704
8.09135802469135802469135802469
8.10567901234567901234567901235
8.12
8.13432098765432098765432098765
8.14864197530864197530864197531
8.16296296296296296296296296296
8.17728395061728395061728395062
8.19160493827160493827160493827
8.20592592592592592592592592593
8.22024691358024691358024691358
8.23456790123456790123456790123
8.24888888888888888888888888889
8.26320987654320987654320987654
8.2775308641975308641975308642
8.29185185185185185185185185185
8.30617283950617283950617283951
8.32049382716049382716049382716
8.33481481481481481481481481481
8.34913580246913580246913580247
8.36345679012345679012345679012
8.37777777777777777777777777778
8.39209876543209876543209876543
8.40641975308641975308641975309
8.42074074074074074074074074074
8.4350617283950617283950617284
8.44938271604938271604938271605
8.4637037037037037037037037037
8.47802469135802469135802469136
8.49234567901234567901234567901
8.50666666666666666666666666667
8.52098765432098765432098765432
8.53530864197530864197530864198
8.54962962962962962962962962963
8.56395061728395061728395061728
8.57827160493827160493827160494
8.59259259259259259259259259259
8.60691358024691358024691358025
8.6212345679012345679012345679
8.63555555555555555555555555556
8.64987654320987654320987654321
8.66419753086419753086419753086
8.67851851851851851851851851852
8.69283950617283950617283950617
8.70716049382716049382716049383
8.72148148148148148148148148148
8.73580246913580246913580246914
8.75012345679012345679012345679
8.76444444444444444444444444444
8.7787654320987654320987654321
8.79308641975308641975308641975
8.80740740740740740740740740741
8.82172839506172839506172839506
8.83604938271604938271604938272
8.85037037037037037037037037037
8.86469135802469135802469135802
8.87901234567901234567901234568
8.89333333333333333333333333333
8.90765432098765432098765432099
8.92197530864197530864197530864
8.9362962962962962962962962963
8.95061728395061728395061728395
8.9649382716049382716049382716
8.97925925925925925925925925926
8.99358024691358024691358024691
9.00790123456790123456790123457
9.02222222222222222222222222222
9.03654320987654320987654320988
9.05086419753086419753086419753
9.06518518518518518518518518519
9.07950617283950617283950617284
9.09382716049382716049382716049
9.10814814814814814814814814815
9.1224691358024691358024691358
9.13679012345679012345679012346
9.15111111111111111111111111111
9.16543209876543209876543209877
9.17975308641975308641975308642
9.19407407407407407407407407407
9.20839506172839506172839506173
9.22271604938271604938271604938
9.23703703703703703703703703704
9.25135802469135802469135802469
9.26567901234567901234567901235
9.28
9.29432098765432098765432098765
9.30864197530864197530864197531
9.32296296296296296296296296296
9.33728395061728395061728395062
9.35160493827160493827160493827
9.36592592592592592592592592593
9.38024691358024691358024691358
9.39456790123456790123456790123
9.40888888888888888888888888889
9.42320987654320987654320987654
9.4375308641975308641975308642
9.45185185185185185185185185185
9.46617283950617283950617283951
9.48049382716049382716049382716
9.49481481481481481481481481481
9.50913580246913580246913580247
9.52345679012345679012345679012
9.53777777777777777777777777778
9.55209876543209876543209876543
9.56641975308641975308641975309
9.58074074074074074074074074074
9.5950617283950617283950617284
9.60938271604938271604938271605
9.6237037037037037037037037037
9.63802469135802469135802469136
9.65234567901234567901234567901
9.66666666666666666666666666667
9.68098765432098765432098765432
9.69530864197530864197530864198
9.70962962962962962962962962963
9.72395061728395061728395061728
9.73827160493827160493827160494
9.75259259259259259259259259259
9.76691358024691358024691358025
9.7812345679012345679012345679
9.79555555555555555555555555556
9.80987654320987654320987654321
9.82419753086419753086419753086
9.83851851851851851851851851852
9.85283950617283950617283950617
9.86716049382716049382716049383
9.88148148148148148148148148148
9.89580246913580246913580246914
9.91012345679012345679012345679
9.92444444444444444444444444444
9.9387654320987654320987654321
9.95308641975308641975308641975
9.96740740740740740740740740741
9.98172839506172839506172839506
9.99604938271604938271604938272
10.0103703703703703703703703704
10.024691358024691358024691358
10.0390123456790123456790123457
10.0533333333333333333333333333
10.067654320987654320987654321
10.0819753086419753086419753086
10.0962962962962962962962962963
10.110617283950617283950617284
10.1249382716049382716049382716
10.1392592592592592592592592593
10.1535802469135802469135802469
10.1679012345679012345679012346
10.1822222222222222222222222222
10.1965432098765432098765432099
10.2108641975308641975308641975
10.2251851851851851851851851852
10.2395061728395061728395061728
10.2538271604938271604938271605
10.2681481481481481481481481481
10.2824691358024691358024691358
10.2967901234567901234567901235
10.3111111111111111111111111111
10.3254320987654320987654320988
10.3397530864197530864197530864
10.3540740740740740740740740741
10.3683950617283950617283950617
10.3827160493827160493827160494
10.397037037037037037037037037
10.4113580246913580246913580247
10.4256790123456790123456790123
10.44
10.4543209876543209876543209877
10.4686419753086419753086419753
10.482962962962962962962962963
10.4972839506172839506172839506
10.5116049382716049382716049383
10.5259259259259259259259259259
10.5402469135802469135802469136
10.5545679012345679012345679012
10.5688888888888888888888888889
10.5832098765432098765432098765
10.5975308641975308641975308642
10.6118518518518518518518518519
10.6261728395061728395061728395
10.6404938271604938271604938272
10.6548148148148148148148148148
10.6691358024691358024691358025
10.6834567901234567901234567901
10.6977777777777777777777777778
10.7120987654320987654320987654
10.7264197530864197530864197531
10.7407407407407407407407407407
10.7550617283950617283950617284
10.769382716049382716049382716
10.7837037037037037037037037037
10.7980246913580246913580246914
10.812345679012345679012345679
10.8266666666666666666666666667
10.8409876543209876543209876543
10.855308641975308641975308642
10.8696296296296296296296296296
10.8839506172839506172839506173
10.8982716049382716049382716049
10.9125925925925925925925925926
10.9269135802469135802469135802
10.9412345679012345679012345679
10.9555555555555555555555555556
10.9698765432098765432098765432
10.9841975308641975308641975309
10.9985185185185185185185185185
11.0128395061728395061728395062
11.0271604938271604938271604938
11.0414814814814814814814814815
11.0558024691358024691358024691
11.0701234567901234567901234568
11.0844444444444444444444444444
11.0987654320987654320987654321
11.1130864197530864197530864198
11.1274074074074074074074074074
11.1417283950617283950617283951
11.1560493827160493827160493827
11.1703703703703703703703703704
11.184691358024691358024691358
11.1990123456790123456790123457
11.2133333333333333333333333333
11.227654320987654320987654321
11.2419753086419753086419753086
11.2562962962962962962962962963
11.270617283950617283950617284
11.2849382716049382716049382716
11.2992592592592592592592592593
11.3135802469135802469135802469
11.3279012345679012345679012346
11.3422222222222222222222222222
11.3565432098765432098765432099
11.3708641975308641975308641975
11.3851851851851851851851851852
11.3995061728395061728395061728
11.4138271604938271604938271605
11.4281481481481481481481481481
11.4424691358024691358024691358
11.4567901234567901234567901235


==> anc/WILS3HQF2/L2qNS33010.dat <==
# L2qNS33010
-0.395061728395061728395061728395
-0.395062123456790123456790123457
-0.395062155607963180362786230194
-0.395062190375684119885799912051
-0.395062227972894560358386036599
-0.395062268629865874756356828803
-0.395062312595609532173347373836
-0.395062360139402216631576903797
-0.395062411552435064113365941687
-0.395062467149597118883971739627
-0.395062527271403932228263346645
-0.395062592286083115676488982727
-0.3950626625918296220924547837
-0.395062738619244567528490988915
-0.395062820833972530882437896881
-0.395062909739553484007495840167
-0.395063005880506819471423503597
-0.395063109845666364688425656764
-0.395063222271786808361560433987
-0.395063343847443627490584548678
-0.395063475317250400801024169549
-0.395063617486419338344663140029
-0.39506377122569295911533530918
-0.395063937476677121691572578599
-0.395064117257608071081749022968
-0.395064311669588823163374588802
-0.395064521903333082656886521854
-0.395064749246457999061391191678
-0.395064995091370426443852694922
-0.395065260943794988002142948141
-0.395065548431996177179597229585
-0.395065859316750977869553196979
-0.395066195502133082947395575003
-0.395066559047174761158253598405
-0.395066952178477797715270640724
-0.395067377303850746748511705713
-0.395067837027056019589619316504
-0.395068334163757130281143181073
-0.395068871758763770294065652431
-0.395069453104680333242558978324
-0.395070081762072106085435427726
-0.395070761581272638545114127453
-0.395071496725965854187728888398
-0.395072291698687336355894840996
-0.395073151368400976502507565255
-0.395074081000319883431594175526
-0.395075086288154197361385284195
-0.395076173388983316771841622927
-0.395077348960966119721574896962
-0.395078620204120143164066713844
-0.395079994904419480218776976535
-0.395081481481481481481481481481
-0.395083089040134326781286818341
-0.395084827426181302931970911195
-0.395086707286703326561277138583
-0.395088740135269046459816748773
-0.395090938422451917309344000454
-0.395093315612086140220820498498
-0.395095886263728514310272392972
-0.395098666121831252840562290014
-0.395101672212171920055142640907
-0.395104922946131092466424445015
-0.395108438233456413264714493632
-0.395112239604203685066524754382
-0.39511635034060185276387015268
-0.395120795619649509016767317012
-0.39512560266731628221315048851
-0.395130800925293543063258146818
-0.395136422231315726719997007976
-0.395142501014156683171202742543
-0.395149074504495348693183786071
-0.395156182962942225875132310107
-0.39516386992662326440874076764
-0.395172182475831393220604238577
-0.395181171522378862729426457059
-0.395190892121416466810704748725
-0.395201403808629441486301401355
-0.395212770964875261711534892557
-0.395225063210496630834610054729
-0.395238355831724708749122715716
-0.395252730241784167621836787883
-0.395268274479524202119635157588
-0.395285083748629456011754058807
-0.395303261000713366554655228876
-0.395322917565865194405507344833
-0.395344173834512646067560594285
-0.395367159994776288122941133842
-0.395392016829831822699134362267
-0.395418896580163823345257930205
-0.395447963875991970769924224836
-0.395479396745580612913746694959
-0.395513387705607235897681681308
-0.395550144940268018028419728529
-0.395589893576342126436717358431
-0.395632877062024133767353571394
-0.395679358657969480221684084926
-0.395729623049685176711239518404
-0.39578397809114114723405645501
-0.39584275669028129472072015676
-0.395906318847982466845311000818
-0.395975053862949319580824135385
-0.396049382716049382716049382716
-0.397037037037037037037037037037
-0.398024691358024691358024691358
-0.399012345679012345679012345679
-0.4
-0.400987654320987654320987654321
-0.401975308641975308641975308642
-0.402962962962962962962962962963
-0.403950617283950617283950617284
-0.404938271604938271604938271605
-0.405925925925925925925925925926
-0.406913580246913580246913580247
-0.407901234567901234567901234568
-0.408888888888888888888888888889
-0.40987654320987654320987654321
-0.410864197530864197530864197531
-0.411851851851851851851851851852
-0.412839506172839506172839506173
-0.413827160493827160493827160494
-0.414814814814814814814814814815
-0.415802469135802469135802469136
-0.416790123456790123456790123457
-0.417777777777777777777777777778
-0.418765432098765432098765432099
-0.41975308641975308641975308642
-0.420740740740740740740740740741
-0.421728395061728395061728395062
-0.422716049382716049382716049383
-0.423703703703703703703703703704
-0.424691358024691358024691358025
-0.425679012345679012345679012346
-0.426666666666666666666666666667
-0.427654320987654320987654320988
-0.428641975308641975308641975309
-0.42962962962962962962962962963
-0.430617283950617283950617283951
-0.431604938271604938271604938272
-0.432592592592592592592592592593
-0.433580246913580246913580246914
-0.434567901234567901234567901235
-0.435555555555555555555555555556
-0.436543209876543209876543209877
-0.437530864197530864197530864198
-0.438518518518518518518518518519
-0.43950617283950617283950617284
-0.44049382716049382716049382716
-0.441481481481481481481481481481
-0.442469135802469135802469135802
-0.443456790123456790123456790123
-0.444444444444444444444444444444
-0.445432098765432098765432098765
-0.446419753086419753086419753086
-0.447407407407407407407407407407
-0.448395061728395061728395061728
-0.449382716049382716049382716049
-0.45037037037037037037037037037
-0.451358024691358024691358024691
-0.452345679012345679012345679012
-0.453333333333333333333333333333
-0.454320987654320987654320987654
-0.455308641975308641975308641975
-0.456296296296296296296296296296
-0.457283950617283950617283950617
-0.458271604938271604938271604938
-0.459259259259259259259259259259
-0.46024691358024691358024691358
-0.461234567901234567901234567901
-0.462222222222222222222222222222
-0.463209876543209876543209876543
-0.464197530864197530864197530864
-0.465185185185185185185185185185
-0.466172839506172839506172839506
-0.467160493827160493827160493827
-0.468148148148148148148148148148
-0.469135802469135802469135802469
-0.47012345679012345679012345679
-0.471111111111111111111111111111
-0.472098765432098765432098765432
-0.473086419753086419753086419753
-0.474074074074074074074074074074
-0.475061728395061728395061728395
-0.476049382716049382716049382716
-0.477037037037037037037037037037
-0.478024691358024691358024691358
-0.479012345679012345679012345679
-0.48
-0.480987654320987654320987654321
-0.481975308641975308641975308642
-0.482962962962962962962962962963
-0.483950617283950617283950617284
-0.484938271604938271604938271605
-0.485925925925925925925925925926
-0.486913580246913580246913580247
-0.487901234567901234567901234568
-0.488888888888888888888888888889
-0.48987654320987654320987654321
-0.490864197530864197530864197531
-0.491851851851851851851851851852
-0.492839506172839506172839506173
-0.493827160493827160493827160494
-0.494814814814814814814814814815
-0.495802469135802469135802469136
-0.496790123456790123456790123457
-0.497777777777777777777777777778
-0.498765432098765432098765432099
-0.49975308641975308641975308642
-0.500740740740740740740740740741
-0.501728395061728395061728395062
-0.502716049382716049382716049383
-0.503703703703703703703703703704
-0.504691358024691358024691358025
-0.505679012345679012345679012346
-0.506666666666666666666666666667
-0.507654320987654320987654320988
-0.508641975308641975308641975309
-0.50962962962962962962962962963
-0.510617283950617283950617283951
-0.511604938271604938271604938272
-0.512592592592592592592592592593
-0.513580246913580246913580246914
-0.514567901234567901234567901235
-0.515555555555555555555555555556
-0.516543209876543209876543209877
-0.517530864197530864197530864198
-0.518518518518518518518518518519
-0.51950617283950617283950617284
-0.52049382716049382716049382716
-0.521481481481481481481481481481
-0.522469135802469135802469135802
-0.523456790123456790123456790123
-0.524444444444444444444444444444
-0.525432098765432098765432098765
-0.526419753086419753086419753086
-0.527407407407407407407407407407
-0.528395061728395061728395061728
-0.529382716049382716049382716049
-0.53037037037037037037037037037
-0.531358024691358024691358024691
-0.532345679012345679012345679012
-0.533333333333333333333333333333
-0.534320987654320987654320987654
-0.535308641975308641975308641975
-0.536296296296296296296296296296
-0.537283950617283950617283950617
-0.538271604938271604938271604938
-0.539259259259259259259259259259
-0.54024691358024691358024691358
-0.541234567901234567901234567901
-0.542222222222222222222222222222
-0.543209876543209876543209876543
-0.544197530864197530864197530864
-0.545185185185185185185185185185
-0.546172839506172839506172839506
-0.547160493827160493827160493827
-0.548148148148148148148148148148
-0.549135802469135802469135802469
-0.55012345679012345679012345679
-0.551111111111111111111111111111
-0.552098765432098765432098765432
-0.553086419753086419753086419753
-0.554074074074074074074074074074
-0.555061728395061728395061728395
-0.556049382716049382716049382716
-0.557037037037037037037037037037
-0.558024691358024691358024691358
-0.559012345679012345679012345679
-0.56
-0.560987654320987654320987654321
-0.561975308641975308641975308642
-0.562962962962962962962962962963
-0.563950617283950617283950617284
-0.564938271604938271604938271605
-0.565925925925925925925925925926
-0.566913580246913580246913580247
-0.567901234567901234567901234568
-0.568888888888888888888888888889
-0.56987654320987654320987654321
-0.570864197530864197530864197531
-0.571851851851851851851851851852
-0.572839506172839506172839506173
-0.573827160493827160493827160494
-0.574814814814814814814814814815
-0.575802469135802469135802469136
-0.576790123456790123456790123457
-0.577777777777777777777777777778
-0.578765432098765432098765432099
-0.57975308641975308641975308642
-0.580740740740740740740740740741
-0.581728395061728395061728395062
-0.582716049382716049382716049383
-0.583703703703703703703703703704
-0.584691358024691358024691358025
-0.585679012345679012345679012346
-0.586666666666666666666666666667
-0.587654320987654320987654320988
-0.588641975308641975308641975309
-0.58962962962962962962962962963
-0.590617283950617283950617283951
-0.591604938271604938271604938272
-0.592592592592592592592592592593
-0.593580246913580246913580246914
-0.594567901234567901234567901235
-0.595555555555555555555555555556
-0.596543209876543209876543209877
-0.597530864197530864197530864198
-0.598518518518518518518518518519
-0.59950617283950617283950617284
-0.60049382716049382716049382716
-0.601481481481481481481481481481
-0.602469135802469135802469135802
-0.603456790123456790123456790123
-0.604444444444444444444444444444
-0.605432098765432098765432098765
-0.606419753086419753086419753086
-0.607407407407407407407407407407
-0.608395061728395061728395061728
-0.609382716049382716049382716049
-0.61037037037037037037037037037
-0.611358024691358024691358024691
-0.612345679012345679012345679012
-0.613333333333333333333333333333
-0.614320987654320987654320987654
-0.615308641975308641975308641975
-0.616296296296296296296296296296
-0.617283950617283950617283950617
-0.618271604938271604938271604938
-0.619259259259259259259259259259
-0.62024691358024691358024691358
-0.621234567901234567901234567901
-0.622222222222222222222222222222
-0.623209876543209876543209876543
-0.624197530864197530864197530864
-0.625185185185185185185185185185
-0.626172839506172839506172839506
-0.627160493827160493827160493827
-0.628148148148148148148148148148
-0.629135802469135802469135802469
-0.63012345679012345679012345679
-0.631111111111111111111111111111
-0.632098765432098765432098765432
-0.633086419753086419753086419753
-0.634074074074074074074074074074
-0.635061728395061728395061728395
-0.636049382716049382716049382716
-0.637037037037037037037037037037
-0.638024691358024691358024691358
-0.639012345679012345679012345679
-0.64
-0.640987654320987654320987654321
-0.641975308641975308641975308642
-0.642962962962962962962962962963
-0.643950617283950617283950617284
-0.644938271604938271604938271605
-0.645925925925925925925925925926
-0.646913580246913580246913580247
-0.647901234567901234567901234568
-0.648888888888888888888888888889
-0.64987654320987654320987654321
-0.650864197530864197530864197531
-0.651851851851851851851851851852
-0.652839506172839506172839506173
-0.653827160493827160493827160494
-0.654814814814814814814814814815
-0.655802469135802469135802469136
-0.656790123456790123456790123457
-0.657777777777777777777777777778
-0.658765432098765432098765432099
-0.65975308641975308641975308642
-0.660740740740740740740740740741
-0.661728395061728395061728395062
-0.662716049382716049382716049383
-0.663703703703703703703703703704
-0.664691358024691358024691358025
-0.665679012345679012345679012346
-0.666666666666666666666666666667
-0.667654320987654320987654320988
-0.668641975308641975308641975309
-0.66962962962962962962962962963
-0.670617283950617283950617283951
-0.671604938271604938271604938272
-0.672592592592592592592592592593
-0.673580246913580246913580246914
-0.674567901234567901234567901235
-0.675555555555555555555555555556
-0.676543209876543209876543209877
-0.677530864197530864197530864198
-0.678518518518518518518518518519
-0.67950617283950617283950617284
-0.68049382716049382716049382716
-0.681481481481481481481481481481
-0.682469135802469135802469135802
-0.683456790123456790123456790123
-0.684444444444444444444444444444
-0.685432098765432098765432098765
-0.686419753086419753086419753086
-0.687407407407407407407407407407
-0.688395061728395061728395061728
-0.689382716049382716049382716049
-0.69037037037037037037037037037
-0.691358024691358024691358024691
-0.692345679012345679012345679012
-0.693333333333333333333333333333
-0.694320987654320987654320987654
-0.695308641975308641975308641975
-0.696296296296296296296296296296
-0.697283950617283950617283950617
-0.698271604938271604938271604938
-0.699259259259259259259259259259
-0.70024691358024691358024691358
-0.701234567901234567901234567901
-0.702222222222222222222222222222
-0.703209876543209876543209876543
-0.704197530864197530864197530864
-0.705185185185185185185185185185
-0.706172839506172839506172839506
-0.707160493827160493827160493827
-0.708148148148148148148148148148
-0.709135802469135802469135802469
-0.71012345679012345679012345679
-0.711111111111111111111111111111
-0.712098765432098765432098765432
-0.713086419753086419753086419753
-0.714074074074074074074074074074
-0.715061728395061728395061728395
-0.716049382716049382716049382716
-0.717037037037037037037037037037
-0.718024691358024691358024691358
-0.719012345679012345679012345679
-0.72
-0.720987654320987654320987654321
-0.721975308641975308641975308642
-0.722962962962962962962962962963
-0.723950617283950617283950617284
-0.724938271604938271604938271605
-0.725925925925925925925925925926
-0.726913580246913580246913580247
-0.727901234567901234567901234568
-0.728888888888888888888888888889
-0.72987654320987654320987654321
-0.730864197530864197530864197531
-0.731851851851851851851851851852
-0.732839506172839506172839506173
-0.733827160493827160493827160494
-0.734814814814814814814814814815
-0.735802469135802469135802469136
-0.736790123456790123456790123457
-0.737777777777777777777777777778
-0.738765432098765432098765432099
-0.73975308641975308641975308642
-0.740740740740740740740740740741
-0.741728395061728395061728395062
-0.742716049382716049382716049383
-0.743703703703703703703703703704
-0.744691358024691358024691358025
-0.745679012345679012345679012346
-0.746666666666666666666666666667
-0.747654320987654320987654320988
-0.748641975308641975308641975309
-0.74962962962962962962962962963
-0.750617283950617283950617283951
-0.751604938271604938271604938272
-0.752592592592592592592592592593
-0.753580246913580246913580246914
-0.754567901234567901234567901235
-0.755555555555555555555555555556
-0.756543209876543209876543209877
-0.757530864197530864197530864198
-0.758518518518518518518518518519
-0.75950617283950617283950617284
-0.76049382716049382716049382716
-0.761481481481481481481481481481
-0.762469135802469135802469135802
-0.763456790123456790123456790123
-0.764444444444444444444444444444
-0.765432098765432098765432098765
-0.766419753086419753086419753086
-0.767407407407407407407407407407
-0.768395061728395061728395061728
-0.769382716049382716049382716049
-0.77037037037037037037037037037
-0.771358024691358024691358024691
-0.772345679012345679012345679012
-0.773333333333333333333333333333
-0.774320987654320987654320987654
-0.775308641975308641975308641975
-0.776296296296296296296296296296
-0.777283950617283950617283950617
-0.778271604938271604938271604938
-0.779259259259259259259259259259
-0.78024691358024691358024691358
-0.781234567901234567901234567901
-0.782222222222222222222222222222
-0.783209876543209876543209876543
-0.784197530864197530864197530864
-0.785185185185185185185185185185
-0.786172839506172839506172839506
-0.787160493827160493827160493827
-0.788148148148148148148148148148
-0.789135802469135802469135802469
-0.79012345679012345679012345679


==> anc/WILS3HQF2/L2qPS.dat <==
  -483.18391499045447     
  -29099.980153120781     
   16675246138.969475     
  -4400035077007179.5     
  -483.20073975954563     
  -8949.5931062033706     
   3475140907.9479375     
  -5434135141362719.0     
  -483.20144801392104     
  -8491.9337682622136     
   2148407842.3001294     
   98890558822293.516     
  -483.20217864642620     
  -8111.4913658827445     
   2174516668.6345959     
  -1017146586551051.5     
  -483.20293178259067     
  -7725.2395232890594     
   1884117435.9471438     
  -583889872462963.88     
  -483.20370749142933     
  -7355.9913916679498     
   1703847933.0626097     
  -547516096928086.06     
  -483.20450577947361     
  -6997.0978477654226     
   1521051544.7844384     
  -440041440246629.62     
  -483.20532658441442     
  -6650.1145914764902     
   1362180886.0700493     
  -368985437500986.38     
  -483.20616976834049     
  -6314.3158800565252     
   1218122433.5172119     
  -305502787649077.88     
  -483.20703511055819     
  -5989.6138372287360     
   1089141921.5695333     
  -253750039208975.47     
  -483.20792229997818     
  -5675.7457354930211     
   973292348.65713525     
  -210476531129154.53     
  -483.20883092705395     
  -5372.5002498188705     
   869378986.54080057     
  -174570277039261.66     
  -483.20976047526005     
  -5079.6544724388905     
   776178662.92349601     
  -144723521262888.06     
  -483.21071031209681     
  -4796.9914469219448     
   692624971.84753895     
  -119936754675131.14     
  -483.21167967960997     
  -4524.2952863793162     
   617746286.19138598     
  -99355453216559.109     
  -483.21266768441512     
  -4261.3525330392549     
   550668761.43369067     
  -82272794698655.859     
  -483.21367328721772     
  -4007.9517790774053     
   490603832.22856224     
  -68098837887149.992     
  -483.21469529182139     
  -3763.8837730262153     
   436840791.89653462     
  -56342598303754.664     
  -483.21573233361966     
  -3528.9413900764312     
   388739095.72307205     
  -46595292893411.258     
  -483.21678286756691     
  -3302.9196396017114     
   345721615.68614495     
  -38516713421759.094     
  -483.21784515562888     
  -3085.6156638568091     
   307268499.32121682     
  -31823807494753.281     
  -483.21891725371427     
  -2876.8287381925361     
   272911608.19178993     
  -26281136767382.023     
  -483.21999699809322     
  -2676.3602712678417     
   242229495.09802303     
  -21692932753545.047     
  -483.22108199131134     
  -2484.0138043681532     
   214842852.75506002     
  -17896461599717.016     
  -483.22216958761231     
  -2299.5950121744536     
   190410398.56491610     
  -14756488809374.570     
  -483.22325687788708     
  -2122.9117022960754     
   168625158.34412006     
  -12160675267165.490     
  -483.22434067417117     
  -1953.7738155171637     
   149211096.36049429     
  -10015724730606.148     
  -483.22541749371931     
  -1791.9934259139206     
   131920080.84394057     
  -8244188756846.1299     
  -483.22648354269000     
  -1637.3847404211419     
   116529130.13457553     
  -6781792685786.2236     
  -483.22753469948202     
  -1489.7640995014849     
   102837932.79398815     
  -5575216299866.9443     
  -483.22856649776969     
  -1348.9499764824609     
   90666602.669447303     
  -4580242803772.4160     
  -483.22957410929325     
  -1214.7629779723156     
   79853651.993892491     
  -3760217911429.0630     
  -483.23055232646891     
  -1087.0258438313642     
   70254162.563562199     
  -3084769068570.9800     
  -483.23149554489186     
  -965.56344691016557     
   61738132.644714892     
  -2528738620697.2290     
  -483.23239774581657     
  -850.20279329881055     
   54188985.985794976     
  -2071297134471.9514     
  -483.23325247870918     
  -740.77302226511472     
   47502226.144304402     
  -1695206175154.1145     
  -483.23405284397830     
  -637.10540615348248     
   41584222.244461909     
  -1386205473823.8562     
  -483.23479147600364     
  -539.03335032276902     
   36351113.845544256     
  -1132503817906.9885     
  -483.23546052659486     
  -446.39239326831773     
   31727823.201971311     
  -924356000035.29590     
  -483.23605164902835     
  -359.02020649650410     
   27647165.313994810     
  -753711860542.83386     
  -483.23655598282335     
  -276.75659436398314     
   24049045.083604224     
  -613924677704.22156     
  -483.23696413943691     
  -199.44349424823164     
   20879734.414512977     
  -499509353159.72394     
  -483.23726618907335     
  -126.92497634688164     
   18091220.945905834     
  -405941860685.40137     
  -483.23745164882172     
  -59.047243495187530     
   15640621.336596960     
  -329492910438.96002     
  -483.23750947235465     
   4.3413686791958916     
   13489653.103498986     
  -267090059079.70807     
  -483.23742804144183     
   63.390392049146286     
   11604159.574536299     
  -216203619889.47433     
  -483.23719515955065     
   118.24722605681183     
   9953681.7895139977     
  -174751975525.98026     
  -483.23679804783069     
   169.05713774878896     
   8511074.1879907101     
  -141023398390.00162     
  -483.23622334379803     
   215.96326201793261     
   7252158.3466073498     
  -113611204238.61891     
  -483.23545710306081     
   259.10660176877798     
   6155412.2796412576     
  -91360253028.216431     
  -483.23448480444819     
   298.62602803319078     
   5201690.6850771401     
  -73322603251.386597     
  -483.23329135893181     
   334.65828012622592     
   4373974.2122929366     
  -58720984148.953812     
  -483.23186112274823     
   367.33796599831811     
   3657143.7572974716     
  -46918538904.675346     
  -483.23017791515889     
   396.79756231053875     
   3037778.2694704696     
  -37393912527.364159     
  -483.22822504130392     
   423.16741478063523     
   2503973.0319211003     
  -29720662124.375568     
  -483.22598532063103     
   446.57573841715634     
   2045176.8411291267     
  -23550304769.833328     
  -483.22344112140053     
   467.14861784986238     
   1652045.8739366541     
  -18598331529.778267     
  -483.22057440178924     
   485.01000759581319     
   1316312.8144015758     
  -14632700611.462109     
  -483.21736675813253     
   500.28173248850123     
   1030669.5352205983     
  -11464361277.552423     
  -483.21379948086036     
   513.08348802114529     
   788662.05664557917     
  -8939461151.4958191     
  -483.20985361869549     
   523.53284073487737     
   584596.52040050481     
  -6932940810.1126852     
  -483.20551005169017     
   531.74522871108263     
   413455.06698822847     
  -5343273669.7319536     
  -483.20074957368109     
   537.83396203804591     
   270820.58085436095     
  -4088146355.3740172     
  -483.19555298474177     
   541.91022330292151     
   152809.45361342438     
  -3100918044.5805669     
  -483.18990119420090     
   544.08306820316875     
   56011.491998332625     
  -2327717867.6892381     
  -483.18377533478002     
   544.45942609058000     
  -22563.738572319093     
  -1725067794.3139095     
  -483.17715688837757     
   543.14410064935032     
  -85534.782232031299     
  -1257939279.5985856     
  -483.17002782398799     
   540.23977058122580     
  -135191.01890406868     
  -898163029.96481466     
  -483.16237074819810     
   535.84699033072548     
  -173530.71789051476     
  -623132145.99220920     
  -483.15416906863516     
   530.06419089456313     
  -202294.96958424954     
  -414742792.72694689     
  -483.14540717066444     
   522.98768065691968     
  -222997.86899263342     
  -258532082.17810583     
  -483.13607060753094     
   514.71164629809994     
  -236953.39364555501     
  -142975402.33486912     
  -483.12614630402237     
   505.32815374807069     
  -245299.27971375169     
  -58915903.871893398     
  -483.11562277358121     
   494.92714924537580     
  -249018.25309089510     
   899307.38974004413     
  -483.10449034862410     
   483.59646038857056     
  -248956.86585386991     
   42194970.296564639     
  -483.09274142361966     
   471.42179734520630     
  -245842.21041010320     
   69472023.655107424     
  -483.08037071023665     
   458.48675407577196     
  -240296.73639761220     
   86253781.345220804     
  -483.06737550359708     
   444.87280964997484     
  -232851.36668290666     
   95284496.709530041     
  -483.05375595834249     
   430.65932966473054     
  -223957.10773592896     
   98689482.831324846     
  -483.03951537285189     
   415.92356772550107     
  -213995.30819790950     
   98103812.412519947     
  -483.02466047951964     
   400.74066704066740     
  -203286.72019767977     
   94775659.033728853     
  -483.00920173851426     
   385.18366208864245     
  -192099.49093626536     
   89649042.842649639     
  -482.99315363188128     
   369.32348040366475     
  -180656.20414440788     
   83429937.640259117     
  -482.97653495421991     
   353.22894447011561     
  -169140.07717868418     
   76638950.499362618     
  -482.95936909544821     
   336.96677371355185     
  -157700.40776465298     
   69653180.742246658     
  -482.94168431036280     
   320.60158661682618     
  -146457.35421941458     
   62739364.352890171     
  -482.92351396878792     
   304.19590296544840     
  -135506.12573889398     
   56080038.239474021     
  -482.90489677908698     
   287.81014622003818     
  -124920.64888627888     
   49794099.337539382     
  -482.88587697666463     
   271.50264599041833     
  -114756.77173494842     
   43952914.458987318     
  -482.86650446780556     
   255.32964079603966     
  -105055.05469736905     
   38592789.213878691     
  -482.84683491776786     
   239.34528043650567     
  -95843.212421353484     
   33724862.648049489     
  -482.82692977045872     
   223.60163058747429     
  -87138.189567100722     
   29341911.283085626     
  -482.80685618525041     
   208.14866954137534     
  -78948.121224036353     
   25426190.956419893     
  -482.78668687453688     
   193.03431626386387     
  -71273.449102416445     
   21946572.238914147     
  -482.76649982345793     
   178.30433764577722     
  -64109.959659137603     
   18885521.473375384     
  -482.74637787082173     
   164.00272591021582     
  -57443.944336098488     
   16162486.428632870     
  -482.72640812760932     
   150.17025067424242     
  -51274.800448771348     
   13897921.759603120     
  -482.70668120653261     
   136.85010230527141     
  -45538.313775177594     
   11543127.571043136     
  -482.68729023291331     
   124.06599106110758     
  -40386.038931357936     
   10775470.273458699     
  -482.66832960363649     
   111.90723928727863     
  -35184.987361961459     
   5884521.2230667751     
  -482.64989345708227     
   100.19827384129108     
  -32113.523143065133     
   15708589.292226426     
  -482.63207381272662     
   89.782463857226077     
  -23247.049815052538     
   2668328.5559042860     
  -482.51121908074163     
   23.578375205168751     
  -3234.5856457703921     
   528509.76583887707     
  -482.46423133792354     
   17.315005085795736     
   729.23759802118502     
   260040.72168182387     
  -482.41232295394514     
   25.836956607435859     
   2679.5430106348645     
   83951.268677330780     
  -482.32967168003699     
   40.808757948310138     
   3309.1775257148456     
   35620.064094918249     
  -482.20641086212902     
   58.022521778664071     
   3576.3280064267319     
   6362.5889858957580     
  -482.03890309218929     
   76.023460354283287     
   3624.0474238209504     
  -5875.3592361107649     
  -481.82628594739276     
   94.033534487710966     
   3579.9822295501199     
  -12422.234684805158     
  -481.56902131965575     
   111.70052873512145     
   3486.8154694140812     
  -15383.695516854626     
  -481.26821777137656     
   128.84616179125084     
   3371.4377530376714     
  -16630.973784454462     
  -480.92529073990733     
   145.39151979798066     
   3246.7054496542628     
  -16895.779368582142     
  -480.54178402790467     
   161.30825118309107     
   3119.9871043898966     
  -16638.271498255275     
  -480.11927345353666     
   176.59621911444827     
   2995.2000681529821     
  -16097.540787241118     
  -479.65931442939939     
   191.27039056545243     
   2874.4685122486735     
  -15415.001068313934     
  -479.16341388417590     
   205.35370185666488     
   2758.8560042363192     
  -14671.220290313373     
  -478.63301601732479     
   218.87289649740310     
   2648.8218520589689     
  -13913.343129080919     
  -478.06949603549231     
   231.85613057402770     
   2544.4717785908620     
  -13168.381700208309     
  -477.47415851640511     
   244.33158231010310     
   2445.7089158393001     
  -12451.429905092062     
  -476.84823843349812     
   256.32666257857915     
   2352.3231915511092     
  -11770.353027864065     
  -476.19290366887054     
   267.86758441706223     
   2264.0455438421286     
  -11128.647900587088     
  -475.50925830830232     
   278.97914998813684     
   2180.5806845877260     
  -10527.177385132327     
  -474.79834629119995     
   289.68466883510428     
   2101.6268541992331     
  -9965.2442016190798     
  -474.06115515821409     
   300.00595477732008     
   2026.8875226870900     
  -9441.2582329766519     
  -473.29861974391389     
   309.96336879888719     
   1956.0780859397653     
  -8953.1529693139801     
  -472.51162572689469     
   319.57588761041137     
   1888.9294386699103     
  -8498.6448271472382     
  -471.70101299020240     
   328.86118521325193     
   1825.1896024663060     
  -8075.3929667797747     
  -470.86757877016896     
   337.83571960745633     
   1764.6241552154577     
  -7681.0959807275976     
  -470.01208058730492     
   346.51481983389499     
   1707.0159353600006     
  -7313.5481309938195     
  -469.13523896231374     
   354.91277048323883     
   1652.1643243775472     
  -6970.6699637280899     
  -468.23773992579646     
   363.04289204330667     
   1599.8842996495864     
  -6650.5224670393491     
  -467.32023733322893     
   370.91761624529761     
   1550.0053811467915     
  -6351.3111129494237     
  -466.38335499821966     
   378.54855606766381     
   1502.3705477996707     
  -6071.3835259424231     
  -465.42768865749434     
   385.94657036555071     
   1456.8351713551024     
  -5809.2235211403422     
  -464.45380778087701     
   393.12182328130484     
   1413.2659949465499     
  -5563.4430325613530     
  -463.46225723900272     
   400.08383869917708     
   1371.5401722023398     
  -5332.7731692245334     
  -462.45355884075929     
   406.84155006326580     
   1331.5443734331559     
  -5116.0548350034060     
  -461.42821275162396     
   413.40334590227525     
   1293.1739621706301     
  -4912.2296827154923     
  -460.38669880319350     
   419.77711140657749     
   1256.3322395502641     
  -4720.3312558447305     
  -459.32947770335574     
   425.97026639328175     
   1220.9297551314285     
  -4539.4768008234414     
  -458.25699215572797     
   431.98979997892343     
   1186.8836791252527     
  -4368.8595930800575     
  -457.16966789621728     
   437.84230225717943     
   1154.1172321771523     
  -4207.7419379768990     
  -456.06791465384100     
   443.53399325672814     
   1122.5591676423255     
  -4055.4487049259442     
  -454.95212704228743     
   449.07074943172239     
   1092.1433023553809     
  -3911.3615247087373     
  -453.82268538809222     
   454.45812791491102     
   1062.8080909200655     
  -3774.9134841515993     
  -452.67995650075989     
   459.70138874168350     
   1034.4962397889285     
  -3645.5843187055020     
  -451.52429438966197     
   464.80551523465243     
   1007.1543573986371     
  -3522.8961351606749     
  -450.35604093209372     
   469.77523271911133     
   980.73263638493222     
  -3406.4094545286221     
  -449.17552649646626     
   474.61502572376361     
   955.18456547596747     
  -3295.7197605490564     
  -447.98307052424389     
   479.32915380563315     
   930.46666727184959     
  -3190.4542750730316     
  -446.77898207390740     
   483.92166612433476     
   906.53826020880183     
  -3090.2691433341688     
  -445.56356032992562     
   488.39641487894124     
   883.36124163379554     
  -2994.8468349687319     
  -444.33709507944985     
   492.75706770895459     
   860.89989037153009     
  -2903.8938392856353     
  -443.09986715920388     
   497.00711915132564     
   839.12068657688769     
  -2817.1385611650494     
  -441.85214887482448     
   501.14990123618821     
   817.99214736814986     
  -2734.3294110777356     
  -440.59420439471000     
   505.18859329657130     
   797.48467678506677     
  -2655.2331513297054     
  -439.32629012025666     
   509.12623105890918     
   777.57042815009402     
  -2579.6332592772537     
  -438.04865503420314     
   512.96571507604813     
   758.22317870551478     
  -2507.3286176527381     
  -436.76154102865576     
   516.70981855799471     
   739.41821407311932     
  -2438.1321854633688     
  -435.46518321423821     
   520.36119464988292     
   721.13222268214395     
  -2371.8698670088520     
  -434.15981021168841     
   523.92238320328727     
   703.34319867957754     
  -2308.3794609529241     
  -432.84564442711752     
   527.39581708179230     
   686.03035272243062     
  -2247.5097312999860     
  -431.52290231204807     
   530.78382803794250     
   669.17402973768071     
  -2189.1194964579749     
  -430.19179460925949     
   534.08865219607230     
   652.75563351424591     
  -2133.0768951058285     
  -428.85252658538633     
   537.31243517186033     
   636.75755680095222     
  -2079.2586461689762     
  -427.50529825114302     
   540.45723685624944     
   621.16311695468482     
  -2027.5493629237967     
  -426.15030456998022     
   543.52503589046808     
   605.95649673275636     
  -1977.8410311894941     
  -424.78773565591558     
   546.51773385479703     
   591.12268899883509     
  -1930.0323736698469     
  -423.41777696122818     
   549.43715919278486     
   576.64744619631119     
  -1884.0284282445816     
  -422.04060945465170     
   552.28507089073685     
   562.51723298447700     
  -1839.7400286850127     
  -420.65640979065665     
   555.06316193012140     
   548.71918276933945     
  -1797.0834346950239     
  -419.26535047036771     
   557.77306252956760     
   535.24105700912673     
  -1755.9798945991572     
  -417.86759999462333     
   560.41634319158948     
   522.07120779963304     
  -1716.3553624945832     
  -416.46332300964815     
   562.99451756754081     
   509.19854258092369     
  -1678.1400753766191     
  -415.05268044577684     
   565.50904515403215     
   496.61249201559900     
  -1641.2683670637293     
  -413.63582964963490     
   567.96133383222775     
   484.30297926262102     
  -1605.6782792806971     
  -412.21292451015705     
   570.35274226080435     
   472.26039216801576     
  -1571.3114152882085     
  -410.78411557879485     
   572.68458213260772     
   460.47555655335418     
  -1538.1126009718159     
  -409.34955018424426     
   574.95812030410627     
   448.93971204606555     
  -1506.0297606981053     
  -407.90937254199872     
   577.17458080632355     
   437.64448884082981     
  -1475.0136576599957     
  -406.46372385901606     
   579.33514674444655     
   426.58188640837977     
  -1445.0177217744781     
  -405.01274243376679     
   581.44096209420513     
   415.74425349507123     
  -1415.9979013117809     
  -403.55656375191415     
   583.49313340103095     
   405.12426923523299     
  -1387.9124719567801     
  -402.09532057786123     
   585.49273138835792     
   394.71492569555710     
  -1360.7219084006022     
  -400.62914304238456     
   587.44079248105322     
   384.50951138255255     
  -1334.3887521151589     
  -399.15815872656003     
   589.33832024886374     
   374.50159574168890     
  -1308.8774574930414     
  -397.68249274217476     
   591.18628677524418     
   364.68501481049105     
  -1284.1543172598097     
  -396.20226780880529     
   592.98563395584802     
   355.05385743104250     
  -1260.1873035317328     
  -394.71760432773334     
   594.73727473106203     
   345.60245265455444     
  -1236.9460115940558     
  -393.22862045285802     
   596.44209425661745     
   336.32535756759904     
  -1214.4015307748407     
  -391.73543215875560     
   598.10095101575337     
   327.21734608678776     
  -1192.5263732496649     
  -390.23815330602775     
   599.71467787668894     
   318.27339828741526     
  -1171.2943931832842     
  -388.73689570407163     
   601.28408309825386     
   309.48869033854061     
  -1150.6806938696618     
  -387.23176917139722     
   602.80995128693644     
   300.85858513451814     
  -1130.6615732760124     
  -385.72288159360988     
   604.29304430811010     
   292.37862333494809     
  -1111.2144529825675     
  -384.21033897916959     
   605.73410215379147     
   284.04451493757887     
  -1092.3178014278667     
  -382.69424551303240     
   607.13384376970259     
   275.85213142686985     
  -1073.9510948099385     
  -381.17470360827258     
   608.49296784380920     
   267.79749821579531     
  -1056.0947543837235     
  -379.65181395577974     
   609.81215355824349     
   259.87678755791740     
  -1038.7300841840377     
  -378.12567557211946     
   611.09206130695463     
   252.08631192653706     
  -1021.8392479123329     
  -376.59638584564078     
   612.33333338068894     
   244.42251756719457     
  -1005.4051919077372     
  -375.06404058091039     
   613.53659462117662     
   236.88197862788655     
  -989.41163076854559     
  -373.52873404154775     
   614.70245304623916     
   229.46139139712244     
  -973.84299271994246     
  -371.99055899153268     
   615.83150044711135     
   222.15756895172285     
  -958.68438331138952     
  -370.44960673505244     
   616.92431295968288     
   214.96743607688745     
  -943.92155606664039     
  -368.90596715495207     
   617.98145161089099     
   207.88802440638761     
  -929.54086973542110     
  -367.35972874984839     
   619.00346284161537     
   200.91646788337198     
  -915.52927763390733     
  -365.81097866996504     
   619.99087900707661     
   194.04999830111765     
  -901.87425659815608     
  -364.25980275174322     
   620.94421885627105     
   187.28594137663148     
  -888.56383989523727     
  -362.70628555127894     
   621.86398799115614     
   180.62171257741718     
  -875.58653479761040     
  -361.15051037663704     
   622.75067930651574     
   174.05481356643512     
  -862.93132469801810     
  -359.59255931908791     
   623.60477341200988     
   167.58282863119996     
  -850.58765576420319     
  -358.03251328331106     
   624.42673903662023     
   161.20342121296844     
  -838.54538412100874     
  -356.47045201660859     
   625.21703341673287     
   154.91433083206101     
  -826.79478681607395     
  -354.90645413716760     
   625.97610266864035     
   148.71336993094044     
  -815.32652052119022     
  -353.34059716141081     
   626.70438214603530     
   142.59842102703152     
  -804.13161697139446     
  -351.77295753047082     
   627.40229678335220     
   136.56743389974605     
  -793.20145756658962     
  -350.20361063582334     
   628.07026142552161     
   130.61842296799662     
  -782.52775876922203     
  -348.63263084411221     
   628.70868114488462     
   124.74946477722744     
  -772.10255671129960     
  -347.06009152119759     
   629.31795154583244     
   118.95869560189270     
  -761.91819827465326     
  -345.48606505545735     
   629.89845905762422     
   113.24430911483279     
  -751.96731212768600     
  -343.91062288037057     
   630.45058121609600     
   107.60455427387515     
  -742.24282072050232     
  -342.33383549641019     
   630.97468693457688     
   102.03773311847138     
  -732.73788852596840     
  -340.75577249227126     
   631.47113676475942     
   96.542198954526611     
  -723.44596792317554     
  -339.17650256545915     
   631.94028314763341     
   91.116354195102787     
  -714.36071107826331     
  -337.59609354226245     
   632.38247065527628     
   85.758648862015804     
  -705.47605098296276     
  -336.01461239713217     
   632.79803622363045     
   80.467578479643578     
  -696.78609274894200     
  -334.43212527149029     
   633.18730937678959     
   75.241682784026509     
  -688.28520181929434     
  -332.84869749198720     
   633.55061244317562     
   70.079543770381804     
  -679.96790534748982     
  -331.26439358822921     
   633.88826076380224     
   64.979784480275612     
  -671.82895472552468     
  -329.67927730999412     
   634.20056289330250     
   59.941067319834175     
  -663.86326867968046     
  -328.09341164395369     
   634.48782079361399     
   54.962092804736571     
  -656.06596011632030     
  -326.50685882992025     
   634.75033002088549     
   50.041598103864160     
  -648.43230019471480     
  -324.91968037663457     
   634.98837990577613     
   45.178355852403797     
  -640.95772605065815     
  -323.33193707711052     
   635.20225372767470     
   40.371172907023862     
  -633.63784219119748     
  -321.74368902355195     
   635.39222888266875     
   35.618889090589875     
  -626.46839264013272     
  -320.15499562185710     
   635.55857704575965     
   30.920376145788872     
  -619.44526182197717     
  -318.56591560572400     
   635.70156432782949     
   26.274536682124040     
  -612.56450390078453     
  -316.97650705037057     
   635.82145142679190     
   21.680302902868256     
  -605.82225124476656     
  -315.38682738588312     
   635.91849377409540     
   17.136636018532499     
  -599.21482559936533     
  -313.79693341020442     
   635.99294167620815     
   12.642524826537258     
  -592.73862030918974     
  -312.20688130177467     
   636.04504045120996     
   8.1969851742183302     
  -586.39018486273130     
  -310.61672663183595     
   636.07503056111489     
   3.7990587877478417     
  -580.16615008179656     
  -309.02652437641183     
   636.08314773973962     
 -0.55218733786563601     
  -574.06328515009352     
  -307.43632892797217     
   636.06962311645373     
  -4.8576619764913413     
  -568.07844115224088     
  -305.84619410679403     
   636.03468333579963     
  -9.1182502851331524     
  -562.20858164593949     
  -304.25617317202790     
   635.97855067346813     
  -13.334814647477703     
  -556.45076412800972     
  -302.66631883247896     
   635.90144314840336     
  -17.508195378437780     
  -550.80213994232020     
  -301.07668325711251     
   635.80357463138728     
  -21.639211428005183     
  -545.25994771617388     
  -299.48731808529215     
   635.68515495022757     
  -25.728661035876492     
  -539.82151787898999     
  -297.89827443675927     
   635.54638999158794     
  -29.777322419968918     
  -534.48425023723189     
  -296.30960292136183     
   635.38748179979609     
  -33.785954296748159     
  -529.24565550025613     
  -294.72135364854006     
   635.20862867227174     
  -37.755296713000085     
  -524.10327344766142     
  -293.13357623657748     
   635.01002525232957     
  -41.686071263857549     
  -519.05476955912945     
  -291.54631982162283     
   634.79186261908114     
  -45.578982035551022     
  -514.09784133047890     
  -289.95963306649162     
   634.55432837437843     
  -49.434715845529624     
  -509.23027810089064     
  -288.37356416925280     
   634.29760672743635     
  -53.253942931286304     
  -504.44992456727488     
  -286.78816087160760     
   634.02187857669423     
  -57.037317365540872     
  -499.75469777808240     
  -285.20347046706655     
   633.72732158928318     
  -60.785477598876490     
  -495.14256655749404     
  -283.61953980893094     
   633.41411027816594     
  -64.499046848057702     
  -490.61156952124304     
  -282.03641531808410     
   633.08241607699711     
  -68.178633619467021     
  -486.15979633088625     
  -280.45414299059854     
   632.73240741271854     
  -71.824832091948679     
  -481.78539372917965     
  -278.87276840516409     
   632.36424977612637     
  -75.438222544917522     
  -477.48656880344265     
  -277.29233673034236     
   631.97810579023678     
  -79.019371810943269     
  -473.26156021624644     
  -275.71289273165246     
   631.57413527692802     
  -82.568833512565121     
  -469.10869174489096     
  -274.13448077849290     
   631.15249532139489     
  -86.087148700651809     
  -465.02629129976856     
  -272.55714485090459     
   630.71334033492974     
  -89.574845885400066     
  -461.01278050002566     
  -270.98092854617875     
   630.25682211586843     
  -93.032441739150272     
  -457.06657933066128     
  -269.40587508531524     
   629.78308990881021     
  -96.460441084130224     
  -453.18619297122740     
  -267.83202731933426     
   629.29229046227135     
  -99.859337531414440     
  -449.37014034123553     
  -266.25942773544659     
   628.78456808448288     
  -103.22961358397370     
  -445.61699301858044     
  -264.68811846308580     
   628.26006469794390     
  -106.57174103161307     
  -441.92536378019400     
  -263.11814127980620     
   627.71891989221501     
  -109.88618125996453     
  -438.29389169297843     
  -261.54953761705059     
   627.16127097544586     
  -113.17338544766187     
  -434.72126955388961     
  -259.98234856579086     
   626.58725302440348     
  -116.43379496931604     
  -431.20621088400486     
  -258.41661488204545     
   625.99699893310276     
  -119.66784155094608     
  -427.74747447690760     
  -256.85237699227667     
   625.39063946020167     
  -122.87594760952288     
  -424.34384286670155     
  -255.28967499867127     
   624.76830327510027     
  -126.05852643102315     
  -420.99414207081583     
  -253.72854868430719     
   624.13011700278128     
  -129.21598249655426     
  -417.69721689265356     
  -252.16903751820985     
   623.47620526748176     
  -132.34871162324919     
  -414.45195539831980     
  -250.61118066030059     
   622.80669073520187     
  -135.45710128873657     
  -411.25726482007644     
  -249.05501696624040     
   622.12169415504275     
  -138.54153077488715     
  -408.11208343887949     
  -247.50058499217144     
   621.42133439960389     
  -141.60237140067875     
  -405.01538443569098     
  -245.94792299935906     
   620.70572850414226     
  -144.63998678394643     
  -401.96615406078672     
  -244.39706895873726     
   619.97499170483388     
  -147.65473293940235     
  -398.96341689732219     
  -242.84806055535944     
   619.22923747607013     
  -150.64695856613227     
  -396.00621848364563     
  -241.30093519275746     
   618.46857756664292     
  -153.61700520475961     
  -393.09362226656469     
  -239.75572999721123     
   617.69312203520155     
  -156.56520737175885     
  -390.22472969051000     
  -238.21248182193074     
   616.90297928466111     
  -159.49189284443761     
  -387.39864739136431     
  -236.67122725115323     
   616.09825609580037     
  -162.39738269987285     
  -384.61451938202310     
  -235.13200260415746     
   615.27905766006256     
  -165.28199159523803     
  -381.87150450579816     
  -233.59484393919703     
   614.44548761137685     
  -168.14602787903152     
  -379.16877922382321     
  -232.05978705735501     
   613.59764805737132     
  -170.98979372321020     
  -376.50554977031129     
  -230.52686750632157     
   612.73563960969705     
  -173.81358534648751     
  -373.88103080518215     
  -228.99612058409684     
   611.85956141363692     
  -176.61769307752638     
  -371.29446628079813     
  -227.46758134262052     
   610.96951117700655     
  -179.40240157463239     
  -368.74511097845152     
  -225.94128459133020     
   610.06558519830253     
  -182.16798990697077     
  -366.23224529642437     
  -224.41726490065020     
   609.14787839416840     
  -184.91473174669395     
  -363.75515457068241     
  -222.89555660541248     
   608.21648432628672     
  -187.64289540597406     
  -361.31315880481873     
  -221.37619380821116     
   607.27149522752927     
  -190.35274409701020     
  -358.90557809449854     
  -219.85921038269259     
   606.31300202745490     
  -193.04453593271896     
  -356.53176082019706     
  -218.34463997678233     
   605.34109437727602     
  -195.71852413887038     
  -354.19105548180346     
  -216.83251601585022     
   604.35586067429131     
  -198.37495705498395     
  -351.88285439358151     
  -215.32287170581571     
   603.35738808549661     
  -201.01407846293577     
  -349.60651953996705     
  -213.81574003619420     
   602.34576257094045     
  -203.63612735948558     
  -347.36148614437241     
  -212.31115378308610     
   601.32106890627790     
  -206.24133850556831     
  -345.14713278471504     
  -210.80914551210998     
   600.28339070501033     
  -208.82994200145373     
  -342.96293270142706     
  -209.30974758128082     
   599.23281044001487     
  -211.40216399671439     
  -340.80828296654101     
  -207.81299214383515     
   598.16940946472573     
  -213.95822611896352     
  -338.68268508949922     
  -206.31891115100356     
   597.09326803378542     
  -216.49834625713470     
  -336.58556626205399     
  -204.82753635473264     
   596.00446532313231     
  -219.02273800410018     
  -334.51644313657454     
  -203.33889931035679     
   594.90307944980304     
  -221.53161132762443     
  -332.47477570468874     
  -201.85303137922142     
   593.78918749112040     
  -224.02517214540964     
  -330.46010000453089     
  -200.36996373125862     
   592.66286550351833     
  -226.50362289544358     
  -328.47189463287617     
  -198.88972734751624     
   591.52418854101677     
  -228.96716210519020     
  -326.50972762273921     
  -197.41235302264138     
   590.37323067309785     
  -231.41598506236068     
  -324.57308887459067     
  -195.93787136731976     
   589.21006500236967     
  -233.85028322892018     
  -322.66157136628641     
  -194.46631281067110     
   588.03476368176200     
  -236.27024501416727     
  -320.77469012107088     
  -192.99770760260253     
   586.84739793125129     
  -238.67605519007537     
  -318.91204575811230     
  -191.53208581612009     
   585.64803805444296     
  -241.06789553326115     
  -317.07318637939301     
  -190.06947734959957     
   584.43675345453210     
  -243.44594443110665     
  -315.25772027691335     
  -188.60991192901784     
   583.21361265012138     
  -245.81037733318345     
  -313.46522069486429     
  -187.15341911014491     
   581.97868329056735     
  -248.16136648839500     
  -311.69531166587018     
  -185.70002828069832     
   580.73203217103173     
  -250.49908132588897     
  -309.94758164801362     
  -184.24976866245996     
   579.47372524724631     
  -252.82368818824912     
  -308.22167111904923     
  -182.80266931335666     
   578.20382764997157     
  -255.13535072164194     
  -306.51719792347279     
  -181.35875912950499     
   576.92240369890237     
  -257.43422970606792     
  -304.83378962018014     
  -179.91806684722133     
   575.62951691681667     
  -259.72048312821937     
  -303.17111565103767     
  -178.48062104499755     
   574.32523004275708     
  -261.99426649560206     
  -301.52879054826246     
  -177.04645014544357     
   573.00960504545628     
  -264.25573242471410     
  -299.90650990627682     
  -175.61558241719683     
   571.68270313627204     
  -266.50503124901115     
  -298.30390674055019     
  -174.18804597679997     
   570.34458478177555     
  -268.74231054956533     
  -296.72068003802741     
  -172.76386879054712     
   568.99530971627701     
  -270.96771564985045     
  -295.15648676722208     
  -171.34307867629931     
   567.63493695390082     
  -273.18138930060468     
  -293.61103077490668     
  -169.92570330527008     
   566.26352480057085     
  -275.38347203141643     
  -292.08398891994312     
  -168.51177020378114     
   564.88113086562146     
  -277.57410194831607     
  -290.57507559721267     
  -167.10130675498985     
   563.48781207321247     
  -279.75341501529510     
  -289.08397623231866     
  -165.69434020058776     
   562.08362467358165     
  -281.92154483703757     
  -287.61042428814153     
  -164.29089764247195     
   560.66862425394106     
  -284.07862301919857     
  -286.15411100986330     
  -162.89100604438892     
   559.24286574926361     
  -286.22477885177261     
  -284.71478608532306     
  -161.49469223355214     
   557.80640345276561     
  -288.36013974741246     
  -283.29214796618118     
  -160.10198290223343     
   556.35929102625414     
  -290.48483085715884     
  -281.88595789616249     
  -158.71290460932877     
   554.90158151025787     
  -292.59897554138001     
  -280.49593154639103     
  -157.32748378189916     
   553.43332733383443     
  -294.70269502797805     
  -279.12183012626343     
  -155.94574671668713     
   551.95458032437966     
  -296.79610875392495     
  -277.76338649443841     
  -154.56771958160877     
   550.46539171711333     
  -298.87933415263331     
  -276.42037339845183     
  -153.19342841722280     
   548.96581216434890     
  -300.95248695312165     
  -275.09252553118631     
  -151.82289913817607     
   547.45589174472957     
  -303.01568089460557     
  -273.77963178061594     
  -150.45615753462661     
   545.93567997216064     
  -305.06902813296017     
  -272.48143820547676     
  -149.09322927364448     
   544.40522580452955     
  -307.11263891950125     
  -271.19773060697423     
  -147.73413990059098     
   542.86457765248315     
  -309.14662189905357     
  -269.92828287863523     
  -146.37891484047609     
   541.31378338768388     
  -311.17108402064326     
  -268.67286873535312     
  -145.02757939929555     
   539.75289035129185     
  -313.18613053615843     
  -267.43128808404322     
  -143.68015876534707     
   538.18194536195961     
  -315.19186519678874     
  -266.20331087491377     
  -142.33667801052636     
   536.60099472389663     
  -317.18839002835063     
  -264.98875386346862     
  -140.99716209160360     
   535.01008423461997     
  -319.17580568232660     
  -263.78738792982364     
  -139.66163585148047     
   533.40925919268466     
  -321.15421109180033     
  -262.59904223416004     
  -138.33012402042814     
   531.79856440518381     
  -323.12370390855648     
  -261.42349136832161     
  -137.00265121730664     
   530.17804419517779     
  -325.08438009381894     
  -260.26057565801455     
  -135.67924195076580     
   528.54774240891516     
  -327.03633441125402     
  -259.11007740074268     
  -134.35992062042851     
   526.90770242290762     
  -328.97965999175960     
  -257.97183722545452     
  -133.04471151805618     
   525.25796715100091     
  -330.91444877095051     
  -256.84565170321866     
  -131.73363882869677     
   523.59857905117667     
  -332.84079115872470     
  -255.73136622032825     
  -130.42672663181619     
   521.92958013226644     
  -334.75877640537709     
  -254.62878202547452     
  -129.12399890241275     
   520.25101196057653     
  -336.66849227056821     
  -253.53775226898819     
  -127.82547951211541     
   518.56291566636867     
  -338.57002541258555     
  -252.45808382964000     
  -126.53119223026584     
   516.86533195023389     
  -340.46346104130794     
  -251.38963922755661     
  -125.24116072498491     
   515.15830108929185     
  -342.34888333551453     
  -250.33222630627839     
  -123.95540856422353     
   513.44186294337101     
  -344.22637503281169     
  -249.28571658496102     
  -122.67395921679841     
   511.71605696102102     
  -346.09601790719887     
  -248.24992422020949     
  -121.39683605341281     
   509.98092218540586     
  -347.95789233885046     
  -247.22472416021859     
  -120.12406234766276     
   508.23649726013366     
  -349.81207777005204     
  -246.20993748055184     
  -118.85566127702873     
   506.48282043495561     
  -351.65865230115628     
  -245.20544470457776     
  -117.59165592385332     
   504.71992957136166     
  -353.49769313644055     
  -244.21107281289102     
  -116.33206927630501     
   502.94786214806413     
  -355.32927618253728     
  -243.22670261940920     
  -115.07692422932824     
   501.16665526647739     
  -357.15347645218282     
  -242.25217920038580     
  -113.82624358558020     
   499.37634565585648     
  -358.97036779618566     
  -241.28736426774265     
  -112.58005005635432     
   497.57696967879554     
  -360.78002302819380     
  -240.33213933205900     
  -111.33836626249096     
   495.76856333604212     
  -362.58251407318414     
  -239.38634350690236     
  -110.10121473527541     
   493.95116227173537     
  -364.37791164948601     
  -238.44987725139444     
  -108.86861791732323     
   492.12480177828957     
  -366.16628572887140     
  -237.52258109622650     
  -107.64059816345362     
   490.28951680124959     
  -367.94770508709314     
  -236.60435957180474     
  -106.41717774155043     
   488.44534194407220     
  -369.72223778388161     
  -235.69505697975069     
  -105.19837883341164     
   486.59231147283435     
  -371.48995071122982     
  -234.79458360642911     
  -103.98422353558689     
   484.73045932083562     
  -373.25091008827798     
  -233.90278745411052     
  -102.77473386020388     
   482.85981909312943     
  -375.00518099418389     
  -233.01958237051323     
  -101.56993173578327     
   480.98042407098910     
  -376.75282786196266     
  -232.14482071255733     
  -100.36983900804273     
   479.09230721629092     
  -378.49391401730691     
  -231.27842030443654     
  -99.174477440689955     
   477.19550117582372     
  -380.22850216959012     
  -230.42023917235534     
  -97.983868716205166     
   475.29003828549122     
  -381.95665396338285     
  -229.57019356176068     
  -96.798034436613008     
   473.37595057454507     
  -383.67843041509599     
  -228.72815253983885     
  -95.616996124244096     
   471.45326976960939     
  -385.39389155914483     
  -227.89403113982220     
  -94.440775222486579     
   469.52202729872988     
  -387.10309679269346     
  -227.06770184117363     
  -93.269393096527523     
   467.58225429535685     
  -388.80610455650231     
  -226.24908677612922     
  -92.102871034084615     
   465.63398160219731     
  -390.50297270732324     
  -225.43805797525400     
  -90.941230246128171     
   463.67723977507359     
  -392.19375814213765     
  -224.63454360861783     
  -89.784491867593644     
   461.71205908667031     
  -393.87851721920231     
  -223.83841711567294     
  -88.632676958084829     
   459.73846953025333     
  -395.55730534756987     
  -223.04961171858415     
  -87.485806502567826     
   457.75650082329577     
  -397.23017743545921     
  -222.26800336856681     
  -86.343901412056084     
   455.76618241105530     
  -398.89718746072350     
  -221.49352430405332     
  -85.206982524286417     
   453.76754347017101     
  -400.55838889300389     
  -220.72606734937398     
  -84.075070604386397     
   451.76061291194321     
  -402.21383439812416     
  -219.96554246217730     
  -82.948186345533102     
   449.74541938603141     
  -403.86357596659047     
  -219.21187523477568     
  -81.826350369603389     
   447.72199128353782     
  -405.50766503085129     
  -218.46495590929811     
  -80.709583227815898     
   445.69035674046023     
  -407.14615220017106     
  -217.72472257679746     
  -79.597905401364812     
   443.65054364091111     
  -408.77908761949698     
  -216.99106778771193     
  -78.491337302045565     
   441.60257962029254     
  -410.40652062790491     
  -216.26393056799776     
  -77.389899272872697     
   439.54649206845494     
  -412.02850010716486     
  -215.54320611508686     
  -76.293611588689799     
   437.48230813280441     
  -413.64507415302802     
  -214.82883692021235     
  -75.202494456771845     
   435.41005472134708     
  -415.25629042992955     
  -214.12072119964665     
  -74.116568017419908     
   433.32975850567487     
  -416.86219583892694     
  -213.41880366656369     
  -73.035852344548545     
   431.24144592391150     
  -418.46283686642619     
  -212.72298288158217     
  -71.960367446265764     
   429.14514318365030     
  -420.05825923803809     
  -212.03320862568259     
  -70.890133265445783     
   427.04087626479844     
  -421.64850830273065     
  -211.34938205443143     
  -69.825169680294749     
   424.92867092237123     
  -423.23362866813892     
  -210.67145245340720     
  -68.765496504909464     
   422.80855268929707     
  -424.81366456153944     
  -209.99932537592454     
  -67.711133489829166     
   420.68054687913855     
  -426.38865950185891     
  -209.33295354848715     
  -66.662100322580628     
   418.54467858875023     
  -427.95865665347253     
  -208.67224107950705     
  -65.618416628216579     
   416.40097270096260     
  -429.52369846156887     
  -208.01714538065869     
  -64.580101969847476     
   414.24945388717890     
  -431.08382705192378     
  -207.36757328246063     
  -63.547175849166912     
   412.09014660992017     
  -432.63908385154230     
  -206.72348248461262     
  -62.519657706970619     
   409.92307512536593     
  -434.18950997017680     
  -206.08478277382099     
  -61.497566923669226     
   407.74826348583798     
  -435.73514584098052     
  -205.45143299734019     
  -60.480922819794799     
   405.56573554226441     
  -437.27603158846057     
  -204.82334710067772     
  -59.469744656501341     
   403.37551494656395     
  -438.81220669171569     
  -204.20048172799605     
  -58.464051636059303     
   401.17762515407298     
  -440.34371030467560     
  -203.58276211649562     
  -57.463862902344204     
   398.97208942575998     
  -441.87058102054925     
  -202.97012806319785     
  -56.469197541319410     
   396.75893083075601     
  -443.39285698102333     
  -202.36253115530621     
  -55.480074581513222     
   394.53817224839179     
  -444.91057596468806     
  -201.75989280470037     
  -54.496512994490324     
   392.30983637057818     
  -446.42377516072338     
  -201.16217700721538     
  -53.518531695317670     
   390.07394570395576     
  -447.93249148827744     
  -200.56930289653783     
  -52.546149543024917     
   387.83052257208499     
  -449.43676126000150     
  -199.98123788642914     
  -51.579385341059442     
   385.57958911757464     
  -450.93662054414972     
  -199.39790150386438     
  -50.618257837736095     
   383.32116730420069     
  -452.43210480542871     
  -198.81926398405054     
  -49.662785726681648     
   381.05527891897390     
  -453.92324928530905     
  -198.24524578962834     
  -48.712987647274190     
   378.78194557418874     
  -455.41008862873127     
  -197.67581844067047     
  -47.768882185077331     
   376.50118870944937     
  -456.89265726703627     
  -197.11090533780407     
  -46.830487872269501     
   374.21302959363902     
  -458.37098905706989     
  -196.55047773346004     
  -45.897823188068244     
   371.91748932689620     
  -459.84511764007078     
  -195.99446213591821     
  -44.970906559149704     
   369.61458884253079     
  -461.31507610609020     
  -195.44282949444059     
  -44.049756360063270     
   367.30434890894736     
  -462.78089732729848     
  -194.89551030665785     
  -43.134390913641525     
   364.98679013149257     
  -464.24261365459847     
  -194.35247445599504     
  -42.224828491405567     
   362.66193295432356     
  -465.70025721301840     
  -193.81365536070925     
  -41.321087313965684     
   360.32979766222041     
  -467.15385962822370     
  -193.27902331054204     
  -40.423185551417568     
   357.99040438239228     
  -468.60345230305279     
  -192.74851437200604     
  -39.531141323733998     
   355.64377308623250     
  -470.04906616084281     
  -192.22209878588910     
  -38.644972701152234     
   353.28992359107605     
  -471.49073190173698     
  -191.69971467732250     
  -37.764697704556951     
   350.92887556191715     
  -472.92847976181690     
  -191.18133373304269     
  -36.890334305859028     
   348.56064851310060     
  -474.36233976481469     
  -190.66689475772151     
  -36.021900428370017     
   346.18526180999976     
  -475.79234147549766     
  -190.15636994902658     
  -35.159413947172538     
   343.80273467068577     
  -477.21851425011533     
  -189.64970557383771     
  -34.302892689486555     
   341.41308616745573     
  -478.64088704191909     
  -189.14685993436950     
  -33.452354435031594     
   339.01633522862232     
  -480.05948849142692     
  -188.64780057505587     
  -32.607816916385012     
   336.61250063990445     
  -481.47434699573978     
  -188.15247088082990     
  -31.769297819336312     
   334.20160104609670     
  -482.88549052734606     
  -187.66084768713372     
  -30.936814783237629     
   331.78365495256588     
  -484.29294688499954     
  -187.17287228403870     
  -30.110385401350356     
   329.35868072678551     
  -485.69674342712983     
  -186.68852413393722     
  -29.290027221188019     
   326.92669659982238     
  -487.09690735813433     
  -186.20774531794521     
  -28.475757744855454     
   324.48772066780697     
  -488.49346544801892     
  -185.73051531915721     
  -27.667594429384305     
   322.04177089340470     
  -489.88644431291260     
  -185.25677908289279     
  -26.865554687064904     
   319.58886510723227     
  -491.27587015603433     
  -184.78651565595041     
  -26.069655885774623     
   317.12902100928358     
  -492.66176902345393     
  -184.31967146561448     
  -25.279915349302659     
   314.66225617032626     
  -494.04416655944607     
  -183.85622677931616     
  -24.496350357671400     
   312.18858803327697     
  -495.42308826029091     
  -183.39612908145713     
  -23.718978147454333     
   309.70803391455519     
  -496.79855922840187     
  -182.93935891096388     
  -22.947815912090622     
   307.22061100543368     
  -498.17060442023410     
  -182.48586543794124     
  -22.182880802196294     
   304.72633637335548     
  -499.53924841101866     
  -182.03562999989734     
  -21.424189925872209     
   302.22522696323796     
  -500.90451563601789     
  -181.58860245291214     
  -20.671760349008736     
   299.71729959876183     
  -502.26643015441471     
  -181.14476526650765     
  -19.925609095587269     
   297.20257098364101     
  -503.62501589391354     
  -180.70406886752872     
  -19.185753147978563     
   294.68105770288014     
  -504.98029641042001     
  -180.26649721252099     
  -18.452209447237962     
   292.15277622400538     
  -506.33229513951392     
  -179.83200113051947     
  -17.724994893397572     
   289.61774289828651     
  -507.68103514799282     
  -179.40056547510423     
  -17.004126345755381     
   287.07597396194399     
  -509.02653938905610     
  -178.97214218725864     
  -16.289620623161408     
   284.52748553733261     
  -510.36883045546051     
  -178.54671533231493     
  -15.581494504300865     
   281.97229363414289     
  -511.70793082045287     
  -178.12424396718524     
  -14.879764727974463     
   279.41041415046629     
  -513.04386265020673     
  -177.70469941572901     
  -14.184447993375773     
   276.84186287410114     
  -514.37664789582470     
  -177.28805922808229     
  -13.495560960365809     
   274.26665548351156     
  -515.70630834003532     
  -176.87428079032816     
  -12.813120249744777     
   271.68480754904652     
  -517.03286544596278     
  -176.46335027075486     
  -12.137142443521061     
   269.09633453399914     
  -518.35634057299342     
  -176.05522323761582     
  -11.467644085177492     
   266.50125179569841     
  -519.67675474727560     
  -175.64988685005949     
  -10.804641679934912     
   263.89957458658370     
  -520.99412889865107     
  -175.24729788675182     
  -10.148151695013084     
   261.29131805525498     
  -522.30848363280165     
  -174.84744362225601     
  -9.4981905598889718     
   258.67649724752312     
  -523.61983945996860     
  -174.45028210101606     
  -8.8547746665524318     
   256.05512710743380     
  -524.92821657572620     
  -174.05580077136537     
  -8.2179203697593461     
   253.42722247829079     
  -526.23363508151147     
  -173.66395879541469     
  -7.5876439872822203     
   250.79279810365574     
  -527.53611477247705     
  -173.27474417506124     
  -6.9639618001582999     
   248.15186862834014     
  -528.83567535379007     
  -172.88811641008863     
  -6.3468900529352155     
   245.50444859938844     
  -530.13233622686573     
  -172.50406534085781     
  -5.7364449539141962     
   242.85055246702902     
  -531.42611671692214     
  -172.12254668646267     
  -5.1326426753908825     
   240.19019458569397     
  -532.71703581707061     
  -171.74356842807950     
  -4.5354993538937736     
   237.52338921470064     
  -534.00511258028121     
  -171.36701988063865     
  -3.9450310904203207     
   234.85015052017641     
  -535.29036522938600     
  -170.99316145803778     
  -3.3612539506707235     
   232.17049257225221     
  -536.57281394032123     
  -170.62094219068800     
  -2.7841839652794285     
   229.48442935988447     
  -537.85247100675144     
  -170.25413513569356     
  -2.2138371300443831     
   226.79197473981696     
  -539.12937702026909     
  -169.87858246888726     
  -1.6502294061540554     
   224.09314263129428     
  -540.40346638878577     
  -169.54697590593148     
  -1.0933767204122600     
   221.38794629355218     
  -541.67506870808029     
  -169.06259282140647     
 -0.54329496546080525     
   218.67640102639629     
  -542.94303815424087     
  -169.15946943828791     
   0.0000000000000000     
   215.95851409557318     
  -544.21173417502791     
  -169.15946943828791     
   0.0000000000000000     
   8395.4583099691918     
  -3291188738.1111307     
   820500169421827.50     
   5.9247697412798889E-003
   4274.5813420124132     
  -829688229.84564865     
   1001848358437191.8     
   6.2676913936833382E-003
   4159.4430133670030     
  -585088986.48375475     
   31532017600923.887     
   6.6292364438236863E-003
   4057.1932204634431     
  -576763985.78275478     
   220211238516265.97     
   7.0103172522638100E-003
   3953.3976585917444     
  -513892836.68799496     
   139584041666490.98     
   7.4118825642493120E-003
   3852.0602301204708     
  -470797816.56769216     
   128652165080104.09     
   7.8349182080195805E-003
   3752.0517668247285     
  -427845378.72567022     
   105840205805143.09     
   8.2804477247062011E-003
   3653.6721124938399     
  -389633288.50683683     
   89833714999093.047     
   8.7495329182236681E-003
   3556.8232839964976     
  -354560614.48075861     
   75563691720080.094     
   9.2432743124109731E-003
   3461.5180507661207     
  -322658307.73680925     
   63712886632522.961     
   9.7628115014458325E-003
   3367.7383497609940     
  -293570191.22497249     
   53676326263924.227     
   1.0309323378220003E-002
   3275.4747017845680     
  -267069908.75540322     
   45224513916215.750     
   1.0884028223928184E-002
   3184.7152382647259     
  -242925252.49482667     
   38096770221123.719     
   1.1488183640578055E-002
   3095.4487561372762     
  -220930722.90992665     
   32088998965039.211     
   1.2123086306467874E-002
   3007.6638674013143     
  -200896980.35092443     
   27025149000746.988     
   1.2790071532894229E-002
   2921.3492358916928     
  -182651579.19285405     
   22757549958713.031     
   1.3490512598438023E-002
   2836.4935113779084     
  -166036966.40184596     
   19161376195643.957     
   1.4225819835124377E-002
   2753.0853479255493     
  -150909339.07095504     
   16131355629589.305     
   1.4997439438553504E-002
   2671.1133987997655     
  -137137422.42669070     
   13578659966365.117     
   1.5806851971746787E-002
   2590.5663178995678     
  -124601397.91091971     
   11428356663892.719     
   1.6655570529936516E-002
   2511.4327593740099     
  -113191911.23316208     
   9617238324778.5039     
   1.7545138530840255E-002
   2433.7013777446332     
  -102809168.37171654     
   8091994130055.2881     
   1.8477127092092867E-002
   2357.3608278869392     
  -93362108.252133042     
   6807664743415.1816     
   1.9453131954450940E-002
   2282.3997650509382     
  -84767646.560998052     
   5726337996350.5107     
   2.0474769906127122E-002
   2208.8068448708113     
  -76949984.393895328     
   4816047656469.2217     
   2.1543674660145385E-002
   2136.5707233770690     
  -69839976.283813581     
   4049843807159.1494     
   2.2661492132923081E-002
   2065.6800570077048     
  -63374552.533170402     
   3405008145911.0342     
   2.3829875068372336E-002
   1996.1235026190982     
  -57496191.229467094     
   2862391679081.1973     
   2.5050476947661385E-002
   1927.8897174961544     
  -52152435.701423019     
   2405855767517.7632     
   2.6324945120377023E-002
   1860.9673593618722     
  -47295453.541659847     
   2021800443630.8838     
   2.7654913088172087E-002
   1795.3450863858741     
  -42881633.642697021     
   1698766408957.5024     
   2.9041991867058074E-002
   1731.0115571920192     
  -38871217.999618478     
   1427099236815.0347     
   3.0487760349303162E-002
   1667.9554308646498     
  -35227965.304555409     
   1198666084567.0703     
   3.1993754580411767E-002
   1606.1653669534071     
  -31918843.612794690     
   1006616728693.5609     
   3.3561455860885187E-002
   1545.6300254763453     
  -28913749.590014808     
   845182007954.65930     
   3.5192277576386669E-002
   1486.3380669210819     
  -26185252.062796257     
   709503836424.12402     
   3.6887550653551891E-002
   1428.2781522436153     
  -23708357.787367225     
   595491856323.52026     
   3.8648507531992130E-002
   1371.4389428646089     
  -21460297.529592149     
   499702568631.69885     
   4.0476264536028470E-002
   1315.8091006627574     
  -19420330.711295702     
   419237427715.80115     
   4.2371802522368295E-002
   1261.3772879647136     
  -17569567.026873097     
   351656934084.33466     
   4.4335945672289677E-002
   1208.1321675313179     
  -15890803.569741506     
   294908221563.64465     
   4.6369338288936711E-002
   1156.0624025395903     
  -14368376.133692607     
   247264026301.03699     
   4.8472419452052051E-002
   1105.1566565598935     
  -12988023.467058962     
   207271254306.52621     
   5.0645395373890026E-002
   1055.4035935278314     
  -11736763.363045746     
   173707643141.71030     
   5.2888209291172501E-002
   1006.7918777101302     
  -10602779.564285511     
   145545248200.20596     
   5.5200508718785256E-002
   959.31017366394155     
  -9575318.5475845505     
   121919682645.64064     
   5.7581609881480644E-002
   912.94714618868625     
  -8644595.3345945552     
   102104207564.11905     
   6.0030459130175809E-002
   867.69146026975397     
  -7801707.5472824685     
   85487910250.875153     
   6.2545591139541390E-002
   823.53178101312551     
  -7038556.9943227693     
   71557327977.770050     
   6.5125083673495801E-002
   780.45677356989609     
  -6347778.1354226461     
   59880975194.857445     
   6.7766508694995245E-002
   738.45510304973720     
  -5722672.8269986911     
   50096317170.161079     
   7.0466879586184861E-002
   697.51543442211687     
  -5157150.8036548141     
   41898804712.903496     
   7.3222594234607766E-002
   657.62643240403179     
  -4645675.3970109038     
   35032645145.806427     
   7.6029373730818209E-002
   618.77676133291789     
  -4183214.0361683033     
   29283035677.457344     
   7.8882196412487671E-002
   580.95508502329847     
  -3765193.1135239298     
   24469628388.724079     
   8.1775226980011079E-002
   544.15006660555605     
  -3387456.8353797691     
   20441032314.581318     
   8.4701740398812078E-002
   508.35036834515921     
  -3046229.7097530290     
   17070188725.353067     
   8.7654040294119648E-002
   473.54465144048760     
  -2738082.3537158547     
   14250481503.881289     
   9.0623371535068359E-002
   439.72157579725871     
  -2459900.3301263088     
   11892466282.372076     
   9.3599826696699279E-002
   406.86979977742482     
  -2208855.7486309018     
   9921120333.5720196     
   9.6572246080966512E-002
   374.97797992023970     
  -1982381.3888554783     
   8273530680.4433374     
   9.9528110971359163E-002
   344.03477063297845     
  -1778147.1245968286     
   6896950910.1065617     
  0.10245342979042722     
   314.02882384866911     
  -1594038.4470783682     
   5747168164.7787094     
  0.10533261682556912     
   284.94878864797442     
  -1428136.9028058150     
   4787131029.6881046     
  0.10814836318614031     
   256.78331084212948     
  -1278702.2776411753     
   3985796838.2477994     
  0.11088149965454133     
   229.52103251365273     
  -1144156.3732940997     
   3317163476.8000321     
  0.11351085109573593     
   203.15059151134702     
  -1023068.2358814741     
   2759456307.1562138     
  0.11601308209395496     
   177.66062089577898     
  -914140.70837949449     
   2294445480.5100145     
  0.11836253349251544     
   153.03974833129337     
  -816198.19000728801     
   1906872841.2676423     
  0.12053104952311008     
   129.27659542026637     
  -728175.49577309354     
   1583970921.6974058     
  0.12248779522502186     
   106.35977697509098     
  -649107.71874894598     
   1315059309.3481245     
  0.12419906387294585     
   84.277900223082810     
  -578121.00616362493     
   1091206010.1596651     
  0.12562807415494975     
   63.019563939242985     
  -514424.16818310367     
   904943400.06904590     
  0.12673475687010666     
   42.573357501499501     
  -457301.04536729684     
   750030016.27234423     
  0.12747553094905895     
   22.927859862771808     
  -406103.56727448577     
   621250833.89448750     
  0.12780306864083282     
   4.0716384339282046     
  -360245.44062730094     
   514249847.81600863     
  0.12766604975626786     
  -14.006752128622427     
  -319196.41086031671     
   425389766.35548919     
  0.12700890491314731     
  -31.318771237197101     
  -282477.04581946670     
   351634453.89810497     
  0.12577154779124086     
  -47.875893795767468     
  -249653.99489668183     
   290450457.72821373     
  0.12388909647776641     
  -63.689611738598629     
  -220335.68100339969     
   239724541.30184019     
  0.12129158406604162     
  -78.771435691881877     
  -194168.38655055079     
   197694639.69866833     
  0.11790365876315410     
  -93.132896765872488     
  -170832.69803505720     
   162892067.72592852     
  0.11364427386718316     
  -106.78554848521155     
  -150040.27696729221     
   134093159.70046222     
  0.10842636809172077     
  -119.74096886523031     
  -131530.92773339781     
   110278812.76026052     
  0.10215653684603535     
  -132.01076264223047     
  -115069.93559912116     
   90600651.697502583     
   9.4734695224065732E-002
  -143.60656366530208     
  -100445.65042773791     
   74352739.458597347     
   8.6053733615366404E-002
  -154.54003745892706     
  -87467.293914850961     
   60947932.625736162     
   7.5999167026956707E-002
  -164.82288395868460     
  -75962.969911548978     
   49898121.357672855     
   6.4448779397499878E-002
  -174.46684044843511     
  -65777.859982685914     
   40797733.969848275     
   5.1272264395015837E-002
  -183.48368462473329     
  -56772.585233061793     
   33309927.806474485     
   3.6330864416959353E-002
  -191.88523811075322     
  -48821.726862131691     
   27155177.400956437     
   1.9477009757371884E-002
  -199.68336919892272     
  -41812.463626472956     
   22101368.142939318     
   5.5396017014927915E-004
  -206.88999959161939     
  -35643.413702644568     
   17956806.553075533     
  -2.0604548659766440E-002
  -213.51709663654887     
  -30223.309571340778     
   14560160.894247899     
  -4.4174650924576293E-002
  -219.57672294745416     
  -25470.787960086793     
   11786129.223037330     
  -7.0342685650150311E-002
  -225.08086416946790     
  -21310.642416271752     
   9503485.9972983506     
  -9.9305517335101859E-002
  -230.04211956437274     
  -17683.207194134869     
   7695172.2745760148     
 -0.13127083845703663     
  -234.47104212337868     
  -14506.958689669693     
   6043345.3127800170     
 -0.16645744966829451     
  -238.38649418053714     
  -11809.511586541290     
   5294367.8461153777     
 -0.20509551313124241     
  -241.77544695939645     
  -9254.0518714487735     
   2713592.7185468972     
 -0.24742677406448188     
  -244.74915962437467     
  -7837.6744596377421     
   7174018.4012908600     
 -0.29370474519057227     
  -246.93654810632782     
  -3788.4093329981247     
   831847.00173203216     
 -0.92172606438556715     
  -250.28146348884283     
   2450.4431799921163     
   17085.040499740309     
  -1.5318474994749149     
  -237.70890307951211     
   2578.5809837401684     
   460.59527584457089     
  -2.1099964292241342     
  -224.80736199938920     
   2582.0354483090032     
  -34283.897879598175     
  -2.6564127985750448     
  -212.54000784308664     
   2324.9062142120165     
  -29908.981559339296     
  -3.1736994821808007     
  -201.47627017626417     
   2100.5888525169721     
  -28290.269691071011     
  -3.6647035127571534     
  -191.50376847038689     
   1888.4118298339392     
  -24390.450904950205     
  -4.1320414607920481     
  -182.51903027568500     
   1705.4834480468128     
  -21200.143044400429     
  -4.5780110171660366     
  -174.38911571753346     
   1546.4823752138095     
  -18329.264887313555     
  -5.0046046863786486     
  -167.00037755810152     
   1409.0128885589579     
  -15931.083437409741     
  -5.4135482228991183     
  -160.25402092975818     
   1289.5297627783848     
  -13909.140115469889     
  -5.8063410445204529     
  -154.06716849303132     
   1185.2112119123608     
  -12211.802061279093     
  -6.1842922050857867     
  -148.37008372211849     
   1093.6226964527675     
  -10779.157113856594     
  -6.5485506968681575     
  -143.10407943573946     
   1012.7790180988429     
  -9564.1869782362337     
  -6.9001304670159227     
  -138.21951285108719     
   941.04761576207125     
  -8527.6965243130162     
  -7.2399309468033204     
  -133.67416908210768     
   877.08989182972368     
  -7638.3280128975621     
  -7.5687539065598557     
  -129.43193827320090     
   819.80243173299186     
  -6870.8161260448733     
  -7.8873173435464956     
  -125.46175391689930     
   768.27131078765547     
  -6204.8361410446150     
  -8.1962669832110251     
  -121.73673804060560     
   721.73503972982076     
  -5623.9550770673259     
  -8.4961858586123071     
  -118.23351199965150     
   679.55537665181578     
  -5114.8229926881741     
  -8.7876023366166223     
  -114.93163804750533     
   641.19420420665460     
  -4666.5314799000680     
  -9.0709968825134677     
  -111.81316449172019     
   606.19521810740400     
  -4270.1148860921039     
  -9.3468077941746923     
  -108.86225305529739     
   574.16935646171316     
  -3918.1607290658649     
  -9.6154360895964412     
  -106.06487178665881     
   544.78315099371923     
  -3604.5052039840780     
  -9.8772496947631900     
  -103.40854050426492     
   517.74936196383862     
  -3323.9941170123275     
  -10.132587049919657     
  -100.88211858413970     
   492.81940608624620     
  -3072.2943159449160     
  -10.381760229690654     
  -98.475627072132440     
   469.77719871665931     
  -2845.7441478482424     
  -10.625057654631316     
  -96.180098781321291     
   448.43411760779748     
  -2641.2342109063284     
  -10.862746457634115     
  -93.987451334736804     
   428.62486102600008     
  -2456.1117315172942     
  -11.095074557335350     
  -91.890379124572760     
   410.20402303962032     
  -2288.1034539896273     
  -11.322272481619253     
  -89.882260949136963     
   393.04324713469816     
  -2135.2531269626902     
  -11.544554977027612     
  -87.957080709594024     
   377.02884868247793     
  -1995.8705453739565     
  -11.762122433974604     
  -86.109359038907385     
   362.05981959217326     
  -1868.4898041872982     
  -11.975162152852612     
  -84.334094124775035     
   348.04614606076848     
  -1751.8349272363732     
  -12.183849472172406     
  -82.626710299356873     
   334.90738410649578     
  -1644.7914297197017     
  -12.388348776636223     
  -80.983013218131646     
   322.57144838359801     
  -1546.3826884277396     
  -12.588814400358661     
  -79.399150651621667     
   310.97357822038992     
  -1455.7502115263603     
  -12.785391438220893     
  -77.871578076985841     
   300.05545163394220     
  -1372.1371050130574     
  -12.978216476482912     
  -76.397028389535123     
   289.76442334634430     
  -1294.8741502489997     
  -13.167418252219433     
  -74.972485163120567     
   280.05286721947675     
  -1223.3680456672346     
  -13.353118249832825     
  -73.595158977879450     
   270.87760687697255     
  -1157.0914299288734     
  -13.535431241788135     
  -72.262466407805761     
   262.19942115250603     
  -1095.5743929461610     
  -13.714465779775336     
  -70.972011321910969     
   253.98261320540979     
  -1038.3972235913395     
  -13.890324641704199     
  -69.721568203826251     
   246.19463402847475     
  -985.18419657108234     
  -14.063105239254158     
  -68.509067237369578     
   238.80575255419160     
  -935.59823063673582     
  -14.232899990116472     
  -67.332580941423060     
   231.78876582441609     
  -889.33628286339808     
  -14.399796658563046     
  -66.190312167604674     
   225.11874370294063     
  -846.12536574036233     
  -14.563878667542754     
  -65.080583299697608     
   218.77280345988791     
  -805.71909409458090     
  -14.725225385131219     
  -64.001826515412432     
   212.72991025417855     
  -767.89468014312592     
  -14.883912387835039     
  -62.952574989394229     
   206.97070015310510     
  -732.45031698938237     
  -15.040011702968771     
  -61.931454932072256     
   201.47732277568474     
  -699.20288872993922     
  -15.193592032076740     
  -60.937178372357515     
   196.23330111021016     
  -667.98596605567241     
  -15.344718957156415     
  -59.968536603670010     
   191.22340636479262     
  -638.64804559718152     
  -15.493455131251523     
  -59.024394222700991     
   186.43354602281377     
  -611.05099995736168     
  -15.639860454817507     
  -58.103683698836122     
   181.85066352313356     
  -585.06871081626684     
  -15.783992239116184     
  -57.205400419548255     
   177.46264819201156     
  -560.58586074551613     
  -15.925905357767927     
  -56.328598163477189     
   173.25825423642021     
  -537.49686347699662     
  -16.065652387476135     
  -55.472384958485279     
   169.22702776034274     
  -515.70491219648841     
  -16.203283738838099     
  -54.635919286787249     
   165.35924091886906     
  -495.12113911892425     
  -16.338847778067123     
  -53.818406603551381     
   161.64583237547714     
  -475.66385779909939     
  -16.472390940371433     
  -53.019096139007729     
   158.07835344198389     
  -457.25789721423342     
  -16.603957835664584     
  -52.237277957370580     
   154.64891921287713     
  -439.83399852598058     
  -16.733591347219157     
  -51.472280248778553     
   151.35016422393227     
  -423.32827791797416     
  -16.861332723819046     
  -50.723466832869853     
   148.17520213954748     
  -407.68174706558079     
  -16.987221665915147     
  -49.990234854929597     
   145.11758903655561     
  -392.83987802285731     
  -17.111296406244087     
  -49.272012657459747     
   142.17128995138418     
  -378.75221410869779     
  -17.233593785328885     
  -48.568257811717359     
   139.33064834556893     
  -365.37202179359804     
  -17.354149322243860     
  -47.878455295398147     
   136.59035818211694     
  -352.65596914455631     
  -17.472997280993233     
  -47.202115803909031     
   133.94543841353280     
  -340.56384622338356     
  -17.590170732823019     
  -46.538774183958054     
   131.39120956685741     
  -329.05830059752901     
  -17.705701614759068     
  -45.887987979259968     
   128.92327231237596     
  -318.10460648966597     
  -17.819620784639742     
  -45.249336079069771     
   126.53748776370347     
  -307.67045203794481     
  -17.931958072889707     
  -44.622417461226959     
   124.22995937341886     
  -297.72574331238360     
  -18.042742331261429     
  -44.006850022046976     
   121.99701629857600     
  -288.24243379091826     
  -18.152001478752709     
  -43.402269486187670     
   119.83519804514410     
  -279.19435870193161     
  -18.259762544892251     
  -42.808328390187611     
   117.74124035487961     
  -270.55709526346425     
  -18.366051710570115     
  -42.224695133949403     
   115.71206214040363     
  -262.30782425032521     
  -18.470894346576365     
  -41.651053094952083     
   113.74475345852619     
  -254.42521359863383     
  -18.574315049998592     
  -41.087099800414421     
   111.83656435653643     
  -246.88930323079865     
  -18.676337678617763     
  -40.532546153067315     
   109.98489458230544     
  -239.68140662491331     
  -18.776985383431271     
  -39.987115706530005     
   108.18728403261859     
  -232.78401587776000     
  -18.876280639422639     
  -39.450543986664627     
   106.44140391353541     
  -226.18071618785771     
  -18.974245274688531     
  -38.922577855525475     
   104.74504854212648     
  -219.85611047150806     
  -19.070900498025683     
  -38.402974914886180     
   103.09612771359016     
  -213.79574124568686     
  -19.166266925073145     
  -37.891502946466588     
   101.49265965424752     
  -207.98603256888538     
  -19.260364603098232     
  -37.387939386306016     
   99.932764409980877     
  -202.41422056045320     
  -19.353213034508631     
  -36.892070830891619     
   98.414657755777469     
  -197.06830470729511     
  -19.444831199167147     
  -36.403692572825996     
   96.936645470472754     
  -191.93698963087070     
  -19.535237575580485     
  -35.922608164029207     
   95.497118048241219     
  -187.00964316086566     
  -19.624450161028431     
  -35.448629004597265     
   94.094545724534726     
  -182.27624668983378     
  -19.712486490695500     
  -34.981573955600027     
   92.727473874360982     
  -177.72735898417534     
  -19.799363655862770     
  -34.521268974209178     
   91.394518681979662     
  -173.35407477647337     
  -19.885098321213949     
  -34.067546769701337     
   90.094363121156107     
  -169.14799246702930     
  -19.969706741306076     
  -33.620246478954314     
   88.825753177653397     
  -165.10118011734235     
  -20.053204776252041     
  -33.179213360193252     
   87.587494326773339     
  -161.20614585815346     
  -20.135607906659011     
  -32.744298503794219     
   86.378448232837172     
  -157.45581012330788     
  -20.216931247864075     
  -32.315358559069850     
   85.197529656912366     
  -153.84347993325051     
  -20.297189563505768     
  -31.892255476034034     
   84.043703557412982     
  -150.36282409892991     
  -20.376397278467746     
  -31.474856261198823     
   82.915982376671010     
  -147.00785166298246     
  -20.454568491228571     
  -31.063032746534148     
   81.813423489198641     
  -143.77289099384132     
  -20.531716985649521     
  -30.656661370794289     
   80.735126806744830     
  -140.65256923039431     
  -20.607856242230358     
  -30.255622972433635     
   79.680232537516872     
  -137.64179672012193     
  -20.682999448861157     
  -29.859802593434555     
   78.647919062115960     
  -134.73574727705670     
  -20.757159511096656     
  -29.469089293385419     
   77.637400957538034     
  -131.92984402373031     
  -20.830349061977948     
  -29.083375973173172     
   76.647927127360049     
  -129.21974641606499     
  -20.902580471424873     
  -28.702559207781672     
   75.678779029239564     
  -126.60133125274473     
  -20.973865855221195     
  -28.326539087596466     
   74.729269044843988     
  -124.07068748872223     
  -21.044217083613148     
  -27.955219067762656     
   73.798738888678571     
  -121.62409662381310     
  -21.113645789541010     
  -27.588505825130962     
   72.886558163999965     
  -119.25802743230624     
  -21.182163376521991     
  -27.226309122325315     
   71.992122958257667     
  -116.96912231360831     
  -21.249781026201852     
  -26.868541678577408     
   71.114854540905611     
  -114.75418781109416     
  -21.316509705591599     
  -26.515119046894338     
   70.254198132322401     
  -112.61018761681312     
  -21.382360174004688     
  -26.165959497250547     
   69.409621725196317     
  -110.53423004087922     
  -21.447342989709377     
  -25.820983905437831     
   68.580614999889718     
  -108.52356456197886     
  -21.511468516309918     
  -25.480115647273919     
   67.766688265674873     
  -106.57557009690625     
  -21.574746928869725     
  -25.143280497884863     
   66.967371489948079     
  -104.68775089319128     
  -21.637188219788733     
  -24.810406535764368     
   66.182213358249143     
  -102.85772816175287     
  -21.698802204446658     
  -24.481424051376155     
   65.410780397036007     
  -101.08323419929795     
  -21.759598526623151     
  -24.156265460032213     
   64.652656140541268     
  -99.362107565140349     
  -21.819586663705284     
  -23.834865218846353     
   63.907440333802711     
  -97.692284827516488     
  -21.878775931692264     
  -23.517159747517855     
   63.174748197596337     
  -96.071799293315422     
  -21.937175490006688     
  -23.203087352766623     
   62.454209702896470     
  -94.498772287525327     
  -21.994794346121278     
  -22.892588156232531     
   61.745468910740030     
  -92.971410652235335     
  -22.051641360009459     
  -22.585604025628559     
   61.048183330848261     
  -91.488002279063977     
  -22.107725248427748     
  -22.282078509017051     
   60.362023313755287     
  -90.046911014560663     
  -22.163054589037564     
  -21.981956772029797     
   59.686671481146078     
  -88.646573994550607     
  -22.217637824373600     
  -21.685185537886465     
   59.021822176186944     
  -87.285496934332159     
  -22.271483265665605     
  -21.391713030073049     
   58.367180949179456     
  -85.962251313017575     
  -22.324599096520032     
  -21.101488917539271     
   57.722464064331824     
  -84.675471007926646     
  -22.376993376467713     
  -20.814464262299008     
   57.087398031772373     
  -83.423849027019443     
  -22.428674044383403     
  -20.530591469309403     
   56.461719164069727     
  -82.206135296675527     
  -22.479648921782765     
  -20.249824238525868     
   55.845173149344660     
  -81.021131953156029     
  -22.529925716002083     
  -19.972117519003266     
   55.237514659695989     
  -79.867694380031580     
  -22.579512023265693     
  -19.697427464974410     
   54.638506951845756     
  -78.744724036292197     
  -22.628415331645993     
  -19.425711393790863     
   54.047921521573556     
  -77.651170868043025     
  -22.676643023920505     
  -19.156927745636771     
   53.465537740063240     
  -76.586027422985055     
  -22.724202380330400     
  -18.891036044950635     
   52.891142534390852     
  -75.548328674297423     
  -22.771100581244571     
  -18.627996863441329     
   52.324530069333633     
  -74.537149957934830     
  -22.817344709733209     
  -18.367771784656373     
   51.765501444649118     
  -73.551604071052097     
  -22.862941754054635     
  -18.110323370009461     
   51.213864414116230     
  -72.590841000234647     
  -22.907898610058961     
  -17.855615126207631     
   50.669433106614463     
  -71.654044479593836     
  -22.952222083512009     
  -17.603611474008552     
   50.132027773017512     
  -70.740432347731939     
  -22.995918892342704     
  -17.354277718249985     
   49.601474530409519     
  -69.849253565344270     
  -23.038995668817101     
  -17.107580019102286     
   49.077605128669440     
  -68.979786541134956     
  -23.081458961641967     
  -16.863485364456587     
   48.560256729610927     
  -68.131340621670176     
  -23.123315238000746     
  -16.621961543445188     
   48.049271674948400     
  -67.303249760280380     
  -23.164570885524668     
  -16.382977121003449     
   47.544497301746297     
  -66.494877252212291     
  -23.205232214201498     
  -16.146501413443197     
   47.045785722354708     
  -65.705608809434267     
  -23.245305458224479     
  -15.912504464996600     
   46.552993656283945     
  -64.934856199545209     
  -23.284796777783747     
  -15.680957025268922     
   46.065982234787356     
  -64.182053253237768     
  -23.323712260802534     
  -15.451830527593483     
   45.584616835388076     
  -63.446655690081087     
  -23.362057924620292     
  -15.225097068210731     
   45.108766917712465     
  -62.728141032994188     
  -23.399839717624786     
  -15.000729386266537     
   44.638305859965008     
  -62.026005714289255     
  -23.437063520835167     
  -14.778700844573855     
   44.173110817107840     
  -61.339766958275931     
  -23.473735149437854     
  -14.558985411118783     
   43.713062564920769     
  -60.668959285845801     
  -23.509860354277109     
  -14.341557641280788     
   43.258045370276925     
  -60.013135011903472     
  -23.545444823301981     
  -14.126392660710877     
   42.807946857687647     
  -59.371864390986623     
  -23.580494182971279     
  -13.913466148879770     
   42.362657874755250     
  -58.744732489326118     
  -23.615013999618206     
  -13.702754323240168     
   41.922072381085300     
  -58.131340864706921     
  -23.649009780776126     
  -13.494233923975955     
   41.486087324600000     
  -57.531306248679876     
  -23.682486976466947     
  -13.287882199345118     
   41.054602527734900     
  -56.944258226199857     
  -23.715450980453546     
  -13.083676891548183     
   40.627520591038405     
  -56.369842150007578     
  -23.747907131457506     
  -12.881596223133309     
   40.204746774913353     
  -55.807714710991924     
  -23.779860714343538     
  -12.681618883909573     
   39.786188914580912     
  -55.257546522462015     
  -23.811316961271761     
  -12.483724018333964     
   39.371757315662450     
  -54.719019599700353     
  -23.842281052819054     
  -12.287891213373147     
   38.961364668664693     
  -54.191828062071274     
  -23.872758119070621     
  -12.094100486805987     
   38.554925958199163     
  -53.675676645875775     
  -23.902753240682845     
  -11.902332275952102     
   38.152358383355093     
  -53.170282182487888     
  -23.932271449918488     
  -11.712567426826247     
   37.753581266986430     
  -52.675369353898510     
  -23.961317731655281     
  -11.524787183666700     
   37.358515996832196     
  -52.190676415369047     
  -23.989897024368787     
  -11.338973178865327     
   36.967085923716922     
  -51.715947008437226     
  -24.018014221090599     
  -11.155107423253151     
   36.579216321153645     
  -51.250937859465708     
  -24.045674170342629     
  -10.973172296732248     
   36.194834287207655     
  -50.795411634184219     
  -24.072881677048471     
  -10.793150539264349     
   35.813868699951271     
  -50.349141220947004     
  -24.099641503422589     
  -10.615025242162487     
   35.436250140794165     
  -49.911907023376003     
  -24.125958369838163     
  -10.438779839715204     
   35.061910838118848     
  -49.483497816551349     
  -24.151836955674366     
  -10.264398101108670     
   34.690784604494709     
  -49.063708896952775     
  -24.177281900143811     
  -10.091864122628014     
   34.322806787767561     
  -48.652344532101878     
  -24.202297803100841     
  -9.9211623201491523     
   33.957914203776802     
  -48.249214787156760     
  -24.226889225831421     
  -9.7522774219075270     
   33.596045092873126     
  -47.854137128730613     
  -24.251060691825252     
  -9.5851944615143250     
   33.237139064407643     
  -47.466935001972345     
  -24.274816687530745     
  -9.4198987712235738     
   32.881137051892850     
  -47.087439644697284     
  -24.298161663093474     
  -9.2563759754574484     
   32.527981254557623     
  -46.715486072810066     
  -24.321100033078746     
  -9.0946119845485249     
   32.177615109011548     
  -46.350918002103427     
  -24.343636177178780     
  -8.9345929887160072     
   31.829983223995768     
  -45.993582180408723     
  -24.365774440905142     
  -8.7763054522619104     
   31.485031357642704     
  -45.643333175175329     
  -24.387519136266892     
  -8.6197361079707306     
   31.142706358828889     
  -45.300029020351474     
  -24.408874542435029     
  -8.4648719517207223     
   30.802956141176260     
  -44.963534529148987     
  -24.429844906393676     
  -8.3117002372872619     
   30.465729632207641     
  -44.633718038717475     
  -24.450434443578537     
  -8.1602084713394483     
   30.130976746917263     
  -44.310454142314583     
  -24.470647338503063     
  -8.0103844086200304     
   29.798648340849901     
  -43.993620719916713     
  -24.490487745372807     
  -7.8622160473042797     
   29.468696185450526     
  -43.683101530795874     
  -24.509959788688370     
  -7.7156916245307299     
   29.141072923969556     
  -43.378783574335920     
  -24.529067563837415     
  -7.5707996121029000     
   28.815732047162037     
  -43.080559111951509     
  -24.547815137676114     
  -7.4275287123504388     
   28.492627853822398     
  -42.788323628296574     
  -24.566206549100460     
  -7.2858678541493580     
   28.171715426610177     
  -42.501977419215073     
  -24.584245809607815     
  -7.1458061890929168     
   27.852950595966064     
  -42.221424231725244     
  -24.601936903849076     
  -7.0073330878174316     
   27.536289914228121     
  -41.946571707664724     
  -24.619283790171838     
  -6.8704381364658094     
   27.221690626420639     
  -41.677331195646836     
  -24.636290401154888     
  -6.7351111332936240     
   26.909110642453285     
  -41.413617628471570     
  -24.652960644134382     
  -6.6013420854118943     
   26.598508510239753     
  -41.155349786306530     
  -24.669298401722063     
  -6.4691212056691860     
   26.289843386842449     
  -40.902448682101941     
  -24.685307532315829     
  -6.3384389096477660     
   25.983075021726691     
  -40.654840670576448     
  -24.700991870602948     
  -6.2092858128017028     
   25.678163716697362     
  -40.412453014843102     
  -24.716355228056301     
  -6.0816527277122470     
   25.375070319086042     
  -40.175218259221658     
  -24.731401393423873     
  -5.9555306614591741     
   25.073756182141874     
  -39.943070395716660     
  -24.746134133211857     
  -5.8309108131183871     
   24.774183154174004     
  -39.715947320479977     
  -24.760557192161617     
  -5.7077845713597739     
   24.476313549270401     
  -39.493790102792431     
  -24.774674293720803     
  -5.5861435121778511     
   24.180110123499460     
  -39.276541658813869     
  -24.788489140508940     
  -5.4659793967164543     
   23.885536061058353     
  -39.064148843699918     
  -24.802005414777675     
  -5.3472841692019841     
   23.592554944730608     
  -38.856560769393937     
  -24.815226778866037     
  -5.2300499549927544     
   23.301130738960147     
  -38.653729165762599     
  -24.828156875650919     
  -5.1142690587198141     
   23.011227770216934     
  -38.455608854968837     
  -24.840799328993043     
  -4.9999339625347581     
   22.722810703804662     
  -38.262157247363611     
  -24.853157744178688     
  -4.8870373244641252     
   22.435844524449440     
  -38.073333729998822     
  -24.865235708357410     
  -4.7755719768493128     
   22.150294521474443     
  -37.889101305188532     
  -24.877036790975982     
  -4.6655309248914154     
   21.866126261685533     
  -37.709424739448686     
  -24.888564544208837     
  -4.5569073452968496     
   21.583305576139661     
  -37.534271277694224     
  -24.899822503385217     
  -4.4496945850026099     
   21.301798541556963     
  -37.363611556630822     
  -24.910814187413269     
  -4.3438861600115102     
   21.021571454882224     
  -37.197417131927409     
  -24.921543099201347     
  -4.2394757543083248     
   20.742590826392775     
  -37.035663746420013     
  -24.932012726076699     
  -4.1364572188716036     
   20.464823348294619     
  -36.878328209530487     
  -24.942226540201830     
  -4.0348245707840613     
   20.188235886723145     
  -36.725389952431307     
  -24.952187998988716     
  -3.9345719924120517     
   19.912795462079906     
  -36.576832129544528     
  -24.961900545511110     
  -3.8356938307040833     
   19.638469221108327     
  -36.432637440809110     
  -24.971367608915198     
  -3.7381845965505587     
   19.365224440302264     
  -36.292794903569586     
  -24.980592604828743     
  -3.6420389642534872     
   19.093028478525486     
  -36.157291612802624     
  -24.989578935769067     
  -3.5472517710786020     
   18.821848791429471     
  -36.026120564317189     
  -24.998329991549952     
  -3.4538180168820332     
   18.551652887197086     
  -35.899275090827899     
  -25.006849149687785     
  -3.3617328638540029     
   18.282408324015883     
  -35.776751627246270     
  -25.015139775807139     
  -3.2709916363269320     
   18.014082686811530     
  -35.658548984299593     
  -25.023205224045991     
  -3.1815898206863320     
   17.746643569429288     
  -35.544668053234105     
  -25.031048837460837     
  -3.0935230653651820     
   17.480058559030027     
  -35.435112287133251     
  -25.038673948431885     
  -3.0067871809254170     
   17.214295216876533     
  -35.329888221391919     
  -25.046083879068597     
  -2.9213781402451837     
   16.949321055216089     
  -35.229003447248573     
  -25.053281941615793     
  -2.8372920787837410     
   16.685103529361729     
  -35.132469153529200     
  -25.060271438860525     
  -2.7545252949335590     
   16.421610010710253     
  -35.040299036370151     
  -25.067055664539964     
  -2.6730742504869416     
   16.158807767937482     
  -34.952508427450624     
  -25.073637903750576     
  -2.5929355711802669     
   15.896663954731597     
  -34.869116067285724     
  -25.080021433358748     
  -2.5141060473328722     
   15.635145584226960     
  -34.790143226083977     
  -25.086209522413167     
  -2.4365826345972246     
   15.374219510031324     
  -34.715613024865306     
  -25.092205432559176     
  -2.3603624547912858     
   15.113852412344841     
  -34.645552621969152     
  -25.098012418455337     
  -2.2854427968412221     
   14.854010767680066     
  -34.579990611561968     
  -25.103633728192495     
  -2.2118211178267901     
   14.594660838093356     
  -34.518959130831476     
  -25.109072603715560     
  -2.1394950441200247     
   14.335768644612113     
  -34.462492972936353     
  -25.114332281248284     
  -2.0684623726402083     
   14.077299947315097     
  -34.410629987601652     
  -25.119415991721308     
  -1.9987210722158986     
   13.819220222408077     
  -34.363410690349760     
  -25.124326961203749     
  -1.9302692850543037     
   13.561494642230461     
  -34.320878905841838     
  -25.129068411338604     
  -1.8631053283226344     
   13.304088050436640     
  -34.283081664131053     
  -25.133643559782247     
  -1.7972276958516549     
   13.046964937955664     
  -34.250068756238882     
  -25.138055620648338     
  -1.7326350599510576     
   12.790089422283877     
  -34.221894259516283     
  -25.142307804956424     
  -1.6693262733570027     
   12.533425215337498     
  -34.198613798723464     
  -25.146403321085561     
  -1.6073003712890426     
   12.276935611847080     
  -34.180289466788516     
  -25.150345375233233     
  -1.5465565736573079     
   12.020583440846160     
  -34.166983060638522     
  -25.154137171879981     
  -1.4870942873854653     
   11.764331067891376     
  -34.158764148718490     
  -25.157781914259960     
  -1.4289131088737956     
   11.508140336775980     
  -34.155702791141543     
  -25.161282804837896     
  -1.3720128266172509     
   11.251972565842426     
  -34.157875107905788     
  -25.164643045792701     
  -1.3163934239463106     
   10.995788502533125     
  -34.165360559422467     
  -25.167865839508185     
  -1.2620550819441354     
   10.739548298337462     
  -34.178242285271942     
  -25.170954389071216     
  -1.2089981824952958     
   10.483211481197916     
  -34.196609320720860     
  -25.173911898777718     
  -1.1572233115140707     
   10.226736911292516     
  -34.220553386418928     
  -25.176741574646954     
  -1.1067312623336023     
   9.9700827608943676     
  -34.250172584417825     
  -25.179446624944479     
  -1.0575230392650894     
   9.7132064665112399     
  -34.285568368594809     
  -25.182030260714232     
  -1.0095998613394432     
   9.4560647037467724     
  -34.326848809992171     
  -25.184495696320194     
 -0.96296316623589773     
   9.1986133376718371     
  -34.374125791554015     
  -25.186846149998139     
 -0.91761461440612913     
   8.9408073942351756     
  -34.427517760758185     
  -25.189084844417906     
 -0.87355609339296847     
   8.6826010110294956     
  -34.487148113724423     
  -25.191215007256758     
 -0.83078972236495230     
   8.4239474001765551     
  -34.553146843254574     
  -25.193239871784339     
 -0.78931785686738143     
   8.1647987988521518     
  -34.625649237394192     
  -25.195162677459784     
 -0.74914309379632094     
   7.9051064295716902     
  -34.704798016164446     
  -25.196986670541559     
 -0.71026827661126635     
   7.6448204444504615     
  -34.790742073912369     
  -25.198715104710654     
 -0.67269650080289900     
   7.3838898788961131     
  -34.883636777105878     
  -25.200351241707743     
 -0.63643111959798992     
   7.1222626030678242     
  -34.983646417779013     
  -25.201898351984944     
 -0.60147574995298336     
   6.8598852549344755     
  -35.090940792303940     
  -25.203359715372933     
 -0.56783427881816739     
   6.5967031989922020     
  -35.205699763306917     
  -25.204738621764044     
 -0.53551086969376904     
   6.3326604507674062     
  -35.328110061840228     
  -25.206038371812181     
 -0.50450996950359084     
   6.0676996253035984     
  -35.458367440701053     
  -25.207262277650273     
 -0.47483631576658664     
   5.8017618694983462     
  -35.596678098935342     
  -25.208413663626100     
 -0.44649494413344931     
   5.5347867837563243     
  -35.743255497699749     
  -25.209495867057402     
 -0.41949119625525011     
   5.2667123675235823     
  -35.898325564716650     
  -25.210512239007080     
 -0.39383072802197006     
   4.9974749257882012     
  -36.062122915328722     
  -25.211466145079520     
 -0.36951951819769197     
   4.7270090039232411     
  -36.234894648406929     
  -25.212360966238968     
 -0.34656387745273287     
   4.4552472940601833     
  -36.416898455416536     
  -25.213200099651051     
 -0.32497045782847150     
   4.1821205556445644     
  -36.608404844181443     
  -25.213986959548475     
 -0.30474626264107663     
   3.9075575193131975     
  -36.809697124790638     
  -25.214724978122099     
 -0.28589865686560084     
   3.6314847908772738     
  -37.021071812341098     
  -25.215417606438567     
 -0.26843537800769546     
   3.3538267522847089     
  -37.242840134340135     
  -25.216068315385762     
 -0.25236454749879111     
   3.0745054512771643     
  -37.475327825711766     
  -25.216680596647436     
 -0.23769468263913709     
   2.7934404925843195     
  -37.718876845587708     
  -25.217257963708406     
 -0.22443470911707053     
   2.5105489162424175     
  -37.973845641134631     
  -25.217803952891810     
 -0.21259397414162945     
   2.2257450739339015     
  -38.240609901413841     
  -25.218322124429982     
 -0.20218226020761168     
   1.9389404996733037     
  -38.519564626362921     
  -25.218816063570575     
 -0.19320979954598927     
   1.6500437649755750     
  -38.811123385145279     
  -25.219289381719712     
 -0.18568728928458300     
   1.3589603395869916     
  -39.115721617616387     
  -25.219745717623951     
 -0.17962590736697823     
   1.0655924274548618     
  -39.433815403907531     
  -25.220188738593063     
 -0.17503732926852728     
  0.76983881192556169     
  -39.765885042589872     
  -25.220622141765613     
 -0.17193374555344798     
  0.47159467410613087     
  -40.112434558993904     
  -25.221049655419574     
 -0.17032788033089846     
  0.17075141491368295     
  -40.473994104213347     
  -25.221475040330215     
 -0.17023301064578408     
 -0.13280354086792412     
  -40.851122299655323     
  -25.221902091177746     
 -0.17166298689324219     
 -0.43918695811533254     
  -41.244404386711878     
  -25.222334638007286     
 -0.17463225426606963     
 -0.74851999101566502     
  -41.654460307567938     
  -25.222776547743837     
 -0.17915587535191496     
  -1.0609284433224317     
  -42.081938746619528     
  -25.223231725765281     
 -0.18524955392002609     
  -1.3765429839220715     
  -42.527526971006338     
  -25.223704117536339     
 -0.19292965997034300     
  -1.6954994362046265     
  -42.991946348574288     
  -25.224197710306903     
 -0.20221325614540170     
  -2.0179390338189265     
  -43.475959908214548     
  -25.224716534878102     
 -0.21311812556277562     
  -2.3440087331305435     
  -43.980371448063956     
  -25.225264667439895     
 -0.22566280119307924     
  -2.6738615189910160     
  -44.506030094038564     
  -25.225846231484091     
 -0.23986659685229791     
  -3.0076567446963129     
  -45.053832149655712     
  -25.226465399797004     
 -0.25574963992858518     
  -3.3455604858187238     
  -45.624725411396405     
  -25.227126396536196     
 -0.27333290595914289     
  -3.6877459264042045     
  -46.219711988722267     
  -25.227833499396134     
 -0.29263825519095199     
  -4.0343937663196137     
  -46.839851016024241     
  -25.228591041867823     
 -0.31368847122910104     
  -4.3856926489398038     
  -47.486265565597598     
  -25.229403415597851     
 -0.33650730195315454     
  -4.7418396406817784     
  -48.160142854031072     
  -25.230275072852720     
 -0.36111950283507710     
  -5.1030407120870196     
  -48.862743235973106     
  -25.231210529094621     
 -0.38755088283118611     
  -5.4695112863568101     
  -49.595402077861912     
  -25.232214365675397     
 -0.41582835305193072     
  -5.8414768019407832     
  -50.359536615319740     
  -25.233291232655798     
 -0.44597997837317122     
  -6.2191733265556728     
  -51.156652182373172     
  -25.234445851757712     
 -0.47803503223436983     
  -6.6028482179234809     
  -51.988347903549268     
  -25.235683019457596     
 -0.51202405484717806     
  -6.9927608272000921     
  -52.856324795707032     
  -25.237007610229959     
 -0.54797891507309893     
  -7.3891832631679044     
  -53.762392209980348     
  -25.238424579950415     
 -0.58593287624287471     
  -7.7924012047427480     
  -54.708477627205788     
  -25.239938969468515     
 -0.62592066622209952     
  -8.2027147869468013     
  -55.696634473319172     
  -25.241555908361402     
 -0.66797855205320733     
  -8.6204395454966853     
  -56.729054017747885     
  -25.243280618880164     
 -0.71214441954352459     
  -9.0459074506298052     
  -57.808073896352305     
  -25.245118420101743     
 -0.75845785818222922     
  -9.4794680048524373     
  -58.936192095712428     
  -25.247074732300231     
 -0.80696025180828490     
  -9.9214894455702716     
  -60.116079831145655     
  -25.249155081552534     
 -0.85769487553297141     
  -10.372360044303875     
  -61.350594791579624     
  -25.251365104594687     
 -0.91070699940683175     
  -10.832489505240712     
  -62.642798473688870     
  -25.253710553946338     
 -0.96604399940441832     
  -11.302310493793389     
  -63.995973412017669     
  -25.256197303322519     
  -1.0237554763748593     
  -11.782280294383511     
  -65.413640710860136     
  -25.258831353353433     
  -1.0838933836101070     
  -12.272882599714974     
  -66.899584964759740     
  -25.261618837634721     
  -1.1465121638267697     
  -12.774629486950662     
  -68.457873028105553     
  -25.264566029132848     
  -1.2116688963808016     
  -13.288063534661465     
  -70.092884768633184     
  -25.267679346972216     
  -1.2794234556435191     
  -13.813760170426203     
  -71.809337681178079     
  -25.270965363633291     
  -1.3498386815771739     
  -14.352330203035050     
  -73.612322139267903     
  -25.274430812593536     
  -1.4229805636324588     
  -14.904422619079547     
  -75.507334628216000     
  -25.278082596446090     
  -1.4989184392521375     
  -15.470727628791181     
  -77.500318647024940     
  -25.281927795534379     
  -1.5777252083707234     
  -16.051980018643857     
  -79.597708040492719     
  -25.285973677144611     
  -1.6594775654897038     
  -16.648962828947564     
  -81.806476489112228     
  -25.290227705302211     
  -1.7442562510686106     
  -17.262511402615893     
  -84.134193393710362     
  -25.294697551222921     
  -1.8321463242078242     
  -17.893517853068737     
  -86.589083303818342     
  -25.299391104474449     
  -1.9232374587851127     
  -18.542935977847360     
  -89.180098999957806     
  -25.304316484910320     
  -2.0176242655306007     
  -19.211786720347057     
  -91.916995036717182     
  -25.309482055444196     
  -2.1154066427892726     
  -19.901164183122422     
  -94.810421222627582     
  -25.314896435740145     
  -2.2166901591028112     
  -20.612242342292145     
  -97.872015363767375     
  -25.320568516902782     
  -2.3215864711023402     
  -21.346282457520385     
  -101.11452383216049     
  -25.326507477260332     
  -2.4302137807117976     
  -22.104641386261605     
  -104.55192100278704     
  -25.332722799344541     
  -2.5426973361619054     
  -22.888780793782495     
  -108.19956298759406     
  -25.339224288183079     
  -2.6591699819368380     
  -23.700277516189466     
  -112.07434585338508     
  -25.346022091034051     
  -2.7797727635025340     
  -24.540835110089837     
  -116.19490109315683     
  -25.353126718707575     
  -2.9046555934484770     
  -25.412296868288493     
  -120.58181043763275     
  -25.360549068637411     
  -3.0339779867356280     
  -26.316660446570761     
  -125.25785405913351     
  -25.368300449886011     
  -3.1679098737320879     
  -27.256094352014244     
  -130.24830263380221     
  -25.376392610289770     
  -3.3066325011665461     
  -28.232956621767784     
  -135.58124539163364     
  -25.384837765978531     
  -3.4503394326264751     
  -29.249815962205012     
  -141.28797914735884     
  -25.393648633534536     
  -3.5992376620465163     
  -30.309475805810230     
  -147.40345544721936     
  -25.402838465092429     
  -3.7535488558651995     
  -31.415001721664350     
  -153.96680355555503     
  -25.412421086724159     
  -3.9135107420401916     
  -32.569752748331041     
  -161.02194592160745     
  -25.422410940501841     
  -4.0793786672678731     
  -33.777417342743071     
  -168.61831469671139     
  -25.432823130689570     
  -4.2514273473821564     
  -35.042054702968436     
  -176.81170633020309     
  -25.443673474582830     
  -4.4299528403906860     
  -36.368142500444932     
  -185.66528376073489     
  -25.454978558594494     
  -4.6152747769634290     
  -37.760632128650471     
  -195.25077783035189     
  -25.466755800281110     
  -4.8077388896909961     
  -39.225012962378081     
  -205.64991548767773     
  -25.479023517116282     
  -5.0077198904182847     
  -40.767387328535698     
  -216.95613641049115     
  -25.491801002952762     
  -5.2156247546186556     
  -42.394558351614350     
  -229.27666785778169     
  -25.505108613276942     
  -5.4318964838990658     
  -44.114133360547754     
  -242.73502843514214     
  -25.518967860555012     
  -5.6570184324849588     
  -45.934646073811280     
  -257.47409580994656     
  -25.533401521206933     
  -5.8915193021504573     
  -47.865701792385920     
  -273.65985222840919     
  -25.548433756033702     
  -6.1359789333416641     
  -49.918150684098947     
  -291.48601596674592     
  -25.564090246277832     
  -6.3910350495615411     
  -52.104295803849595     
  -311.17978365658087     
  -25.580398347934629     
  -6.6573911495243445     
  -54.438144181273898     
  -333.00901388550784     
  -25.597387267475415     
  -6.9358257894410738     
  -56.935711785415265     
  -357.29126917598870     
  -25.615088262823758     
  -7.2272035596651936     
  -59.615396304235119     
  -384.40529453553830     
  -25.633534874282550     
  -7.5324881404589172     
  -62.498436013251727     
  -414.80570978065890     
  -25.652763191197995     
  -7.8527579275835562     
  -65.609478836606598     
  -449.04198160670705     
  -25.672812161540644     
  -8.1892248589217083     
  -68.977293698656837     
  -487.78317110851373     
  -25.693723953385614     
  -8.5432572618732845     
  -72.635667481970771     
  -531.85054378061091     
  -25.715544379626806     
  -8.9164077969790174     
  -76.624546560325271     
  -582.26103978364210     
  -25.738323400364003     
  -9.3104479242765965     
  -80.991504358702684     
  -640.28593005260552     
  -25.762115721544593     
  -9.7274108072585861     
  -85.793648834097127     
  -707.53107700659041     
  -25.786981514041031     
  -10.169645259122957     
  -91.100131911646670     
  -786.04819189844306     
  -25.812987285016284     
  -10.639884322279276     
  -96.995493350884871     
  -878.49236999041659     
  -25.840206944098707     
  -11.141333520971033     
  -103.58418612581315     
  -988.34610168357926     
  -25.868723121972259     
  -11.677785941006654     
  -110.99678188843984     
  -1120.2558306026926     
  -25.898628820708932     
  -12.253774647272667     
  -119.39870061796023     
  -1280.5045126181471     
  -25.930029507088985     
  -12.874777609974045     
  -129.00248446259613     
  -1477.8558236670108     
  -25.963045808139057     
  -13.547499828980797     
  -140.08640314009895     
  -1724.4417244639576     
  -25.997817042133079     
  -14.280265127014975     
  -153.01971607357837     
  -2038.8913411378167     
  -26.034505935853282     
  -15.083592920029220     
  -168.31140113211234     
  -2445.2848800576739     
  -26.073305071986681     
  -15.970999017190843     
  -186.65103773254452     
  -2995.3128419139480     
  -26.114445940278642     
  -16.960416321639478     
  -209.11588404689962     
  -3718.4213637053572     
  -26.158212055691841     
  -18.075716142443426     
  -237.00404427468922     
  -4870.3608729331745     
  -26.204958720713307     
  -19.352055630184399     
  -273.53175082168889     
  -6132.8680036762080     
  -26.255144259293960     
  -20.834705659361738     
  -319.52826084925948     
  -9882.8574310121658     
  -26.309382494720033     
  -22.617650540439559     
  -393.64969158185238     
  -9691.4253997343076     
  -26.368538360165388     
  -24.767613224593791     
  -466.33538207985816     
  -35262.868545850986     
  -26.433922971685902     
  -27.760468920227872     
  -730.80689617374674     
   8022.5857313239439     
  -26.507766334185504     
  -31.264079918634209     
  -670.63750318881841     
  -297927.08657605207     
  -26.594773129104773     
  -40.203400307879612     
  -2905.0906525092605     
  -236737.15211457957     
  -26.717137464454442     
  -59.167675172573780     
  -4680.6192933685688     
  -236737.15211457957     
   190.41975308641975     
  -10267.415241587321     
   4492678615.9254837     
  -1131911789818440.0     
   190.41284643800427     
  -4677.7933791916721     
   1096943246.4701645     
  -1384656941291349.0     
   190.41247226561450     
  -4526.7613848234259     
   758882064.55239081     
  -32326091599078.832     
   190.41207973990913     
  -4393.9404467511476     
   750347414.51416945     
  -296844115836680.75     
   190.41166811764316     
  -4259.1879079248229     
   665597286.45341861     
  -185517635940225.22     
   190.41123663919967     
  -4128.0852306344832     
   608320780.07013702     
  -171313197793906.12     
   190.41078452963899     
  -3999.0524581439236     
   551125322.26202965     
  -140428541880167.19     
   190.41031099994262     
  -3872.5033245069458     
   500425608.75709409     
  -118940862383834.72     
   190.40981524847081     
  -3748.2965347306167     
   453988988.66617405     
  -99786205259203.641     
   190.40929646265440     
  -3626.4453106118876     
   411860155.93541622     
  -83924889503859.562     
   190.40875382094276     
  -3506.9198578114056     
   373544250.10915053     
  -70520439082508.016     
   190.40818649503160     
  -3389.7023581606809     
   338727941.21394694     
  -59259718112258.914     
   190.40759365239529     
  -3274.7716601042434     
   307090110.31166446     
  -49785733723515.305     
   190.40697445915168     
  -3162.1075404571407     
   278347154.23081923     
  -41819879519504.859     
   190.40632808328718     
  -3051.6895189672864     
   252238246.90544462     
  -35122240310729.004     
   190.40565369827397     
  -2943.4971866310066     
   228526282.76338983     
  -29492009361891.945     
   190.40495048711171     
  -2837.5101161804550     
   206995040.74192530     
  -24759767695876.277     
   190.40421764682867     
  -2733.7078861026516     
   187447564.88850525     
  -20782968210664.883     
   190.40345439348053     
  -2632.0700737956568     
   169704399.81360820     
  -17441558557613.666     
   190.40265996768531     
  -2532.5762583125684     
   153602088.81877518     
  -14634505265499.902     
   190.40183364073786     
  -2435.2060188177861     
   138991747.38711208     
  -12276760524172.820     
   190.40097472134778     
  -2339.9389354662117     
   125737792.00101975     
  -10296760876733.801     
   190.40008256304873     
  -2246.7545891489235     
   113716760.16682896     
  -8634285610174.5342     
   190.39915657232885     
  -2155.6325618477672     
   102816247.33256504     
  -7238674308733.1973     
   190.39819621753583     
  -2066.5524360748814     
   92933926.324020416     
  -6067311345766.5352     
   190.39720103861217     
  -1979.4937954332308     
   83976657.635691613     
  -5084354308831.8135     
   190.39617065771972     
  -1894.4362243901423     
   75859676.667957634     
  -4259663277410.8564     
   190.39510479081559     
  -1811.3593085581767     
   68505849.979816645     
  -3567895246846.2729     
   190.39400326024426     
  -1730.2426345474962     
   61845000.562123761     
  -2987746610688.3037     
   190.39286600841481     
  -1651.0657898504303     
   55813287.363880754     
  -2501310200933.8921     
   190.39169311263410     
  -1573.8083634296167     
   50352643.227047078     
  -2093536909620.2603     
   190.39048480117089     
  -1498.4499452091811     
   45410260.844494648     
  -1751782209228.0254     
   190.38924147062912     
  -1424.9701263511524     
   40938122.474371806     
  -1465422704244.7063     
   190.38796370471070     
  -1353.3484994854002     
   36892573.742619507     
  -1225535447270.8806     
   190.38665229445260     
  -1283.5646584155654     
   33233932.730286654     
  -1024626715612.9623     
   190.38530826002511     
  -1215.5981983606530     
   29926134.606853332     
  -856404327670.81018     
   190.38393287418120     
  -1149.4287160803492     
   26936407.324543804     
  -715585877049.79260     
   190.38252768744965     
  -1085.0358098038437     
   24234976.307245739     
  -597737693736.23560     
   190.38109455516741     
  -1022.3990793281870     
   21794794.611550499     
  -499139001313.23138     
   190.37963566644783     
  -961.49812615025814     
   19591297.795575079     
  -416668052044.90845     
   190.37815357518457     
  -902.31255336362074     
   17602179.903307252     
  -347706170142.99408     
   190.37665123319130     
  -844.82196594671768     
   15807189.549011759     
  -290057084944.70300     
   190.37513202557844     
  -789.00597069030198     
   14187944.417930905     
  -241879291503.97845     
   190.37359980846955     
  -734.84417624153798     
   12727761.680780452     
  -201628980473.77536     
   190.37205894915783     
  -682.31619331128684     
   11411504.128248479     
  -168012260427.94791     
   190.37051436880384     
  -631.40163458741119     
   10225439.656531280     
  -139944932725.83978     
   190.36897158777245     
  -582.08011495843414     
   9157113.4059878476     
  -116518701730.91647     
   190.36743677370418     
  -534.33125150485876     
   8195231.4911727877     
  -96972852184.387283     
   190.36591679241261     
  -488.13466356179828     
   7329554.8645080626     
  -80670394332.987854     
   190.36441926169243     
  -443.46997286676151     
   6550802.9949346781     
  -67078098639.371994     
   190.36295260811744     
  -400.31680359795666     
   5850565.9763822788     
  -55749693399.982063     
   190.36152612689713     
  -358.65478246336596     
   5221224.7155213412     
  -46311796412.882614     
   190.36015004485151     
  -318.46353878622159     
   4655878.1605301397     
  -38452083570.119583     
   190.35883558654893     
  -279.72270462004178     
   4148277.2408433892     
  -31909386258.750046     
   190.35759504363824     
  -242.41191477107770     
   3692764.6624406367     
  -26465371137.113094     
   190.35644184738661     
  -206.51080696164198     
   3284220.2156584491     
  -21937569183.325478     
   190.35539064441420     
  -171.99902187663417     
   2918011.0359819364     
  -18173532704.915333     
   190.35445737559215     
  -138.85620324931048     
   2589946.3529853551     
  -15045934341.692678     
   190.35365935804103     
  -107.06199799397537     
   2296236.3853026815     
  -12448462807.505684     
   190.35301537013518     
  -76.596056274268392     
   2033454.9687681063     
  -10292383864.228390     
   190.35254573938059     
  -47.438031597419545     
   1798505.5912944456     
  -8503659328.4555902     
   190.35227243299130     
  -19.567580906278369     
   1588590.5412954688     
  -7020535574.6432142     
   190.35221915094141     
   7.0356352933508859     
   1401182.8684026808     
  -5791523287.3950968     
   190.35241142121453     
   32.391952857593559     
   1234000.9399256851     
  -4773708754.5281801     
   190.35287669691255     
   56.521703910118184     
   1084985.3032209272     
  -3931338583.4089007     
   190.35364445481440     
   79.445216710392259     
   952277.71011845674     
  -3234637696.9905205     
   190.35474629490014     
   101.18281558333717     
   834202.05401269090     
  -2658819774.8851800     
   190.35621604026761     
   121.75482079262616     
   729247.08030988858     
  -2183260449.6722250     
   190.35808983677310     
   141.18154844253206     
   636050.69428994169     
  -1790806167.1136146     
   190.36040625161957     
   159.48331037004581     
   553385.72562021029     
  -1467196742.4637578     
   190.36320636999648     
   176.68041403672933     
   480147.01694532868     
  -1200583081.0584488     
   190.36653388874282     
   192.79316241052700     
   415339.71471639600     
  -981124431.67954504     
   190.37043520585772     
   207.84185385692865     
   358068.65555655980     
  -800652314.89533663     
   190.37495950452140     
   221.84678202060238     
   307528.74276970845     
  -652389982.94384515     
   190.38015883010951     
   234.82823570525770     
   262996.22922346561     
  -530718541.52969855     
   190.38608815848727     
   246.80649875079817     
   223820.81606722088     
  -430981831.82014561     
   190.39280545365210     
   257.80184990089850     
   189418.49953071843     
  -349323894.02268696     
   190.40037171255608     
   267.83456267571262     
   159265.09059470973     
  -282553483.16692394     
   190.40885099467718     
   276.92490522767133     
   132890.35039622610     
  -228031277.87096497     
   190.41831043362291     
   285.09314019947243     
   109872.68110281747     
  -183575960.83667380     
   190.42882022773620     
   292.35952456770877     
   89834.322928926864     
  -147386081.30439463     
   190.44045360633211     
   298.74430948229582     
   72437.009121729425     
  -117975059.50668862     
   190.45328676782071     
   304.26774009253091     
   57378.036963030238     
  -94117155.937797695     
   190.46739878556556     
   308.95005536286982     
   44386.715764805165     
  -74802574.875545174     
   190.48287147688569     
   312.81148787303209     
   33221.156707447386     
  -59200176.300199248     
   190.49978923012907     
   315.87226360542968     
   23665.372679525848     
  -46626526.177032620     
   190.51823878422567     
   318.15260171390713     
   15526.658704905587     
  -36520217.464600280     
   190.53830895456414     
   319.67271426703195     
   8633.2269462966196     
  -28420578.996825639     
   190.56009029842681     
   320.45280597822466     
   2832.0722445055394     
  -21950035.019808855     
   190.58367471255985     
   320.51307389977774     
  -2012.9541058142063     
  -16799490.604131967     
   190.60915495474384     
   319.87370710168415     
  -6022.8808541772578     
  -12716246.766748821     
   190.63662408046702     
   318.55488627388257     
  -9305.1838802881266     
  -9493983.7352873888     
   190.66617478497881     
   316.57678346145610     
  -11955.194470592396     
  -6964544.4005880160     
   190.69789864012012     
   313.95956109019056     
  -14057.380946049552     
  -4990952.9607528038     
   190.73188521437805     
   310.72337355914323     
  -15686.457161553488     
  -3462297.7680863189     
   190.76822106360078     
   306.88835861725983     
  -16908.543086346461     
  -2287378.4830279048     
   190.80698857872395     
   302.47466817743293     
  -17781.624530150577     
  -1396556.3368195193     
   190.84826467570613     
   297.50234565087464     
  -18358.065163049698     
  -719753.03166467173     
   190.89211931164039     
   291.99179915662722     
  -18679.326919535139     
  -246484.76446345454     
   190.93861380970188     
   285.96195977486019     
  -18798.298986508646     
   184279.52717397723     
   190.98779897420675     
   279.43743158144144     
  -18702.113085815261     
   194895.35633743228     
   191.03971297559008     
   272.42071385071597     
  -18592.107378327928     
   705525.01970860537     
   191.61558791753527     
   192.68877107861272     
  -13300.669730513386     
   459398.90828294907     
   192.02135876735801     
   134.79915195635110     
  -9855.1779183912695     
   278645.16194192361     
   192.30111561591428     
   90.747859150805809     
  -7765.3392038268412     
   190583.19622001922     
   192.48242975620832     
   55.494598060796953     
  -6335.9652321766971     
   135776.10147951954     
   192.58368797024482     
   26.360573802654475     
  -5317.6444710803007     
   101855.95451553918     
   192.61794562609651     
   1.6821505944193067     
  -4553.7248122137571     
   78870.116131790332     
   192.59492256807079     
  -19.607658789178398     
  -3962.1989412253297     
   62800.202020433368     
   192.52212093087175     
  -38.241149707421911     
  -3491.1974260720795     
   51089.664779714214     
   192.40549634870243     
  -54.739205623162682     
  -3108.0249402242225     
   42318.454825302637     
   192.24988440462477     
  -69.485859296309357     
  -2790.6365290344529     
   35581.246865877045     
   192.05928423505981     
  -82.771893562746428     
  -2523.7771775403753     
   30300.007580892699     
   191.83705433141176     
  -94.822654308306568     
  -2296.5271206836796     
   26086.274616871993     
   191.58605199917761     
  -105.81617226265863     
  -2100.8800610571398     
   22672.954887291187     
   191.30873533305947     
  -115.89545466380760     
  -1930.8328994024560     
   19871.148385420685     
   191.00723947747221     
  -125.17703512859325     
  -1781.7992865118008     
   17544.386885854903     
   190.68343477515512     
  -133.75707430704247     
  -1650.2163848678888     
   15592.092937465630     
   190.33897186343424     
  -141.71580448880442     
  -1533.2756878368969     
   13938.854669056069     
   189.97531717376745     
  -149.12082940294411     
  -1428.7342778189764     
   12527.245083944274     
   189.59378124922816     
  -156.02961494671504     
  -1334.7799396893943     
   11312.922755883345     
   189.19554160165637     
  -162.49139734348921     
  -1249.9330190202693     
   10261.218732431975     
   188.78166135847147     
  -168.54866458735745     
  -1172.9738785270292     
   9344.7173347599710     
   188.35310462147064     
  -174.23832052996585     
  -1102.8884985163295     
   8541.5134408844933     
   187.91074922817751     
  -179.59260964553090     
  -1038.8271477096960     
   7833.9386637677235     
   187.45539743968212     
  -184.63985903413374     
  -980.07260773143798     
   7207.6176824951453     
   186.98778495732475     
  -189.40507924124415     
  -926.01547511272429     
   6650.7606207178642     
   186.50858858063688     
  -193.91045485516932     
  -876.13477045734021     
   6153.6263050552807     
   186.01843275159462     
  -198.17574821423625     
  -829.98257316942568     
   5708.1109518392886     
   185.51789517921034     
  -202.21863399973637     
  -787.17174103063121     
   5307.4298650810033     
   185.00751169942120     
  -206.05497839491926     
  -747.36601704252359     
   4945.8689014276570     
   184.48778049502897     
  -209.69907343823010     
  -710.27200028181619     
   4618.5887890179702     
   183.95916577688146     
  -213.16383489984511     
  -675.63258436418130     
   4321.4698395376972     
   183.42210100894582     
  -216.46097026217467     
  -643.22156056764857     
   4050.9878162436812     
   182.87699174522146     
  -219.60112204345836     
  -612.83915194582096     
   3804.1140218167989     
   182.32421813469475     
  -222.59399066527837     
  -584.30829678219504     
   3578.2343757073445     
   181.76413714108878     
  -225.44844025464485     
  -557.47153896438999     
   3371.0834208441238     
   181.19708451651209     
  -228.17259013532598     
  -532.18841330805901     
   3180.6902982842616     
   180.62337656187651     
  -230.77389425877345     
  -508.33323607092700     
   3005.3341318376142     
   180.04331170184994     
  -233.25921042415612     
  -485.79323008214487     
   2843.5071721577601     
   179.45717189790111     
  -235.63486081508890     
  -464.46692629096168     
   2693.8840061608871     
   178.86522391951166     
  -237.90668512142818     
  -444.26279624475512     
   2555.2959254067650     
   178.26772049073040     
  -240.08008730405058     
  -425.09807680420437     
   2426.7092863273751     
   177.66490132682284     
  -242.16007688895294     
  -406.89775715674904     
   2307.2073503552451     
   177.05699407373308     
  -244.15130553691753     
  -389.59370202908468     
   2195.9748326731851     
   176.44421516135986     
  -246.05809951895034     
  -373.12389078403578     
   2092.2848428050238     
   175.82677058019576     
  -247.88448863206793     
  -357.43175446299807     
   1995.4876513948514     
   175.20485658964475     
  -249.63423201091925     
  -342.46559707753676     
   1905.0011833662593     
   174.57866036527921     
  -251.31084122411883     
  -328.17808820228981     
   1820.3027482839543     
   173.94836059139809     
  -252.91760098859996     
  -314.52581759016016     
   1740.9219896930535     
   173.31412800447274     
  -254.45758778924400     
  -301.46890266746220     
   1666.4347616055222     
   172.67612589240110     
  -255.93368665080123     
  -288.97064195542077     
   1596.4578124293880     
   172.03451055391520     
  -257.34860627659526     
  -276.99720836220035     
   1530.6441897380851     
   171.38943172198691     
  -258.70489273984867     
  -265.51737693916471     
   1468.6792160872060     
   170.74103295464417     
  -260.00494188924290     
  -254.50228281851068     
   1410.2769793243269     
   170.08945199623125     
  -261.25101060997309     
  -243.92520547357822     
   1355.1772570567596     
   169.43482111181675     
  -262.44522706377120     
  -233.76137604565253     
   1303.1428234271366     
   168.77726739716366     
  -263.58960001606016     
  -223.98780486994909     
   1253.9570590385313     
   168.11691306642211     
  -264.68602734555293     
  -214.58312692716009     
   1207.4218701868506     
   167.45387571948166     
  -265.73630382012277     
  -205.52746290075871     
   1163.3558308398153     
   166.78826859072308     
  -266.74212821279832     
  -196.80229416946008     
   1121.5925379482987     
   166.12020078073593     
  -267.70510982355904     
  -188.39035013484784     
   1081.9791553756620     
   165.44977747241299     
  -268.62677446507001     
  -180.27550646953037     
   1044.3751302881130     
   164.77710013269629     
  -269.50856996372477     
  -172.44269299236950     
   1008.6510188610011     
   164.10226670112795     
  -270.35187122208299     
  -164.87781035091200     
   974.68748214397942     
   163.42537176624995     
  -271.15798488354733     
  -157.56765423483213     
   942.37432870988505     
   162.74650673080100     
  -271.92815363605820     
  -150.49984676950800     
   911.60974206877290     
   162.06575996657077     
  -272.66356018724196     
  -143.66277370399220     
   882.29947529896640     
   161.38321695969631     
  -273.36533094060002     
  -137.04552763924994     
   854.35625349721272     
   160.69896044711354     
  -274.03453939904318     
  -130.63785573802090     
   827.69911646652690     
   160.01307054481626     
  -274.67220931929955     
  -124.43011236452196     
   802.25292464806944     
   159.32562486851768     
  -275.27931763878502     
  -118.41321542966142     
   777.94783908184900     
   158.63669864725927     
  -275.85679719395057     
  -112.57860663654756     
   754.71890107774516     
   157.94636483046574     
  -276.40553924773809     
  -106.91821487846445     
   732.50563161951948     
   157.25469418890390     
  -276.92639584153756     
  -101.42442264131806     
   711.25165145933738     
   156.56175540996560     
  -277.42018198627926     
  -96.090035255373024     
   690.90438628812421     
   155.86761518766059     
  -277.88767770531319     
  -90.908252358212081     
   671.41473602953511     
   155.17233830767532     
  -278.32962994080373     
  -85.872641837990571     
   652.73682075371880     
   154.47598772782464     
  -278.74675433460453     
  -80.977115682337683     
   634.82773975042846     
   153.77862465419855     
  -279.13973689289594     
  -76.215907634209458     
   617.64731957949641     
   153.08030861328297     
  -279.50923554382484     
  -71.583552737363235     
   601.15794580296949     
   152.38109752031170     
  -279.85588159602787     
  -67.074868143840959     
   585.32433609447628     
   151.68104774408849     
  -280.18028110544532     
  -62.684935623132432     
   570.11340442400729     
   150.98021416849917     
  -280.48301615722801     
  -58.409085089952370     
   555.49406774256715     
   150.27865025091910     
  -280.76464606890761     
  -54.242879581883116     
   541.43713724503561     
   149.57640807770471     
  -281.02570852049365     
  -50.182101052545342     
   527.91515273728351     
   148.87353841694616     
  -281.26672061664254     
  -46.222737407015714     
   514.90228564414713     
   148.17009076864397     
  -281.48817988582181     
  -42.360970264684603     
   502.37421069095615     
   147.46611341246231     
  -281.69056522069479     
  -38.593163684502429     
   490.30801089232153     
   146.76165345320021     
  -281.87433776391305     
  -34.915853602810017     
   478.68208201105449     
   146.05675686411294     
  -282.03994174288943     
  -31.325737987727102     
   467.47603493299323     
   145.35146852820634     
  -282.18780525717307     
  -27.819667725729651     
   456.67063419299114     
   144.64583227761878     
  -282.31834102141056     
  -24.394637969282215     
   446.24769766270941     
   143.93989093119822     
  -282.43194706692583     
  -21.047780236811892     
   436.19005309410056     
   143.23368633037401     
  -282.52900740461433     
  -17.776354838606171     
   426.48145014284142     
   142.52725937341739     
  -282.60989265161720     
  -14.577743962534857     
   417.10652140100206     
   141.82065004817798     
  -282.67496062415364     
  -11.449445052027340     
   408.05071451429012     
   141.11389746337844     
  -282.72455689851660     
  -8.3890646931701607     
   399.30023956487946     
   140.40703987854405     
  -282.75901534249061     
  -5.3943128964335614     
   390.84204142265617     
   139.70011473263912     
  -282.77865861869611     
  -2.4629975857636381     
   382.66371934968453     
   138.99315867147808     
  -282.78379866188715     
  0.40698030935899832     
   374.75352930424913     
   138.28620757397420     
  -282.77473713166586     
   3.2176317791408695     
   367.10031142005596     
   137.57929657728602     
  -282.75176584193105     
   5.9708841147912910     
   359.69346673819979     
   136.87246010091732     
  -282.71516716885577     
   8.6685851153277920     
   352.52293362519737     
   136.16573186982299     
  -282.66521443827367     
   11.312507117516775     
   345.57913620286666     
   135.45914493657079     
  -282.60217229388223     
   13.904350639038277     
   338.85298138014520     
   134.75273170260542     
  -282.52629704728616     
   16.445747999389368     
   332.33579678564814     
   134.04652393865902     
  -282.43783701109948     
   18.938266475281733     
   326.01935463196634     
   133.34055280434916     
  -282.33703281582376     
   21.383411635021481     
   319.89578921318412     
   132.63484886700402     
  -282.22411771160091     
   23.782630054120364     
   313.95763565907845     
   131.92944211975092     
  -282.09931785566170     
   26.137312321563456     
   308.19775378281565     
   131.22436199890367     
  -281.96285258617041     
   28.448795474934574     
   302.60935201038183     
   130.51963740068109     
  -281.81493468344559     
   30.718365615012438     
   297.18595044410841     
   129.81529669728806     
  -281.65577061879969     
   32.947260243343209     
   291.92134797178369     
   129.11136775238865     
  -281.48556079230849     
   35.136670353131585     
   286.80965334447114     
   128.40787793599841     
  -281.30449975954264     
   37.287742753215120     
   281.84521239961930     
   127.70485413882321     
  -281.11277644804409     
   39.401581846212267     
   277.02264207968074     
   127.00232278606842     
  -280.91057436427400     
   41.479251661809876     
   272.33678723702445     
   126.30030985074292     
  -280.69807179120426     
   43.521777566087557     
   267.78272233340249     
   125.59884086647973     
  -280.47544197733009     
   45.530147983588080     
   263.35573881567927     
   124.89794093989472     
  -280.24285331730931     
   47.505316024705678     
   259.05132388233102     
   124.19763476250354     
  -280.00046952486304     
   49.448200953823161     
   254.86516800180658     
   123.49794662221559     
  -279.74844979819386     
   51.359689713836715     
   250.79313606358630     
   122.79890041442357     
  -279.48694897832348     
   53.240638234313607     
   246.83127430183850     
   122.10051965270539     
  -279.21611770075879     
   55.091872791577401     
   242.97578780271868     
   121.40282747915512     
  -278.93610254077959     
   56.914191200097790     
   239.22304806352466     
   120.70584667435830     
  -278.64704615262787     
   58.708364060574226     
   235.56956614941222     
   120.00959966702658     
  -278.34908740295970     
   60.475135806694823     
   232.01200519581968     
   119.31410854330555     
  -278.04236149882883     
   62.215225845663468     
   228.54715724211283     
   118.61939505576935     
  -277.72700011040223     
   63.929329524979323     
   225.17194881598479     
   117.92548063211457     
  -277.40313148873702     
   65.618119141099214     
   221.88342539131420     
   117.23238638356588     
  -277.07088057880543     
   67.282244831534058     
   218.67875249314588     
   116.54013311300457     
  -276.73036912803855     
   68.922335475232657     
   215.55520772055397     
   115.84874132283132     
  -276.38171579051760     
   70.538999533136817     
   212.51017335139986     
   115.15823122257356     
  -276.02503622710157     
   72.132825833272321     
   209.54113661113618     
   114.46862273624753     
  -275.66044320162376     
   73.704384357855844     
   206.64567780301280     
   113.77993550948442     
  -275.28804667337567     
   75.254226941378434     
   203.82147477211544     
   113.09218891642990     
  -274.90795388601680     
   76.782888002169301     
   201.06629230860167     
   112.40540206642571     
  -274.52026945302515     
   78.290885194483792     
   198.37797503819542     
   111.71959381048147     
  -274.12509544002080     
   79.778720007270252     
   195.75445784132182     
   111.03478274754487     
  -273.72253144389992     
   81.246878441080170     
   193.19374624388939     
   110.35098723057766     
  -273.31267466895241     
   82.695831537909342     
   190.69391944816925     
   109.66822537244488     
  -272.89562000027325     
   84.126035933770609     
   188.25313279508987     
   108.98651505162398     
  -272.47146007436447     
   85.537934429733781     
   185.86960352578910     
   108.30587391774081     
  -272.04028534714968     
   86.931956456177204     
   183.54161713401265     
   107.62631939693856     
  -271.60218415954756     
   88.308518584682304     
   181.26752074263078     
   106.94786869708585     
  -271.15724280061022     
   89.668024990252036     
   179.04571777920194     
   106.27053881282986     
  -270.70554556845059     
   91.010867873596055     
   176.87467497891998     
   105.59434653049973     
  -270.24717482892675     
   92.337427935937953     
   174.75290697308580     
   104.91930843286619     
  -269.78221107224130     
   93.648074738236090     
   172.67898363873101     
   104.24544090376182     
  -269.31073296760690     
   94.943167115526578     
   170.65152611586981     
   103.57276013256737     
  -268.83281741591463     
   96.223053561395602     
   168.66920083719762     
   102.90128211856860     
  -268.34853960059195     
   97.488072567674578     
   166.73072283552401     
   102.23102267518821     
  -267.85797303670040     
   98.738552988941024     
   164.83484939379579     
   101.56199743409717     
  -267.36118961832955     
   99.974814359394486     
   162.98038212890432     
   100.89422184920956     
  -266.85825966436767     
   101.19716722536127     
   161.16616045873101     
   100.22771120056505     
  -266.34925196273224     
   102.40591342880175     
   159.39106836990774     
   99.562480598102596     
  -265.83423381305630     
   103.60134644157606     
   157.65401933658993     
   98.898544985329266     
  -265.31327106798585     
   104.78375158660049     
   155.95397167892017     
   98.235919142887525     
  -264.78642817308389     
   105.95340637419238     
   154.28991222370868     
   97.574617692024532     
  -264.25376820535871     
   107.11058071587021     
   152.66086264742555     
   96.914655097966588     
  -263.71535291060474     
   108.25553718572590     
   151.06587862906323     
   96.256045673201839     
  -263.17124273945183     
   109.38853127544388     
   149.50404595992984     
   95.598803580674414     
  -262.62149688221285     
   110.50981162014332     
   147.97447530977465     
   94.942942836892684     
  -262.06617330270007     
   111.61962018496664     
   146.47631557439510     
   94.288477314954520     
  -261.50532877085823     
   112.71819255177459     
   145.00873213501947     
   93.635420747492262     
  -260.93901889437183     
   113.80575804278725     
   143.57092767217512     
   92.983786729539844     
  -260.36729814926406     
   114.88254000032856     
   142.16211852173035     
   92.333588721324787     
  -259.79021990954010     
   115.94875588924154     
   140.78155730948640     
   91.684840050987077     
  -259.20783647589434     
   117.00461756906269     
   139.42851155963456     
   91.037553917227640     
  -258.62019910345731     
   118.05033140575995     
   138.10227569458664     
   90.391743391888340     
  -258.02735802875924     
   119.08609847346935     
   136.80216443624988     
   89.747421422465720     
  -257.42936249580868     
   120.11211470674122     
   135.52751446800914     
   89.104600834560529     
  -256.82626078137872     
   121.12857106525129     
   134.27768347609674     
   88.463294334265044     
  -256.21810021948727     
   122.13565369132202     
   133.05204595569637     
   87.823514510490114     
  -255.60492722516898     
   123.13354403598974     
   131.84999821214080     
   87.185273837233638     
  -254.98678731752256     
   124.12241902258080     
   130.67095437358478     
   86.548584675792384     
  -254.36372514201514     
   125.10245118038269     
   129.51434369654169     
   85.913459276918843     
  -253.73578449216893     
   126.07380875810675     
   128.37961623623914     
   85.279909782924662     
  -253.10300833057397     
   127.03665587987854     
   127.26623468297464     
   84.647948229732393     
  -252.46543880927427     
   127.99115264000085     
   126.17368133764433     
   84.017586548876977     
  -251.82311728954917     
   128.93745525003320     
   125.10144928693580     
   83.388836569458562     
  -251.17608436112488     
   129.87571611968519     
   124.04905071843177     
   82.761710020047914     
  -250.52437986082549     
   130.80608400007344     
   123.01600976519455     
   82.136218530546003     
  -249.86804289064202     
   131.72870407331240     
   122.00186371297821     
   81.512373633998976     
  -249.20711183533083     
   132.64371805115974     
   121.00616623640110     
   80.890186768369816     
  -248.54162437945811     
   133.55126429793276     
   120.02847779436638     
   80.269669278267997     
  -247.87161752400979     
   134.45147788139050     
   119.06838174142221     
   79.650832416638210     
  -247.19712760244522     
   135.34449074445115     
   118.12545930312969     
   79.033687346409550     
  -246.51819029636101     
   136.23043168922462     
   117.19931684895347     
   78.418245142106031     
  -245.83484065072398     
   137.10942656559178     
   116.28956270988898     
   77.804516791419672     
  -245.14711308859520     
   137.98159828591594     
   115.39582083346421     
   77.192513196747171     
  -244.45504142552500     
   138.84706694216692     
   114.51772424961452     
   76.582245176691188     
  -243.75865888348449     
   139.70594987403905     
   113.65491500442307     
   75.973723467527236     
  -243.05799810445797     
   140.55836173657221     
   112.80704729513208     
   75.366958724637058     
  -242.35309116363831     
   141.40441459128570     
   111.97378227228673     
   74.761961523909505     
  -241.64396958226428     
   142.24421795832785     
   111.15479387278516     
   74.158742363109738     
  -240.93066434008753     
   143.07787891237373     
   110.34975978043907     
   73.557311663217718     
  -240.21320588752977     
   143.90550211072704     
   109.55837173724480     
   72.957679769736643     
  -239.49162415750607     
   144.72718989875636     
   108.78032519294710     
   72.359856953972326     
  -238.76594857691492     
   145.54304233770347     
   108.01532947382046     
   71.763853414284185     
  -238.03620807779876     
   146.35315730875712     
   107.26309067430330     
   71.169679277308646     
  -237.30243110830483     
   147.15763048881439     
   106.52334080088735     
   70.577344599155651     
  -236.56464564322076     
   147.95655554482104     
   105.79579695051149     
   69.986859366579068     
  -235.82287919430382     
   148.75002402194991     
   105.08020459131953     
   69.398233498121655     
  -235.07715882035799     
   149.53812555638478     
   104.37629642102351     
   68.811476845235106     
  -234.32751113701815     
   150.32094777954248     
   103.68383410998314     
   68.226599193376103     
  -233.57396232623088     
   151.09857653536733     
   103.00255799447531     
   67.643610263078827     
  -232.81653814559164     
   151.87109572032591     
   102.33224595712831     
   67.062519711004455     
  -232.05526393737833     
   152.63858756500434     
   101.67265201217838     
   66.483337130968465     
  -231.29016463732808     
   153.40113245509571     
   101.02356245793590     
   65.906072054946165     
  -230.52126478325653     
   154.15880917353022     
   100.38474564074757     
   65.330733954056996     
  -229.74858852340810     
   154.91169476583585     
   99.755998662489986     
   64.757332239528253     
  -228.97215962460402     
   155.65986475580451     
   99.137099480137735     
   64.185876263638633     
  -228.19200148020971     
   156.40339300190556     
   98.527858850123778     
   63.616375320642177     
  -227.40813711784676     
   157.14235194328145     
   97.928061291231089     
   63.048838647673151     
  -226.62058920698112     
   157.87681240296570     
   97.337530576944374     
   62.483275425632144     
  -225.82938006626799     
   158.60684388229276     
   96.756060162369451     
   61.919694780054165     
  -225.03453167072846     
   159.33251433351057     
   96.183482097659748     
   61.358105781958848     
  -224.23606565877159     
   160.05389044924300     
   95.619601264139149     
   60.798517448683484     
  -223.43400333900166     
   160.77103745872407     
   95.064256407328330     
   60.240938744699115     
  -222.62836569690043     
   161.48401938177901     
   94.517262213074758     
   59.685378582410209     
  -221.81917340132500     
   162.19289884837707     
   93.978466251382159     
   59.131845822938246     
  -221.00644681084094     
   162.89773734526244     
   93.447691156473638     
   58.580349276889713     
  -220.19020597990541     
   163.59859502893602     
   92.924789978135024     
   58.030897705108735     
  -219.37047066494867     
   164.29553095377202     
   92.409599669232122     
   57.483499819414831     
  -218.54726033018602     
   164.98860295129123     
   91.901970508295264     
   56.938164283326088     
  -217.72059415348252     
   165.67786773010346     
   91.401758239017809     
   56.394899712768179     
  -216.89049103186503     
   166.36338091689606     
   90.908811010866259     
   55.853714676769407     
  -216.05696958707409     
   167.04519699947758     
   90.422997379447679     
   55.314617698142314     
  -215.22004817087586     
   167.72336947982342     
   89.944167896658968     
   54.777617254151984     
  -214.37974487032866     
   168.39795073904838     
   89.472201844619320     
   54.242721777171447     
  -213.53607751284883     
   169.06899225288302     
   89.006952497107577     
   53.709939655324526     
  -212.68906367122509     
   169.73654439661135     
   88.548307294538134     
   53.179279233116254     
  -211.83872066848028     
   170.40065670132037     
   88.096125301121575     
   52.650748812051383     
  -210.98506558262426     
   171.06137764107879     
   87.650299230891889     
   52.124356651241015     
  -210.12811525130832     
   171.71875488531046     
   87.210694282257720     
   51.600110967997864     
  -209.26788627636392     
   172.37283509242741     
   86.777208547163269     
   51.078019938420177     
  -208.40439502824157     
   173.02366415653114     
   86.349713038576112     
   50.558091697964805     
  -207.53765765033941     
   173.67128700432045     
   85.928109694858236     
   50.040334342009459     
  -206.66769006326106     
   174.31574782703188     
   85.512277241566338     
   49.524755926404545     
  -205.79450796892760     
   174.95708990634364     
   85.102119495666216     
   49.011364468014769     
  -204.91812685465536     
   175.59535580256113     
   84.697522497510562     
   48.500167945250674     
  -204.03856199709568     
   176.23058722129247     
   84.298393223271631     
   47.991174298590472     
  -203.15582846611630     
   176.86282517046700     
   83.904623486760443     
   47.484391431092227     
  -202.26994112857358     
   177.49210984661772     
   83.516123765317118     
   46.979827208896779     
  -201.38091465201992     
   178.11848077485757     
   83.132790455366958     
   46.477489461721412     
  -200.48876350832455     
   178.74197670327285     
   82.754539250977984     
   45.977385983344682     
  -199.59350197719726     
   179.36263574765516     
   82.381269056967682     
   45.479524532082429     
  -198.69514414966415     
   179.98049526558245     
   82.012899630145213     
   44.983912831255246     
  -197.79370393146820     
   180.59559201280851     
   81.649338645160043     
   44.490558569647582     
  -196.88919504630456     
   181.20796205264719     
   81.290498927232136     
   43.999469401958685     
  -195.98163103918642     
   181.81764079460146     
   80.936304576995909     
   43.510652949245454     
  -195.07102527950263     
   182.42466307892892     
   80.586663257504213     
   43.024116799357543     
  -194.15739096417187     
   183.02906305336020     
   80.241505918089047     
   42.539868507364737     
  -193.24074112066913     
   183.63087434774587     
   79.900743076818088     
   42.057915595976837     
  -192.32108860999770     
   184.23012992082201     
   79.564309429933914     
   41.578265555956193     
  -191.39844612959180     
   184.82686224154651     
   79.232118352932034     
   41.100925846523062     
  -190.47282621616492     
   185.42110312919351     
   78.904107750828956     
   40.625903895753900     
  -189.54424124849865     
   186.01288393732472     
   78.580194665228078     
   40.153207100972793     
  -188.61270345016203     
   186.60223539731393     
   78.260318877623789     
   39.682842829136113     
  -187.67822489219651     
   187.18918778889611     
   77.944402432926168     
   39.214818417210580     
  -186.74081749570641     
   187.77377080714308     
   77.632385723855407     
   38.749141172544896     
  -185.80049303443838     
   188.35601370007197     
   77.324194479360727     
   38.285818373234953     
  -184.85726313729151     
   188.93594515866718     
   77.019773517118267     
   37.824857268482937     
  -183.91113929074476     
   189.51359346004557     
   76.719048355287711     
   37.366265078950320     
  -182.96213284128783     
   190.08898632271024     
   76.421967724009434     
   36.910048997104873     
  -182.01025499777947     
   190.66215108064029     
   76.128461470183254     
   36.456216187561878     
  -181.05551683372369     
   191.23311454166668     
   75.838477801225878     
   36.004773787419680     
  -180.09792928955662     
   191.80190312517587     
   75.551950451615497     
   35.555728906589536     
  -179.13750317485975     
   192.36854275356299     
   75.268831032077983     
   35.109088628120091     
  -178.17424917051008     
   192.93305898630356     
   74.989053293203909     
   34.664860008516428     
  -177.20817783082930     
   193.49547688600262     
   74.712573304141642     
   34.223050078053859     
  -176.23929958564986     
   194.05582118578366     
   74.439326324242629     
   33.783665841086609     
  -175.26762474235235     
   194.61411613321548     
   74.169268129277711     
   33.346714276351385     
  -174.29316348790886     
   195.17038564418505     
   73.902343132768223     
   32.912202337266010     
  -173.31592589075422     
   195.72465321768081     
   73.638498390139944     
   32.480136952223262     
  -172.33592190282098     
   196.27694195560687     
   73.377691281116739     
   32.050525024879867     
  -171.35316136133144     
   196.82727464021525     
   73.119863437839868     
   31.623373434440897     
  -170.36765399069088     
   197.37567361599906     
   72.864977266245162     
   31.198689035939548     
  -169.37940940428717     
   197.92216094549588     
   72.612975856115469     
   30.776478660512478     
  -168.38843710626236     
   198.46675826441674     
   72.363823145004019     
   30.356749115670720     
  -167.39474649325632     
   199.00948693800427     
   72.117463951819374     
   29.939507185566306     
  -166.39834685611720     
   199.55036791764292     
   71.873864443479476     
   29.524759631254639     
  -165.39924738157069     
   200.08942190096900     
   71.632970870289853     
   29.112513190952754     
  -164.39745715386201     
   200.62666918249619     
   71.394750984946242     
   28.702774580293482     
  -163.39298515636855     
   201.16212981488329     
   71.159153026654337     
   28.295550492575661     
  -162.38584027317486     
   201.69582346258321     
   70.926145679455118     
   27.890847599010399     
  -161.37603129063049     
   202.22776955517912     
   70.695679867530501     
   27.488672548963532     
  -160.36356689885704     
   202.75798715418560     
   70.467724668209627     
   27.089031970194309     
  -159.34845569324861     
   203.28649508919716     
   70.242233122944043     
   26.691932469090379     
  -158.33070617593157     
   203.81331183761927     
   70.019175651295100     
   26.297380630899163     
  -157.31032675720002     
   204.33845565500394     
   69.798506908061412     
   25.905383019955668     
  -156.28732575692044     
   204.86194445681443     
   69.580198189068255     
   25.515946179906827     
  -155.26171140592035     
   205.38379594323243     
   69.364206275007049     
   25.129076633932385     
  -154.23349184733652     
   205.90402749029499     
   69.150503081682814     
   24.744780884962477     
  -153.20267513795227     
   206.42265626340759     
   68.939047177711473     
   24.363065415891846     
  -152.16926924950064     
   206.93969911724045     
   68.729811793112148     
   23.983936689790895     
  -151.13328206994333     
   207.45517270568877     
   68.522756168708398     
   23.607401150113503     
  -150.09472140473670     
   207.96909337695411     
   68.317855002159462     
   23.233465220901760     
  -149.05359497807066     
   208.48147728947029     
   68.115071295285674     
   22.862135306987639     
  -148.00991043403656     
   208.99234032418491     
   67.914373651113493     
   22.493417794191654     
  -146.96367533790965     
   209.50169812656827     
   67.715736294270840     
   22.127319049518558     
  -145.91489717722129     
   210.00956614877532     
   67.519120886218644     
   21.763845421350190     
  -144.86358336296078     
   210.51595955542194     
   67.324506057612169     
   21.403003239635424     
  -143.80974123069512     
   211.02089335085404     
   67.131854857414780     
   21.044798816077353     
  -142.75337804166224     
   211.52438226228466     
   66.941145842754679     
   20.689238444317748     
  -141.69450098386631     
   212.02644085610530     
   66.752343211241680     
   20.336328400118788     
  -140.63311717315054     
   212.52708343018963     
   66.565427588155046     
   19.986074941542164     
  -139.56923365423233     
   213.02632413710080     
   66.380362871949103     
   19.638484309125602     
  -138.50285740174294     
   213.52417685864043     
   66.197131313073484     
   19.293562726056795     
  -137.43399532123766     
   214.02065534348844     
   66.015698075493290     
   18.951316398344872     
  -136.36265425018127     
   214.51577307905467     
   65.836045370680537     
   18.611751514989379     
  -135.28884095893531     
   215.00954341933476     
   65.658140167953050     
   18.274874248146844     
  -134.21256215171047     
   215.50197947059442     
   65.481965245375278     
   17.940690753294973     
  -133.13382446750919     
   215.99309420993472     
   65.307488489047131     
   17.609207169394512     
  -132.05263448105032     
   216.48290037360260     
   65.134693459056308     
   17.280429619048814     
  -130.96899870367997     
   216.97141057454550     
   64.963548780734385     
   16.954364208661147     
  -129.88292358426756     
   217.45863719040102     
   64.794039250155279     
   16.631017028589788     
  -128.79441551007963     
   217.94459248477716     
   64.626133952957261     
   16.310394153300955     
  -127.70348080764411     
   218.42928848942438     
   64.459818507602009     
   15.992501641519574     
  -126.61012574359999     
   218.91273712823136     
   64.295062979213867     
   15.677345536377977     
  -125.51435652552796     
   219.39495010057550     
   64.131853391383174     
   15.364931865562502     
  -124.41617930277401     
   219.87593900101086     
   63.970161056305074     
   15.055266641458083     
  -123.31560016724913     
   220.35571520893313     
   63.809971633806065     
   14.748355861290829     
  -122.21262515423635     
   220.83428999618667     
   63.651260295041759     
   14.444205507268663     
  -121.10726024312491     
   221.31167444839949     
   63.494007020646805     
   14.142821546720006     
  -119.99951135825125     
   221.78787950105436     
   63.338195784417834     
   13.844209932230575     
  -118.88938436957504     
   222.26291596943747     
   63.183800864344128     
   13.548376601778328     
  -117.77688509346163     
   222.73679447592008     
   63.030809729271120     
   13.255327478866556     
  -116.66201929339962     
   223.20952554888959     
   62.879197024078309     
   12.965068472655185     
  -115.54479268071096     
   223.68111952657017     
   62.728950307940949     
   12.677605478090303     
  -114.42521091525985     
   224.15158665387975     
   62.580045186892598     
   12.392944376031940     
  -113.30327960614316     
   224.62093699278142     
   62.432469973664602     
   12.111091033380136     
  -112.17900431236728     
   225.08918051758391     
   62.286200580238912     
   11.832051303199330     
  -111.05239054351846     
   225.55632702193572     
   62.141225879555762     
   11.555831024841082     
  -109.92344376042357     
   226.02238621603237     
   61.997522733922487     
   11.282436024065159     
  -108.79216937579211     
   226.48736763653682     
   61.855080220216408     
   11.011872113159042     
  -107.65857275485533     
   226.95128073818842     
   61.713875806309197     
   10.744145091055820     
  -106.52265921599299     
   227.41413480673575     
   61.573899380830603     
   10.479260743450563     
  -105.38443403134595     
   227.87593905209195     
   61.435128612986034     
   10.217224842915153     
  -104.24390242742396     
   228.33670251668937     
   61.297553970884053     
   9.9580431490116084     
  -103.10106958570358     
   228.79643417147099     
   61.161153987738722     
   9.7017214084039463     
  -101.95594064320893     
   229.25514282637903     
   61.025919093414295     
   9.4482653549685800     
  -100.80852069309407     
   229.71283721957963     
   60.891828685804242     
   9.1976807099032847     
  -99.658814785208278     
   230.16952593472320     
   60.758873553125042     
   8.9499731818347605     
  -98.506827926655561     
   230.62521748637161     
   60.627033712499689     
   8.7051484669248076     
  -97.352565082341570     
   231.07992023921537     
   60.496300111419863     
   8.4632122489751431     
  -96.196031175518428     
   231.53364249005102     
   60.366653629715501     
   8.2241701995308674     
  -95.037231088312595     
   231.98639239227390     
   60.238084894895259     
   7.9880279779826191     
  -93.876169662259471     
   232.43817802898559     
   60.110577338646323     
   7.7547912316674275     
  -92.712851698789464     
   232.88900735902541     
   59.984117734863709     
   7.5244655959682820     
  -91.547281959786787     
   233.33888824203692     
   59.858695497815830     
   7.2970566944124498     
  -90.379465168036035     
   233.78782845827052     
   59.734293274907245     
   7.0725701387685511     
  -89.209406007745756     
   234.23583565783235     
   59.610903172746383     
   6.8510115291424150     
  -88.037109125022127     
   234.68291743162791     
   59.488507592617218     
   6.6323864540717334     
  -86.862579128346596     
   235.12908123857255     
   59.367099082312635     
   6.4167004906195357     
  -85.685820589045960     
   235.57433448168990     
   59.246660586755745     
   6.2039592044664982     
  -84.506838041751493     
   236.01868443609058     
   59.127184702943062     
   5.9941681500021105     
  -83.325635984857882     
   236.46213832136266     
   59.008655119906507     
   5.7873328704147058     
  -82.142218880967548     
   236.90470323476194     
   58.891064633304616     
   5.5834588977803934     
  -80.956591157331886     
   237.34638621951171     
   58.774397173731138     
   5.3825517531508869     
  -79.768757206287290     
   237.78719419831472     
   58.658646115789111     
   5.1846169466402579     
  -78.578721385681064     
   238.22713404418312     
   58.543795704564232     
   4.9896599775106347     
  -77.386488019290667     
   238.66621251196739     
   58.429839371787118     
   4.7976863342568521     
  -76.192061397242639     
   239.10443630725575     
   58.316762097273127     
   4.6087014946900693     
  -74.995445776417000     
   239.54181202298531     
   58.204557377275812     
   4.4227109260203834     
  -73.796645380851274     
   239.97834620331489     
   58.093210683442543     
   4.2397200849384387     
  -72.595664402134361     
   240.41404528344071     
   57.982715567500335     
   4.0597344176960588     
  -71.392506999800290     
   240.84891565019694     
   57.873058140312224     
   3.8827593601859012     
  -70.187177301709156     
   241.28296358624931     
   57.764232087806796     
   3.7088003380201724     
  -68.979679404426278     
   241.71619532690784     
   57.656223772834018     
   3.5378627666083924     
  -67.770017373595977     
   242.14861700520413     
   57.549027239805447     
   3.3699520512342391     
  -66.558195244309232     
   242.58023470950263     
   57.442629330266563     
   3.2050735871314799     
  -65.344217021461745     
   243.01105442947966     
   57.337023684364198     
   3.0432327595590083     
  -64.128086680120290     
   243.44108210711238     
   57.232199066215884     
   2.8844349438749908     
  -62.909808165852269     
   243.87032360010897     
   57.128146466998075     
   2.7286855056101458     
  -61.689385395105440     
   244.29878469861148     
   57.024858486745494     
   2.5759898005401656     
  -60.466822255515780     
   244.72647113726208     
   56.922323501491796     
   2.4263531747572853     
  -59.242122606263791     
   245.15338856352327     
   56.820535939460868     
   2.2797809647410250     
  -58.015290278397337     
   245.57954258306921     
   56.719483836762777     
   2.1362784974281075     
  -56.786329075160019     
   246.00493871184494     
   56.619161994792719     
   1.9958510902815656     
  -55.555242772313420     
   246.42958242680589     
   56.519558787310700     
   1.8585040513590525     
  -54.322035118452099     
   246.85347911771072     
   56.420669107531076     
   1.7242426793803656     
  -53.086709835317805     
   247.27663413601721     
   56.322481730420414     
   1.5930722637941952     
  -51.849270618105244     
   247.69905274899537     
   56.224991614653909     
   1.4649980848441100     
  -50.609721135767522     
   248.12074018610525     
   56.128187930674883     
   1.3400254136337879     
  -49.368065031313265     
   248.54170159558532     
   56.032065745047305     
   1.2181595121915070     
  -48.124305922102650     
   248.96194208867317     
   55.936614477808305     
   1.0994056335339031     
  -46.878447400137794     
   249.38146669725674     
   55.841829649058411     
  0.98376902172900715     
  -45.630493032345619     
   249.80028041962467     
   55.747699782601636     
  0.87125491195857230     
  -44.380446360876540     
   250.21838816799419     
   55.654224964793052     
  0.76186853057969828     
  -43.128310903318507     
   250.63579485523013     
   55.561377443068373     
  0.65561509518576733     
  -41.874090153215271     
   251.05250518605317     
   55.469219393667160     
  0.55249981466669718     
  -40.617787579421396     
   251.46852433150565     
   55.377491833569223     
  0.45252788926852322     
  -39.359406629791962     
   251.88385552025744     
   55.287121408072196     
  0.35570451065231895     
  -38.098950718664298     
   252.29850893081795     
   55.194623295555949     
  0.26203486195246267     
  -36.836423274823389     
   252.71246860553464     
   55.112964519214565     
  0.17152411783426130     
  -35.571827563711011     
   253.12581583942875     
   54.993725489571126     
   8.4177444550939007E-002
  -34.305167352160908     
   253.53826878060053     
   55.017573295488127     
   0.0000000000000000     
  -33.036444428758642     
   253.95090058031667     
   55.017573295488127     
  -41.481481481481481     
  -1215.6029439457795     
   326564606.64454550     
  -78392518138254.391     
  -41.482448912336920     
  -797.65128507145164     
   91387052.229782328     
  -95076802111391.484     
  -41.482513273295950     
  -784.66576286485940     
   68174243.962079972     
  -5806357988478.1025     
  -41.482581804375933     
  -772.80121704632222     
   66641264.533484168     
  -22778824114014.781     
  -41.482654766343003     
  -760.73591255743042     
   60137823.307119384     
  -15101466621056.627     
  -41.482732435462168     
  -748.83781230199611     
   55475413.477810442     
  -13839068258721.076     
  -41.482815104347743     
  -737.00447868254423     
   50855034.809452206     
  -11514056931230.195     
  -41.482903082854122     
  -725.26443078096815     
   46698049.485264823     
  -9836839003013.0176     
  -41.482996699008041     
  -713.60973015495722     
   42857573.247549713     
  -8340937157276.7715     
  -41.483096299983593     
  -702.04258779495785     
   39336105.070621863     
  -7087004732210.7939     
  -41.483202253121291     
  -690.56238945900532     
   36100533.269276805     
  -6017757045944.6338     
  -41.483314946992287     
  -679.16930739600912     
   33129535.202705421     
  -5110428411089.8945     
  -41.483434792508803     
  -667.86329498436271     
   30401157.899222516     
  -4339484917913.2798     
  -41.483562224081922     
  -656.64436661334219     
   27895829.262272887     
  -3684710925451.8159     
  -41.483697700827491     
  -645.51251974833929     
   25595397.573354531     
  -3128562107157.2446     
  -41.483841707821149     
  -634.46775677741743     
   23483221.588998474     
  -2656222728949.9941     
  -41.483994757402925     
  -623.51007867721535     
   21543992.093369819     
  -2255076770836.2056     
  -41.484157390532111     
  -612.63948696077978     
   19763641.838594574     
  -1914412052330.8635     
  -41.484330178192614     
  -601.85598314308754     
   18129239.633790728     
  -1625122103063.7546     
  -41.484513722848988     
  -591.15956880736053     
   16628902.297441471     
  -1379472971101.4119     
  -41.484708659952879     
  -580.55024563216523     
   15251707.049778694     
  -1170890261728.3716     
  -41.484915659499677     
  -570.02801545251145     
   13987617.287630022     
  -993790857000.87402     
  -41.485135427634383     
  -559.59288011994477     
   12827408.589812353     
  -843429963341.93384     
  -41.485368708305828     
  -549.24484169931350     
   11762604.904215295     
  -715777305521.89246     
  -41.485616284967577     
  -538.98390227176651     
   10785417.535077207     
  -607409306231.70715     
  -41.485878982323598     
  -528.81006409821998     
   9888689.4705935773     
  -515417306529.28668     
  -41.486157668116277     
  -518.72332959319363     
   9065845.0712031312     
  -437331036148.71600     
  -41.486453254953581     
  -508.72370124765951     
   8310842.5191850802     
  -371052115535.27380     
  -41.486766702171757     
  -498.81118173642432     
   7618130.9632946812     
  -314798312853.74097     
  -41.487099017729115     
  -488.98577389280752     
   6982610.8252642639     
  -267055970469.74808     
  -41.487451260125624     
  -479.24748067912549     
   6399597.3234572560     
  -226539650390.13339     
  -41.487824540342196     
  -469.59630523997873     
   5864786.7968824608     
  -192157646013.01743     
  -41.488220023792600     
  -460.03225092086552     
   5374226.0540455999     
  -162982945840.47556     
  -41.488638932279713     
  -450.55532121356794     
   4924283.8988351487     
  -138228399929.74301     
  -41.489082545946708     
  -441.16551982569905     
   4511625.0123228896     
  -117225599156.57225     
  -41.489552205212497     
  -431.86285068503724     
   4133186.1028157454     
  -99407056095.209015     
  -41.490049312679083     
  -422.64731789497131     
   3786153.7746744053     
  -84290975943.572281     
  -41.490575334997047     
  -413.51892581891394     
   3467944.2289088080     
  -71468292558.353943     
  -41.491131804673600     
  -404.47767903987182     
   3176184.7813266995     
  -60591791192.285744     
  -41.491720321805452     
  -395.52358237986590     
   2908696.5293264044     
  -51366686202.728928     
  -41.492342555717030     
  -386.65664094826491     
   2663478.7976310966     
  -43542781193.272903     
  -41.493000246481735     
  -377.87686008823312     
   2438694.5431297133     
  -36907705544.386398     
  -41.493695206301766     
  -369.18424544655511     
   2232657.0918690180     
  -31281210642.867126     
  -41.494429320719057     
  -360.57880295863771     
   2043817.9254655135     
  -26510327586.939713     
  -41.495204549626749     
  -352.06053886233747     
   1870755.4082399968     
  -22465236656.339802     
  -41.496022928047452     
  -343.62945972018838     
   1712164.4876789921     
  -19035777622.377995     
  -41.496886566640732     
  -335.28557242221729     
   1566847.1793822076     
  -16128473985.430431     
  -41.497797651898416     
  -327.02888420985448     
   1433703.8538070789     
  -13664012828.818342     
  -41.498758445981906     
  -318.85940267867380     
   1311725.2147766037     
  -11575103007.774469     
  -41.499771286151031     
  -310.77713580072611     
   1199984.9266282564     
  -9804655097.6895199     
  -41.500838583728893     
  -302.78209192995723     
   1097632.8535551701     
  -8304240264.3343019     
  -41.501962822541529     
  -294.87427982599604     
   1003888.8216202789     
  -7032775959.5836811     
  -41.503146556765408     
  -287.05370866338944     
   918036.92277945613     
  -5955417129.4256487     
  -41.504392408108949     
  -279.32038803943266     
   839420.24115017289     
  -5042608401.4703693     
  -41.505703062247619     
  -271.67432799942765     
   767436.04389224900     
  -4269284717.0298781     
  -41.507081264424173     
  -264.11553904065676     
   701531.33566661249     
  -3614189356.6807647     
  -41.508529814117651     
  -256.64403213255792     
   641198.79342161014     
  -3059297322.6840577     
  -41.510051558675656     
  -249.25981872058927     
   585973.01961885451     
  -2589324745.9988747     
  -41.511649385794989     
  -241.96291074594339     
   535427.10667013971     
  -2191313077.3120093     
  -41.513326214725339     
  -234.75332065739192     
   489169.47924809414     
  -1854276061.2612066     
  -41.515084986059549     
  -227.63106141598237     
   446840.99519574648     
  -1568900400.0115047     
  -41.516928649961990     
  -220.59614650708440     
   408112.27933458996     
  -1327291419.2703998     
  -41.518860152673838     
  -213.64858995298152     
   372681.27930740581     
  -1122757625.5900960     
  -41.520882421119971     
  -206.78840631302864     
   340271.01766399096     
  -949627756.25757599     
  -41.522998345427496     
  -200.01561069133064     
   310627.52829170733     
  -803095613.67378294     
  -41.525210759149978     
  -193.33021874576232     
   283517.96149642376     
  -679088408.02194834     
  -41.527522416974321     
  -186.73224668048692     
   258728.84542150324     
  -574155239.08206916     
  -41.529935969668820     
  -180.22171124937083     
   236064.48562231864     
  -485372248.17005098     
  -41.532453936011798     
  -173.79862975448131     
   215345.50112799654     
  -410262463.02433294     
  -41.535078671418717     
  -167.46302003270333     
   196407.47518466634     
  -346727600.32157457     
  -41.537812332963945     
  -161.21490045125702     
   179099.72021592883     
  -292990374.07661444     
  -41.540656840469175     
  -155.05428988859879     
   163284.14191691499     
  -247545511.92581752     
  -41.543613833305393     
  -148.98120772034866     
   148834.19734262067     
  -209118239.27258262     
  -41.546684622528282     
  -142.99567379056367     
   135633.93878050332     
  -176629105.99894777     
  -41.549870137938171     
  -137.09770838473176     
   123577.13493433522     
  -149164123.83364102     
  -41.553170869625653     
  -131.28733219639250     
   112566.46596010051     
  -125949500.36366281     
  -41.556586803531204     
  -125.56456628036516     
   102512.78327740854     
  -106330191.32258633     
  -41.560117350513522     
  -119.92943200755367     
   93334.431048843966     
  -89751737.138964936     
  -41.563761268385008     
  -114.38195100617855     
   84956.623340119535     
  -75744868.074888751     
  -41.567516576334675     
  -108.92214509383034     
   77310.872545321879     
  -63912458.715705328     
  -41.571380461118743     
  -103.55003620288390     
   70334.464884524015     
  -53918471.967583276     
  -41.575349174356909     
  -98.265646292984854     
   63969.979388181186     
  -45478596.505037241     
  -41.579417920227669     
  -93.068997250632421     
   58164.846324889601     
  -38352311.318853378     
  -41.583580732809700     
  -87.960110779855626     
   52870.942253172427     
  -32336164.780418251     
  -41.587830342267374     
  -82.939008274794901     
   48044.218599007829     
  -27258083.540680982     
  -41.592158029027310     
  -78.005710678917438     
   43644.360767352802     
  -22972549.546182934     
  -41.596553465039960     
  -73.160238327304299     
   39634.475722211435     
  -19356519.030633323     
  -41.601004541164407     
  -68.402610772461642     
   35980.805172433757     
  -16305962.792377012     
  -41.605497179657398     
  -63.732846582907271     
   32652.462961995545     
  -13732944.120401127     
  -41.610015130687579     
  -59.150963151587490     
   29621.193259201631     
  -11563126.144666733     
  -41.614539751734711     
  -54.656976359264398     
   26861.151903495826     
  -9733719.9402492922     
  -41.619049768669761     
  -50.250900691912427     
   24348.695279994456     
  -8191557.6920277579     
  -41.623521017246865     
  -45.932747468297720     
   22062.224685540161     
  -6892091.0345511632     
  -41.627926163671098     
  -41.702530279430142     
   19981.907621407481     
  -5796455.2536691194     
  -41.632234402838158     
  -37.560242271690811     
   18089.910749819879     
  -4875920.1124863392     
  -41.636411132772579     
  -33.505942649412525     
   16368.859084417318     
  -4092620.8830668880     
  -41.640417603721268     
  -29.539418762935348     
   14806.725237289000     
  -3459769.6805338906     
  -41.644210540288533     
  -25.661496608635947     
   13378.675561273758     
  -2838440.9405798796     
  -41.647741734928282     
  -21.868948096343274     
   12111.737483719799     
  -2609876.5355987758     
  -41.650957611038670     
  -18.174270656726907     
   10852.014974453383     
  -1439985.3594729705     
  -41.653798753835154     
  -14.528853212662238     
   10100.405227509387     
  -3703091.0510027539     
  -41.656199407109575     
  -11.121425242372245     
   8010.2520365308683     
  -653487.68035306537     
  -41.644149639992705     
   16.676940933662120     
   3109.0944338828776     
  -160598.75002188320     
  -41.585534802915873     
   29.211186540166196     
   1904.6038087187540     
  -92895.058240660102     
  -41.502054548045976     
   36.992423241747588     
   1207.8908719138030     
  -46161.667043187474     
  -41.402745448039695     
   42.166346344256844     
   861.67836908989693     
  -30168.528689887415     
  -41.292415475633021     
   45.909078276770934     
   635.41440391574156     
  -19662.664469530973     
  -41.173978669048957     
   48.717475337545942     
   487.94442039425905     
  -13939.136787777745     
  -41.049353127089937     
   50.895838624746403     
   383.40089448592607     
  -10157.385644486249     
  -40.919875984088229     
   52.622392116341913     
   307.22050215227921     
  -7670.1793341467855     
  -40.786519722211018     
   54.014678764588062     
   249.69415714617827     
  -5928.2798528952617     
  -40.650015066190086     
   55.151994303077167     
   205.23205824946385     
  -4679.1249861761626     
  -40.510925491396243     
   56.090421000833679     
   170.13862085314264     
  -3755.7914416299805     
  -40.369694756755102     
   56.870693015568833     
   141.97018504091778     
  -3058.5498985359582     
  -40.226678500401839     
   57.523196130175869     
   119.03106080189806     
  -2521.5620272365632     
  -40.082165965353063     
   58.071072146174679     
   100.11934559762388     
  -2101.1388321872155     
  -39.936395369371894     
   58.532272521059284     
   84.360804356219745     
  -1767.1684187202770     
  -39.789565045048562     
   58.920942134989382     
   71.107041215817659     
  -1498.4898274849256     
  -39.641841684607044     
   59.248380656803121     
   59.868367509680738     
  -1279.8956679408777     
  -39.493366554037912     
   59.523724450577639     
   50.269150000124142     
  -1100.2614342788522     
  -39.344260252308878     
   59.754440298685530     
   42.017189243032746     
  -951.31323850880392     
  -39.194626408398747     
   59.946689121678652     
   34.882339954216725     
  -826.80693538801506     
  -39.044554589828202     
   60.105598191411211     
   28.681287938806609     
  -721.96731574196281     
  -38.894122617039365     
   60.235467743935082     
   23.266533070741882     
  -633.09853017466594     
  -38.743398424012369     
   60.339929811848016     
   18.518294094431898     
  -557.30872209799702     
  -38.592441568093442     
   60.422071743780840     
   14.338478678696916     
  -492.31243036425110     
  -38.441304465623972     
   60.484533279104994     
   10.646135450965030     
  -436.28681628946333     
  -38.290033411061145     
   60.529583578554394     
   7.3739843287940516     
  -387.76570099188768     
  -38.138669423551782     
   60.559182893304765     
   4.4657415713548918     
  -345.56055153296614     
  -37.987248954817318     
   60.575032340820293     
   1.8740374348576574     
  -308.70091903305263     
  -37.835804484683159     
   60.578614385762712     
 -0.44121945789023909     
  -276.38908341114603     
  -37.684365024919792     
   60.571225993159302     
  -2.5141375834738362     
  -247.96519757218877     
  -37.532956547753002     
   60.554005957787453     
  -4.3738765652652543     
  -222.88025860826772     
  -37.381602352091107     
   60.527957570112221     
  -6.0454785048272637     
  -200.67498346138831     
  -37.230323377953098     
   60.493967521648187     
  -7.5505408807876773     
  -180.96317546250708     
  -37.079138477579100     
   60.452821757704328     
  -8.9077646967564732     
  -163.41851998665294     
  -36.928064650128569     
   60.405218836970796     
  -10.133403596656372     
  -147.76405136454352     
  -36.777117245621923     
   60.351781243024426     
  -11.241633981890448     
  -133.76367815936186     
  -36.626310142784220     
   60.293065004149490     
  -12.244861568085664     
  -121.21534092891426     
  -36.475655904648349     
   60.229567908666638     
  -13.153976625052522     
  -109.94543956712829     
  -36.325165915128082     
   60.161736548549499     
  -13.978567421805984     
  -99.804289425362683     
  -36.174850499245117     
   60.089972381013737     
  -14.727099592496202     
  -90.662378617771026     
  -36.024719029264702     
   60.014636963452176     
  -15.407067432129484     
  -82.407287433469563     
  -35.874780018641388     
   59.936056489652152     
  -16.025122087880508     
  -74.941125624596623     
  -35.725041205385395     
   59.854525733107288     
  -16.587180530064984     
  -68.178406911061572     
  -35.575509626218548     
   59.770311485327383     
  -17.098518581897945     
  -62.044264567984740     
  -35.426191682688000     
   59.683655562457240     
  -17.563850566157832     
  -56.472955714842762     
  -35.277093200237829     
   59.594777441706796     
  -17.987397734019147     
  -51.406604536437285     
  -35.128219481097595     
   59.503876579201645     
  -18.372947268042431     
  -46.794132458606043     
  -34.979575351728336     
   59.411134452877832     
  -18.723903261481976     
  -42.590356832071272     
  -34.831165205465851     
   59.316716367379819     
  -19.043330937722509     
  -38.755218591276339     
  -34.682993040916053     
   59.220773052342622     
  -19.333995077157084     
  -35.253128789528503     
  -34.535062496584565     
   59.123442080792032     
  -19.598393543078547     
  -32.052398131422393     
  -34.387376882160950     
   59.024849130611678     
  -19.838786529064215     
  -29.124761755164361     
  -34.239939206824630     
   58.925109108683444     
  -20.057222242227947     
  -26.444954739745416     
  -34.092752204894353     
   58.824327154570938     
  -20.255559402776036     
  -23.990356443891493     
  -33.945818359103512     
   58.722599538373736     
  -20.435487076105225     
  -21.740677944572308     
  -33.799139921749898     
   58.620014465281749     
  -20.598542160689515     
  -19.677686923195363     
  -33.652718933939056     
   58.516652797848487     
  -20.746124812613481     
  -17.784980510625545     
  -33.506557243114834     
   58.412588705400850     
  -20.879512166443170     
  -16.047770200569275     
  -33.360656519048781     
   58.307890248877371     
  -20.999870442947440     
  -14.452709262682705     
  -33.215018268440438     
   58.202619908363957     
  -21.108265762417563     
  -12.987730329637859     
  -33.069643848263830     
   58.096835059608189     
  -21.205673739889846     
  -11.641911941653039     
  -32.924534477980558     
   57.990588405059832     
  -21.292988079452243     
  -10.405350427912188     
  -32.779691250727005     
   57.883928364342047     
  -21.371028207661585     
  -9.2690614149581929     
  -32.635115143571532     
   57.776899428402210     
  -21.440546168273773     
  -8.2248748150590174     
  -32.490807026927747     
   57.669542481158061     
  -21.502232729386716     
  -7.2653617381050077     
  -32.346767673200688     
   57.561895091978535     
  -21.556722942422503     
  -6.3837498234185777     
  -32.202997764735223     
   57.453991781957235     
  -21.604601066098141     
  -5.5738678728758941     
  -32.059497901128680     
   57.345864266604131     
  -21.646405075144710     
  -4.8300770810595095     
  -31.916268605963843     
   57.237541677283133     
  -21.682630653252659     
  -4.1472268956255185     
  -31.773310333012638     
   57.129050763512581     
  -21.713734854969850     
  -3.5206040204286606     
  -31.630623471956138     
   57.020416077912344     
  -21.740139385123065     
  -2.9458920618811364     
  -31.488208353662078     
   56.911660145510574     
  -21.762233575587171     
  -2.4191348419641634     
  -31.346065255057130     
   56.802803618854348     
  -21.780377086901904     
  -1.9367017759581255     
  -31.204194403627753     
   56.693865420261538     
  -21.794902350221591     
  -1.4952598788081404     
  -31.062595981580223     
   56.584862872387703     
  -21.806116799312651     
  -1.0917446021398538     
  -30.921270129687759     
   56.475811818179849     
  -21.814304883828697     
 -0.72333781485660542     
  -30.780216950849987     
   56.366726731176676     
  -21.819729917440124     
 -0.38744429949240067     
  -30.639436513387846     
   56.257620817008863     
  -21.822635749686317     
  -8.1673863064324267E-002
  -30.498928854094913     
   56.148506106875494     
  -21.823248303659298     
  0.19617888111120846     
  -30.358693981064327     
   56.039393543711221     
  -21.821776962050965     
  0.44814635397898883     
  -30.218731876308777     
   55.930293061645102     
  -21.818415864396123     
  0.67610886891245003     
  -30.079042498189615     
   55.821213659364417     
  -21.813345047879281     
  0.88179988748890914     
  -29.939625783669630     
   55.712163467872912     
  -21.806731548723114     
   1.0668257057883315     
  -29.800481650402975     
   55.603149813111280     
  -21.798730355929699     
   1.2326699534554553     
  -29.661609998674454     
   55.494179273893259     
  -21.789485331278783     
   1.3807074933890093     
  -29.523010713199486     
   55.385257735502364     
  -21.779130025078366     
   1.5122118646203817     
  -29.384683664795077     
   55.276390439349434     
  -21.767788436093713     
   1.6283628985693339     
  -29.246628711931258     
   55.167582028973314     
  -21.755575714354443     
   1.7302549679939700     
  -29.108845702171806     
   55.058836592682191     
  -21.742598802094488     
   1.8189041233902954     
  -28.971334473512236     
   54.950157703124034     
  -21.728957021169062     
   1.8952529078571683     
  -28.834094855622482     
   54.841548454010209     
  -21.714742624360134     
   1.9601769303889665     
  -28.697126671001094     
   54.733011494205854     
  -21.700041297382214     
   2.0144902353312437     
  -28.560429736047279     
   54.624549059410853     
  -21.684932620617232     
   2.0589495364998083     
  -28.424003862056544     
   54.516163001611581     
  -21.669490499093484     
   2.0942582925950841     
  -28.287848856145349     
   54.407854816459100     
  -21.653783561899019     
   2.1210718537226096     
  -28.151964522109715     
   54.299625668746863     
  -21.637875522996101     
   2.1399989597373530     
  -28.016350661222383     
   54.191476416112373     
  -21.621825530798070     
   2.1516087825535362     
  -27.881007072972782     
   54.083407631123059     
  -21.605688464928917     
   2.1564287735355219     
  -27.745933555753680     
   53.975419621837915     
  -21.589515249127402     
   2.1549527275670481     
  -27.611129907498256     
   53.867512450955921     
  -21.573353103670648     
   2.1476402379949615     
  -27.476595926270885     
   53.759685953692028     
  -21.557245801885685     
   2.1349194529729925     
  -27.342331410814801     
   53.651939754422344     
  -21.541233905988388     
   2.1171902375591838     
  -27.208336161059560     
   53.544273282209353     
  -21.525354979206696     
   2.0948265041187835     
  -27.074609978590992     
   53.436685785310274     
  -21.509643780425804     
   2.0681748699463025     
  -26.941152667086111     
   53.329176344686957     
  -21.494132468901206     
   2.0375624712219302     
  -26.807964032715411     
   53.221743886638784     
  -21.478850750367044     
   2.0032911511457012     
  -26.675043884514579     
   53.114387194596034     
  -21.463826066733450     
   1.9656456175187724     
  -26.542392034727794     
   53.007104920117698     
  -21.449083724602058     
   1.9248904985044373     
  -26.410008299124364     
   52.899895593191530     
  -21.434647045863276     
   1.8812735072490465     
  -26.277892497290523     
   52.792757631840480     
  -21.420537494558907     
   1.8350257320971493     
  -26.146044452897986     
   52.685689351100159     
  -21.406774801568179     
   1.7863640923281234     
  -26.014463993950809     
   52.578688971419055     
  -21.393377070875719     
   1.7354901446807942     
  -25.883150953011921     
   52.471754626504890     
  -21.380360894790613     
   1.6825938379351852     
  -25.752105167410722     
   52.364884370665393     
  -21.367741441006100     
   1.6278508587646441     
  -25.621326479432895     
   52.258076185663967     
  -21.355532559565365     
   1.5714276472671416     
  -25.490814736493675     
   52.151327987134522     
  -21.343746852210860     
   1.5134782379284659     
  -25.360569791295568     
   52.044637630590429     
  -21.332395765426398     
   1.4541475110647171     
  -25.230591501971571     
   51.938002917029131     
  -21.321489659093412     
   1.3935704738237562     
  -25.100879732214828     
   51.831421598180050     
  -21.311037880539732     
   1.3318739481288577     
  -24.971434351395601     
   51.724891381413876     
  -21.301048825928767     
   1.2691764269302286     
  -24.842255234666347     
   51.618409934342239     
  -21.291530002726791     
   1.2055876603550775     
  -24.713342263055701     
   51.511974889097239     
  -21.282488095274125     
   1.1412124944762059     
  -24.584695323552108     
   51.405583846355135     
  -21.273929001565556     
   1.0761466177214620     
  -24.456314309177689     
   51.299234379096390     
  -21.265857901932645     
   1.0104808689465719     
  -24.328199119053071     
   51.192924036103022     
  -21.258279295415544     
  0.94430008213457395     
  -24.200349658453721     
   51.086650345252487     
  -21.251197044799536     
  0.87768294477186182     
  -24.072765838858324     
   50.980410816583699     
  -21.244614422713745     
  0.81070349231140360     
  -23.945447577989764     
   50.874202945160611     
  -21.238534146521410     
  0.74343095622921784     
  -23.818394799849170     
   50.768024213758437     
  -21.232958414349692     
  0.67592910475973100     
  -23.691607434743471     
   50.661872095357403     
  -21.227888946063995     
  0.60825925923850777     
  -23.565085419306939     
   50.555744055488191     
  -21.223327001619705     
  0.54047639134608927     
  -23.438828696517035     
   50.449637554412426     
  -21.219273428684609     
  0.47263398707642024     
  -23.312837215705027     
   50.343550049156264     
  -21.215728673781538     
  0.40478008967070844     
  -23.187110932561659     
   50.237478995414037     
  -21.212692823109006     
  0.33696076060039076     
  -23.061649809138256     
   50.131421849312751     
  -21.210165617404503     
  0.26921860551603038     
  -22.936453813843542     
   50.025376069074582     
  -21.208146477863131     
  0.20159243076385711     
  -22.811522921436463     
   49.919339116543348     
  -21.206634534632403     
  0.13412021511243200     
  -22.686857113015318     
   49.813308458624221     
  -21.205628633019060     
   6.6834699615370086E-002
  -22.562456376003421     
   49.707281568609744     
  -21.205127372771948     
  -2.3065103960107059E-004
  -22.438320704131581     
   49.601255927421178     
  -21.205129102654745     
  -6.7047826966515289E-002
  -22.314450097417541     
   49.495229024761144     
  -21.205631961356993     
 -0.13358834169885359     
  -22.190844562142715     
   49.389198360172955     
  -21.206633873919735     
 -0.19982748608597928     
  -22.067504110826299     
   49.283161444037994     
  -21.208132580065378     
 -0.26574115232733653     
  -21.944428762197035     
   49.177115798491059     
  -21.210125638707833     
 -0.33130837223360715     
  -21.821618541162742     
   49.071058958265539     
  -21.212610451499586     
 -0.39650820548011689     
  -21.699073478777841     
   48.964988471479188     
  -21.215584263040686     
 -0.46132305452886119     
  -21.576793612208959     
   48.858901900356713     
  -21.219044185949652     
 -0.52573511048024058     
  -21.454778984698841     
   48.752796821893639     
  -21.222987199278254     
 -0.58972906933476510     
  -21.333029645528619     
   48.646670828477198     
  -21.227410167298267     
 -0.65329096015709298     
  -21.211545649978643     
   48.540521528435207     
  -21.232309849499444     
 -0.71640670555375086     
  -21.090327059287969     
   48.434346546561983     
  -21.237682899791096     
 -0.77906541364001147     
  -20.969373940612584     
   48.328143524586515     
  -21.243525890393396     
 -0.84125538036872094     
  -20.848686366982548     
   48.221910121596167     
  -21.249835305746160     
 -0.90296723858713712     
  -20.728264417258082     
   48.115644014431716     
  -21.256607560035565     
 -0.96419149853872366     
  -20.608108176084745     
   48.009342898040941     
  -21.263838996274607     
  -1.0249209167252351     
  -20.488217733847758     
   47.903004485792380     
  -21.271525903150046     
  -1.0851475726575179     
  -20.368593186625603     
   47.796626509759641     
  -21.279664509944975     
  -1.1448653718176149     
  -20.249234636142912     
   47.690206720984193     
  -21.288251000233608     
  -1.2040686413474322     
  -20.130142189722775     
   47.583742889695998     
  -21.297281515043714     
  -1.2627525159064834     
  -20.011315960238512     
   47.477232805511107     
  -21.306752158913014     
  -1.3209121163775694     
  -19.892756066064980     
   47.370674277614363     
  -21.316658999785844     
  -1.3785448264183779     
  -19.774462631029458     
   47.264065134899937     
  -21.326998085983981     
  -1.4356463675920126     
  -19.656435784362220     
   47.157403226100627     
  -21.337765433740923     
  -1.4922145515495076     
  -19.538675660646781     
   47.050686419909084     
  -21.348957042877544     
  -1.5482479495400256     
  -19.421182399769901     
   46.943912605045639     
  -21.360568902499093     
  -1.6037438459864704     
  -19.303956146871425     
   46.837079690336033     
  -21.372596981343992     
  -1.6587017401011634     
  -19.186997052293933     
   46.730185604771684     
  -21.385037244394752     
  -1.7131208936461901     
  -19.070305271532295     
   46.623228297532954     
  -21.397885651097099     
  -1.7670006676297574     
  -18.953880965183167     
   46.516205738014953     
  -21.411138156104322     
  -1.8203411730258507     
  -18.837724298894436     
   46.409115915837432     
  -21.424790714902016     
  -1.8731428323089701     
  -18.721835443314667     
   46.301956840834819     
  -21.438839286144333     
  -1.9254061183385556     
  -18.606214574042589     
   46.194726543039380     
  -21.453279832031871     
  -1.9771323551818636     
  -18.490861871576634     
   46.087423072647560     
  -21.468108324695734     
  -2.0283221401733424     
  -18.375777521264578     
   45.980044499983954     
  -21.483320740747036     
  -2.0789776716267010     
  -18.260961713253273     
   45.872588915448873     
  -21.498913073284236     
  -2.1291002455139800     
  -18.146414642438550     
   45.765054429452846     
  -21.514881325125589     
  -2.1786918019504480     
  -18.032136508415260     
   45.657439172355936     
  -21.531221513640219     
  -2.2277548805664775     
  -17.918127515427500     
   45.549741294383722     
  -21.547929675244468     
  -2.2762912525184453     
  -17.804387872319062     
   45.441958965546519     
  -21.565001859638357     
  -2.3243042538396685     
  -17.690917792484072     
   45.334090375543568     
  -21.582434141542151     
  -2.3717955949049219     
  -17.577717493817904     
   45.226133733668448     
  -21.600222608503941     
  -2.4187689679745694     
  -17.464787198668301     
   45.118087268707782     
  -21.618363375763749     
  -2.4652272203880421     
  -17.352127133786805     
   45.009949228818577     
  -21.636852579916660     
  -2.5111727783063009     
  -17.239737530280458     
   44.901717881429406     
  -21.655686375753959     
  -2.5566101427681764     
  -17.127618623563766     
   44.793391513110457     
  -21.674860951824719     
  -2.6015413934526754     
  -17.015770653311023     
   44.684968429450201     
  -21.694372512275613     
  -2.6459710594114791     
  -16.904193863408899     
   44.576446954931463     
  -21.714217295221200     
  -2.6899017952288751     
  -16.792888501909381     
   44.467825432796701     
  -21.734391558685417     
  -2.7333380080460024     
  -16.681854820983038     
   44.359102224915617     
  -21.754891593745761     
  -2.7762830619522534     
  -16.571093076872632     
   44.250275711639482     
  -21.775713716710403     
  -2.8187405796952421     
  -16.460603529847084     
   44.141344291670059     
  -21.796854271058116     
  -2.8607146934042733     
  -16.350386444155770     
   44.032306381914267     
  -21.818309631258650     
  -2.9022095796790355     
  -16.240442087983205     
   43.923160417328354     
  -21.840076203106243     
  -2.9432282787659831     
  -16.130770733404095     
   43.813904850782599     
  -21.862150415196986     
  -2.9837758193846016     
  -16.021372656338730     
   43.704538152909997     
  -21.884528733842373     
  -3.0238557673669648     
  -15.912248136508788     
   43.595058811945144     
  -21.907207652097625     
  -3.0634720216418971     
  -15.803397457393501     
   43.485465333584251     
  -21.930183692259938     
  -3.1026291812082691     
  -15.694820906186198     
   43.375756240825808     
  -21.953453411119000     
  -3.1413309854300993     
  -15.586518773751250     
   43.265930073814232     
  -21.977013393509726     
  -3.1795819398731564     
  -15.478491354581394     
   43.155985389685313     
  -22.000860258058772     
  -3.2173855319640379     
  -15.370738946755440     
   43.045920762416294     
  -22.024990649548506     
  -3.2547472284574024     
  -15.263261851896386     
   42.935734782658024     
  -22.049401253761935     
  -3.2916694182644997     
  -15.156060375129909     
   42.825426057587613     
  -22.074088774398920     
  -3.3281584886783833     
  -15.049134825043259     
   42.714993210743962     
  -22.099049963064004     
  -3.3642162750662341     
  -14.942485513644545     
   42.604434881873480     
  -22.124281585127004     
  -3.3998494236251289     
  -14.836112756322418     
   42.493749726771156     
  -22.149780455804191     
  -3.4350596093719248     
  -14.730016871806143     
   42.382936417124455     
  -22.175543402874482     
  -3.4698536472700456     
  -14.624198182126065     
   42.271993640354196     
  -22.201567305229005     
  -3.5042332467329986     
  -14.518657012574479     
   42.160920099454678     
  -22.227849054579504     
  -3.5382048322468806     
  -14.413393691666887     
   42.049714512841177     
  -22.254385590821357     
  -3.5717703549308650     
  -14.308408551103636     
   41.938375614192914     
  -22.281173868483336     
  -3.6049364939793151     
  -14.203701925731966     
   41.826902152291233     
  -22.308210892188182     
  -3.6377045925394085     
  -14.099274153508446     
   41.715292890869179     
  -22.335493676632229     
  -3.6700815936286162     
  -13.995125575461779     
   41.603546608456142     
  -22.363019288584443     
  -3.7020689478700883     
  -13.891256535656018     
   41.491662098220445     
  -22.390784805693468     
  -3.7336732649433286     
  -13.787667381154149     
   41.379638167818264     
  -22.418787355180541     
  -3.7648961686076472     
  -13.684358461982074     
   41.267473639239192     
  -22.447024076445100     
  -3.7957441708070503     
  -13.581330131092958     
   41.155167348653769     
  -22.475492157726151     
  -3.8262187424911613     
  -13.478582744331975     
   41.042718146263717     
  -22.504188798294837     
  -3.8563264417921173     
  -13.376116660401408     
   40.930124896151462     
  -22.533111246608279     
  -3.8860688077565255     
  -13.273932240826143     
   40.817386476128270     
  -22.562256762666451     
  -3.9154519855725436     
  -13.172029849919529     
   40.704501777590210     
  -22.591622652558247     
  -3.9444780452327222     
  -13.070409854749599     
   40.591469705364069     
  -22.621206237897493     
  -3.9731522510042931     
  -12.969072625105682     
   40.478289177569877     
  -22.651004879780025     
  -4.0014777572083347     
  -12.868018533465348     
   40.364959125463031     
  -22.681015962959087     
  -4.0294581140652275     
  -12.767247954961739     
   40.251478493308596     
  -22.711236898814576     
  -4.0570984969765940     
  -12.666761267351252     
   40.137846238217705     
  -22.741665137541901     
  -4.0844005878777292     
  -12.566558850981574     
   40.024061330018974     
  -22.772298141950984     
  -4.1113703635585521     
  -12.466641088760078     
   39.910122751114905     
  -22.803133419677671     
  -4.1380094242689331     
  -12.367008366122558     
   39.796029496339806     
  -22.834168490359687     
  -4.1643234627373182     
  -12.267661071002330     
   39.681780572823087     
  -22.865400916330216     
  -4.1903141364108363     
  -12.168599593799655     
   39.567374999851374     
  -22.896828272353300     
  -4.2159869897919764     
  -12.069824327351528     
   39.452811808733550     
  -22.928448174776740     
  -4.2413436225760126     
  -11.971335666901778     
   39.338090042666742     
  -22.960258251946058     
  -4.2663897550110814     
  -11.873134010071528     
   39.223208756599107     
  -22.992256175108643     
  -4.2911265439203987     
  -11.775219756829975     
   39.108167017100861     
  -23.024439624188048     
  -4.3155598580548329     
  -11.677593309465498     
   38.992963902232589     
  -23.056806323123457     
  -4.3396907826916182     
  -11.580255072557103     
   38.877598501414788     
  -23.089354003993645     
  -4.3635250138948800     
  -11.483205452946171     
   38.762069915300813     
  -23.122080441597856     
  -4.3870638057817199     
  -11.386444859708549     
   38.646377255646463     
  -23.154983420141221     
  -4.4103124893124122     
  -11.289973704126943     
   38.530519645186587     
  -23.188060763811063     
  -4.4332722209175701     
  -11.193792399663627     
   38.414496217513381     
  -23.221310305467945     
  -4.4559488839216739     
  -11.097901361933456     
   38.298306116944474     
  -23.254729922097354     
  -4.4783427485202445     
  -11.002301008677211     
   38.181948498407451     
  -23.288317492711258     
  -4.5004599928185023     
  -10.906991759735211     
   38.065422527319029     
  -23.322070942657398     
  -4.5223010147821103     
  -10.811974037021256     
   37.948727379461715     
  -23.355988200268264     
  -4.5438716709505913     
  -10.717248264496851     
   37.831862240866542     
  -23.390067237800391     
  -4.5651722478985244     
  -10.622814868145735     
   37.714826307697891     
  -23.424306029659633     
  -4.5862085871349745     
  -10.528674275948687     
   37.597618786138590     
  -23.458702594063144     
  -4.6069815427913872     
  -10.434826917858642     
   37.480238892264346     
  -23.493254955634079     
  -4.6274951940516829     
  -10.341273225776064     
   37.362685851951284     
  -23.527961169589467     
  -4.6477526167561507     
  -10.248013633524632     
   37.244958900741779     
  -23.562819314215137     
  -4.6677558928559995     
  -10.155048576827175     
   37.127057283747703     
  -23.597827483411557     
  -4.6875091851160571     
  -10.062378493281910     
   37.008980255533430     
  -23.632983802299925     
  -4.7070138012403699     
  -9.9700038223389296     
   36.890727080013157     
  -23.668286405809230     
  -4.7262744311827314     
  -9.8779250052769729     
   36.772297030338528     
  -23.703733464043101     
  -4.7452919212424023     
  -9.7861424851804610     
   36.653689388794788     
  -23.739323153452418     
  -4.7640710644956688     
  -9.6946567069167955     
   36.534903446695068     
  -23.775053686436138     
  -4.7826124992254258     
  -9.6034681171139162     
   36.415938504278522     
  -23.810923280180326     
  -4.8009211983356748     
  -9.5125771641381167     
   36.296793870605157     
  -23.846930189167843     
  -4.8189975025499932     
  -9.4219842980721200     
   36.177468863456141     
  -23.883072670436970     
  -4.8368463913346069     
  -9.3316899706933967     
   36.057962809234120     
  -23.919349018371978     
  -4.8544683334646113     
  -9.2416946354527418     
   35.938275042861008     
  -23.955757530872965     
  -4.8718679374393377     
  -9.1519987474530957     
   35.818404907682819     
  -23.992296540403757     
  -4.8890456329174308     
  -9.0626027634286022     
   35.698351755375178     
  -24.028964382650642     
  -4.9060064671423813     
  -8.9735071417239087     
   35.578114945840667     
  -24.065759431154206     
  -4.9227501520902024     
  -8.8847123422737209     
   35.457693847119543     
  -24.102680057294883     
  -4.9392819239501398     
  -8.7962188265825620     
   35.337087835296998     
  -24.139724671724508     
  -4.9556017635522940     
  -8.7080270577047934     
   35.216296294405304     
  -24.176891684951151     
  -4.9717142418473861     
  -8.6201375002248479     
   35.095318616338517     
  -24.214179541765006     
  -4.9876197740842354     
  -8.5325506202376946     
   34.974154200758925     
  -24.251586690070638     
  -5.0033226784664109     
  -8.4452668853295290     
   34.852802455008352     
  -24.289111610159139     
  -5.0188233533481519     
  -8.3582867645586845     
   34.731262794019678     
  -24.326752785309250     
  -5.0341257790209335     
  -8.2716107284367606     
   34.609534640234777     
  -24.364508728651906     
  -5.0492313385640495     
  -8.1852392489099692     
   34.487617423503920     
  -24.402377963691137     
  -5.0641420261625818     
  -8.0991727993406997     
   34.365510581022477     
  -24.440359028887357     
  -5.0788613391604205     
  -8.0134118544892843     
   34.243213557227932     
  -24.478450488931060     
  -5.0933896665809435     
  -7.9279568904959818     
   34.120725803727026     
  -24.516650911430418     
  -5.1077311947510067     
  -7.8428083848631625     
   33.998046779209972     
  -24.554958895391046     
  -5.1218860401773965     
  -7.7579668164377011     
   33.875175949369762     
  -24.593373040692377     
  -5.1358582953015413     
  -7.6734326653935687     
   33.752112786823268     
  -24.631891977907138     
  -5.1496481198738540     
  -7.5892064132146224     
   33.628856771031479     
  -24.670514338806193     
  -5.1632595624881752     
  -7.5052885426775937     
   33.505407388220654     
  -24.709238785524853     
  -5.1766926581129491     
  -7.4216795378352725     
   33.381764131305687     
  -24.748063980460703     
  -5.1899514492057763     
  -7.3383798839998793     
   33.257926499813713     
  -24.786988616329744     
  -5.2030359358971845     
  -7.2553900677266316     
   33.133893999808265     
  -24.826011385848975     
  -5.2159500412309656     
  -7.1727105767974937     
   33.009666143815750     
  -24.865131011158205     
  -5.2286938503746896     
  -7.0903419002051136     
   32.885242450750262     
  -24.904346215036018     
  -5.2412710440394203     
  -7.0082845281369437     
   32.760622445843005     
  -24.943655747866313     
  -5.2536819300192610     
  -6.9265389519595386     
   32.635805660567485     
  -24.983058362341460     
  -5.2659298603253699     
  -6.8451056642030403     
   32.510791632570900     
  -25.022552836293897     
  -5.2780152378864136     
  -6.7639851585458262     
   32.385579905603720     
  -25.062137950578048     
  -5.2899414447240352     
  -6.6831779297993448     
   32.260170029448737     
  -25.101812511413478     
  -5.3017086447211366     
  -6.6026844738931150     
   32.134561559854582     
  -25.141575326248883     
  -5.3133203752758789     
  -6.5225052878599001     
   32.008754058466302     
  -25.181425229063453     
  -5.3247765644683138     
  -6.4426408698210480     
   31.882747092760400     
  -25.221361053296967     
  -5.3360808798445873     
  -6.3630917189719955     
   31.756540235977422     
  -25.261381659895800     
  -5.3472331642167790     
  -6.2838583355679427     
   31.630133067056111     
  -25.301485908627427     
  -5.3582368140405103     
  -6.2049412209096833     
   31.503525170572711     
  -25.341672684732728     
  -5.3690923038851404     
  -6.1263408773296000     
   31.376716136668353     
  -25.381940877011868     
  -5.3798017473310900     
  -6.0480578081778109     
   31.249705561000528     
  -25.422289390116852     
  -5.3903671400747735     
  -5.9700925178084860     
   31.122493044666069     
  -25.462717143667412     
  -5.4007891933038543     
  -5.8924455115662981     
   30.995078194150356     
  -25.503223062617192     
  -5.4110708193215107     
  -5.8151172957730468     
   30.867460621259411     
  -25.543806093762100     
  -5.4212120092336304     
  -5.7381083777144202     
   30.739639943065423     
  -25.584465183831355     
  -5.4312160805453136     
  -5.6614192656269084     
   30.611615781844758     
  -25.625199304435444     
  -5.4410828324654572     
  -5.5850504686848668     
   30.483387765019472     
  -25.666007425678934     
  -5.4508155202691198     
  -5.5090024969877227     
   30.354955525100074     
  -25.706888542080954     
  -5.4604139019544267     
  -5.4332758615473260     
   30.226318699629005     
  -25.747841646345613     
  -5.4698813143454315     
  -5.3578710742754403     
   30.097476931122635     
  -25.788865756203201     
  -5.4792173162921802     
  -5.2827886479713788     
   29.968429867016937     
  -25.829959886075393     
  -5.4884253104966980     
  -5.2080290963097715     
   29.839177159611989     
  -25.871123075904119     
  -5.4975048130620658     
  -5.1335929338284769     
   29.709718466017222     
  -25.912354362002084     
  -5.5064591373935663     
  -5.0594806759166220     
   29.580053448098386     
  -25.953652805532535     
  -5.5152878874500439     
  -4.9856928388027821     
   29.450181772422830     
  -25.995017464688413     
  -5.5239941395300933     
  -4.9122299395432893     
   29.320103110209278     
  -26.036447420734888     
  -5.5325776481771669     
  -4.8390924960106698     
   29.189817137274694     
  -26.077941753096219     
  -5.5410413842502964     
  -4.7662810268822131     
   29.059323533983264     
  -26.119499563478094     
  -5.5493851131059699     
  -4.6937960516286674     
   28.928621985194997     
  -26.161119951826389     
  -5.5576116711237704     
  -4.6216380905030627     
   28.797712180217037     
  -26.202802039359817     
  -5.5657208658884505     
  -4.5498076645296530     
   28.666593812753998     
  -26.244544945853981     
  -5.5737155294637599     
  -4.4783052954929863     
   28.535266580858554     
  -26.286347812324959     
  -5.5815954172024496     
  -4.4071315059270937     
   28.403730186882854     
  -26.328209777953980     
  -5.5893631446623484     
  -4.3362868191047994     
   28.271984337434123     
  -26.370130001538946     
  -5.5970191011377093     
  -4.2657717590271487     
   28.140028743318286     
  -26.412107644797477     
  -5.6045645291986670     
  -4.1955868504129521     
   28.007863119509373     
  -26.454141878766467     
  -5.6120014782089589     
  -4.1257326186884455     
   27.875487185087827     
  -26.496231889853036     
  -5.6193298831706908     
  -4.0562095899770654     
   27.742900663203248     
  -26.538376863976815     
  -5.6265523059573530     
  -3.9870182910893384     
   27.610103281027630     
  -26.580576006271492     
  -5.6336684991804145     
  -3.9181592495128772     
   27.477094769711911     
  -26.622828520015346     
  -5.6406811532043610     
  -3.8496329934024920     
   27.343874864340215     
  -26.665133628664378     
  -5.6475897697629422     
  -3.7814400515704092     
   27.210443303888706     
  -26.707490551937603     
  -5.6543972105353433     
  -3.7135809534765949     
   27.076799831181322     
  -26.749898531016619     
  -5.6611028509648635     
  -3.6460562292191909     
   26.942944192847783     
  -26.792356802398857     
  -5.6677094880954613     
  -3.5788664095250486     
   26.808876139282887     
  -26.834864623559568     
  -5.6742166298191528     
  -3.5120120257403720     
   26.674595424603279     
  -26.877421248283213     
  -5.6806268626901399     
  -3.4454936098214617     
   26.540101806608188     
  -26.920025949753388     
  -5.6869397771186065     
  -3.3793116943255597     
   26.405395046738597     
  -26.962677998081780     
  -5.6931578986259774     
  -3.3134668124017947     
   26.270474910037592     
  -27.005376682321476     
  -5.6992808348495423     
  -3.2479594977822268     
   26.135341165110329     
  -27.048121288582848     
  -5.7053109948662746     
  -3.1827902847729903     
   25.999993584086265     
  -27.090911121044343     
  -5.7112480869923949     
  -3.1179597082455310     
   25.864431942579408     
  -27.133745481696785     
  -5.7170943806768344     
  -3.0534683036279442     
   25.728656019651289     
  -27.176623689551860     
  -5.7228496163132645     
  -2.9893166068963994     
   25.592665597773220     
  -27.219545061674211     
  -5.7285160712603806     
  -2.9255051545666668     
   25.456460462788517     
  -27.262508932208664     
  -5.7340933659281843     
  -2.8620344836857292     
   25.320040403876860     
  -27.305514632453125     
  -5.7395838557611771     
  -2.7989051318234890     
   25.183405213517300     
  -27.348561511371337     
  -5.7449871063829603     
  -2.7361176370645639     
   25.046554687452197     
  -27.391648914669208     
  -5.7503052755060740     
  -2.6736725380001714     
   24.909488624654937     
  -27.434776204235504     
  -5.7555385680374886     
  -2.6115703737201019     
   24.772206827285611     
  -27.477942743495781     
  -5.7606878137717477     
  -2.5498116838047804     
   24.634709100671621     
  -27.521147902099074     
  -5.7657547637626099     
  -2.4883970083174090     
   24.496995253259310     
  -27.564391062827291     
  -5.7707390745874054     
  -2.4273268877962000     
   24.359065096587521     
  -27.607671605886697     
  -5.7756429750818752     
  -2.3666018632466908     
   24.220918445252309     
  -27.650988928199808     
  -5.7804659656403690     
  -2.3062224761341406     
   24.082555116874449     
  -27.694342422942114     
  -5.7852103311931371     
  -2.2461892683760105     
   23.943974932066034     
  -27.737731500426062     
  -5.7898754732426108     
  -2.1865027823345260     
   23.805177714398777     
  -27.781155566475384     
  -5.7944636518244677     
  -2.1271635608093153     
   23.666163290372928     
  -27.824614043864067     
  -5.7989744026740278     
  -2.0681721470301309     
   23.526931489383557     
  -27.868106351884123     
  -5.8034097369821138     
  -2.0095290846496496     
   23.387482143691571     
  -27.911631924911486     
  -5.8077693223302242     
  -1.9512349177363457     
   23.247815088392215     
  -27.955190194828965     
  -5.8120551465820638     
  -1.8932901907674458     
   23.107930161384076     
  -27.998780608428326     
  -5.8162667711597829     
  -1.8356954486219552     
   22.967827203339972     
  -28.042402609212026     
  -5.8204062618281505     
  -1.7784512365737619     
   22.827506057676505     
  -28.086055656175738     
  -5.8244730979117856     
  -1.7215581002848126     
   22.686966570525037     
  -28.129739204410079     
  -5.8284693609011917     
  -1.6650165857983625     
   22.546208590702474     
  -28.173452724616837     
  -5.8323945015806160     
  -1.6088272395322980     
   22.405231969682482     
  -28.217195683378691     
  -5.8362505600343972     
  -1.5529906082725291     
   22.264036561567590     
  -28.260967562578948     
  -5.8400370226037595     
  -1.4975072391664535     
   22.122622223060517     
  -28.304767840248477     
  -5.8437558763189479     
  -1.4423776797164904     
   21.980988813436596     
  -28.348596009320868     
  -5.8474065778347111     
  -1.3876024777736837     
   21.839136194516655     
  -28.392451558654628     
  -5.8509911228413891     
  -1.3331821815313711     
   21.697064230639832     
  -28.436333992075937     
  -5.8545090011149696     
  -1.2791173395189239     
   21.554772788635677     
  -28.480242809584304     
  -5.8579619529547076     
  -1.2254085005955513     
   21.412261737801142     
  -28.524177524231462     
  -5.8613500387225601     
  -1.1720562139441704     
   21.269530949866763     
  -28.568137649521880     
  -5.8646739639121463     
  -1.1190610290653424     
   21.126580298982326     
  -28.612122704251220     
  -5.8679349874311812     
  -1.0664234957712735     
   20.983409661680057     
  -28.656132216656957     
  -5.8711328458306928     
  -1.0141441641798770     
   20.840018916855911     
  -28.700165713000686     
  -5.8742692637708958     
 -0.96222358470890179     
   20.696407945742216     
  -28.744222732478967     
  -5.8773438002843710     
 -0.91066230807011994     
   20.552576631883561     
  -28.788302810981101     
  -5.8803582237687921     
 -0.85946088526357800     
   20.408524861111964     
  -28.832405497659366     
  -5.8833120355635122     
 -0.80861986757190785     
   20.264252521522994     
  -28.876530337926091     
  -5.8862070194288494     
 -0.75813980655469815     
   20.119759503451753     
  -28.920676890571809     
  -5.8890426610103992     
 -0.70802125404292526     
   19.975045699448998     
  -28.964844710529388     
  -5.8918207085015526     
 -0.65826476213344320     
   19.830111004258072     
  -29.009033365843148     
  -5.8945406452038247     
 -0.60887088318353100     
   19.684955314791754     
  -29.053242420682178     
  -5.8972042221804895     
 -0.55984016980549789     
   19.539578530109178     
  -29.097471452348529     
  -5.8998108908737441     
 -0.51117317486134617     
   19.393980551393231     
  -29.141720034030087     
  -5.9023623666150922     
 -0.46287045145748879     
   19.248161281928709     
  -29.185987751779699     
  -5.9048581647749696     
 -0.41493255293952336     
   19.102120627079216     
  -29.230274188015510     
  -5.9072998330138500     
 -0.36736003288706132     
   18.955858494267275     
  -29.274578936763113     
  -5.9096872893901828     
 -0.32015344510861071     
   18.809374792946780     
  -29.318901591433541     
  -5.9120206253945025     
 -0.27331334363651349     
   18.662669434602886     
  -29.363241746123997     
  -5.9143050725217048     
 -0.22684028272193524     
   18.515742332652156     
  -29.407599034167912     
  -5.9165208678416388     
 -0.18073481682990794     
   18.368593402715046     
  -29.451972940676725     
  -5.9187472606807088     
 -0.13499750063442445     
   18.221222561500522     
  -29.496363545131828     
  -5.9206882172121151     
  -8.9628889013584581E-002
   18.073629730870792     
  -29.540768706760922     
  -5.9234539467942735     
  -4.4629537044791737E-002
   17.925814822575482     
  -29.585194611361878     
  -5.9229008008786206     
   0.0000000000000000     
   17.777777795128660     
  -29.629616367368467     
  -5.9229008008786206     
   1.1851851851851851     
  -35.727812250193530     
   4387436.9142375151     
  -1012474141934.1766     
   1.1851528323357072     
  -29.990360847521028     
   1350014.4884349853     
  -1220263541961.2502     
   1.1851503999240613     
  -29.794871233158997     
   1052089.6213109568     
  -108471627227.81569     
   1.1851477858772923     
  -29.612211613649396     
   1023451.2263899888     
  -315360187516.10211     
   1.1851449767416604     
  -29.425980717706000     
   933414.68919294770     
  -216685470739.89850     
   1.1851419580766125     
  -29.240744580653569     
   866515.46052879491     
  -197914425629.86542     
   1.1851387143832675     
  -29.055232095177178     
   800438.78735649935     
  -166242279537.72949     
   1.1851352290277972     
  -28.869797170334472     
   740419.39363408508     
  -142876955736.04062     
   1.1851314841593485     
  -28.684341324257151     
   684637.69859432010     
  -122010496264.46779     
   1.1851274606221178     
  -28.498892025978726     
   633125.97134534328     
  -104377639960.93114     
   1.1851231378611793     
  -28.313441681466017     
   585472.36290148611     
  -89248517085.083679     
   1.1851184938216242     
  -28.127992462260391     
   541409.90413492022     
  -76323046191.462448     
   1.1851135048405532     
  -27.942543824486417     
   500662.23090471188     
  -65266842367.048691     
   1.1851081455314194     
  -27.757095987290892     
   462981.51710606291     
  -55812954359.480591     
   1.1851023886601995     
  -27.571648958507989     
   428136.48001676681     
  -47728250669.242752     
   1.1850962050128218     
  -27.386202814178496     
   395913.86100329884     
  -40814707595.347923     
   1.1850895632532550     
  -27.200757613283908     
   366116.25255664374     
  -34902585812.806580     
   1.1850824297716098     
  -27.015313427339244     
   338561.16957775992     
  -29846859179.295330     
   1.1850747685215710     
  -26.829870330998641     
   313079.83582324412     
  -25523459323.269333     
   1.1850665408464276     
  -26.644428404912258     
   289516.19164949295     
  -21826312762.441746     
   1.1850577052929236     
  -26.458987732856858     
   267725.91750846640     
  -18664719366.595963     
   1.1850482174120975     
  -26.273548408527208     
   247575.54011113057     
  -15961075326.317505     
   1.1850380295462237     
  -26.088110530993070     
   228941.66127267768     
  -13649071667.885675     
   1.1850270906009188     
  -25.902674204773316     
   211710.13945270763     
  -11671962550.384695     
   1.1850153458014010     
  -25.717239544758122     
   195775.44260035001     
  -9981244908.9326305     
   1.1850027364318383     
  -25.531806672577162     
   181039.97125261615     
  -8535429909.5067005     
   1.1849891995566442     
  -25.346375718449881     
   167413.47751937126     
  -7299047560.2156868     
   1.1849746677225097     
  -25.160946822447897     
   154812.49775860712     
  -6241756534.4020662     
   1.1849590686398797     
  -24.975520135227203     
   143159.85733585310     
  -5337617844.9201746     
   1.1849423248425035     
  -24.790095817128027     
   132384.18449692870     
  -4564445987.5120716     
   1.1849243533235982     
  -24.604674040977471     
   122419.48071476852     
  -3903270056.4288135     
   1.1849050651470721     
  -24.419254991515405     
   113204.71451093913     
  -3337867673.4598918     
   1.1848843650321583     
  -24.233838867085016     
   104683.44627437515     
  -2854365027.6869602     
   1.1848621509097053     
  -24.048425879959332     
   96803.485915995974     
  -2440899598.4279561     
   1.1848383134482592     
  -23.863016257666803     
   89516.568676937575     
  -2087325488.5236595     
   1.1848127355479598     
  -23.677610243997325     
   82778.064567367634     
  -1784968019.4318330     
   1.1847852918001491     
  -23.492208100028019     
   76546.699996547002     
  -1526407737.1279700     
   1.1847558479104590     
  -23.306810105730822     
   70784.309571624850     
  -1305300956.4465549     
   1.1847242600830150     
  -23.121416560902556     
   65455.598441856448     
  -1116222025.3544638     
   1.1846903743632422     
  -22.936027786573948     
   60527.929651561499     
  -954531952.66293728     
   1.1846540259366136     
  -22.750644126096265     
   55971.120996650381     
  -816263267.71347976     
   1.1846150383805165     
  -22.565265948211021     
   51757.262233347858     
  -698023204.13270497     
   1.1845732228662487     
  -22.379893646915068     
   47860.544196314499     
  -596910765.39190996     
   1.1845283773079800     
  -22.194527644173405     
   44257.098900005643     
  -510444787.59750295     
   1.1844802854553220     
  -22.009168392132267     
   40924.855661721849     
  -436503779.64626873     
   1.1844287159259641     
  -21.823816374194660     
   37843.404204012681     
  -373273434.67528600     
   1.1843734211746200     
  -21.638472108132451     
   34993.870454367418     
  -319202284.74137044     
   1.1843141363943190     
  -21.453136148179063     
   32358.800716211343     
  -272963566.49522686     
   1.1842505783458510     
  -21.267809087076031     
   29922.055027875234     
  -233422766.82612720     
   1.1841824441109372     
  -21.082491559172361     
   27668.707717875717     
  -199609631.31190330     
   1.1841094097644509     
  -20.897184243327573     
   25584.956747895936     
  -170694508.50287417     
   1.1840311289607608     
  -20.711887865436342     
   23658.038577557236     
  -145967897.79126948     
   1.1839472314289936     
  -20.526603202220414     
   21876.150278086163     
  -124823071.04288803     
   1.1838573213717376     
  -20.341331084138375     
   20228.377263550985     
  -106741203.27507864     
   1.1837609757614171     
  -20.156072399266261     
   18704.626216402263     
  -91278603.519999787     
   1.1836577425282602     
  -19.970828097274339     
   17295.563544092547     
  -78055864.383189142     
   1.1835471386334737     
  -19.785599193300126     
   15992.558009348260     
  -66748530.322623514     
   1.1834286480209093     
  -19.600386772568857     
   14787.627972005739     
  -57079145.796450399     
   1.1833017194401667     
  -19.415191994872874     
   13673.392479114173     
  -48810446.737587057     
   1.1831657641337345     
  -19.230016099592692     
   12643.026036788866     
  -41739536.256033756     
   1.1830201533804048     
  -19.044860411013001     
   11690.216834493374     
  -35692908.927890249     
   1.1828642158868303     
  -18.859726343964230     
   10809.128061671174     
  -30522190.596963692     
   1.1826972350187122     
  -18.674615409682811     
   9994.3622007834456     
  -26100501.694530088     
   1.1825184458627165     
  -18.489529222111095     
   9240.9279157127803     
  -22319340.570616424     
   1.1823270321098180     
  -18.304469504822904     
   8544.2095114310196     
  -19085921.936463851     
   1.1821221227503649     
  -18.119438097892282     
   7899.9386839274002     
  -16320902.758135242     
   1.1819027885707480     
  -17.934436965637339     
   7304.1683127361603     
  -13956430.812317114     
   1.1816680384411338     
  -17.749468204614523     
   6753.2483734728903     
  -11934484.764791993     
   1.1814168153833093     
  -17.564534052046742     
   6243.8034974592601     
  -10205446.344053702     
   1.1811479924072534     
  -17.379636894988042     
   5772.7123666689440     
  -8726885.7592794560     
   1.1808603681046361     
  -17.194779279720279     
   5337.0885506771165     
  -7462518.8815740375     
   1.1805526619870201     
  -17.009963922011316     
   4934.2628535825725     
  -6381317.7434164695     
   1.1802235095561293     
  -16.825193717730997     
   4561.7669558142397     
  -5456748.9348482080     
   1.1798714570931399     
  -16.640471754226983     
   4217.3182979682642     
  -4666122.5696978318     
   1.1794949561535557     
  -16.455801322326188     
   3898.8061013127490     
  -3990035.5075286743     
   1.1790923577538504     
  -16.271185928949254     
   3604.2784425183454     
  -3411895.3848616024     
   1.1786619062357000     
  -16.086629310539042     
   3331.9302914983186     
  -2917513.2414003266     
   1.1782017327932903     
  -15.902135447179948     
   3080.0924660604433     
  -2494755.6090476047     
   1.1777098486488826     
  -15.717708577476023     
   2847.2213992809602     
  -2133246.5808442682     
   1.1771841378615424     
  -15.533353214322441     
   2631.8896922554291     
  -1824113.3255620587     
   1.1766223497537109     
  -15.349074161425674     
   2432.7773683934856     
  -1559768.3192490961     
   1.1760220909401105     
  -15.164876530794603     
   2248.6637894425785     
  -1333723.1521918010     
   1.1753808169433462     
  -14.980765761071122     
   2078.4201811727294     
  -1140429.3492540780     
   1.1746958233805027     
  -14.796747636830487     
   1921.0027174551235     
  -975142.18416956021     
   1.1739642367050294     
  -14.612828308918417     
   1775.4461284636177     
  -833804.25567835884     
   1.1731830044882954     
  -14.429014315701055     
   1640.8577895975145     
  -712945.94298629009     
   1.1723488852253681     
  -14.245312605413719     
   1516.4122521517174     
  -609600.23832104320     
   1.1714584376498267     
  -14.061730559634547     
   1401.3461891697218     
  -521229.93047707074     
   1.1705080095428166     
  -13.878276017530965     
   1294.9537239690999     
  -445665.46494240675     
   1.1694937260220313     
  -13.694957302455840     
   1196.5820849660263     
  -381051.20927204547     
   1.1684114772969547     
  -13.511783244969436     
   1105.6276939929903     
  -325801.62350995780     
   1.1672569058774560     
  -13.328763225253191     
   1021.5321527240962     
  -278556.61942896381     
   1.1660253932237705     
  -13.145907145923216     
   943.77996649036186     
  -238167.25942957294     
   1.1647120458269882     
  -12.963225680785053     
   871.89127386787345     
  -203604.16233826370     
   1.1633116807104575     
  -12.780729457572166     
   805.43368533695730     
  -174142.84596170668     
   1.1618188103439806     
  -12.598432387061159     
   743.96655130971249     
  -148646.36589989066     
   1.1602276269643559     
  -12.416338891812467     
   687.22894329290739     
  -127861.22339607691     
   1.1585319862977195     
  -12.234493680270759     
   634.45312423390476     
  -106716.64679267765     
   1.1567253906812651     
  -12.052788576776848     
   586.82015030177899     
  -99840.573107491698     
   1.1548009715842851     
  -11.871713041939174     
   538.62958819432242     
  -56748.509365660946     
   1.1527514715310923     
  -11.689439053336734     
   509.00933373605193     
  -143515.24251826876     
   1.1505692254312547     
  -11.513144699291404     
   428.00434682859054     
  -28752.003281102945     
   1.1240121407994377     
  -9.9122230266691318     
   212.36432222031846     
  -8705.3720672114632     
   1.1004228388080917     
  -9.0136271418277545     
   147.07403171623250     
  -5209.0472768456793     
   1.0787265922880480     
  -8.3759266196874478     
   108.00617713988990     
  -2948.4912827969547     
   1.0584157441696600     
  -7.8911799455404408     
   85.892492518912732     
  -2032.4320132872112     
   1.0391928656338445     
  -7.4998255831950127     
   70.649252419258659     
  -1434.0707904183746     
   1.0208624521473770     
  -7.1734681484190634     
   59.893721491120843     
  -1077.9085815538683     
   1.0032862752140621     
  -6.8942103268675945     
   51.809407129466834     
  -834.37667829408292     
  0.98636152105585395     
  -6.6508078539382742     
   45.551582042261209     
  -665.29797620344641     
  0.97000880352789420     
  -6.4355242807807826     
   40.561847220735359     
  -541.93069932072888     
  0.95416503670389496     
  -6.2428762452893700     
   36.497366975829891     
  -449.59493996413988     
  0.93877892971333354     
  -6.0688193155345482     
   33.125404926098845     
  -378.62359089421426     
  0.92380799921167756     
  -5.9102914832333200     
   30.285727994392239     
  -322.95481970306355     
  0.90921651013450133     
  -5.7649182461307911     
   27.863566846619257     
  -278.49594654441444     
  0.89497401031280099     
  -5.6308222108954036     
   25.774847247536155     
  -242.44340694551610     
  0.88105425940262605     
  -5.5064937885379504     
   23.956521695444781     
  -212.81395583586419     
  0.86743442797381776     
  -5.3907014417326495     
   22.360417026675798     
  -188.17602669877579     
  0.85409448672548571     
  -5.2824276570998725     
   20.949096826434982     
  -167.47466993632278     
  0.84101673264618348     
  -5.1808223230290036     
   19.693036801912562     
  -149.91899866707308     
  0.82818541583426875     
  -5.0851681202444485     
   18.568644311909512     
  -134.90669972599380     
  0.81558644164342387     
  -4.9948543993047636     
   17.556844063964562     
  -121.97263152727930     
  0.80320713009819411     
  -4.9093571658260764     
   16.642049327509966     
  -110.75302133621702     
  0.79103601947596747     
  -4.8282235383385812     
   15.811401667488337     
  -100.96010597895049     
  0.77906270438888692     
  -4.7510595319882452     
   15.054200872646209     
  -92.363868606895053     
  0.76727770112892335     
  -4.6775203501613927     
   14.361471858094497     
  -84.778693339680729     
  0.75567233478554952     
  -4.6073025913710390     
   13.725631658046890     
  -78.053480754583333     
  0.74423864391934791     
  -4.5401379358449532     
   13.140230552387514     
  -72.064235945125361     
  0.73296929951700129     
  -4.4757879875069868     
   12.599748782799074     
  -66.708447328625155     
  0.72185753565863686     
  -4.4140400269804037     
   12.099435427834386     
  -61.900778499645824     
  0.71089708986294575     
  -4.3547034894380996     
   11.635179589087043     
  -57.569734176687376     
  0.70008215148468578     
  -4.2976070240084772     
   11.203406582761888     
  -53.655056706794596     
  0.68940731685554579     
  -4.2425960234079207     
   10.800993657460928     
  -50.105675766908099     
  0.67886755010620126     
  -4.1895305365412456     
   10.425201089209116     
  -46.878081010949792     
  0.66845814880163990     
  -4.1382834951141545     
   10.073615481626993     
  -43.935021062261043     
  0.65817471367591063     
  -4.0887391993509379     
   9.7441028236600360     
  -41.244455829294999     
  0.64801312187555882     
  -4.0407920187794364     
   9.4347694049403241     
  -38.778707813897704     
  0.63796950322008150     
  -3.9943452725262456     
   9.1439290963360911     
  -36.513770037276814     
  0.62804021906796115     
  -3.9493102602327639     
   8.8700758210565134     
  -34.428738550824150     
  0.61822184344222098     
  -3.9056054199753092     
   8.6118602819253329     
  -32.505344684555986     
  0.60851114612303403     
  -3.8631555937785182     
   8.3680701967911624     
  -30.727567274465493     
  0.59890507745907906     
  -3.8218913846809586     
   8.1376134422326736     
  -29.081309862284296     
  0.58940075468592401     
  -3.7817485920297131     
   7.9195036182655407     
  -27.554130572591060     
  0.57999544957017368     
  -3.7426677138866213     
   7.7128476389711071     
  -26.135015122748559     
  0.57068657722358940     
  -3.7045935072253173     
   7.5168350255504928     
  -24.814185340262696     
  0.56147168595278985     
  -3.6674745980726948     
   7.3307286354985219     
  -23.582936876260497     
  0.55234844802819127     
  -3.6312631349616322     
   7.1538566089265689     
  -22.433501236541634     
  0.54331465127113621     
  -3.5959144800651845     
   6.9856053496525075     
  -21.358927966054768     
  0.53436819137115910     
  -3.5613869332162853     
   6.8254133899070961     
  -20.352983865631007     
  0.52550706485643239     
  -3.5276414847142306     
   6.6727660109148630     
  -19.410066165571376     
  0.51672936264993119     
  -3.4946415934002606     
   6.5271905146730784     
  -18.525127980251259     
  0.50803326415202255     
  -3.4623529869765250     
   6.3882520548211934     
  -17.693613510804504     
  0.49941703179721275     
  -3.4307434819557465     
   6.2555499534901600     
  -16.911402133504069     
  0.49087900603887435     
  -3.3997828209782988     
   6.1287144374888793     
  -16.174759616762188     
  0.48241760072104389     
  -3.3694425255336689     
   6.0074037403631628     
  -15.480295618221071     
  0.47403129880096795     
  -3.3396957623746948     
   5.8913015232265042     
  -14.824926538352466     
  0.46571864839007421     
  -3.3105172221311561     
   5.7801145741888611     
  -14.205842957295957     
  0.45747825908453887     
  -3.2818830088156616     
   5.6735707520091418     
  -13.620481028624175     
  0.44930879855968370     
  -3.2537705390749023     
   5.5714171442944611     
  -13.066497245430396     
  0.44120898940512882     
  -3.2261584501767819     
   5.4734184149537324     
  -12.541746248723562     
  0.43317760617999518     
  -3.1990265158441766     
   5.3793553180883062     
  -12.044261133578338     
  0.42521347266954257     
  -3.1723555691499898     
   5.2890233595864684     
  -11.572235999485326     
  0.41731545932647751     
  -3.1461274317770478     
   5.2022315895903279     
  -11.124010499044868     
  0.40948248088180578     
  -3.1203248490259532     
   5.1188015108474918     
  -10.698056026695548     
  0.40171349411155827     
  -3.0949314300222164     
   5.0385660906472749     
  -10.292963445118710     
  0.39400749574701543     
  -3.0699315926335760     
   4.9613688648088843     
  -9.9074321228547557     
  0.38636352051720962     
  -3.0453105126618349     
   4.8870631238874740     
  -9.5402600906515556     
  0.37878063931351541     
  -3.0210540769190972     
   4.8155111732075868     
  -9.1903352613023426     
  0.37125795746706175     
  -2.9971488398392090     
   4.7465836587478192     
  -8.8566275171024795     
  0.36379461313052602     
  -2.9735819833114157     
   4.6801589523695517     
  -8.5381816245320969     
  0.35638977575661190     
  -2.9503412794550279     
   4.6161225901855607     
  -8.2341107966802092     
  0.34904264466618179     
  -2.9274150560815380     
   4.5543667592104589     
  -7.9435909589496241     
  0.34175244769961427     
  -2.9047921646159658     
   4.4947898270183373     
  -7.6658555293607584     
  0.33451843994550057     
  -2.8824619502720497     
   4.4372959105481309     
  -7.4001906663116062     
  0.32733990254128220     
  -2.8604142242943023     
   4.3817944805507940     
  -7.1459310596394703     
  0.32021614154087708     
  -2.8386392380989163     
   4.3281999976034982     
  -6.9024559799171152     
  0.31314648684474011     
  -2.8171276591605223     
   4.2764315777541198     
  -6.6691858316334001     
  0.30613029118817114     
  -2.7958705485060951     
   4.2264126840168688     
  -6.4455788839778929     
  0.29916692918401094     
  -2.7748593396900851     
   4.1780708423870347     
  -6.2311284180239515     
  0.29225579641616911     
  -2.7540858191359878     
   4.1313373792518551     
  -6.0253600025393208     
  0.28539630858069942     
  -2.7335421077397761     
   4.0861471792328103     
  -5.8278291528895689     
  0.27858790067138967     
  -2.7132206436402289     
   4.0424384605861388     
  -5.6381189871988946     
  0.27183002620705865     
  -2.6931141660683084     
   4.0001525681821466     
  -5.4558383794116549     
  0.26512215649796433     
  -2.6732157001970114     
   3.9592337803365596     
  -5.2806198830638484     
  0.25846377994891323     
  -2.6535185429181363     
   3.9196291312135809     
  -5.1121182338148285     
  0.25185440139684057     
  -2.6340162494789521     
   3.8812882444599692     
  -4.9500086382754338     
  0.24529354148078608     
  -2.6147026209186199     
   3.8441631796729037     
  -4.7939854201586263     
  0.23878073604234029     
  -2.5955716922468834     
   3.8082082890217137     
  -4.6437606572962542     
  0.23231553555476919     
  -2.5766177213140993     
   3.7733800840919920     
  -4.4990629943711689     
  0.22589750457915023     
  -2.5578351783247837     
   3.7396371116342082     
  -4.3596364985489764     
  0.21952622124596569     
  -2.5392187359509606     
   3.7069398378950909     
  -4.2252396438714221     
  0.21320127676070569     
  -2.5207632600048075     
   3.6752505405660552     
  -4.0956443434274590     
  0.20692227493212934     
  -2.5024638006334166     
   3.6445332079903494     
  -3.9706350897675122     
  0.20068883172192245     
  -2.4843155840013980     
   3.6147534448170928     
  -3.8500080985629244     
  0.19450057481457259     
  -2.4663140044291607     
   3.5858783840778710     
  -3.7335706209728561     
  0.18835714320635921     
  -2.4484546169579144     
   3.5578766044205747     
  -3.6211401646895038     
  0.18225818681242698     
  -2.4307331303138997     
   3.5307180531854034     
  -3.5125439137785510     
  0.17620336609097598     
  -2.4131454002463562     
   3.5043739738320641     
  -3.4076180958708204     
  0.17019235168366378     
  -2.3956874232164931     
   3.4788168381130333     
  -3.3062074233136198     
  0.16422482407136976     
  -2.3783553304151153     
   3.4540202824381812     
  -3.2081645905706475     
  0.15830047324452548     
  -2.3611453820889974     
   3.4299590480089011     
  -3.1133497748315948     
  0.15241899838726281     
  -2.3440539621572309     
   3.4066089246976641     
  -3.0216302051891271     
  0.14658010757467713     
  -2.3270775731000901     
   3.3839466981587458     
  -2.9328797296620275     
  0.14078351748254461     
  -2.3102128311042271     
   3.3619501001862804     
  -2.8469784324125920     
  0.13502895310887220     
  -2.2934564614489035     
   3.3405977619431857     
  -2.7638122743738309     
  0.12931614750669529     
  -2.2768052941193324     
   3.3198691698853819     
  -2.6832727499232134     
  0.12364484152757202     
  -2.2602562596339664     
   3.2997446242609580     
  -2.6052565705682240     
  0.11801478357525481     
  -2.2438063850733596     
   3.2802051999816966     
  -2.5296653717642648     
  0.11242572936904986     
  -2.2274527902991719     
   3.2612327096934646     
  -2.4564054365386645     
  0.10687744171640257     
  -2.2111926843526395     
   3.2428096689194241     
  -2.3853874369108552     
  0.10136969029427301     
  -2.1950233620224844     
   3.2249192631425929     
  -2.3165261875729626     
   9.5902251438889752E-002
  -2.1789422005727888     
   3.2075453167357955     
  -2.2497404355546795     
   9.0474907943493069E-002
  -2.1629466566222764     
   3.1906722634691356     
  -2.1849526069112746     
   8.5087448863699691E-002
  -2.1470342631663106     
   3.1742851189173011     
  -2.1220886885247463     
   7.9739669330141386E-002
  -2.1312026267346336     
   3.1583694537533660     
  -2.0610779252971927     
   7.4431370368048172E-002
  -2.1154494246769664     
   3.1429113693136368     
  -2.0018527608984353     
   6.9162358723464573E-002
  -2.0997724025696649     
   3.1278974736068985     
  -1.9443485939868648     
   6.3932446695803669E-002
  -2.0841693717377678     
   3.1133148591519970     
  -1.8885036579819197     
   5.8741451976459289E-002
  -2.0686382068855949     
   3.0991510817171326     
  -1.8342588678036604     
   5.3589197493211220E-002
  -2.0531768438307805     
   3.0853941402086051     
  -1.7815576834087727     
   4.8475511260171765E-002
  -2.0377832773363012     
   3.0720324575830391     
  -1.7303459775741088     
   4.3400226233035001E-002
  -2.0224555590354658     
   3.0590548627512337     
  -1.6805719211192545     
   3.8363180169402260E-002
  -2.0071917954452303     
   3.0464505733428391     
  -1.6321858623427039     
   3.3364215493968473E-002
  -1.9919901460634351     
   3.0342091793752690     
  -1.5851402222853737     
   2.8403179168365003E-002
  -1.9768488215457267     
   3.0223206277081287     
  -1.5393893930097478     
   2.3479922565464592E-002
  -1.9617660819583049     
   3.0107752072605551     
  -1.4948896400032372     
   1.8594301347963579E-002
  -1.9467402351027523     
   2.9995635349605312     
  -1.4515990133440835     
   1.3746175351065613E-002
  -1.9317696349094498     
   2.9886765423604507     
  -1.4094772610138571     
   8.9354084690995341E-003
  -1.9168526798962915     
   2.9781054629028465     
  -1.3684857488398527     
   4.1618685459121185E-003
  -1.9019878116895679     
   2.9678418197865475     
  -1.3285873832121531     
  -5.7457273111600224E-004
  -1.8871735136040704     
   2.9578774144124562     
  -1.2897465397739161     
  -5.2740399335757891E-003
  -1.8724083092796289     
   2.9482043153641522     
  -1.2519289941447898     
  -9.9366539911943733E-003
  -1.8576907613714484     
   2.9388148479080662     
  -1.2151018583255613     
  -1.4562532287790109E-002
  -1.8430194702917517     
   2.9297015839706244     
  -1.1792335174712665     
  -1.9151788754143386E-002
  -1.8283930730003510     
   2.9208573325895899     
  -1.1442935753793282     
  -2.3704533957902698E-002
  -1.8138102418419415     
   2.9122751307742449     
  -1.1102527934639719     
  -2.8220875190640114E-002
  -1.7992696834279476     
   2.9039482348232650     
  -1.0770830508629361     
  -3.2700916552165012E-002
  -1.7847701375610350     
   2.8958701119417931     
  -1.0447572652382719     
  -3.7144759032200138E-002
  -1.7703103762000496     
   2.8880344324525060     
  -1.0132494072152101     
  -4.1552500589519425E-002
  -1.7558892024641723     
   2.8804350618983920     
 -0.98253436616664214     
  -4.5924236228642466E-002
  -1.7415054496740461     
   2.8730660541521424     
 -0.95258799683932605     
  -5.0260058074176585E-002
  -1.7271579804282260     
   2.8659216441758475     
 -0.92338702069456524     
  -5.4560055442893253E-002
  -1.7128456857139847     
   2.8589962415206380     
 -0.89490901158919478     
  -5.8824314913622021E-002
  -1.6985674840503489     
   2.8522844239337193     
 -0.86713235597830540     
  -6.3052920395041373E-002
  -1.6843223206623548     
   2.8457809312638820     
 -0.84003621562311814     
  -6.7245953191442734E-002
  -1.6701091666850783     
   2.8394806596467084     
 -0.81360049723659877     
  -7.1403492066540411E-002
  -1.6559270183961681     
   2.8333786559174339     
 -0.78780581960415863     
  -7.5525613305397282E-002
  -1.6417748964756984     
   2.8274701122704027     
 -0.76263348733425151     
  -7.9612390774533082E-002
  -1.6276518452922339     
   2.8217503611153960     
 -0.73806545742511820     
  -8.3663895980279471E-002
  -1.6135569322139836     
   2.8162148701847074     
 -0.71408431397337258     
  -8.7680198125443184E-002
  -1.5994892469439470     
   2.8108592378299071     
 -0.69067325007621183     
  -9.1661364164336151E-002
  -1.5854479008782365     
   2.8056791884543357     
 -0.66781602713730182     
  -9.5607458856229330E-002
  -1.5714320264864736     
   2.8006705682508057     
 -0.64549696886548824     
  -9.9518544817284088E-002
  -1.5574407767133858     
   2.7958293409843149     
 -0.62370092895354057     
 -0.10339468257101342     
  -1.5434733244008820     
   2.7911515840171632     
 -0.60241327007797218     
 -0.10723593059732286     
  -1.5295288617296101     
   2.7866334844915785     
 -0.58161984965758806     
 -0.11104234538017897     
  -1.5156065996793333     
   2.7822713356191464     
 -0.56130699479477419     
 -0.11481398145395148     
  -1.5017057675073899     
   2.7780615331581857     
 -0.54146148440858921     
 -0.11855089144847342     
  -1.4878256122444318     
   2.7740005720251211     
 -0.52207053563093586     
 -0.12225312613286146     
  -1.4739653982068492     
   2.7700850430078892     
 -0.50312178460476487     
 -0.12592073445813767     
  -1.4601244065252712     
   2.7663116296233534     
 -0.48460326498314066     
 -0.12955376359869172     
  -1.4463019346883728     
   2.7626771051359800     
 -0.46650340655514061     
 -0.13315225899262129     
  -1.4324972961015658     
   2.7591783295868164     
 -0.44881099802239599     
 -0.13671626438098705     
  -1.4187098196598449     
   2.7558122471016482     
 -0.43151521034152612     
 -0.14024582184601744     
  -1.4049388493345305     
   2.7525758830240870     
 -0.41460552536518552     
 -0.14374097184829621     
  -1.3911837437730106     
   2.7494663415838483     
 -0.39807179360362677     
 -0.14720175326296561     
  -1.3774438759112215     
   2.7464808031318206     
 -0.38190415480223694     
 -0.15062820341497651     
  -1.3637186325984649     
   2.7436165219708042     
 -0.36609307884445352     
 -0.15402035811341472     
  -1.3500074142338392     
   2.7408708238794706     
 -0.35062931777431994     
 -0.15737825168493316     
  -1.3363096344141501     
   2.7382411039961632     
 -0.33550392309651372     
 -0.16070191700631736     
  -1.3226247195927274     
   2.7357248245729395     
 -0.32070820198883937     
 -0.16399138553621126     
  -1.3089521087486500     
   2.7333195130580230     
 -0.30623375414933179     
 -0.16724668734602868     
  -1.2952912530662501     
   2.7310227599019030     
 -0.29207240908637438     
 -0.17046785115007632     
  -1.2816416156244110     
   2.7288322168337551     
 -0.27821626247686004     
 -0.17365490433491124     
  -1.2680026710951635     
   2.7267455948651786     
 -0.26465763784879726     
 -0.17680787298795683     
  -1.2543739054515475     
   2.7247606625813128     
 -0.25138909158628464     
 -0.17992678192539913     
  -1.2407548156841079     
   2.7228752443944160     
 -0.23840340458054476     
 -0.18301165471938513     
  -1.2271449095259719     
   2.7210872188600614     
 -0.22569356620816253     
 -0.18606251372454416     
  -1.2135437051860378     
   2.7193945171135003     
 -0.21325277749619767     
 -0.18907938010385195     
  -1.1999507310900484     
   2.7177951212822791     
 -0.20107443671317765     
 -0.19206227385385713     
  -1.1863655256293255     
   2.7162870630069302     
 -0.18915213522396873     
 -0.19501121382928877     
  -1.1727876369168262     
   2.7148684219927501     
 -0.17747964939958100     
 -0.19792621776706290     
  -1.1592166225502887     
   2.7135373246222536     
 -0.16605093804011858     
 -0.20080730230970564     
  -1.1456520493822657     
   2.7122919425869525     
 -0.15486013057852674     
 -0.20365448302820968     
  -1.1320934932967792     
   2.7111304916076135     
 -0.14390152710466161     
 -0.20646777444434045     
  -1.1185405389923744     
   2.7100512301543285     
 -0.13316958700331216     
 -0.20924719005240772     
  -1.1049927797713590     
   2.7090524582518039     
 -0.12265893153893248     
 -0.21199274234051785     
  -1.0914498173350664     
   2.7081325162652616     
 -0.11236432079853272     
 -0.21470444281132131     
  -1.0779112615847553     
   2.7072897838592729     
 -0.10228068746531695     
 -0.21738230200226982     
  -1.0643767304283489     
   2.7065226787032830     
  -9.2403071924174102E-002
 -0.22002632950539680     
  -1.0508458495924311     
   2.7058296556638517     
  -8.2726681705436109E-002
 -0.22263653398663438     
  -1.0373182524393938     
   2.7052092055510610     
  -7.3246838840024184E-002
 -0.22521292320468003     
  -1.0237935797898667     
   2.7046598542597606     
  -6.3959000467672611E-002
 -0.22775550402942496     
  -1.0102714797498267     
   2.7041801617562533     
  -5.4858750698105703E-002
 -0.23026428245995653     
 -0.99675160754262093     
   2.7037687211260173     
  -4.5941787378467283E-002
 -0.23273926364214648     
 -0.98323362534550418     
   2.7034241577206788     
  -3.7203929875628781E-002
 -0.23518045188583589     
 -0.96971720213058599     
   2.7031451282466117     
  -2.8641106504823075E-002
 -0.23758785068162810     
 -0.95620201351009981     
   2.7029303199478254     
  -2.0249363285174109E-002
 -0.23996146271729998     
 -0.94268774158592228     
   2.7027784497231866     
  -1.2024837950574952E-002
 -0.24230128989384211     
 -0.92917407480301795     
   2.7026882634385574     
  -3.9637875473008642E-003
 -0.24460733334113735     
 -0.91566070780684161     
   2.7026585350319525     
   3.9374534179349172E-003
 -0.24687959343328775     
 -0.90214734130443064     
   2.7026880659325871     
   1.1682414250868418E-002
 -0.24911806980359907     
 -0.88863368192950010     
   2.7027756840394686     
   1.9274598607799530E-002
 -0.25132276135923193     
 -0.87511944211057924     
   2.7029202435290269     
   2.6717332235958673E-002
 -0.25349366629552805     
 -0.86160433994295438     
   2.7031206235207970     
   3.4013938173328040E-002
 -0.25563078211002060     
 -0.84808809906400984     
   2.7033757280570967     
   4.1167588912570822E-002
 -0.25773410561613674     
 -0.83457044853143203     
   2.7036844849739410     
   4.8181418528559977E-002
 -0.25980363295659953     
 -0.82105112270496516     
   2.7040458456129053     
   5.5058448633226016E-002
 -0.26183935961653865     
 -0.80752986113098846     
   2.7044587839776546     
   6.1801660321682203E-002
 -0.26384128043631527     
 -0.79400640842996939     
   2.7049222964300670     
   6.8413896980821870E-002
 -0.26580938962407041     
 -0.78048051418725040     
   2.7054354006574233     
   7.4898031626703873E-002
 -0.26774368076800265     
 -0.76695193284587060     
   2.7059971358946235     
   8.1256726536469773E-002
 -0.26964414684838167     
 -0.75342042360277461     
   2.7066065613436470     
   8.7492730978368710E-002
 -0.27151078024930625     
 -0.73988575030735082     
   2.7072627568259851     
   9.3608580842505840E-002
 -0.27334357277021043     
 -0.72634768136232974     
   2.7079648211823035     
   9.9606869278236934E-002
 -0.27514251563712649     
 -0.71280598962761954     
   2.7087118727018904     
  0.10549002709989463     
 -0.27690759951370952     
 -0.69926045232610168     
   2.7095030479051396     
  0.11126051290966348     
 -0.27863881451202982     
 -0.68571085095195916     
   2.7103375017519622     
  0.11692063754020494     
 -0.28033615020313885     
 -0.67215697118124518     
   2.7112144065335135     
  0.12247274160333260     
 -0.28199959562741450     
 -0.65859860278467286     
   2.7121329520955388     
  0.12791902852304621     
 -0.28362913930469080     
 -0.64503553954241000     
   2.7130923448094615     
  0.13326171809442683     
 -0.28522476924417739     
 -0.63146757916114871     
   2.7140918076951697     
  0.13850291934640283     
 -0.28678647295417409     
 -0.61789452319293481     
   2.7151305795902676     
  0.14364473171269182     
 -0.28831423745158502     
 -0.60431617695626416     
   2.7162079150781127     
  0.14868917613192967     
 -0.28980804927123810     
 -0.59073234945882080     
   2.7173230838991023     
  0.15363824895402772     
 -0.29126789447501311     
 -0.57714285332215776     
   2.7184753707662574     
  0.15849387803923759     
 -0.29269375866078434     
 -0.56354750470811343     
   2.7196640748515519     
  0.16325795130258292     
 -0.29408562697118135     
 -0.54994612324726844     
   2.7208885094863211     
  0.16793233107073394     
 -0.29544348410217253     
 -0.53633853196862957     
   2.7221480019693516     
  0.17251880003116993     
 -0.29676731431147557     
 -0.52272455723128197     
   2.7234418929695856     
  0.17701913543622205     
 -0.29805710142679870     
 -0.50910402865764481     
   2.7247695364853572     
  0.18143504384928313     
 -0.29931282885391725     
 -0.49547677906814558     
   2.7261302993142267     
  0.18576821859622014     
 -0.30053447958458845     
 -0.48184264441747610     
   2.7275235609536983     
  0.19002028111434038     
 -0.30172203620430932     
 -0.46820146373243637     
   2.7289487130620560     
  0.19419285837934255     
 -0.30287548089992034     
 -0.45455307905103176     
   2.7304051594999010     
  0.19828748593293075     
 -0.30399479546705910     
 -0.44089733536317072     
   2.7318923156443979     
  0.20230573476110333     
 -0.30507996131746712     
 -0.42723408055242224     
   2.7334096086551063     
  0.20624904568648594     
 -0.30613095948615276     
 -0.41356316533953974     
   2.7349564764977550     
  0.21011894095730901     
 -0.30714777063841503     
 -0.39988444322690836     
   2.7365323685549345     
  0.21391678915918039     
 -0.30813037507672902     
 -0.38619777044433662     
   2.7381367444736284     
  0.21764403764086745     
 -0.30907875274749880     
 -0.37250300589626301     
   2.7397690747559351     
  0.22130200807434819     
 -0.30999288324767837     
 -0.35880001110983162     
   2.7414288398164928     
  0.22489206882996751     
 -0.31087274583126551     
 -0.34508865018445889     
   2.7431155303327177     
  0.22841549627181129     
 -0.31171831941566996     
 -0.33136878974223988     
   2.7448286465547560     
  0.23187358463481683     
 -0.31252958258795982     
 -0.31764029887975448     
   2.7465676984395171     
  0.23526756886428923     
 -0.31330651361098821     
 -0.30390304912064037     
   2.7483322052059993     
  0.23859867701224122     
 -0.31404909042940293     
 -0.29015691436941671     
   2.7501216952835912     
  0.24186809177621502     
 -0.31475729067554203     
 -0.27640177086627760     
   2.7519357059719129     
  0.24507698914995568     
 -0.31543109167521743     
 -0.26263749714287177     
   2.7537737833905376     
  0.24822650005508742     
 -0.31607047045338937     
 -0.24886397397904275     
   2.7556354821409506     
  0.25131775018004104     
 -0.31667540373973374     
 -0.23508108436052241     
   2.7575203652673008     
  0.25435182382476651     
 -0.31724586797410487     
 -0.22128871343748949     
   2.7594280039459864     
  0.25732979049028454     
 -0.31778183931189596     
 -0.20748674848418755     
   2.7613579773746637     
  0.26025270228840491     
 -0.31828329362929936     
 -0.19367507885914662     
   2.7633098726418268     
  0.26312156277436499     
 -0.31875020652846880     
 -0.17985359596663514     
   2.7652832843626345     
  0.26593740515444286     
 -0.31918255334258616     
 -0.16602219321847561     
   2.7672778149012931     
  0.26870116886329942     
 -0.31958030914083346     
 -0.15218076599705263     
   2.7692930736677677     
  0.27141384766214438     
 -0.31994344873327429     
 -0.13832921161907044     
   2.7713286775252337     
  0.27407635817672726     
 -0.32027194667564435     
 -0.12446742929972814     
   2.7733842502115591     
  0.27668962902476812     
 -0.32056577727405439     
 -0.11059532011812642     
   2.7754594224292450     
  0.27925455154304468     
 -0.32082491458960716     
  -9.6712786983138441E-002
   2.7775538315658177     
  0.28177201774380367     
 -0.32104933244292994     
  -8.2819734599976949E-002
   2.7796671216988962     
  0.28424287435128603     
 -0.32123900441862435     
  -6.8916069437588073E-002
   2.7817989432565309     
  0.28666797935268995     
 -0.32139390386963579     
  -5.5001699696692843E-002
   2.7839489531016763     
  0.28904815096536973     
 -0.32151400392154328     
  -4.1076535278353546E-002
   2.7861168142339165     
  0.29138419943875515     
 -0.32159927747677208     
  -2.7140487753444784E-002
   2.7883021957297069     
  0.29367692125922706     
 -0.32164969721873049     
  -1.3193470332522314E-002
   2.7905047726391512     
  0.29592708685602453     
 -0.32166523561587207     
   7.6460216355169267E-004
   2.7927242257905713     
  0.29813546450986750     
 -0.32164586492568537     
   1.4733813332464433E-002
   2.7949602417743957     
  0.30030278861610887     
 -0.32159155719861204     
   2.8714245218622664E-002
   2.7972125126890162     
  0.30242980122396201     
 -0.32150228428189553     
   4.2705978340841021E-002
   2.7994807361981962     
  0.30451720322806725     
 -0.32137801782336090     
   5.6709091719392229E-002
   2.8017646152224067     
  0.30656571254338694     
 -0.32121872927512801     
   7.0723662902614767E-002
   2.8040638580664821     
  0.30857599630836441     
 -0.32102438989725862     
   8.4749767992877673E-002
   2.8063781780387949     
  0.31054874012234451     
 -0.32079497076133962     
   9.8787481671949257E-002
   2.8087072935897122     
  0.31248460323950011     
 -0.32053044275400289     
  0.11283687722620826     
   2.8110509281140086     
  0.31438421913452924     
 -0.32023077658038324     
  0.12689802657088678     
   2.8134088097575174     
  0.31624823742325936     
 -0.31989594276751632     
  0.14097100027412637     
   2.8157806715381919     
  0.31807726487130383     
 -0.31952591166767663     
  0.15505586758053336     
   2.8181662510247265     
  0.31987192008626025     
 -0.31912065346165763     
  0.16915269643415895     
   2.8205652904253737     
  0.32163278938056172     
 -0.31868013816199475     
  0.18326155350108639     
   2.8229775363457277     
  0.32336046529616663     
 -0.31820433561613259     
  0.19738250419153966     
   2.8254027398354493     
  0.32505551710318575     
 -0.31769321550953733     
  0.21151561268166230     
   2.8278406562137230     
  0.32671850760456556     
 -0.31714674736875514     
  0.22566094193474881     
   2.8302910450207572     
  0.32834998539850868     
 -0.31656490056441838     
  0.23981855372207853     
   2.8327536699112459     
  0.32995049458070319     
 -0.31594764431419975     
  0.25398850864340849     
   2.8352282986206014     
  0.33152056169494942     
 -0.31529494768571609     
  0.26817086614704294     
   2.8377147028333134     
  0.33306070665738768     
 -0.31460677959938221     
  0.28236568454945965     
   2.8402126581332441     
  0.33457143943125978     
 -0.31388310883121651     
  0.29657302105461492     
   2.8427219439289781     
  0.33605326061424745     
 -0.31312390401559820     
  0.31079293177289669     
   2.8452423433835854     
  0.33750665647463596     
 -0.31232913364797832     
  0.32502547173962321     
   2.8477736433071450     
  0.33893211416650465     
 -0.31149876608754429     
  0.33927069493329987     
   2.8503156341633940     
  0.34033009402803688     
 -0.31063276955983982     
  0.35352865429337954     
   2.8528681098686040     
  0.34170107991679288     
 -0.30973111215934029     
  0.36779940173797132     
   2.8554308679679798     
  0.34304549283269048     
 -0.30879376185198476     
  0.38208298818080155     
   2.8580037091642252     
  0.34436381414066114     
 -0.30782068647766586     
  0.39637946354813813     
   2.8605864377702801     
  0.34565644991882599     
 -0.30681185375267744     
  0.41068887679542521     
   2.8631788611446711     
  0.34692385517764190     
 -0.30576723127212146     
  0.42501127592343346     
   2.8657807900585035     
  0.34816642460047864     
 -0.30468678651227465     
  0.43934670799418696     
   2.8683920382430070     
  0.34938459304364761     
 -0.30357048683291588     
  0.45369521914652189     
   2.8710124226908347     
  0.35057875454778870     
 -0.30241829947961474     
  0.46805685461162355     
   2.8736417633499429     
  0.35174930290412160     
 -0.30123019158598191     
  0.48243165872780241     
   2.8762798831217236     
  0.35289664831216500     
 -0.30000613017588273     
  0.49681967495556717     
   2.8789266079840652     
  0.35402113829699688     
 -0.29874608216561366     
  0.51122094589183031     
   2.8815817665212924     
  0.35512319302538908     
 -0.29745001436604340     
  0.52563551328430635     
   2.8842451904689828     
  0.35620313977649737     
 -0.29611789348471818     
  0.54006341804552171     
   2.8869167140173069     
  0.35726137245849782     
 -0.29474968612793279     
  0.55450470026634213     
   2.8895961743107454     
  0.35829822219427199     
 -0.29334535880276780     
  0.56895939922956174     
   2.8922834109772024     
  0.35931406567350227     
 -0.29190487791909298     
  0.58342755342317942     
   2.8949782664697539     
  0.36030920998212024     
 -0.29042820979153822     
  0.59790920055321506     
   2.8976805855446197     
  0.36128403173759926     
 -0.28891532064143249     
  0.61240437755653365     
   2.9003902157826515     
  0.36223882295370541     
 -0.28736617659871094     
  0.62691312061337690     
   2.9031070069548042     
  0.36317394276745013     
 -0.28578074370379114     
  0.64143546515957817     
   2.9058308115255604     
  0.36408967913748813     
 -0.28415898790941896     
  0.65597144589868950     
   2.9085614841190912     
  0.36498637532535172     
 -0.28250087508248434     
  0.67052109681382266     
   2.9112988819340315     
  0.36586430497323685     
 -0.28080637100580796     
  0.68508445117921069     
   2.9140428642213307     
  0.36672380655432807     
 -0.27907544137989904     
  0.69966154157169058     
   2.9167932927704885     
  0.36756514067764706     
 -0.27730805182468471     
  0.71425239988193046     
   2.9195500313255707     
  0.36838863555494189     
 -0.27550416788121163     
  0.72885705732547534     
   2.9223129460922328     
  0.36919453457039075     
 -0.27366375501332030     
  0.74347554445345931     
   2.9250819051015107     
  0.36998316718620783     
 -0.27178677860929273     
  0.75810789116335198     
   2.9278567788554071     
  0.37075476026822940     
 -0.26987320398347342     
  0.77275412670938370     
   2.9306374395574188     
  0.37150963381339636     
 -0.26792299637786465     
  0.78741427971280520     
   2.9334237618110195     
  0.37224800488853921     
 -0.26593612096369629     
  0.80208837817195167     
   2.9362156218476834     
  0.37297018191430303     
 -0.26391254284297072     
  0.81677644947210126     
   2.9390128982120407     
  0.37367638816521959     
 -0.26185222704998312     
  0.83147852039543924     
   2.9418154711232800     
  0.37436688596096079     
 -0.25975513855281746     
  0.84619461713016708     
   2.9446232227679872     
  0.37504194804251179     
 -0.25762124225481925     
  0.86092476528053319     
   2.9474360373783060     
  0.37570176143365241     
 -0.25545050299604433     
  0.87566898987545128     
   2.9502538005890582     
  0.37634664355738162     
 -0.25324288555468566     
  0.89042731537796360     
   2.9530764004157386     
  0.37697674693358524     
 -0.25099835464847653     
  0.90519976569404703     
   2.9559037260177403     
  0.37759238198419548     
 -0.24871687493607278     
  0.91998636418129820     
   2.9587356688826221     
  0.37819370705692551     
 -0.24639841101841239     
  0.93478713365771837     
   2.9615721216855491     
  0.37878100770071488     
 -0.24404292744005426     
  0.94960209641004079     
   2.9644129792433045     
  0.37935444332518309     
 -0.24165038869049577     
  0.96443127420206942     
   2.9672581375682432     
  0.37991429539671284     
 -0.23922075920546987     
  0.97927468828294961     
   2.9701074947837185     
  0.38046070645837127     
 -0.23675400336822161     
  0.99413235939511402     
   2.9729609500821566     
  0.38099395692476012     
 -0.23425008551076518     
   1.0090043077822175     
   2.9758184047590923     
  0.38151418346688820     
 -0.23170896991512083     
   1.0238905531969527     
   2.9786797611350937     
  0.38202165219000334     
 -0.22913062081453298     
   1.0387911149086071     
   2.9815449235265188     
  0.38251650061279213     
 -0.22651500239466915     
   1.0537060117106258     
   2.9844137972811149     
  0.38299898637860436     
 -0.22386207879480036     
   1.0686352619280262     
   2.9872862896789543     
  0.38346923518891279     
 -0.22117181410896306     
   1.0835788834245805     
   2.9901623089428711     
  0.38392750405570553     
 -0.21844417238710340     
   1.0985368936099962     
   2.9930417652232890     
  0.38437391316122604     
 -0.21567911763620343     
   1.1135093094469841     
   2.9959245695719980     
  0.38480870506564457     
 -0.21287661382139006     
   1.1284961474580644     
   2.9988106348599906     
  0.38523200291629967     
 -0.21003662486702704     
   1.1434974237324187     
   3.0016998748818624     
  0.38564403921749424     
 -0.20715911465778980     
   1.1585131539325637     
   3.0045922051759941     
  0.38604493017962693     
 -0.20424404703972407     
   1.1735433533008843     
   3.0074875421523410     
  0.38643490521773843     
 -0.20129138582128794     
   1.1885880366661192     
   3.0103858039414741     
  0.38681407841486265     
 -0.19830109477437810     
   1.2036472184497966     
   3.0132869095295858     
  0.38718264806157637     
 -0.19527313763534024     
   1.2187209126720953     
   3.0161907793900475     
  0.38754078146795651     
 -0.19220747810596403     
   1.2338091329586984     
   3.0190973352510571     
  0.38788859346388921     
 -0.18910407985446276     
   1.2489118925460807     
   3.0220064997020364     
  0.38822631277079178     
 -0.18596290651643821     
   1.2640292042879557     
   3.0249181970478172     
  0.38855401149363306     
 -0.18278392169583041     
   1.2791610806609099     
   3.0278323521340194     
  0.38887192566593665     
 -0.17956708896585338     
   1.2943075337701868     
   3.0307488915765139     
  0.38918012433351851     
 -0.17631237186991619     
   1.3094685753554003     
   3.0336677425090155     
  0.38947883260779459     
 -0.17301973392253017     
   1.3246442167960570     
   3.0365888337535738     
  0.38976811640162035     
 -0.16968913861020232     
   1.3398344691170072     
   3.0395120946265859     
  0.39004819955480652     
 -0.16632054939231519     
   1.3550393429938821     
   3.0424374561232472     
  0.39031914184449457     
 -0.16291392970199320     
   1.3702588487584075     
   3.0453648496870809     
  0.39058115931815063     
 -0.15946924294695594     
   1.3854929964035805     
   3.0482942083819671     
  0.39083430805960384     
 -0.15598645251035861     
   1.4007417955887662     
   3.0512254656924140     
  0.39107880728312044     
 -0.15246552175161968     
   1.4160052556448652     
   3.0541585567470371     
  0.39131469862852819     
 -0.14890641400723575     
   1.4312833855791993     
   3.0570934169867510     
  0.39154220095828568     
 -0.14530909259158462     
   1.4465761940804014     
   3.0600299834939384     
  0.39176135403487800     
 -0.14167352079771570     
   1.4618836895232588     
   3.0629681936491999     
  0.39197237015863512     
 -0.13799966189812887     
   1.4772058799734458     
   3.0659079864253895     
  0.39217528545663910     
 -0.13428747914554134     
   1.4925427731921745     
   3.0688493010663143     
  0.39237030842790493     
 -0.13053693577364309     
   1.5078943766407895     
   3.0717920783795236     
  0.39255747258267476     
 -0.12674799499784081     
   1.5232606974852978     
   3.0747362594238936     
  0.39273697880347830     
 -0.12292062001599079     
   1.5386417426007701     
   3.0776817867649200     
  0.39290886209891468     
 -0.11905477400912069     
   1.5540375185757589     
   3.0806286032306618     
  0.39307331570314274     
 -0.11515042014214046     
   1.5694480317165820     
   3.0835766530984356     
  0.39323037941843836     
 -0.11120752156454254     
   1.5848732880516878     
   3.0865258809440737     
  0.39338021095645942     
 -0.10722604141109171     
   1.6003132933353634     
   3.0894762325262470     
  0.39352291649787019     
 -0.10320594280250435     
   1.6157680530526792     
   3.0924276543999811     
  0.39365855886038531     
  -9.9147188846117756E-002
   1.6312375724226575     
   3.0953800935914337     
  0.39378731832656810     
  -9.5049742636549223E-002
   1.6467218564028336     
   3.0983334984788833     
  0.39390920869354090     
  -9.0913567256345348E-002
   1.6622209096928906     
   3.1012878175440850     
  0.39402442909349999     
  -8.6738625776621670E-002
   1.6777347367386570     
   3.1042430007622861     
  0.39413297989484292     
  -8.2524881257692542E-002
   1.6932633417358411     
   3.1071989981114974     
  0.39423506024237809     
  -7.8272296749691828E-002
   1.7088067286337785     
   3.1101557610633153     
  0.39433066899690900     
  -7.3980835293184125E-002
   1.7243649011391384     
   3.1131132410807920     
  0.39441999885160484     
  -6.9650459919766941E-002
   1.7399378627195212     
   3.1160713910721789     
  0.39450304922850904     
  -6.5281133652663886E-002
   1.7555256166070548     
   3.1190301639413929     
  0.39458000740059318     
  -6.0872819507308898E-002
   1.7711281658019009     
   3.1219895139968976     
  0.39465086978599251     
  -5.6425480491921920E-002
   1.7867455130756935     
   3.1249493955202921     
  0.39471582432434515     
  -5.1939079608075825E-002
   1.8023776609750015     
   3.1279097642027249     
  0.39477485935180701     
  -4.7413579851254974E-002
   1.8180246118246275     
   3.1308705756478634     
  0.39482816505262064     
  -4.2848944211405421E-002
   1.8336863677309621     
   3.1338317868857581     
  0.39487572304067475     
  -3.8245135673476906E-002
   1.8493629305851975     
   3.1367933548085629     
  0.39491772533474445     
  -3.3602117217956792E-002
   1.8650543020665906     
   3.1397552377485738     
  0.39495414366062809     
  -2.8919851821395993E-002
   1.8807604836455269     
   3.1427173938260284     
  0.39498518487634171     
  -2.4198302456927140E-002
   1.8964814765868738     
   3.1456797827126008     
  0.39501076075821606     
  -1.9437432094774967E-002
   1.9122172819522008     
   3.1486423634182876     
  0.39503128720620651     
  -1.4637203702759127E-002
   1.9279679006059276     
   3.1516050980723342     
  0.39504588514144023     
  -9.7975802467895039E-003
   1.9437333332066353     
   3.1545679422108952     
  0.39505790896122917     
  -4.9185246913541567E-003
   1.9595135802534831     
   3.1575308765281043     
  0.39505550419721436     
   0.0000000000000000     
   1.9753086419268271     
   3.1604937928095831     
  0.39505550419721436     
  -196.84900682024508     
  -2816.4326724291036     
   586031502.46942139     
  -132855125621413.16     
  -196.85137007654066     
  -2042.9350443545002     
   187466125.60518199     
  -159361802969958.47     
  -196.85153518030580     
  -2015.5884867095062     
   148558264.85064167     
  -17535946796731.375     
  -196.85171142513613     
  -1989.8479594739320     
   143928470.10603863     
  -43385208999665.273     
  -196.85189952870920     
  -1963.6320190298113     
   131541827.34473476     
  -30440114484344.543     
  -196.85210025189880     
  -1937.5244825502939     
   122143780.61600138     
  -27695636992378.488     
  -196.85231440109507     
  -1911.3671762306833     
   112897180.48556712     
  -23351291401860.703     
  -196.85254283062184     
  -1885.2084913885924     
   104466531.21588469     
  -20099182545477.035     
  -196.85278644525263     
  -1859.0393141897521     
   96619454.229084402     
  -17197634368396.098     
  -196.85304620282588     
  -1832.8665400311752     
   89358768.648458347     
  -14736699733602.654     
  -196.85332311695942     
  -1806.6926066999738     
   82630728.819979250     
  -12620598753880.393     
  -196.85361825986442     
  -1780.5211938894677     
   76399873.335040689     
  -10808267360320.082     
  -196.85393276525784     
  -1754.3556360167445     
   70629509.486115679     
  -9254652777941.7090     
  -196.85426783137157     
  -1728.1993635904980     
   65286491.347282708     
  -7923395099679.6455     
  -196.85462472405629     
  -1702.0557805484514     
   60339772.448597729     
  -6782733996406.7695     
  -196.85500477997658     
  -1675.9282986686728     
   55760567.253114715     
  -5805529701538.3467     
  -196.85540940989330     
  -1649.8203279733912     
   51522122.068428800     
  -4968468796332.0879     
  -196.85584010202754     
  -1623.7352792414690     
   47599588.342841871     
  -4251546370406.0830     
  -196.85629842549980     
  -1597.6765634792689     
   43969890.779479183     
  -3637601633001.6523     
  -196.85678603383590     
  -1571.6475918431963     
   40611601.864161111     
  -3111912159263.6128     
  -196.85730466853022     
  -1545.6517760103404     
   37504827.953643657     
  -2661849099254.3174     
  -196.85785616265451     
  -1519.6925279692707     
   34631103.314594068     
  -2276583767269.3267     
  -196.85844244449871     
  -1493.7732600508014     
   31973288.272838190     
  -1946828917936.6782     
  -196.85906554122786     
  -1467.8973849237741     
   29515478.262351874     
  -1664623741818.7661     
  -196.85972758253686     
  -1442.0683156295379     
   27242914.879406050     
  -1423142497377.8167     
  -196.86043080428183     
  -1416.2894658303144     
   25141906.870366439     
  -1216534938258.3792     
  -196.86117755206388     
  -1390.5642493990292     
   23199754.467007380     
  -1039788164558.4109     
  -196.86197028473742     
  -1364.8960808604327     
   21404677.847901825     
  -888605035610.19836     
  -196.86281157781207     
  -1339.2883751857869     
   19745754.610389471     
  -759305510406.10889     
  -196.86370412671164     
  -1313.7445477299484     
   18212855.852432191     
  -648735724214.27966     
  -196.86465074985102     
  -1288.2680145759250     
   16796592.116945639     
  -554194989803.12500     
  -196.86565439148481     
  -1262.8621923483106     
   15488259.055553081     
  -473369744650.34125     
  -196.86671812427727     
  -1237.5304982129917     
   14279789.768015932     
  -404279368073.81610     
  -196.86784515153619     
  -1212.2763499549883     
   13163707.780172283     
  -345227479992.97937     
  -196.86903880904742     
  -1187.1031660672099     
   12133086.087670999     
  -294762235370.06879     
  -196.87030256643834     
  -1162.0143657241360     
   11181506.400982033     
  -251640470834.87579     
  -196.87164002799153     
  -1137.0133688290293     
   10303023.706908785     
  -214798509435.82272     
  -196.87305493281994     
  -1112.1035959740796     
   9492131.0181771070     
  -183325815217.78711     
  -196.87455115430643     
  -1087.2884686130192     
   8743728.6615402941     
  -156443460363.78418     
  -196.87613269869857     
  -1062.5714089820754     
   8053094.0569816194     
  -133484879593.67476     
  -196.87780370273933     
  -1037.9558401736176     
   7415854.9861099757     
  -113879982457.91605     
  -196.87956843020035     
  -1013.4451861349341     
   6827963.5777543690     
  -97141046645.336670     
  -196.88143126717225     
  -989.04287178406878     
   6285673.1977812452     
  -82851030223.085602     
  -196.88339671594966     
  -964.75232294308512     
   5785516.1015095692     
  -70653259681.411835     
  -196.88546938733415     
  -940.57696643933775     
   5324283.3637942849     
  -60242814442.617447     
  -196.88765399115886     
  -916.52023012382892     
   4899005.6983153271     
  -51358981050.963936     
  -196.88995532482073     
  -892.58554290185225     
   4506936.1421750039     
  -43778933943.220924     
  -196.89237825958404     
  -868.77633471180388     
   4145533.5159501177     
  -37312207217.325333     
  -196.89492772439743     
  -845.09603669051933     
   3812447.4516576845     
  -31796040413.050091     
  -196.89760868694114     
  -821.54808105733571     
   3505504.2896534763     
  -27091362648.284893     
  -196.90042613159443     
  -798.13590121641573     
   3222694.0223060651     
  -23079352699.280277     
  -196.90338503398530     
  -774.86293177310347     
   2962158.2589358576     
  -19658513195.495819     
  -196.90649033175200     
  -751.73260854603791     
   2722178.9540468967     
  -16742147790.403318     
  -196.90974689111323     
  -728.74836860610833     
   2501168.0535467193     
  -14256218449.031649     
  -196.91315946880664     
  -705.91365024921947     
   2297657.8145426526     
  -12137502426.401564     
  -196.91673266891641     
  -683.23189306161419     
   2110291.8717632615     
  -10332019712.862539     
  -196.92047089406822     
  -660.70653789642017     
   1937816.9529684805     
  -8793689117.0699368     
  -196.92437829042373     
  -638.34102686095798     
   1779075.1783556796     
  -7483176611.2340956     
  -196.92845868585829     
  -616.13880333905365     
   1632996.9414887996     
  -6366912007.0890522     
  -196.93271552065201     
  -594.10331194639400     
   1498594.3102526704     
  -5416248983.0582952     
  -196.93715176996781     
  -572.23799853528817     
   1374954.8945838986     
  -4606744760.0898294     
  -196.94176985732926     
  -550.54631014592098     
   1261236.1978093409     
  -3917547717.2017388     
  -196.94657155824453     
  -529.03169494316637     
   1156660.3441125178     
  -3330870924.4796324     
  -196.95155789305417     
  -507.69760219353651     
   1060509.2285891743     
  -2831544525.8628345     
  -196.95672900800395     
  -486.54748216418483     
   972120.00501555786     
  -2406632175.4687281     
  -196.96208404346419     
  -465.58478604210990     
   890880.91641676263     
  -2045103859.0325305     
  -196.96762098813124     
  -444.81296582805584     
   816227.43043767835     
  -1737556208.0643651     
  -196.97333651795489     
  -424.23547420788424     
   747638.66490827664     
  -1475973841.0809822     
  -196.97922581843758     
  -403.85576439725116     
   684634.07566223480     
  -1253525426.2860208     
  -196.98528238884771     
  -383.67728997774179     
   626770.39281728317     
  -1064389601.9688447     
  -196.99149782677793     
  -363.70350468206448     
   573638.78631966654     
  -903606457.78724813     
  -196.99786159136181     
  -343.93786216346626     
   524862.23954857094     
  -766950607.54405105     
  -197.00436074333766     
  -324.38381574242709     
   480093.12342113344     
  -650822986.61158717     
  -197.01097966001524     
  -305.04481808370599     
   439010.95033414557     
  -552158502.24560130     
  -197.01769972306107     
  -285.92432086312738     
   401320.29501480737     
  -468347159.47049505     
  -197.02449897687049     
  -267.02577438108176     
   366748.87525636732     
  -397166886.31193882     
  -197.03135175513694     
  -248.35262711446441     
   335045.77333437646     
  -336726145.55758089     
  -197.03822827306544     
  -229.90832523689116     
   305979.79376590095     
  -285415034.12850094     
  -197.04509418250305     
  -211.69631206194853     
   279337.94426715176     
  -241863574.21687925     
  -197.05191008707698     
  -193.72002742664375     
   254924.03132755856     
  -204906147.21837091     
  -197.05863101424069     
  -175.98290701297122     
   232557.36223167006     
  -173551172.17749065     
  -197.06520584092843     
  -158.48838158564996     
   212071.54581496929     
  -146955267.96267542     
  -197.07157666930979     
  -141.23987614440887     
   193313.38372479769     
  -124401224.16562624     
  -197.07767814891952     
  -124.24080899074835     
   176141.84635220474     
  -105279234.22271270     
  -197.08343674121184     
  -107.49459069687288     
   160427.12651558316     
  -89070901.841723755     
  -197.08876992235537     
  -91.004622965943938     
   146049.76559598662     
  -75335619.856698230     
  -197.09358531984242     
  -74.774297371778161     
   132899.84617487373     
  -63698966.759280428     
  -197.09777977823873     
  -58.806993987413477     
   120876.24634624092     
  -53842819.913164310     
  -197.10123834914398     
  -43.106079845371298     
   109885.95202704953     
  -45496955.860863730     
  -197.10383320017201     
  -27.674907358950058     
   99843.419074082107     
  -38431839.026145346     
  -197.10542243749421     
  -12.516812168897147     
   90669.994538113198     
  -32452678.131080646     
  -197.10584883621985     
   2.3648875464950763     
   82293.346491805903     
  -27393721.563538890     
  -197.10493847261404     
   16.966898309012354     
   74647.067092631536     
  -23115550.393263213     
  -197.10249925188251     
   31.285934045414876     
   67669.841503350559     
  -19495638.605202407     
  -197.09831932497858     
   45.318795065813724     
   61306.351122346226     
  -16444031.437472681     
  -197.09216538761981     
   59.062074131949636     
   55502.107607584636     
  -13837926.556725085     
  -197.08378085443624     
   72.513312170648931     
   50220.237122640727     
  -11727633.641481165     
  -197.07288390091645     
   85.666524236251846     
   45379.555525720607     
  -9642787.9379731975     
  -197.05916536557058     
   98.529594803870566     
   41075.497252836321     
  -8888707.9784576204     
  -197.04228650449647     
   111.05672583174079     
   36785.138928974047     
  -4911583.1529941289     
  -197.02187659031921     
   123.41085293793130     
   34221.506079215476     
  -12653199.063134421     
  -196.99753034727698     
   134.94434419577073     
   27079.601104792760     
  -2249925.0128414589     
  -196.52607705820824     
   228.15625572895715     
   10205.163508481821     
  -554735.37512089883     
  -195.90057188719410     
   268.78078498784942     
   6044.6481950750795     
  -317858.89427950053     
  -195.19580741872838     
   293.04417169548418     
   3660.7064879788250     
  -156330.43134634447     
  -194.44276023692959     
   308.41650854763435     
   2488.2282528812411     
  -100912.99032451575     
  -193.65774430445381     
   318.96553124345587     
   1731.3808254473734     
  -64784.563177244454     
  -192.85052160498577     
   326.40772481111941     
   1245.4966016180397     
  -45205.797051777241     
  -192.02742427977680     
   331.78759912448879     
   906.45312372971046     
  -32361.437891327892     
  -191.19279559740932     
   335.71308778267496     
   663.74233954475142     
  -23980.543396197416     
  -190.34973918432104     
   338.58216429172001     
   483.88826407327065     
  -18160.641919848702     
  -189.50054323197128     
   340.66109357608917     
   347.68344967440544     
  -14025.585324428977     
  -188.64693662624128     
   342.13653109962814     
   242.49155974118813     
  -10998.917890023253     
  -187.79025158433586     
   343.14275918789616     
   159.99967556601365     
  -8737.1133879149183     
  -186.93153120579052     
   343.77893668970285     
   94.471325156651716     
  -7014.2234016807824     
  -186.07160301552469     
   344.11977662670461     
   41.864649644045947     
  -5680.8725760165653     
  -185.21113068353165     
   344.22258351412449     
 -0.74189467607833026     
  -4634.5247618750618     
  -184.35065127603747     
   344.13197670145894     
  -35.500830390141324     
  -3803.4328945343896     
  -183.49060264311274     
   343.88315818273571     
  -64.026577099149193     
  -3136.2688399871599     
  -182.63134391796339     
   343.50422025649021     
  -87.548593399052919     
  -2595.6629917744867     
  -181.77317110326516     
   343.01780860839921     
  -107.01606583736158     
  -2153.9588919650937     
  -180.91632908776333     
   342.44234154998804     
  -123.17075752709975     
  -1790.3920063032315     
  -180.06102102599800     
   341.79291791223432     
  -136.59869757437400     
  -1489.1672777069305     
  -179.20741574131597     
   341.08200253790545     
  -147.76745215717600     
  -1238.1273067725112     
  -178.35565362728636     
   340.31995039011758     
  -157.05340695796980     
  -1027.8136532399676     
  -177.50585139469288     
   339.51541184932950     
  -164.76200935726956     
  -850.79518947107067     
  -176.65810592130288     
   338.67564939274058     
  -171.14297327830261     
  -701.18097242668341     
  -175.81249739735671     
   337.80678738311605     
  -176.40183057150273     
  -574.26228239545435     
  -174.96909191318815     
   336.91401081246363     
  -180.70879768946864     
  -466.24665061615292     
  -174.12794360124647     
   336.00172469931726     
  -184.20564756908976     
  -374.05796567028881     
  -173.28909641945120     
   335.07368287461549     
  -187.01108231161695     
  -295.18486102332105     
  -172.45258564379256     
   334.13309274691318     
  -189.22496876929185     
  -227.56453029519699     
  -171.61843912367587     
   333.18270106812372     
  -190.93170274650583     
  -169.49305103991023     
  -170.78667834247665     
   332.22486455968419     
  -192.20290062930516     
  -119.55547878513347     
  -169.95731931726073     
   331.26160839131040     
  -193.09956672019365     
  -76.571072786959249     
  -169.13037336499747     
   330.29467485009474     
  -193.67384976609586     
  -39.549950114860586     
  -168.30584775740124     
   329.32556403969960     
  -193.97047439195731     
  -7.6586590530382566     
  -167.48374628243349     
   328.35556806788253     
  -194.02791433485510     
   19.807398309416140     
  -166.66406972723777     
   327.38579988492654     
  -193.87935884753449     
   43.446165048629801     
  -165.84681629467192     
   326.41721770628357     
  -193.55351260966975     
   63.766893281206137     
  -165.03198196350232     
   325.45064577248422     
  -193.07526091006071     
   81.204763907328854     
  -164.21956080062736     
   324.48679205725722     
  -192.46622518075574     
   96.132857054271796     
  -163.40954523231571     
   323.52626342242320     
  -191.74522875284870     
   108.87195967694926     
  -162.60192628031498     
   322.56957862790290     
  -190.92868905527158     
   119.69868268647578     
  -161.79669376775990     
   321.61717953292691     
  -190.03094893512301     
   128.85219859837196     
  -160.99383649904283     
   320.66944076697501     
  -189.06455744563522     
   136.53979664296389     
  -160.19334241717510     
   319.72667810093390     
  -188.04050897081299     
   142.94159830905139     
  -159.39519874164137     
   318.78915571104812     
  -186.96844698349511     
   148.21444672828065     
  -158.59939208930666     
   317.85709249700676     
  -185.85683863303302     
   152.49520815656282     
  -157.80590858056797     
   316.93066758899454     
  -184.71312457185877     
   155.90356836110558     
  -157.01473393263080     
   316.01002515804203     
  -183.54384780915049     
   158.54436838028491     
  -156.22585354152875     
   315.09527862590340     
  -182.35476504629835     
   160.50962546168520     
  -155.43925255428263     
   314.18651435614930     
  -181.15094285533570     
   161.88022453851531     
  -154.65491593240660     
   313.28379489608272     
  -179.93684117129686     
   162.72738474669083     
  -153.87282850780832     
   312.38716182869024     
  -178.71638578569667     
   163.11390215074354     
  -153.09297503199303     
   311.49663828542708     
  -177.49303151956610     
   163.09522293049938     
  -152.31534021936361     
   310.61223116325920     
  -176.26981734758735     
   162.72036951272236     
  -151.53990878530811     
   309.73393308344964     
  -175.04941457624193     
   162.03273236190213     
  -150.76666547967915     
   308.86172412430022     
  -173.83416908352768     
   161.07075771895708     
  -149.99559511619458     
   307.99557335558984     
  -172.62613840063548     
   159.86855820396485     
  -149.22668259822439     
   307.13544019905294     
  -171.42712421410576     
   158.45640732472916     
  -148.45991294137173     
   306.28127563561975     
  -170.23870115917029     
   156.86121509347956     
  -147.69527129320844     
   305.43302327760694     
  -169.06224204596919     
   155.10691071670792     
  -146.93274295048172     
   304.59062032195300     
  -167.89894021559388     
   153.21478034082915     
  -146.17231337407225     
   303.75399839800644     
  -166.74982936303766     
   151.20378519988819     
  -145.41396820195160     
   302.92308432216373     
  -165.61580097403851     
   149.09080846703645     
  -144.65769326035840     
   302.09780076995230     
  -164.49761991053572     
   146.89089766111735     
  -143.90347457338768     
   301.27806687473077     
  -163.39593817807733     
   144.61746879948109     
  -143.15129837116652     
   300.46379876138036     
  -162.31130716208122     
   142.28247209585876     
  -142.40115109676921     
   299.65491002192175     
  -161.24418862136230     
   139.89657991532158     
  -141.65301941200923     
   298.85131213968839     
  -160.19496427199738     
   137.46928641986062     
  -140.90689020222911     
   298.05291486744875     
  -159.16394462384844     
   135.00907532416011     
  -140.16275058019758     
   297.25962656449184     
  -158.15137655891724     
   132.52349019465430     
  -139.42058788921031     
   296.47135449713841     
  -157.15745038245731     
   130.01926357527782     
  -138.68038970548136     
   295.68800510641819     
  -156.18230590564275     
   127.50238150506721     
  -137.94214383990251     
   294.90948424654317     
  -155.22603804435474     
   124.97817417923886     
  -137.20583833923996     
   294.13569739708726     
  -154.28870173801045     
   122.45137445725607     
  -136.47146148683038     
   293.36654985166825     
  -153.37031642958101     
   119.92618970915591     
  -135.73900180283218     
   292.60194688557743     
  -152.47087000676234     
   117.40635064299728     
  -135.00844804408155     
   291.84179390461816     
  -151.59032237693987     
   114.89514791994954     
  -134.27978920359817     
   291.08599657675694     
  -150.72860876754024     
   112.39551153372805     
  -133.55301450978121     
   290.33446094876052     
  -149.88564243103730     
   109.90999916573797     
  -132.82811342533077     
   289.58709354908967     
  -149.06131743729426     
   107.44088163166045     
  -132.10507564592825     
   288.84380147843382     
  -148.25551082505680     
   104.99013102991900     
  -131.38389109870403     
   288.10449248926534     
  -147.46808484233242     
   102.55949007930374     
  -130.66454994051909     
   287.36907505549266     
  -146.69888866673762     
   100.15044844929540     
  -129.94704255608377     
   286.63745843306742     
  -145.94776030336791     
   97.764324647079007     
  -129.23135955593543     
   285.90955271263772     
  -145.21452786851484     
   95.402222067119084     
  -128.51749177429329     
   285.18526886495886     
  -144.49901120301143     
   93.065110700089718     
  -127.80543026680856     
   284.46451877976943     
  -143.80102287276077     
   90.753785208568075     
  -127.09516630822419     
   283.74721529887830     
  -143.12036948369649     
   88.468930006419470     
  -126.38669138995924     
   283.03327224389744     
  -142.45685250864835     
   86.211093678386348     
  -125.67999721762934     
   282.32260443936065     
  -141.81026930606043     
   83.980728950655177     
  -124.97507570851521     
   281.61512773149821     
  -141.18041383893052     
   81.778182580104314     
  -124.27191898898886     
   280.91075900322693     
  -140.56707746957977     
   79.603725070057791     
  -123.57051939190677     
   280.20941618572408     
  -139.97004953155431     
   77.457539728331355     
  -122.87086945397797     
   279.51101826693622     
  -139.38911798359183     
   75.339745590375102     
  -122.17296191311451     
   278.81548529724807     
  -138.82406989166401     
   73.250400572379633     
  -121.47678970577070     
   278.12273839280050     
  -138.27469188737118     
   71.189499990728621     
  -120.78234596427706     
   277.43269973648847     
  -137.74077063744070     
   69.157001025774832     
  -120.08962401417418     
   276.74529257707047     
  -137.22209312974741     
   67.152801334302069     
  -119.39861737155104     
   276.06044122644676     
  -136.71844711974012     
   65.176776489226938     
  -118.70931974039229     
   275.37807105540725     
  -136.22962129607095     
   63.228749833567065     
  -118.02172500993765     
   274.69810848798625     
  -135.75540567231917     
   61.308527421851920     
  -117.33582725205740     
   274.02048099451383     
  -135.29559171665528     
   59.415880259322712     
  -116.65162071864621     
   273.34511708368541     
  -134.84997261471037     
   57.550555847373580     
  -115.96909983903841     
   272.67194629353401     
  -134.41834344585507     
   55.712285233025177     
  -115.28825921744665     
   272.00089918165287     
  -134.00050130660736     
   53.900774188235751     
  -114.60909363042609     
   271.33190731463583     
  -133.59624550019561     
   52.115717800867806     
  -113.93159802436578     
   270.66490325684362     
  -133.20537761668911     
   50.356793677664726     
  -113.25576751300888     
   269.99982055864166     
  -132.82770166410660     
   48.623669994063292     
  -112.58159737500283     
   269.33659374413349     
  -132.46302413915114     
   46.916004648141964     
  -111.90908305148079     
   268.67515829852488     
  -132.11115410429008     
   45.233441548965459     
  -111.23822014367512     
   268.01545065503251     
  -131.77190329267285     
   43.575629634622679     
  -110.56900441056391     
   267.35740818162475     
  -131.44508607041317     
   41.942196931049089     
  -109.90143176655096     
   266.70096916746519     
  -131.13051959343031     
   40.332779143173489     
  -109.23549827918008     
   266.04607280910693     
  -130.82802374985650     
   38.747002860017652     
  -108.57120016688383     
   265.39265919666127     
  -130.53742122840637     
   37.184491345521984     
  -107.90853379676717     
   264.74066929973196     
  -130.25853754331496     
   35.644871226932622     
  -107.24749568242638     
   264.09004495335091     
  -129.99120100911296     
   34.127761731986055     
  -106.58808248180303     
   263.44072884383780     
  -129.73524279612306     
   32.632786495244630     
  -105.93029099507362     
   262.79266449460397     
  -129.49049689740872     
   31.159569837379280     
  -105.27411816257444     
   262.14579625205141     
  -129.25680012362838     
   29.707731656318945     
  -104.61956106276178     
   261.50006927140180     
  -129.03399213620600     
   28.276901578840327     
  -103.96661691020753     
   260.85542950262538     
  -128.82191537436469     
   26.866702933492068     
  -103.31528305362983     
   260.21182367643354     
  -128.62041510236349     
   25.476768146361884     
  -102.66555697395863     
   259.56919929032449     
  -128.42933934126577     
   24.106726836470195     
  -102.01743628243609     
   258.92750459474632     
  -128.24853888999226     
   22.756216210495928     
  -101.37091871875141     
   258.28668857935031     
  -128.07786726841354     
   21.424873216528777     
  -100.72600214920982     
   257.64670095938106     
  -127.91718071928958     
   20.112340072577677     
  -100.08268456493555     
   257.00749216216099     
  -127.76633816874524     
   18.818262732060003     
  -99.440964080108344     
   256.36901331374349     
  -127.62520119825479     
   17.542289674227604     
  -98.800838930233198     
   255.73121622568360     
  -127.49363402569807     
   16.284074638926413     
  -98.162307470442983     
   255.09405338195458     
  -127.37150346590613     
   15.043275082530258     
  -97.525368173833584     
   254.45747792603285     
  -127.25867890278715     
   13.819552891280283     
  -96.890019629831130     
   253.82144364813564     
  -127.15503225610254     
   12.612573071615419     
  -96.256260542590937     
   253.18590497260021     
  -127.06043795806544     
   11.422007366218157     
  -95.624089729427808     
   252.55081694544799     
  -126.97477290281880     
   10.247528360696597     
  -94.993506119277214     
   251.91613522209067     
  -126.89791644011358     
   9.0888177183785412     
  -94.364508751186960     
   251.28181605522232     
  -126.82975030722574     
   7.9455579373757175     
  -93.737096772838981     
   250.64781628289754     
  -126.77015862269542     
   6.8174357426556691     
  -93.111269439100695     
   250.01409331670422     
  -126.71902785462549     
   5.7041462933000222     
  -92.487026110605740     
   249.38060513017410     
  -126.67624675742576     
   4.6053850612764746     
  -91.864366252363396     
   248.74731024735686     
  -126.64170636946618     
   3.5208532817108531     
  -91.243289432396480     
   248.11416773150856     
  -126.61529996985334     
   2.4502588376094514     
  -90.623795320407226     
   247.48113717401250     
  -126.59692302857127     
   1.3933090895193332     
  -90.005883686470668     
   246.84817868341509     
  -126.58647321039987     
  0.34972230143921446     
  -89.389554399755283     
   246.21525287465624     
  -126.58385029313908     
 -0.68078633620700602     
  -88.774807427270261     
   245.58232085844674     
  -126.58895619066064     
  -1.6984902378396767     
  -88.161642832639245     
   244.94934423080147     
  -126.60169486744444     
  -2.7036634879920007     
  -87.550060774899904     
   244.31628506277386     
  -126.62197234360437     
  -3.6965752435776236     
  -86.940061507329105     
   243.68310589027001     
  -126.64969665793120     
  -4.6774873265491079     
  -86.331645376293281     
   243.04976970409297     
  -126.68477781288033     
  -5.6466630844255352     
  -85.724812820123489     
   242.41623994009575     
  -126.72712778601351     
  -6.6043552741149307     
  -85.119564368014963     
   241.78248046950429     
  -126.77666045056938     
  -7.5508201999895093     
  -84.515900638950583     
   241.14845558937267     
  -126.83329160206929     
  -8.4863032912892251     
  -83.913822340648153     
   240.51413001317562     
  -126.89693887675398     
  -9.4110508220694467     
  -83.313330268530862     
   239.87946886158895     
  -126.96752175791949     
  -10.325303824686207     
  -82.714425304720748     
   239.24443765335263     
  -127.04496153660463     
  -11.229299829474815     
  -82.117108417054780     
   238.60900229629780     
  -127.12918128532570     
  -12.123272833616728     
  -81.521380658123206     
   237.97312907850554     
  -127.22010583157783     
  -13.007453596094352     
  -80.927243164329852     
   237.33678465959272     
  -127.31766173354853     
  -13.882068420667780     
  -80.334697154974023     
   236.69993606214211     
  -127.42177724670354     
  -14.747344739734872     
  -79.743743931353734     
   236.06255066319471     
  -127.53238233225156     
  -15.603497661894025     
  -79.154384875889974     
   235.42459618595231     
  -127.64940856471576     
  -16.450749722648069     
  -78.566621451271587     
   234.78604069157143     
  -127.77278918763562     
  -17.289314622794890     
  -77.980455199620621     
   234.14685257098407     
  -127.90245904730658     
  -18.119401409563789     
  -77.395887741677853     
   233.50700053697111     
  -128.03835455787831     
  -18.941222500274062     
  -76.812920776008013     
   232.86645361625983     
  -128.18041372663038     
  -19.754981557022671     
  -76.231556078224742     
   232.22518114172249     
  -128.32857608830804     
  -20.560882970013932     
  -75.651795500234783     
   231.58315274472525     
  -128.48278271058314     
  -21.359126058158022     
  -75.073640969501255     
   230.94033834755876     
  -128.64297615601933     
  -22.149912417086149     
  -74.497094488325715     
   230.29670815592084     
  -128.80910049914746     
  -22.933432330950133     
  -73.922158133148912     
   229.65223265156891     
  -128.98110124162960     
  -23.709884492225775     
  -73.348834053869695     
   229.00688258502652     
  -129.15892537532130     
  -24.479456185503047     
  -72.777124473182226     
   228.36062896834642     
  -129.34252129671256     
  -25.242338267335619     
  -72.207031685931000     
   227.71344306802035     
  -129.53183883371759     
  -25.998715985804189     
  -71.638558058483596     
   227.06529639792703     
  -129.72682920361112     
  -26.748775261020771     
  -71.071706028120914     
   226.41616071237283     
  -129.92744501806877     
  -27.492696747992770     
  -70.506478102444731     
   225.76600799921846     
  -130.13364024367871     
  -28.230664209681297     
  -69.942876858802336     
   225.11481047304613     
  -130.34537022525132     
  -28.962852423435923     
  -69.380904943728197     
   224.46254056843694     
  -130.56259161842709     
  -29.689442625678428     
  -68.820565072402260     
   223.80917093329558     
  -130.78526243811967     
  -30.410606478071116     
  -68.261860028124985     
   223.15467442223351     
  -131.01334198670520     
  -31.126522016572238     
  -67.704792661808725     
   222.49902409001217     
  -131.24679090182951     
  -31.837356811459443     
  -67.149365891485530     
   221.84219318506280     
  -131.48557107791544     
  -32.543285727243159     
  -66.595582701830949     
   221.18415514306585     
  -131.72964572086977     
  -33.244476740568956     
  -66.043446143703989     
   220.52488358052261     
  -131.97897929642403     
  -33.941098204937973     
  -65.492959333702956     
   219.86435228844917     
  -132.23353753296107     
  -34.633316719143153     
  -64.944125453736987     
   219.20253522609588     
  -132.49328740835466     
  -35.321300163835161     
  -64.396947750613364     
   218.53940651467602     
  -132.75819715958340     
  -36.005210955087783     
  -63.851429535640342     
   217.87494043117269     
  -133.02823624174658     
  -36.685215799579360     
  -63.307574184245418     
   217.20911140216774     
  -133.30337536024342     
  -37.361475313369361     
  -62.765385135609051     
   216.54189399770439     
  -133.58358642509370     
  -38.034154394355788     
  -62.224865892313609     
   215.87326292518401     
  -133.86884258305136     
  -38.703412360706544     
  -61.686020020007611     
   215.20319302328701     
  -134.15911817575665     
  -39.369412015687963     
  -61.148851147085054     
   214.53165925593291     
  -134.45438876587431     
  -40.032313258942018     
  -60.613362964379903     
   213.85863670622996     
  -134.75463111531639     
  -40.692275934020437     
  -60.079559224875609     
   213.18410057047959     
  -135.05982318482154     
  -41.349459829262933     
  -59.547443743429625     
   212.50802615218370     
  -135.36994413354100     
  -42.004024555126271     
  -59.017020396512883     
   211.83038885605558     
  -135.68497431770444     
  -42.656130189960550     
  -58.488293121964276     
   211.15116418202601     
  -136.00489529412914     
  -43.305931747240287     
  -57.961265918759970     
   210.47032771933507     
  -136.32968978223346     
  -43.953596136050038     
  -57.435942846797722     
   209.78785514049639     
  -136.65934175325384     
  -44.599271987506874     
  -56.912328026696052     
   209.10372219538033     
  -136.99383629316014     
  -45.243129651150127     
  -56.390425639608345     
   208.41790470523358     
  -137.33315976554377     
  -45.885317477517525     
  -55.870239927051870     
   207.73037855670316     
  -137.67729964662516     
  -46.526006984727104     
  -55.351775190751773     
   207.04111969583909     
  -138.02624469901059     
  -47.165345622024169     
  -54.835035792500058     
   206.35010412211361     
  -138.37998479117579     
  -47.803507034917509     
  -54.320026154029527     
   205.65730788240083     
  -138.73851109393766     
  -48.440640013747633     
  -53.806750756902851     
   204.96270706493087     
  -139.10181589404078     
  -49.076919047864088     
  -53.295214142416732     
   204.26627779322854     
  -139.46989278689975     
  -49.712493954557416     
  -52.785420911521285     
   203.56799622003237     
  -139.84273649155892     
  -50.347542193172153     
  -52.277375724754634     
   202.86783852115846     
  -140.22034305800770     
  -50.982214125598333     
  -51.771083302192935     
   202.16578088935356     
  -140.60270966394972     
  -51.616689961731446     
  -51.266548423415742     
   201.46179952809703     
  -140.98983483866269     
  -52.251123368655996     
  -50.763775927487032     
   200.75587064534054     
  -141.38171826392761     
  -52.885694669374736     
  -50.262770712951820     
   200.04797044724586     
  -141.77836097394791     
  -53.520563132089379     
  -49.763537737848580     
   199.33807513181739     
  -142.17976519743860     
  -54.155909945261001     
  -49.266082019737624     
   198.62616088251875     
  -142.58593452202805     
  -54.791898788362104     
  -48.770408635745497     
   197.91220386180629     
  -142.99687376294077     
  -55.428713862486958     
  -48.276522722625664     
   197.19618020460669     
  -143.41258911690943     
  -56.066522703408012     
  -47.784429476835534     
   196.47806601172144     
  -143.83308803718498     
  -56.705513957315432     
  -47.294134154630129     
   195.75783734314882     
  -144.25837939186485     
  -57.345858388807002     
  -46.805642072172482     
   195.03547021134469     
  -144.68847332978089     
  -57.987749257129721     
  -46.318958605661024     
   194.31094057439722     
  -145.12338144920938     
  -58.631365957317712     
  -45.834089191474192     
   193.58422432903950     
  -145.56311669388924     
  -59.276897387046340     
  -45.351039326332440     
   192.85529730374404     
  -146.00769342429209     
  -59.924541001565359     
  -44.869814567477945     
   192.12413525147880     
  -146.45712748180384     
  -60.574480892712778     
  -44.390420532872263     
   191.39071384255303     
  -146.91143608849919     
  -61.226925511168304     
  -43.912862901412154     
   190.65500865725721     
  -147.37063802983295     
  -61.882064771400273     
  -43.437147413163949     
   189.91699517839356     
  -147.83475351561844     
  -62.540113435481629     
  -42.963279869616720     
   189.17664878368859     
  -148.30380436638455     
  -63.201267034007422     
  -42.491266133954575     
   188.43394473809977     
  -148.77781386913961     
  -63.865750829786748     
  -42.021112131348374     
   187.68885818592602     
  -149.25680700036301     
  -64.533765294036911     
  -41.552823849267384     
   186.94136414282491     
  -149.74081024006830     
  -65.205544725490910     
  -41.086407337810968     
   186.19143748766098     
  -150.22985182550946     
  -65.881299729379251     
  -40.621868710061023     
   185.43905295416349     
  -150.72396157347981     
  -66.561270206948109     
  -40.159214142455305     
   184.68418512247973     
  -151.22317110003192     
  -67.245680003206459     
  -39.698449875182220     
   183.92680841047951     
  -151.72751370005599     
  -67.934776086995925     
  -39.239582212597533     
   183.16689706492761     
  -152.23702452070845     
  -68.628793853080879     
  -38.782617523663362     
   182.40442515243930     
  -152.75174047460655     
  -69.327991268603796     
  -38.327562242410103     
   181.63936655022999     
  -153.27170040912108     
  -70.032613973644487     
  -37.874422868421668     
   180.87169493667236     
  -153.79694501392342     
  -70.742933157392059     
  -37.423205967344664     
   180.10138378160607     
  -154.32751701260386     
  -71.459206146111626     
  -36.973918171422063     
   179.32840633642778     
  -154.86346105869970     
  -72.181717612967702     
  -36.526566180051958     
   178.55273562392907     
  -155.40482394079694     
  -72.910737264903702     
  -36.081156760372025     
   177.77434442790135     
  -155.95165447028376     
  -73.646565612570356     
  -35.637696747870308     
   176.99320528244471     
  -156.50400371237799     
  -74.389486972303288     
  -35.196193047023122     
   176.20929046100207     
  -157.06192486467029     
  -75.139815059519506     
  -34.756652631960641     
   175.42257196514637     
  -157.62547347761668     
  -75.897856736630075     
  -34.319082547161031     
   174.63302151294448     
  -158.19470740314139     
  -76.663932276677471     
  -33.883489908173871     
   173.84061052719858     
  -158.76968689521649     
  -77.438378314444606     
  -33.449881902373640     
   173.04531012312913     
  -159.35047473257481     
  -78.221524899485544     
  -33.018265789744213     
   172.24709109587437     
  -159.93713616932098     
  -79.013732133477092     
  -32.588648903695159     
   171.44592390755025     
  -160.52973916032204     
  -79.815349705956891     
  -32.161038651910864     
   170.64177867394164     
  -161.12835428311672     
  -80.626759230172539     
  -31.735442517233402     
   169.83462515079052     
  -161.73305497734299     
  -81.448332097708487     
  -31.311868058580213     
   169.02443271967695     
  -162.34391746807583     
  -82.280473633507583     
  -30.890322911897606     
   168.21117037345596     
  -162.96102102032711     
  -83.123580161339774     
  -30.470814791151273     
   167.39480670122629     
  -163.58444787153718     
  -83.978082026975557     
  -30.053351489354945     
   166.57530987283062     
  -164.21428348673948     
  -84.844402642631593     
  -29.637940879638442     
   165.75264762284735     
  -164.85061650655925     
  -85.722999491661213     
  -29.224590916356366     
   164.92678723407408     
  -165.49353900274667     
  -86.614327294240340     
  -28.813309636238802     
   164.09769552042357     
  -166.14314645745350     
  -87.518872303956115     
  -28.404105159585491     
   163.26533880928062     
  -166.79953799973316     
  -88.437122327199177     
  -27.996985691504815     
   162.42968292323832     
  -167.46281641718718     
  -89.369597529860329     
  -27.591959523199296     
   161.59069316119871     
  -168.13308839866110     
  -90.316820746219449     
  -27.189035033299106     
   160.74833427881640     
  -168.81046455425778     
  -91.279349316504536     
  -26.788220689245371     
   159.90257046824544     
  -169.49505967413154     
  -92.257744985054302     
  -26.389525048724977     
   159.05336533715629     
  -170.18699276151946     
  -93.252605758490006     
  -25.992956761158819     
   158.20068188699074     
  -170.88638730470814     
  -94.264536263879208     
  -25.598524569245367     
   157.34448249041222     
  -171.59337132668725     
  -95.294179433877602     
  -25.206237310561690     
   156.48472886791441     
  -172.30807767244130     
  -96.342186778441075     
  -24.816103919224016     
   155.62138206355010     
  -173.03064407327963     
  -97.409250229295395     
  -24.428133427610142     
   154.75440241974192     
  -173.76121344999933     
  -98.496076352517264     
  -24.042334968146051     
   153.88374955106033     
  -174.49993402264317     
  -99.603404316403584     
  -23.658717775159225     
   153.00938231711618     
  -175.24695955501625     
  -100.73200793362319     
  -23.277291186801286     
   152.13125879419235     
  -176.00244961451838     
  -101.88267821746186     
  -22.898064647042734     
   151.24933624590315     
  -176.76656970114936     
  -103.05625700905175     
  -22.521047707742632     
   150.36357109257850     
  -177.53949162871726     
  -104.25360064786888     
  -22.146250030796367     
   149.47391887942277     
  -178.32139363357629     
  -105.47562070232115     
  -21.773681390364601     
   148.58033424336674     
  -179.11246078884366     
  -106.72324860367193     
  -21.403351675186865     
   147.68277087851118     
  -179.91288515337123     
  -107.99747256518745     
  -21.035270890983313     
   146.78118150013373     
  -180.72286619761013     
  -109.29930711232348     
  -20.669449162948379     
   145.87551780713730     
  -181.54261100095255     
  -110.62982598353935     
  -20.305896738340330     
   144.96573044289536     
  -182.37233469582910     
  -111.99013511137562     
  -19.944623989170793     
   144.05176895438288     
  -183.21226070916441     
  -113.38140501959757     
  -19.585641414998729     
   143.13358174949295     
  -184.06262124681137     
  -114.80484247231023     
  -19.228959645833445     
   142.21111605246250     
  -184.92365756535372     
  -116.26172516499727     
  -18.874589445151535     
   141.28431785728893     
  -185.79562050409120     
  -117.75337338788474     
  -18.522541713032915     
   140.35313187901741     
  -186.67877080450035     
  -119.28118453534437     
  -18.172827489421415     
   139.41750150278489     
  -187.57337968851542     
  -120.84660506762935     
  -17.825457957515702     
   138.47736873049729     
  -188.47972922652266     
  -122.45116650506679     
  -17.480444447296609     
   137.53267412499272     
  -189.39811297531065     
  -124.09645690481452     
  -17.137798439197354     
   136.58335675154919     
  -190.32883640209678     
  -125.78415760106323     
  -16.797531567923464     
   135.62935411658370     
  -191.27221758410474     
  -127.51601621206125     
  -16.459655626429651     
   134.67060210335919     
  -192.22858770569519     
  -129.29388167438267     
  -16.124182570061322     
   133.70703490454932     
  -193.19829181825304     
  -131.11968107026237     
  -15.791124520868822     
   132.73858495143796     
  -194.18168942628006     
  -132.99545219124695     
  -15.460493772103089     
   131.76518283957799     
  -195.17915531771439     
  -134.92332602653792     
  -15.132302792901855     
   130.78675725062647     
  -196.19108026291337     
  -136.90554870937856     
  -14.806564233176124     
   129.80323487027357     
  -197.21787187823375     
  -138.94448617386115     
  -14.483290928707282     
   128.81454030176667     
  -198.25995552453770     
  -141.04262029641419     
  -14.162495906465828     
   127.82059597501339     
  -199.31777517676082     
  -143.20257807629295     
  -13.844192390163439     
   126.82132205079067     
  -200.39179451233298     
  -145.42711421205132     
  -13.528393806050817     
   125.81663631983751     
  -201.48249786892342     
  -147.71914882194071     
  -13.215113788974611     
   124.80645409645250     
  -202.59039148508793     
  -150.08174788165655     
  -12.904366188707565     
   123.79068810625427     
  -203.71600459420040     
  -152.51816444678394     
  -12.596165076566969     
   122.76924836769990     
  -204.85989082755123     
  -155.03182031762532     
  -12.290524752337577     
   121.74204206693116     
  -206.02262947993347     
  -157.62634745731583     
  -11.987459751516184     
   120.70897342551669     
  -207.20482708586331     
  -160.30557450246391     
  -11.686984852896273     
   119.66994356056543     
  -208.40711889463182     
  -163.07356802212558     
  -11.389115086512458     
   118.62485033669188     
  -209.63017065479772     
  -165.93462208376380     
  -11.093865741965784     
   117.57358820925380     
  -210.87468032042597     
  -168.89330227277034     
  -10.801252377152506     
   116.51604805823408     
  -212.14138008747173     
  -171.95443839562643     
  -10.511290827420561     
   115.45211701207677     
  -213.43103837543896     
  -175.12317061381654     
  -10.223997215179763     
   114.38167826075059     
  -214.74446215504256     
  -178.40494631149269     
  -9.9393879599936348     
   113.30461085723202     
  -216.08249925237880     
  -181.80557006021832     
  -9.6574797891829203     
   112.22078950653152     
  -217.44604102783040     
  -185.33120429323301     
  -9.3782897489730761     
   111.13008434131184     
  -218.83602506002967     
  -188.98842351180014     
  -9.1018352162205449     
   110.03236068307088     
  -220.25343823636814     
  -192.78422105547983     
  -8.8281339107552927     
   108.92747878774422     
  -221.69931989428426     
  -196.72606805423663     
  -8.5572039083800906     
   107.81529357449681     
  -223.17476540469102     
  -200.82192610842745     
  -8.2890636545702172     
   106.69565433635879     
  -224.68092985050424     
  -205.08031347015827     
  -8.0237319789207895     
   105.56840443122873     
  -226.21903220153041     
  -209.51032803830449     
  -7.7612281103928584     
   104.43338095157037     
  -227.79035966181766     
  -214.12171185201674     
  -7.5015716934135606     
   103.29041437116403     
  -229.39627250070782     
  -218.92490234026707     
  -7.2447828048903844     
   102.13932816674165     
  -231.03820926825978     
  -223.93108404954825     
  -6.9908819722046394     
   100.97993841257438     
  -232.71769239863144     
  -229.15227128607887     
  -6.7398901922549390     
   99.812053345494647     
  -234.43633443327701     
  -234.60136108790860     
  -6.4918289516276717     
   98.635472897807830     
  -236.19584464143634     
  -240.29223522509767     
  -6.2467202479783417     
   97.449988195190201     
  -237.99803640562453     
  -246.23982832928277     
  -6.0045866127152134     
   96.255381016380881     
  -239.84483511809421     
  -252.46024811603971     
  -5.7654511350851312     
   95.051423211138257     
  -241.73828697896448     
  -258.97086451426475     
  -5.5293374877706567     
   93.837876072533760     
  -243.68056846282150     
  -265.79045261831880     
  -5.2962699541180420     
   92.614489659233087     
  -245.67399685745886     
  -272.93930847333678     
  -5.0662734571270081     
   91.381002062911890     
  -247.72104167100892     
  -280.43942141725353     
  -4.8393735903461366     
   90.137138615405306     
  -249.82433733163828     
  -288.31462333865733     
  -4.6155966508319306     
   88.882611029559484     
  -251.98669700667824     
  -296.59079913939826     
  -4.3949696743455648     
   87.617116467042251     
  -254.21112800022371     
  -305.29607953500181     
  -4.1775204729791984     
   86.340336525549830     
  -256.50084859673626     
  -314.46110054482790     
  -3.9632776754237540     
   85.051936136930948     
  -258.85930685082241     
  -324.11925267084985     
  -3.7522707701125624     
   83.751562366689228     
  -261.29020124585384     
  -334.30700489780207     
  -3.5445301515005818     
   82.438843104118163     
  -263.79750378258734     
  -345.06422831452483     
  -3.3400871697674903     
   81.113385630924299     
  -266.38548549494629     
  -356.43460408886278     
  -3.1389741842652161     
   79.774775054622921     
  -269.05874502561272     
  -368.46604638988936     
  -2.9412246210670392     
   78.422572591125018     
  -271.82224037353694     
  -381.21122254984488     
  -2.7468730350169177     
   77.056313678834556     
  -274.68132454266072     
  -394.72810832384312     
  -2.5559551767249111     
   75.675505904090144     
  -277.64178535508961     
  -409.08065879366137     
  -2.3685080650084527     
   74.279626714962347     
  -280.70989029604203     
  -424.33954509835183     
  -2.1845700653407931     
   72.868120897011579     
  -283.89243688427962     
  -440.58302477139483     
  -2.0041809749385489     
   71.440397780875685     
  -287.19680957006511     
  -457.89793500189671     
  -1.8273821152014107     
   69.995828146744103     
  -290.63104408257925     
  -476.38083322118553     
  -1.6542164323105817     
   68.533740785708275     
  -294.20390033173828     
  -496.13934072162840     
  -1.4847286069005867     
   67.053418671411080     
  -297.92494538715039     
  -517.29367505818630     
  -1.3189651738443977     
   65.554094688067948     
  -301.80464795008686     
  -539.97847043426088     
  -1.1569746533375198     
   64.034946851996907     
  -305.85448647834374     
  -564.34487528014586     
 -0.99880769463668984     
   62.495092953193655     
  -310.08707304294495     
  -590.56304869829557     
 -0.84451723400786327     
   60.933584530815871     
  -314.51629590818209     
  -618.82507184838278     
 -0.69415866867199394     
   59.349400081177762     
  -319.15748394704502     
  -649.34842508817178     
 -0.54779004881286364     
   57.741437378472170     
  -324.02759713520624     
  -682.38008962652100     
 -0.40547229003767543     
   56.108504766115601     
  -329.14544780740528     
  -718.20147278232128     
 -0.26726940906919783     
   54.449311249463946     
  -334.53195885327256     
  -757.13428362655532     
 -0.13324878591154954     
   52.762455187379544     
  -340.21046598047184     
  -799.54763890464164     
  -3.4814562873392275E-003
   51.046411339247761     
  -346.20707327225654     
  -845.86663763614956     
  0.12195756118661837     
   49.299515973430758     
  -352.55107305452782     
  -896.58282285524456     
  0.24298889780699481     
   47.519949680229622     
  -359.27544422594201     
  -952.26695766601290     
  0.35952842130994583     
   45.705717453643629     
  -366.41744640843723     
  -1013.5847771585748     
  0.47148676864185673     
   43.854625507029766     
  -374.01933223712638     
  -1081.3164742968559     
  0.57876881601304064     
   41.964254161951018     
  -382.12920579435297     
  -1156.3810195792958     
  0.68127307542827042     
   40.031925988862184     
  -390.80206344119756     
  -1239.8666746329750     
  0.77889100458712945     
   38.054668171506783     
  -400.10106350094509     
  -1333.0696168299880     
  0.87150621415625062     
   36.029167798686537     
  -410.09908562716976     
  -1437.5431748929495     
  0.95899355275569143     
   33.951718436021402     
  -420.88065943886716     
  -1555.1611780075168     
   1.0412180453308439     
   31.818155866739470     
  -432.54436827392328     
  -1688.2001751482126     
   1.1180336545682423     
   29.623780272085870     
  -445.20586958753461     
  -1839.4472453406963     
   1.1892818272003280     
   27.363261288298006     
  -459.00172392759009     
  -2012.3428544298210     
   1.2547897767894238     
   25.030521240139549     
  -474.09429533581346     
  -2211.1723882001970     
   1.3143684409753595     
   22.618590281181671     
  -490.67808824731532     
  -2441.3261103885652     
   1.3678100329062921     
   20.119424975375363     
  -508.98803407522917     
  -2709.6572055086140     
   1.4148850817379253     
   17.523678732395869     
  -529.31046311654427     
  -3024.9810246469074     
   1.4553388228459256     
   14.820408022601077     
  -551.99782080139562     
  -3398.7879395716172     
   1.4888867504608645     
   11.996691644727065     
  -577.48873034818325     
  -3846.2604356880570     
   1.5152090771886979     
   9.0371306098170621     
  -606.33568361584310     
  -4387.8271704641193     
   1.5339437458911034     
   5.9231804322915709     
  -639.24438739432480     
  -5051.3111121004549     
   1.5446774928144911     
   2.6322464119681359     
  -677.12922073507730     
  -5876.0015794700284     
   1.5469342386901379     
 -0.86357472132239699     
  -721.19923258110362     
  -6916.3398287610335     
   1.5401597388733759     
  -4.5992522560171016     
  -773.07178129681029     
  -8258.5640364588162     
   1.5237008695371579     
  -8.6194592381848523     
  -835.01101157025278     
  -10009.261803419426     
   1.4967770079037039     
  -12.982187954850133     
  -910.08047509589687     
  -12426.038476438984     
   1.4584393781960339     
  -17.765578551762964     
  -1003.2757636691914     
  -15589.928764143147     
   1.4075113656567555     
  -23.074268534436488     
  -1120.2002294002625     
  -20936.395674213752     
   1.3424973117045014     
  -29.067827100329453     
  -1277.2231969568693     
  -26178.613440007361     
   1.2614360581376991     
  -35.944792087113782     
  -1473.5627977569202     
  -45689.653963332501     
   1.1616504095907543     
  -44.169287087711076     
  -1816.2352024819220     
  -38057.516771055489     
   1.0392810731564197     
  -53.964041539577750     
  -2101.6665782648320     
  -187116.13627349824     
  0.88831186356404279     
  -67.980801986030414     
  -3505.0376003161014     
   107480.69797240334     
  0.69813275950281439     
  -83.490726900628061     
  -2698.9323655230937     
  -1752136.9685559692     
  0.44516047483303040     
  -129.83795688866979     
  -15839.959629693167     
  -1380213.4352503119     
   0.0000000000000000     
  -234.91675694807617     
  -26191.560394070286     
  -1380213.4352503119     
   35.246469691471070     
  -788.69132346127776     
   96523665.129186392     
  -22274433558441.199     
   35.245755249379179     
  -662.46729387822859     
   29700364.453862794     
  -26845801454930.859     
   35.245701518270224     
  -658.16651499271370     
   23146016.514856424     
  -2386373467136.2905     
   35.245643773443518     
  -654.14799541590287     
   22515972.442250833     
  -6937928934532.2939     
   35.245581717472767     
  -650.05090718283031     
   20535167.250877239     
  -4767077769118.1719     
   35.245515031104262     
  -645.97570301089127     
   19063385.019022625     
  -4354120932942.4092     
   35.245443371674035     
  -641.89441847213948     
   17609697.017639913     
  -3657331561552.7563     
   35.245366371411869     
  -637.81483966977669     
   16289269.846064536     
  -3143291943482.3809     
   35.245283635624418     
  -633.73479976064823     
   15062072.977899075     
  -2684233892157.7793     
   35.245194740748779     
  -629.65490310107634     
   13928813.722682372     
  -2296306795725.8198     
   35.245099232267606     
  -625.57498254175960     
   12880434.922860442     
  -1963470323697.0466     
   35.244996622476080     
  -621.49508582592682     
   11911059.374639302     
  -1679106079629.5664     
   35.244886388090407     
  -617.41520094092778     
   11014611.063601432     
  -1435872037177.7266     
   35.244767967686904     
  -613.33533253079543     
   10185634.491085449     
  -1227884976527.0591     
   35.244640758959839     
  -609.25548078259783     
   9419043.6872211639     
  -1050022676118.2258     
   35.244504115785567     
  -605.17564727324316     
   8710145.2848361097     
  -897923580110.24634     
   35.244357345079543     
  -601.09583322050344     
   8054597.8895095885     
  -767857763876.87524     
   35.244199703432024     
  -597.01604008337040     
   7448385.3723887522     
  -656631000158.00903     
   35.244030393507089     
  -592.93626942539072     
   6887795.9459410086     
  -561516687224.89099     
   35.243848560188951     
  -588.85652286994878     
   6369395.2367029786     
  -480179180886.06885     
   35.243653286458056     
  -584.77680221378034     
   5890008.9059835747     
  -410624231671.49689     
   35.243443588978700     
  -580.69710936753597     
   5446700.1653506979     
  -351143897943.29089     
   35.243218413378344     
  -576.61744637538891     
   5036754.5498226136     
  -300279964127.16278     
   35.242976629197862     
  -572.53781542032027     
   4657660.5806604931     
  -256783363729.77496     
   35.242717024490176     
  -568.45821887470333     
   4307096.9937658636     
  -219587684094.85837     
   35.242438300043766     
  -564.37865923353706     
   3982916.1869810065     
  -187779673819.71085     
   35.242139063205478     
  -560.29913923886272     
   3683132.9803161491     
  -160579265498.44748     
   35.241817821275930     
  -556.21966176471471     
   3405911.0472007394     
  -137318845538.71133     
   35.241472974448619     
  -552.14022995492769     
   3149552.5811966518     
  -117427770965.42249     
   35.241102808262369     
  -548.06084712457846     
   2912487.4186294610     
  -100417983060.43654     
   35.240705485534555     
  -543.98151685863786     
   2693263.5613778075     
  -85872101959.792587     
   35.240279037740592     
  -539.90224300673663     
   2490538.3254726962     
  -73433229390.133850     
   35.239821355802988     
  -535.82302967697899     
   2303070.0653957939     
  -62796166957.512222     
   35.239330180250924     
  -531.74388127615566     
   2129710.5610984955     
  -53699915525.324638     
   35.238803090708863     
  -527.66480254428268     
   1969398.0105824945     
  -45921276374.564308     
   35.238237494670145     
  -523.58579854729965     
   1821150.5468936558     
  -39269400166.670662     
   35.237630615508799     
  -519.50687470469472     
   1684060.1641797628     
  -33581072225.666588     
   35.236979479679839     
  -515.42803685516378     
   1557287.1897346147     
  -28716707954.010880     
   35.236280903055331     
  -511.34929122945857     
   1440055.1900726948     
  -24556971801.026131     
   35.235531476340377     
  -507.27064451127268     
   1331646.0915426398     
  -20999778739.482834     
   35.234727549509515     
  -503.19210386219129     
   1231395.9393666608     
  -17957864269.127926     
   35.233865215200851     
  -499.11367694772957     
   1138690.6729240895     
  -15356576871.284525     
   35.232940291001022     
  -495.03537199507582     
   1052962.5055406352     
  -13132098688.358030     
   35.231948300550606     
  -490.95719780363510     
   973686.33564586309     
  -11229841365.216049     
   35.230884453394999     
  -486.87916379677642     
   900376.61858054204     
  -9603136448.0023212     
   35.229743623501783     
  -482.80128006901685     
   832584.31027508585     
  -8212063657.3195782     
   35.228520326360595     
  -478.72355743485724     
   769894.20063435077     
  -7022495406.1028585     
   35.227208694577229     
  -474.64600746264608     
   711922.29374165740     
  -6005239983.8929234     
   35.225802451868020     
  -470.56864254909061     
   658313.51794032520     
  -5135339229.0608015     
   35.224294885355881     
  -466.49147595019400     
   608739.50682272599     
  -4391447527.7083998     
   35.222678816063294     
  -462.41452187066602     
   562896.61344460479     
  -3755311944.5619326     
   35.220946567492135     
  -458.33779550003021     
   520504.04390775587     
  -3211324150.8112440     
   35.219089932174036     
  -454.26131309755039     
   481302.13022176118     
  -2746135671.1356535     
   35.217100136068538     
  -450.18509206482935     
   445050.75284942403     
  -2348332451.1813354     
   35.214967800680014     
  -446.10915101409074     
   411527.85895511921     
  -2008153310.9780629     
   35.212682902757209     
  -442.03350985974834     
   380528.10915992915     
  -1717251218.7316451     
   35.210234731432315     
  -437.95818989921355     
   351861.61676713440     
  -1468488218.3678708     
   35.207611842649051     
  -433.88321391389411     
   325352.78495851363     
  -1255760199.6533306     
   35.204802010721529     
  -429.80860626485270     
   300839.23337166850     
  -1073847397.1110492     
   35.201792176857936     
  -425.73439299820046     
   278170.80076931813     
  -918286052.90235889     
   35.198568394474663     
  -421.66060196381193     
   257208.62725167419     
  -785259008.57139444     
   35.195115771118303     
  -417.58726292893505     
   237824.30367055204     
  -671502089.38320446     
   35.191418406804189     
  -413.51440770970129     
   219899.08378156280     
  -574223881.55191100     
   35.187459328571187     
  -409.44207030853755     
   203323.15873877960     
  -491037373.69814748     
   35.183220421043515     
  -405.37028705862485     
   187994.98296390584     
  -419901266.92397153     
   35.178682352780918     
  -401.29909677526490     
   173820.65396835050     
  -359070016.46694350     
   35.173824498189234     
  -397.22854092050034     
   160713.33508015209     
  -307050875.38802093     
   35.168624854753510     
  -393.15866378223581     
   148592.72545622077     
  -262567347.21198878     
   35.163059955346448     
  -389.08951264989389     
   137384.56756068626     
  -224527853.59011576     
   35.157104775354981     
  -385.02113801648807     
   127020.19182680963     
  -191998913.52645668     
   35.150732634357880     
  -380.95359378656832     
   117436.09714701568     
  -164182284.09220853     
   35.143915092077798     
  -376.88693749379252     
   108573.56103962717     
  -140395340.98991525     
   35.136621838321126     
  -372.82123053662599     
   100378.28058388062     
  -120054350.03464814     
   35.128820576609684     
  -368.75653842640031     
   92800.039357879286     
  -102660126.66300434     
   35.120476901198700     
  -364.69293104979812     
   85792.400367700684     
  -87785803.257868215     
   35.111554167166709     
  -360.63048294628425     
   79312.421164472937     
  -75066341.921629533     
   35.102013353253973     
  -356.56927360466307     
   73320.391186970519     
  -64189585.254964255     
   35.091812917118084     
  -352.50938777238969     
   67779.588376899846     
  -54888593.802006528     
   35.080908642667573     
  -348.45091578625392     
   62656.054293503752     
  -46935096.320756488     
   35.069253479127418     
  -344.39395392145036     
   57918.386130381063     
  -40133888.016547777     
   35.056797371484201     
  -340.33860475853749     
   53537.544437813776     
  -34318042.172026701     
   35.043487081953550     
  -336.28497757248596     
   49486.675158764818     
  -29344812.060890347     
   35.029266002108237     
  -332.23318874354237     
   45740.945258945154     
  -25092129.683447208     
   35.014073955302692     
  -328.18336218867955     
   42277.390575241989     
  -21455609.771165274     
   34.997846989028197     
  -324.13562981815284     
   39074.775178510667     
  -18345988.437437594     
   34.980517156833265     
  -320.09013201619626     
   36113.461306776313     
  -15686932.521586463     
   34.962012289445823     
  -316.04701814529977     
   33375.289124537921     
  -13413167.154124521     
   34.942255754737943     
  -312.00644707922044     
   30843.465415289793     
  -11468872.471353607     
   34.921166206180004     
  -307.96858775698752     
   28502.460910460162     
  -9806317.4843021985     
   34.898657319440147     
  -303.93361978957785     
   26337.914632143602     
  -8384677.3906809064     
   34.874637516796263     
  -299.90173399360202     
   24336.547868259899     
  -7169069.5558940489     
   34.849009679042048     
  -295.87313335455940     
   22486.075859550481     
  -6129571.3130017258     
   34.821670844586407     
  -291.84803246404931     
   20775.157730092767     
  -5240905.4252834599     
   34.792511895466085     
  -287.82666303406830     
   19193.236520250139     
  -4480424.6613744982     
   34.761417230016285     
  -283.80925595762420     
   17730.799725393721     
  -3832190.6661773049     
   34.728264421972085     
  -279.79611462412481     
   16378.152845213099     
  -3271187.4213648951     
   34.692923865805980     
  -275.78733392714173     
   15129.556227735742     
  -2813846.4440405765     
   34.655258408143517     
  -271.78389568815714     
   13968.116919975610     
  -2348580.5585751059     
   34.615122965139719     
  -267.78341772838940     
   12919.828017669308     
  -2197302.7648425186     
   34.572364125744514     
  -263.79667031962771     
   11859.244608917981     
  -1249025.6443359093     
   34.526819740835286     
  -259.78342455936172     
   11207.307530328888     
  -3158484.3241761327     
   34.478318498248832     
  -255.90164572710131     
   9424.5492891982231     
  -632965.64261382027     
   33.887577728822727     
  -220.64700508011933     
   4677.3069695945705     
  -191759.95951506923     
   33.362197135314972     
  -200.85596947305402     
   3239.1072732315520     
  -114776.46198926534     
   32.878508249871452     
  -186.81249176919499     
   2378.2838083120619     
  -65003.162965774332     
   32.425325619829074     
  -176.13988203324294     
   1890.7600860687542     
  -44824.989068259652     
   31.996092774829705     
  -167.52655014792904     
   1554.5726680568068     
  -31643.363165284536     
   31.586498051085780     
  -160.34699986699408     
   1317.2474443171727     
  -23794.915328307856     
   31.193491552393272     
  -154.20691730781400     
   1138.7855793548638     
  -18427.319014436500     
   30.814803742135105     
  -148.85850164256036     
   1000.5806867465902     
  -14699.775978076956     
   30.448681433321212     
  -144.13121900841634     
   890.33236691101297     
  -11979.364110240982     
   30.093730785529143     
  -139.90417025092830     
   800.48713608420564     
  -9942.7432870258654     
   29.748818049138489     
  -136.08816100713901     
   725.91656143151170     
  -8376.9735873295576     
   29.413003734917286     
  -132.61564645474388     
   663.08925952653999     
  -7148.5099191145591     
   29.085497231184981     
  -129.43423471809459     
   609.47543513318078     
  -6167.1791548782039     
   28.765624503685032     
  -126.50249215158264     
   563.22159147159425     
  -5371.2033250768691     
   28.452804483200818     
  -123.78709425656986     
   522.93756653351772     
  -4716.8755617460947     
   28.146531406169576     
  -121.26084784068502     
   487.56099982042201     
  -4172.6431535053589     
   27.846361345267468     
  -118.90127990071113     
   456.26617616913188     
  -3715.2515363814100     
   27.551901758311491     
  -116.68960998617263     
   428.40178964627125     
  -3327.2648847859814     
   27.262803256017524     
  -114.60998725453101     
   403.44730301037634     
  -2995.4030709528865     
   26.978753030352028     
  -112.64891454705949     
   380.98177997822978     
  -2709.4091772801085     
   26.699469545590848     
  -110.79480706924234     
   360.66121114862892     
  -2461.2606279123420     
   26.424698203290109     
  -109.03764965027256     
   342.20175643928633     
  -2244.6103862167247     
   26.154207768104889     
  -107.36872731281768     
   325.36717854266095     
  -2054.3844854090516     
   25.887787394931152     
  -105.78041112920580     
   309.95929490209306     
  -1886.4879116894128     
   25.625244136327655     
  -104.26598630303951     
   295.81063556442245     
  -1737.5867413439535     
   25.366400837249500     
  -102.81951287661759     
   282.77873500434276     
  -1604.9447662478642     
   25.111094344889761     
  -101.43571191596303     
   270.74164925748380     
  -1486.2995776718219     
   24.859173976976813     
  -100.10987178675695     
   259.59440242494520     
  -1379.7675915997036     
   24.610500203656457     
  -98.837770416974735     
   249.24614548794739     
  -1283.7705364472231     
   24.364943507108688     
  -97.615610387093369     
   239.61786646459319     
  -1196.9780541929356     
   24.122383390024261     
  -96.439964393286530     
   230.64053105814617     
  -1118.2624811396740     
   23.882707509508890     
  -95.307729159517166     
   222.25356244959863     
  -1046.6629681080340     
   23.645810917266530     
  -94.216086277921193     
   214.40359018878837     
  -981.35677897877713     
   23.411595390310737     
  -93.162468766583103     
   207.04341434644755     
  -921.63619077091346     
   23.179968839168463     
  -92.144532373427822     
   200.13114291566569     
  -866.88976537685028     
   22.950844782725532     
  -91.160130841950306     
   193.62946967533932     
  -816.58708840293104     
   22.724141880632871     
  -90.207294501481172     
   187.50506651231734     
  -770.26624540399030     
   22.499783515634785     
  -89.284211661020905     
   181.72806967178741     
  -727.52350455542614     
   22.277697419362923     
  -88.389212378372378     
   176.27164338762171     
  -688.00475726299942     
   22.057815336113833     
  -87.520754250632962     
   171.11160770814922     
  -651.39839856327569     
   21.840072719935449     
  -86.677409932065274     
   166.22611971892465     
  -617.42936179107005     
   21.624408461019751     
  -85.857856134004237     
   161.59539950549163     
  -585.85411260229080     
   21.410764637961140     
  -85.060863901088069     
   157.20149366097445     
  -556.45641958470219     
   21.199086292912245     
  -84.285289990650412     
   153.02807051408917     
  -529.04377346516992     
   20.989321227067371     
  -83.530069208832430     
   149.06024221310039     
  -503.44434069836501     
   20.781419814241300     
  -82.794207579155028     
   145.28440965786268     
  -479.50436275556814     
   20.575334830598106     
  -82.076776237667389     
   141.68812693719590     
  -457.08593017316122     
   20.371021298829636     
  -81.376905964172153     
   138.25998246089719     
  -436.06506674963970     
   20.168436345292918     
  -80.693782271869225     
   134.98949446027490     
  -416.33008045137632     
   19.967539068796114     
  -80.026640988576304     
   131.86701885688956     
  -397.78013669550171     
   19.768290419877893     
  -79.374764271854900     
   128.88366783167331     
  -380.32401896148224     
   19.570653089559407     
  -78.737477008052053     
   126.03123768946219     
  -363.87905467779512     
   19.374591406664607     
  -78.114143551879963     
   123.30214477937872     
  -348.37017341473569     
   19.180071242905818     
  -77.504164768734583     
   120.68936847876820     
  -333.72908980549568     
   18.987059925019945     
  -76.906975346774601     
   118.18640030522698     
  -319.89357979601647     
   18.795526153317734     
  -76.322041349869650     
   115.78719845675688     
  -306.80685234559320     
   18.605439926076347     
  -75.748857986067335     
   113.48614706416492     
  -294.41698959329557     
   18.416772469264867     
  -75.186947569301395     
   111.27801964221521     
  -282.67645732205415     
   18.229496171144731     
  -74.635857654665102     
   109.15794621229981     
  -271.54166889963540     
   18.043584521333319     
  -74.095159329895466     
   107.12138369555254     
  -260.97260115646156     
   17.859012053959784     
  -73.564445647689396     
   105.16408918687907     
  -250.93245072570176     
   17.675754294578436     
  -73.043330185206102     
   103.28209580643630     
  -241.38733061642745     
   17.493787710537170     
  -72.531445718622976     
   101.47169082681310     
  -232.30599767745710     
   17.313089664527066     
  -72.028443001945362     
   99.729395844232172     
  -223.65961044493739     
   17.133638371064816     
  -71.533989640420046     
   98.051948765895133     
  -215.42151189967720     
   16.955412855682429     
  -71.047769049938694     
   96.436287426647567     
  -207.56703504486450     
   16.778392916619076     
  -70.569479494712539     
   94.879534663811071     
  -200.07332739714406     
   16.602559088828205     
  -70.098833196282186     
   93.378984708332510     
  -192.91919568442336     
   16.427892610129494     
  -69.635555507659603     
   91.932090740699337     
  -186.08496066199348     
   16.254375389349963     
  -69.179384146968530     
   90.536453535734381     
  -179.55233498958006     
   16.081989976311906     
  -68.730068485570911     
   89.189811023312529     
  -173.30430163055993     
   15.910719533537161     
  -68.287368886109917     
   87.890028761083329     
  -167.32501466233302     
   15.740547809548289     
  -67.851056086329422     
   86.635091151115830     
  -161.59970153466631     
   15.571459113656823     
  -67.420910624977608     
   85.423093389605839     
  -156.11457852716896     
   15.403438292137775     
  -66.996722306376967     
   84.252234050652064     
  -150.85677325135109     
   15.236470705697567     
  -66.578289700622165     
   83.120808251266936     
  -145.81425238657445     
   15.070542208149888     
  -66.165419676598077     
   82.027201358367620     
  -140.97575838456453     
   14.905639126220658     
  -65.757926965275956     
   80.969883170483385     
  -136.33075053986789     
   14.741748240409306     
  -65.355633750996162     
   79.947402541434371     
  -131.86935009669429     
   14.578856766839104     
  -64.958369288603308     
   78.958382415709167     
  -127.58229269892058     
   14.416952340034372     
  -64.565969544512868     
   78.001515220467269     
  -123.46088288567489     
   14.256022996566923     
  -64.178276859964640     
   77.075558598824713     
  -119.49695187825417     
   14.096057159518381     
  -63.795139634818227     
   76.179331459737796     
  -115.68282208917527     
   13.937043623708863     
  -63.416412030433712     
   75.311710294068988     
  -112.01127014565618     
   13.778971541646021     
  -63.041953690278596     
   74.471625767976562     
  -108.47549695934607     
   13.621830410151734     
  -62.671629477006704     
   73.658059540781466     
  -105.06909708561797     
   13.465610057626705     
  -62.305309224873149     
   72.870041312639330     
  -101.78603283945611     
   13.310300631915963     
  -61.942867506425692     
   72.106646066343416     
  -98.620608401453950     
   13.155892588740807     
  -61.584183412501503     
   71.366991503332514     
  -95.567448415630366     
   13.002376680665067     
  -61.229140344642630     
   70.650235640215271     
  -92.621474886786274     
   12.849743946565667     
  -60.877625819095684     
   69.955574578564381     
  -89.777889685130589     
   12.697985701579517     
  -60.529531281634455     
   69.282240405925904     
  -87.032154733288721     
   12.547093527500552     
  -60.184751932506082     
   68.629499245426246     
  -84.379976813499908     
   12.397059263602433     
  -59.843186560844202     
   67.996649419324996     
  -81.817290828476459     
   12.247874997864024     
  -59.504737387950613     
   67.383019738111415     
  -79.340245851807296     
   12.099533058576169     
  -59.169309918869772     
   66.787967894222859     
  -76.945192674689551     
   11.952026006309698     
  -58.836812801761312     
   66.210878949162691     
  -74.628669786936470     
   11.805346626225761     
  -58.507157694573998     
   65.651163925760670     
  -72.387393441144283     
   11.659487920710840     
  -58.180259138572218     
   65.108258474952081     
  -70.218245816315005     
   11.514443102319786     
  -57.856034438306516     
   64.581621631329725     
  -68.118266020778094     
   11.370205587011309     
  -57.534403547637751     
   64.070734636173881     
  -66.084639936695964     
   11.226768987661192     
  -57.215288961455698     
   63.575099836648661     
  -64.114692199889532     
   11.084127107839466     
  -56.898615612751200     
   63.094239645149493     
  -62.205878300105098     
   10.942273935838521     
  -56.584310774743578     
   62.627695557898704     
  -60.355775883185402     
   10.801203638939901     
  -56.272303967751895     
   62.175027238774817     
  -58.562079466352607     
   10.660910557908272     
  -55.962526870548018     
   61.735811642777165     
  -56.822592530815491     
   10.521389201701661     
  -55.654913235944086     
   61.309642198796055     
  -55.135222030884229     
   10.382634242387699     
  -55.349398810363184     
   60.896128033564423     
  -53.497972226172358     
   10.244640510256184     
  -55.045921257174598     
   60.494893241868127     
  -51.908939941833367     
   10.107402989118823     
  -54.744420083589169     
   60.105576192304376     
  -50.366309113633136     
   9.9709168117874718     
  -54.444836570923528     
   59.727828873952127     
  -48.868345480461151     
   9.8351772557227299     
  -54.147113708031533     
   59.361316282848676     
  -47.413394065772209     
   9.7001797388451365     
  -53.851196127756019     
   59.005715827355388     
  -45.999872692465217     
   9.5659198155016565     
  -53.557030046232228     
   58.660716782161899     
  -44.626269237619411     
   9.4323931725805075     
  -53.264563204869624     
   58.326019762879753     
  -43.291138921917103     
   9.2995956257678056     
  -52.973744814910013     
   58.001336220965371     
  -41.993098486017253     
   9.1675231159397477     
  -52.684525504401797     
   57.686387982320241     
  -40.730825243201672     
   9.0361717056844881     
  -52.396857267463503     
   57.380906792996228     
  -39.503052969874339     
   8.9055375759480828     
  -52.110693415741707     
   57.084633895722170     
  -38.308568828442411     
   8.7756170227991888     
  -51.825988531928630     
   56.797319629508848     
  -37.146211474825428     
   8.6464064543074972     
  -51.542698425246236     
   56.518723043447665     
  -36.014867625529199     
   8.5179023875310964     
  -51.260780088796977     
   56.248611536256192     
  -34.913470605962942     
   8.3901014456082272     
  -50.980191658689563     
   55.986760506711470     
  -33.840997215364126     
   8.2630003549490887     
  -50.700892374853794     
   55.732953027596238     
  -32.796465909468935     
   8.1365959425235967     
  -50.422842543451608     
   55.486979533275218     
  -31.778935382581579     
   8.0108851332411852     
  -50.146003500823660     
   55.248637517905863     
  -30.787501256433785     
   7.8858649474189058     
  -49.870337578882690     
   55.017731258482605     
  -29.821296077025725     
   7.7615324983343132     
  -49.595808071891717     
   54.794071537904912     
  -28.879485930900703     
   7.6378849898597281     
  -49.322379204563397     
   54.577475393423157     
  -27.961269999724411     
   7.5149197141746846     
  -49.050016101408779     
   54.367765868425224     
  -27.065878620271608     
   7.3926340495534868     
  -48.778684757290783     
   54.164771778773186     
  -26.192571542259177     
   7.2710254582249467     
  -48.508352009113331     
   53.968327492206242     
  -25.340637287403901     
   7.1500914843015320     
  -48.238985508601438     
   53.778272712550717     
  -24.509391145711824     
   7.0298297517752451     
  -47.970553696122664     
   53.594452278957874     
  -23.698174281493301     
   6.9102379625777086     
  -47.703025775495654     
   53.416715971846671     
  -22.906352832994493     
   6.7913138947020304     
  -47.436371689752043     
   53.244918325599215     
  -22.133315868038512     
   6.6730554003841274     
  -47.170562097796576     
   53.078918456588930     
  -21.378475896750597     
   6.5554604043413036     
  -46.905568351936694     
   52.918579887363300     
  -20.641266141363683     
   6.4385269020659743     
  -46.641362476240026     
   52.763770391303069     
  -19.921140680793297     
   6.3222529581724967     
  -46.377917145671276     
   52.614361836197119     
  -19.217573739911114     
   6.2066367047952049     
  -46.115205665997912     
   52.470230033147786     
  -18.530057542834282     
   6.0916763400357681     
  -45.853201954411105     
   52.331254601576532     
  -17.858103184154558     
   5.9773701264581378     
  -45.591880520837925     
   52.197318827695369     
  -17.201238439879759     
   5.8637163896293654     
  -45.331216449920198     
   52.068309539396274     
  -16.559007978517556     
   5.7507135167046863     
  -45.071185383622812     
   51.944116979557393     
  -15.930972034264798     
   5.6383599550553134     
  -44.811763504450667     
   51.824634689300410     
  -15.316706330291638     
   5.5266542109374583     
  -44.552927519247859     
   51.709759391823219     
  -14.715800756687246     
   5.4155948482011507     
  -44.294654643552931     
   51.599390886148065     
  -14.127859562502453     
   5.3051804870375010     
  -44.036922586488984     
   51.493431939429300     
  -13.552499864547928     
   5.1954098027630895     
  -43.779709536164297     
   51.391788190445183     
  -12.989352297319090     
   5.0862815246402393     
  -43.522994145567644     
   51.294368048215290     
  -12.438058841571820     
   4.9777944347319520     
  -43.266755518929848     
   51.201082606903505     
  -11.898274357227468     
   4.8699473667903836     
  -43.010973198539531     
   51.111845549224299     
  -11.369664004423885     
   4.7627392051777173     
  -42.755627151993494     
   51.026573069191116     
  -10.851904743665832     
   4.6561688838184043     
  -42.500697759861481     
   50.945183783613629     
  -10.344683052164774     
   4.5502353851817254     
  -42.246165803750635     
   50.867598660722393     
  -9.8476963624079783     
   4.4449377392937226     
  -41.992012454753819     
   50.793740938004333     
  -9.3606508988926773     
   4.3402750227775302     
  -41.738219262268153     
   50.723536056262631     
  -8.8832627536106585     
   4.2362463579212308     
  -41.484768143163471     
   50.656911585610558     
  -8.4152565431239097     
   4.1328509117723486     
  -41.231641371295602     
   50.593797161537125     
  -7.9563656120484367     
   4.0300878952581565     
  -40.978821567343140     
   50.534124419446762     
  -7.5063312860835829     
   3.9279565623309960     
  -40.726291688957524     
   50.477826934801136     
  -7.0649032757202628     
   3.8264562091378309     
  -40.474035021219940     
   50.424840160233231     
  -6.6318382222860288     
   3.7255861732133102     
  -40.222035167385442     
   50.375101373566089     
  -6.2069005591652573     
   3.6253458326956101     
  -39.970276039903098     
   50.328549619372353     
  -5.7898615519320575     
   3.5257346055643866     
  -39.718741851710334     
   50.285125657732863     
  -5.3804992735450652     
   3.4267519489001703     
  -39.467417107783049     
   50.244771913181268     
  -4.9785982115864114     
   3.3283973581645729     
  -39.216286596933607     
   50.207432426594373     
  -4.5839492687221606     
   3.2306703665006977     
  -38.965335383849421     
   50.173052807078960     
  -4.1963491302809039     
   3.1335705440531632     
  -38.714548801360223     
   50.141580188601850     
  -3.8156005483429531     
   3.0370974973071827     
  -38.463912442927494     
   50.112963184489274     
  -3.4415116102920220     
   2.9412508684461480     
  -38.213412155347740     
   50.087151847412088     
  -3.0738959079187085     
   2.8460303347272013     
  -37.963034031658957     
   50.064097628102701     
  -2.7125721945012038     
   2.7514356078742890     
  -37.712764404247089     
   50.043753336643938     
  -2.3573641094813502     
   2.6574664334882110     
  -37.462589838140921     
   50.026073105822832     
  -2.0081001731426777     
   2.5641225904732048     
  -37.212497124490049     
   50.011012354524254     
  -1.6646135148064884     
   2.4714038904796092     
  -36.962473274220834     
   49.998527753163209     
  -1.3267415727241871     
   2.3793101773621772     
  -36.712505511859504     
   49.988577191367781     
 -0.99432634411868914     
   2.2878413266536253     
  -36.462581269521621     
   49.981119743786891     
 -0.66721354308896197     
   2.1969972450530082     
  -36.212688181056613     
   49.976115642213720     
 -0.34525330306394120     
   2.1067778699285475     
  -35.962814076344984     
   49.973526242440741     
  -2.8299148128496630E-002
   2.0171831688345261     
  -35.712946975741801     
   49.973313998829781     
  0.28379138683760602     
   1.9282131390419046     
  -35.463075084659152     
   49.975442434231056     
  0.59115741002102540     
   1.8398678070823051     
  -35.213186788286556     
   49.979876114806217     
  0.89393461453397471     
   1.7521472283050346     
  -34.963270646438502     
   49.986580624415225     
   1.1922551936805792     
   1.6650514864468282     
  -34.713315388531548     
   49.995522538367823     
   1.4862487386608654     
   1.5785806932140025     
  -34.463309908675861     
   50.006669403907779     
   1.7760408675897550     
   1.4927349878767258     
  -34.213243260890053     
   50.019989710414706     
   2.0617553134783844     
   1.4075145368751174     
  -33.963104654425855     
   50.035452875265790     
   2.3435122593539837     
   1.3229195334369022     
  -33.712883449194663     
   50.053029217210948     
   2.6214294764244506     
   1.2389501972063586     
  -33.462569151305928     
   50.072689938284128     
   2.8956220825065744     
   1.1556067738843030     
  -33.212151408700457     
   50.094407103902931     
   3.1662027100338692     
   1.0728895348788685     
  -32.961620006880132     
   50.118153624228185     
   3.4332815251460116     
  0.99079877696684338     
  -32.710964864730393     
   50.143903235666784     
   3.6969664619107303     
  0.90933482196534121     
  -32.460176030430894     
   50.171630484131114     
   3.9573631826883080     
  0.82849801641358944     
  -32.209243677450566     
   50.201310708001273     
   4.2145752150489066     
  0.74828873126462569     
  -31.958158100625276     
   50.232920022114143     
   4.4687041127815483     
  0.66870736158670241     
  -31.706909712312591     
   50.266435302960005     
   4.7198492626847566     
  0.58975432627420910     
  -31.455489038624115     
   50.301834172430134     
   4.9681087537750193     
  0.51143006776792743     
  -31.203886715722838     
   50.339094988083446     
   5.2135775519146179     
  0.43373505178444333     
  -30.952093486203314     
   50.378196819722810     
   5.4563511544956809     
  0.35666976705454673     
  -30.700100195520559     
   50.419119453381526     
   5.6965204268762299     
  0.28023472507045888     
  -30.447897788495641     
   50.461843356583103     
   5.9341779998989193     
  0.20443045984173128     
  -30.195477305875233     
   50.506349691582344     
   6.1694115700531427     
  0.12925752765966964     
  -29.942829880950377     
   50.552620278357736     
   6.4023108402226061     
   5.4716506870141887E-002
  -29.689946736230340     
   50.600637609659408     
   6.6329607309056264     
  -1.9192002345363880E-002
  -29.436819180168332     
   50.650384815141201     
   6.8614482638140872     
  -9.2467378180559404E-002
  -29.183438603937685     
   50.701845677119806     
   7.0878558655065902     
 -0.16510897740717539     
  -28.929796478254602     
   50.755004596111107     
   7.3122681340537232     
 -0.23711613556989508     
  -28.675884350246541     
   50.809846607116512     
   7.5347652633693620     
 -0.30848816717351135     
  -28.421693840362263     
   50.866357346591784     
   7.7554296809866461     
 -0.37922436586241054     
  -28.167216639322792     
   50.924523069199182     
   7.9743395955615464     
 -0.44932400459248045     
  -27.912444505109374     
   50.984330616165892     
   8.1915755249527287     
 -0.51878633579553379     
  -27.657369259987455     
   51.045767432603036     
   8.4072139183104806     
 -0.58761059153633277     
  -27.401982787563465     
   51.108821536990362     
   8.6213336142977379     
 -0.65579598366229608     
  -27.146277029873250     
   51.173481539097594     
   8.8340095845166733     
 -0.72334170394596164     
  -26.890243984498049     
   51.239736610981474     
   9.0453191717417329     
 -0.79024692422027465     
  -26.633875701708675     
   51.307576504769536     
   9.2553361110629595     
 -0.85651079650676631     
  -26.377164281632741     
   51.376991525602506     
   9.4641365235420132     
 -0.92213245313667858     
  -26.120101871444916     
   51.447972549529069     
   9.6717930815072499     
 -0.98711100686509090     
  -25.862680662576988     
   51.520510997640379     
   9.8783809048770603     
  -1.0514455509780951     
  -25.604892887946825     
   51.594598854426955     
   10.083971929607339     
  -1.1151351593930621     
  -25.346730819201003     
   51.670228643899009     
   10.288640271169177     
  -1.1781788867520346     
  -25.088186763976431     
   51.747393445932779     
   10.492457875891372     
  -1.2405757685082830     
  -24.829253063161598     
   51.826086880001967     
   10.695497165658916     
  -1.3023248210060452     
  -24.569922088189728     
   51.906303108744410     
   10.897831153947612     
  -1.3634250415534768     
  -24.310186238311871     
   51.988036842399012     
   11.099530813723135     
  -1.4238754084888239     
  -24.050037937897116     
   52.071283323501937     
   11.300669554902029     
  -1.4836748812398317     
  -23.789469633725457     
   52.156038345163701     
   11.501318125168059     
  -1.5428224003763937     
  -23.528473792284785     
   52.242298231102467     
   11.701550035798185     
  -1.6013168876564408     
  -23.267042897066105     
   52.330059856370951     
   11.901436162972070     
  -1.6591572460650650     
  -23.005169445856190     
   52.419320627593237     
   12.101050347343092     
  -1.7163423598468701     
  -22.742845948024218     
   52.510078505198308     
   12.300463871606553     
  -1.7728710945315265     
  -22.480064921800626     
   52.602331984235363     
   12.499751071523502     
  -1.8287422969525149     
  -22.216818891546865     
   52.696080117271791     
   12.698983939659731     
  -1.8839547952590263     
  -21.953100385011631     
   52.791322496819234     
   12.898237525556331     
  -1.9385073989209878     
  -21.688901930573937     
   52.888059278260911     
   13.097584777585478     
  -1.9923988987271726     
  -21.424216054468044     
   52.986291164092805     
   13.297101736852142     
  -2.0456280667763513     
  -21.159035277990021     
   53.086019427119190     
   13.496862579543434     
  -2.0981936564614303     
  -20.893352114681054     
   53.187245896465768     
   13.696944552792736     
  -2.1500944024465203     
  -20.627159067488364     
   53.289972980611708     
   13.897423368329632     
  -2.2013290206368734     
  -20.360448625897142     
   53.394203655874186     
   14.098377808557261     
  -2.2518962081416127     
  -20.093213263033867     
   53.499941489438363     
   14.299885281492333     
  -2.3017946432291820     
  -19.825445432737641     
   53.607190629049555     
   14.502026490058338     
  -2.3510229852754296     
  -19.557137566595710     
   53.715955827724997     
   14.704880896807653     
  -2.3995798747042327     
  -19.288282070940266     
   53.826242434451053     
   14.908531319707981     
  -2.4474639329205652     
  -19.018871323805772     
   53.938056419348861     
   15.113059606110475     
  -2.4946737622359034     
  -18.748897671841405     
   54.051404366394692     
   15.318551020337495     
  -2.5412079457858563     
  -18.478353427177808     
   54.166293499047221     
   15.525090513682802     
  -2.5870650474398915     
  -18.207230864235445     
   54.282731677899839     
   15.732765294850628     
  -2.6322436117030366     
  -17.935522216496661     
   54.400727417611222     
   15.941664547444018     
  -2.6767421636094086     
  -17.663219673198345     
   54.520289901717049     
   16.151877820479026     
  -2.7205592086074288     
  -17.390315375980620     
   54.641428985370645     
   16.363498201348030     
  -2.7636932324365615     
  -17.116801415462497     
   54.764155221880756     
   16.576618773633427     
  -2.8061427009954136     
  -16.842669827751081     
   54.888479862683006     
   16.791336506226532     
  -2.8479060602010158     
  -16.567912590878180     
   55.014414886479699     
   17.007748608028411     
  -2.8889817358390997     
  -16.292521621159377     
   55.141973001039915     
   17.225956372714190     
  -2.9293681334051724     
  -16.016488769472193     
   55.271167673835272     
   17.446061612177342     
  -2.9690636379361797     
  -15.739805817447783     
   55.402013135926609     
   17.668170428247642     
  -3.0080666138325358     
  -15.462464473572625     
   55.534524414138460     
   17.892389753253767     
  -3.0463754046702900     
  -15.184456369194054     
   55.668717337287866     
   18.118831102247089     
  -3.0839883330031803     
  -14.905773054424452     
   55.804608570554720     
   18.347607028446621     
  -3.1209037001543165     
  -14.626405993939890     
   55.942215623268069     
   18.578835033043045     
  -3.1571197859972226     
  -14.346346562666685     
   56.081556886015889     
   18.812634024895225     
  -3.1926348487259459     
  -14.065586041348633     
   56.222651641202603     
   19.049128044877200     
  -3.2274471246139336     
  -13.784115611991785     
   56.365520101539182     
   19.288443043647430     
  -3.2615548277613566     
  -13.501926353177014     
   56.510183424366545     
   19.530710399169909     
  -3.2949561498305462     
  -13.219009235235204     
   56.656663752360316     
   19.776063744343272     
  -3.3276492597691867     
  -12.935355115278188     
   56.804984230442891     
   20.024642642586770     
  -3.3596323035208999     
  -12.650954732076432     
   56.955169050262285     
   20.276589294950995     
  -3.3909034037228198     
  -12.365798700775834     
   57.107243469974421     
   20.532052169057106     
  -3.4214606593897563     
  -12.079877507447797     
   57.261233861242346     
   20.791183107469156     
  -3.4513021455845077     
  -11.793181503458314     
   57.417167734548372     
   21.054140327286056     
  -3.4804259130738693     
  -11.505700899654441     
   57.575073787003014     
   21.321086486031959     
  -3.5088299879698597     
  -11.217425760347819     
   57.734981935648250     
   21.592190347169051     
  -3.5365123713556579     
  -10.928345997100562     
   57.896923363252021     
   21.867626760940094     
  -3.5634710388957203     
  -10.638451362282540     
   58.060930563959069     
   22.147576242042021     
  -3.5897039404295237     
  -10.347731442408200     
   58.227037385774388     
   22.432226860761286     
  -3.6152089995483379     
  -10.056175651225695     
   58.395279087230094     
   22.721772442189987     
  -3.6399841131544131     
  -9.7637732225562477     
   58.565692380546523     
   23.016415437516493     
  -3.6640271510019335     
  -9.4705132028640673     
   58.738315496327893     
   23.316364833405061     
  -3.6873359552190417     
  -9.1763844435417941     
   58.913188232578435     
   23.621838699209768     
  -3.7099083398102124     
  -8.8813755929032983     
   59.090352022822501     
   23.933062879873447     
  -3.7317420901382210     
  -8.5854750878601820     
   59.269849994421563     
   24.250273072863656     
  -3.7528349623848891     
  -8.2886711452679638     
   59.451727042468036     
   24.573713643095516     
  -3.7731846829897684     
  -7.9909517529248086     
   59.636029894791250     
   24.903639859593870     
  -3.7927889480658648     
  -7.6923046602034919     
   59.822807193738200     
   25.240316880172870     
  -3.8116454227914618     
  -7.3927173682932903     
   60.012109570339504     
   25.584021700405494     
  -3.8297517407770409     
  -7.0921771200347168     
   60.203989733092541     
   25.935042564369692     
  -3.8471055034062562     
  -6.7906708893211647     
   60.398502552325319     
   26.293680906559864     
  -3.8637042791498426     
  -6.4881853700425465     
   60.595705159124513     
   26.660250574219287     
  -3.8795456028512896     
  -6.1847069645486510     
   60.795657038431159     
   27.035080293256051     
  -3.8946269749830411     
  -5.8802217716010023     
   60.998420140630579     
   27.418512782944838     
  -3.9089458608719028     
  -5.5747155737831626     
   61.204058986502673     
   27.810907060248862     
  -3.9224996898922719     
  -5.2681738243432763     
   61.412640789454528     
   28.212638235609038     
  -3.9352858546257239     
  -4.9605816334290784     
   61.624235576221608     
   28.624099461254715     
  -3.9473017099853909     
  -4.6519237536830786     
   61.838916322181007     
   29.045702021347392     
  -3.9585445723034911     
  -4.3421845651592665     
   62.056759087341121     
   29.477877450316388     
  -3.9690117183802580     
  -4.0313480595203739     
   62.277843168218489     
   29.921077818207849     
  -3.9787003844924165     
  -3.7193978234701968     
   62.502251251855043     
   30.375777761090472     
  -3.9876077653592406     
  -3.4063170213778937     
   62.730069585063227     
   30.842475383382553     
  -3.9957310130641006     
  -3.0920883770391461     
   62.961388150438594     
   31.321693918268764     
  -4.0030672359292909     
  -2.7766941545259782     
   63.196300854825608     
   31.813983423750582     
  -4.0096134973417721     
  -2.4601161380626615     
   63.434905730503736     
   32.319922280590383     
  -4.0153668145273276     
  -2.1423356108673746     
   63.677305147608166     
   32.840119127656202     
  -4.0203241572704620     
  -1.8233333328956969     
   63.923606041065582     
   33.375214919511308     
  -4.0244824465772115     
  -1.5030895174106207     
   64.173920152961927     
   33.925884999018066     
  -4.0278385532778289     
  -1.1815838063020865     
   64.428364290454553     
   34.492841206337403     
  -4.0303892965661250     
 -0.85879524407718733     
   64.687060599502090     
   35.076834780698398     
  -4.0321314424720276     
 -0.53470225042754571     
   64.950136860357333     
   35.678658504509173     
  -4.0330617022636801     
 -0.20928259127879206     
   65.217726799141147     
   36.299150149820811     
  -4.0331767307751614     
  0.11748665178221585     
   65.489970425264801     
   36.939195014466577     
  -4.0324731246556258     
  0.44562911381506870     
   65.767014387873303     
   37.599729766879712     
  -4.0309474205353863     
  0.77516918068755714     
   66.049012361124895     
   38.281745941445962     
  -4.0285960931041300     
   1.1061320252295914     
   66.336125455685746     
   38.986293710011331     
  -4.0254155530961189     
   1.4385436455150757     
   66.628522658510832     
   39.714486573511969     
  -4.0214021451768627     
   1.7724309054308909     
   66.926381307812179     
   40.467505552546761     
  -4.0165521457253375     
   2.1078215776990548     
   67.229887599456276     
   41.246604912455112     
  -4.0108617605053913     
   2.4447443895384526     
   67.539237136299690     
   42.053116649865714     
  -4.0043271222194958     
   2.7832290711571290     
   67.854635511173683     
   42.888458103735594     
  -3.9969442879375001     
   3.1233064073024503     
   68.176298946951704     
   43.754136493745442     
  -3.9887092363924430     
   3.4650082920964591     
   68.504454970654791     
   44.651758140283384     
  -3.9796178651349141     
   3.8083677874148711     
   68.839343156706917     
   45.583034696030730     
  -3.9696659875367306     
   4.1534191850989490     
   69.181215916927144     
   46.549792630635096     
  -3.9588493296339928     
   4.5001980732954019     
   69.530339361656900     
   47.553982420939498     
  -3.9471635267987684     
   4.8487414072740869     
   69.886994229813951     
   48.597688520278453     
  -3.9346041202277640     
   5.1990875850829044     
   70.251476893716031     
   49.683141311813294     
  -3.9211665532353877     
   5.5512765284510888     
   70.624100453554632     
   50.812728895503426     
  -3.9068461673375365     
   5.9053497693856452     
   71.005195920270907     
   51.989011423343577     
  -3.8916381981112669     
   6.2613505429511962     
   71.395113505946000     
   53.214735514015103     
  -3.8755377708142347     
   6.6193238867718058     
   71.794224022301094     
   54.492851904507397     
  -3.8585398957463544     
   6.9793167478565294     
   72.202920411584913     
   55.826532704715014     
  -3.8406394633345675     
   7.3413780974026599     
   72.621619406870266     
   57.219193262678047     
  -3.8218312389198728     
   7.7055590543106947     
   73.050763356340354     
   58.674513273493119     
  -3.8021098572238494     
   8.0719130182162662     
   73.490822205891547     
   60.196463667239215     
  -3.7814698164697766     
   8.4404958129394938     
   73.942295683395855     
   61.789332976893157     
  -3.7599054721310794     
   8.8113658413497813     
   74.405715680722551     
   63.457760184657232     
  -3.7374110302771970     
   9.1845842527568653     
   74.881648882107484     
   65.206768024295030     
  -3.7139805404840418     
   9.5602151240678506     
   75.370699642289679     
   67.041803775712921     
  -3.6896078882729233     
   9.9383256561001012     
   75.873513170607538     
   68.968780988099397     
  -3.6642867870381544     
   10.318986386596658     
   76.390779028018272     
   70.994130742712755     
  -3.6380107694194441     
   10.702271421688184     
   76.923235008588634     
   73.124854616617228     
  -3.6107731780705672     
   11.088258687755181     
   77.471671418213248     
   75.368589343538559     
  -3.5825671557706062     
   11.477030205896448     
   78.036935838289807     
   77.733674424509289     
  -3.5533856348182136     
   11.868672391483347     
   78.619938396473614     
   80.229234605151163     
  -3.5232213256427358     
   12.263276381614572     
   79.221657656012269     
   82.865267110519255     
  -3.4920667045585514     
   12.660938393652946     
   79.843147159341143     
   85.652747315570267     
  -3.4599140005804956     
   13.061760118461828     
   80.485542764207935     
   88.603742831485491     
  -3.4267551812085837     
   13.465849152460949     
   81.150070835444069     
   91.731549556319266     
  -3.3925819370792487     
   13.873319473192343     
   81.838057457116435     
   95.050843489295943     
  -3.3573856653677305     
   14.284291963793358     
   82.550938783286171     
   98.577856460523321     
  -3.3211574518118452     
   14.698894992518415     
   83.290272706740083     
   102.33058038576152     
  -3.2838880512108126     
   15.117265054434359     
   84.057752059633316     
   106.32899879961654     
  -3.2455678662337486     
   15.539547483460009     
   84.855219550630423     
   110.59536128005220     
  -3.2061869243503862     
   15.965897244237173     
   85.684684760230837     
   115.15449540345874     
  -3.1657348526710520     
   16.396479814827131     
   86.548343475756752     
   120.03417840632842     
  -3.1242008504532222     
   16.831472173051043     
   87.448599813804236     
   125.26556394110582     
  -3.0815736589973226     
   17.271063901443952     
   88.388091543362520     
   130.88369176925011     
  -3.0378415286138818     
   17.715458428381449     
   89.369719231631905     
   136.92808075978186     
  -2.9929921822964696     
   18.164874426053842     
   90.396679837330254     
   143.44343864487806     
  -2.9470127756786217     
   18.619547389715098     
   91.472505627166868     
   150.48049816149140     
  -2.8998898527863815     
   19.079731427191451     
   92.601109363378029     
   158.09702386690452     
  -2.8516092970188827     
   19.545701293205855     
   93.786837042379830     
   166.35901058558815     
  -2.8021562766948138     
   20.017754709866225     
   95.034529621771725     
   175.34213887744863     
  -2.7515151843890910     
   20.496215023079046     
   96.349595663352616     
   185.13352702325219     
  -2.6996695691471388     
   20.981434255027484     
   97.738097116026978     
   195.83387810678633     
  -2.6466020604982483     
   21.473796625822132     
   99.206851201827902     
   207.56009834780275     
  -2.5922942829871460     
   21.973722633675283     
   100.76355193943640     
   220.44853795923760     
  -2.5367267596949294     
   22.481673803459213     
   102.41691597413072     
   234.65900059788328     
  -2.4798788029145600     
   22.998158239591064     
   104.17685847861480     
   250.37976534876512     
  -2.4217283897662560     
   23.523737152584442     
   106.05470671873059     
   267.83389598703309     
  -2.3622520200631794     
   24.059032571727840     
   108.06346093863328     
   287.28725785972432     
  -2.3014245531395878     
   24.604736512505887     
   110.21811537258128     
   309.05876224334554     
  -2.2392190195940858     
   25.161621941160845     
   112.53605608940632     
   333.53360282032583     
  -2.1756064029280822     
   25.730555976660746     
   115.03755811055871     
   361.18050295756365     
  -2.1105553848028791     
   26.312515901644009     
   117.74641188274049     
   392.57443842471656     
  -2.0440320459989030     
   26.908608731778159     
   120.69072017092580     
   428.42691865959785     
  -1.9759995129977836     
   27.520095337357670     
   123.90392206087287     
   469.62681702373891     
  -1.9064175372224945     
   28.148420450481218     
   127.42612318855083     
   517.29623555331102     
  -1.8352419900726809     
   28.795250370840609     
   131.30584495520077     
   572.86789157001942     
  -1.7624242515538051     
   29.462520868583539     
   135.60235414197581     
   638.19466801594672     
  -1.6879104628772694     
   30.152498789318731     
   140.38881415209551     
   715.70531823823944     
  -1.6116406029199262     
   30.867862334796161     
   145.75660403888219     
   808.63828325324346     
  -1.5335473333345151     
   31.611807322801589     
   151.82139116328167     
   921.36997427149061     
  -1.4535545349268943     
   32.388189965635569     
   158.73166597031769     
   1060.0005401715418     
  -1.3715754245920488     
   33.201723305615396     
   166.68167002160445     
   1232.9708509526604     
  -1.2875100907208310     
   34.058249859178758     
   175.92895140374921     
   1453.2292674274918     
  -1.2012422034193051     
   34.965142664961796     
   186.82817090945565     
   1737.5186598633718     
  -1.1126345219596581     
   35.931861994381485     
   199.85956085843065     
   2121.6935858933675     
  -1.0215225932560574     
   36.970941553409169     
   215.77226275263126     
   2626.3177837665403     
 -0.92770562651496125     
   38.099046325617920     
   235.46964613087991     
   3428.3441874959126     
 -0.83093275753466656     
   39.340676009787899     
   261.18222753709983     
   4308.5307491356343     
 -0.73088135779513685     
   40.727372099019661     
   293.49620815561639     
   6909.1567686069930     
 -0.62712062067210317     
   42.324399829209163     
   345.31488392017008     
   6792.2863528428506     
 -0.51904527360031838     
   44.178329617925776     
   396.25703156649035     
   24473.473327291915     
 -0.40574044508747176     
   46.618492400645017     
   579.80808152118402     
  -5380.6473479828710     
 -0.28565448619116668     
   49.416645670476200     
   539.45322641131327     
   205963.00883253262     
 -0.15552311733689392     
   55.975718218142994     
   2084.1757926553437     
   163694.27759643138     
   0.0000000000000000     
   69.465864886352449     
   3311.8828746285531     
   163694.27759643138     
  -41.481481481481481     
  -1215.6029439457795     
   326564606.64454550     
  -78392518138254.391     
  -41.482448912336920     
  -797.65128507145164     
   91387052.229782328     
  -95076802111391.484     
  -41.482513273295950     
  -784.66576286485940     
   68174243.962079972     
  -5806357988478.1025     
  -41.482581804375933     
  -772.80121704632222     
   66641264.533484168     
  -22778824114014.781     
  -41.482654766343003     
  -760.73591255743042     
   60137823.307119384     
  -15101466621056.627     
  -41.482732435462168     
  -748.83781230199611     
   55475413.477810442     
  -13839068258721.076     
  -41.482815104347743     
  -737.00447868254423     
   50855034.809452206     
  -11514056931230.195     
  -41.482903082854122     
  -725.26443078096815     
   46698049.485264823     
  -9836839003013.0176     
  -41.482996699008041     
  -713.60973015495722     
   42857573.247549713     
  -8340937157276.7715     
  -41.483096299983593     
  -702.04258779495785     
   39336105.070621863     
  -7087004732210.7939     
  -41.483202253121291     
  -690.56238945900532     
   36100533.269276805     
  -6017757045944.6338     
  -41.483314946992287     
  -679.16930739600912     
   33129535.202705421     
  -5110428411089.8945     
  -41.483434792508803     
  -667.86329498436271     
   30401157.899222516     
  -4339484917913.2798     
  -41.483562224081922     
  -656.64436661334219     
   27895829.262272887     
  -3684710925451.8159     
  -41.483697700827491     
  -645.51251974833929     
   25595397.573354531     
  -3128562107157.2446     
  -41.483841707821149     
  -634.46775677741743     
   23483221.588998474     
  -2656222728949.9941     
  -41.483994757402925     
  -623.51007867721535     
   21543992.093369819     
  -2255076770836.2056     
  -41.484157390532111     
  -612.63948696077978     
   19763641.838594574     
  -1914412052330.8635     
  -41.484330178192614     
  -601.85598314308754     
   18129239.633790728     
  -1625122103063.7546     
  -41.484513722848988     
  -591.15956880736053     
   16628902.297441471     
  -1379472971101.4119     
  -41.484708659952879     
  -580.55024563216523     
   15251707.049778694     
  -1170890261728.3716     
  -41.484915659499677     
  -570.02801545251145     
   13987617.287630022     
  -993790857000.87402     
  -41.485135427634383     
  -559.59288011994477     
   12827408.589812353     
  -843429963341.93384     
  -41.485368708305828     
  -549.24484169931350     
   11762604.904215295     
  -715777305521.89246     
  -41.485616284967577     
  -538.98390227176651     
   10785417.535077207     
  -607409306231.70715     
  -41.485878982323598     
  -528.81006409821998     
   9888689.4705935773     
  -515417306529.28668     
  -41.486157668116277     
  -518.72332959319363     
   9065845.0712031312     
  -437331036148.71600     
  -41.486453254953581     
  -508.72370124765951     
   8310842.5191850802     
  -371052115535.27380     
  -41.486766702171757     
  -498.81118173642432     
   7618130.9632946812     
  -314798312853.74097     
  -41.487099017729115     
  -488.98577389280752     
   6982610.8252642639     
  -267055970469.74808     
  -41.487451260125624     
  -479.24748067912549     
   6399597.3234572560     
  -226539650390.13339     
  -41.487824540342196     
  -469.59630523997873     
   5864786.7968824608     
  -192157646013.01743     
  -41.488220023792600     
  -460.03225092086552     
   5374226.0540455999     
  -162982945840.47556     
  -41.488638932279713     
  -450.55532121356794     
   4924283.8988351487     
  -138228399929.74301     
  -41.489082545946708     
  -441.16551982569905     
   4511625.0123228896     
  -117225599156.57225     
  -41.489552205212497     
  -431.86285068503724     
   4133186.1028157454     
  -99407056095.209015     
  -41.490049312679083     
  -422.64731789497131     
   3786153.7746744053     
  -84290975943.572281     
  -41.490575334997047     
  -413.51892581891394     
   3467944.2289088080     
  -71468292558.353943     
  -41.491131804673600     
  -404.47767903987182     
   3176184.7813266995     
  -60591791192.285744     
  -41.491720321805452     
  -395.52358237986590     
   2908696.5293264044     
  -51366686202.728928     
  -41.492342555717030     
  -386.65664094826491     
   2663478.7976310966     
  -43542781193.272903     
  -41.493000246481735     
  -377.87686008823312     
   2438694.5431297133     
  -36907705544.386398     
  -41.493695206301766     
  -369.18424544655511     
   2232657.0918690180     
  -31281210642.867126     
  -41.494429320719057     
  -360.57880295863771     
   2043817.9254655135     
  -26510327586.939713     
  -41.495204549626749     
  -352.06053886233747     
   1870755.4082399968     
  -22465236656.339802     
  -41.496022928047452     
  -343.62945972018838     
   1712164.4876789921     
  -19035777622.377995     
  -41.496886566640732     
  -335.28557242221729     
   1566847.1793822076     
  -16128473985.430431     
  -41.497797651898416     
  -327.02888420985448     
   1433703.8538070789     
  -13664012828.818342     
  -41.498758445981906     
  -318.85940267867380     
   1311725.2147766037     
  -11575103007.774469     
  -41.499771286151031     
  -310.77713580072611     
   1199984.9266282564     
  -9804655097.6895199     
  -41.500838583728893     
  -302.78209192995723     
   1097632.8535551701     
  -8304240264.3343019     
  -41.501962822541529     
  -294.87427982599604     
   1003888.8216202789     
  -7032775959.5836811     
  -41.503146556765408     
  -287.05370866338944     
   918036.92277945613     
  -5955417129.4256487     
  -41.504392408108949     
  -279.32038803943266     
   839420.24115017289     
  -5042608401.4703693     
  -41.505703062247619     
  -271.67432799942765     
   767436.04389224900     
  -4269284717.0298781     
  -41.507081264424173     
  -264.11553904065676     
   701531.33566661249     
  -3614189356.6807647     
  -41.508529814117651     
  -256.64403213255792     
   641198.79342161014     
  -3059297322.6840577     
  -41.510051558675656     
  -249.25981872058927     
   585973.01961885451     
  -2589324745.9988747     
  -41.511649385794989     
  -241.96291074594339     
   535427.10667013971     
  -2191313077.3120093     
  -41.513326214725339     
  -234.75332065739192     
   489169.47924809414     
  -1854276061.2612066     
  -41.515084986059549     
  -227.63106141598237     
   446840.99519574648     
  -1568900400.0115047     
  -41.516928649961990     
  -220.59614650708440     
   408112.27933458996     
  -1327291419.2703998     
  -41.518860152673838     
  -213.64858995298152     
   372681.27930740581     
  -1122757625.5900960     
  -41.520882421119971     
  -206.78840631302864     
   340271.01766399096     
  -949627756.25757599     
  -41.522998345427496     
  -200.01561069133064     
   310627.52829170733     
  -803095613.67378294     
  -41.525210759149978     
  -193.33021874576232     
   283517.96149642376     
  -679088408.02194834     
  -41.527522416974321     
  -186.73224668048692     
   258728.84542150324     
  -574155239.08206916     
  -41.529935969668820     
  -180.22171124937083     
   236064.48562231864     
  -485372248.17005098     
  -41.532453936011798     
  -173.79862975448131     
   215345.50112799654     
  -410262463.02433294     
  -41.535078671418717     
  -167.46302003270333     
   196407.47518466634     
  -346727600.32157457     
  -41.537812332963945     
  -161.21490045125702     
   179099.72021592883     
  -292990374.07661444     
  -41.540656840469175     
  -155.05428988859879     
   163284.14191691499     
  -247545511.92581752     
  -41.543613833305393     
  -148.98120772034866     
   148834.19734262067     
  -209118239.27258262     
  -41.546684622528282     
  -142.99567379056367     
   135633.93878050332     
  -176629105.99894777     
  -41.549870137938171     
  -137.09770838473176     
   123577.13493433522     
  -149164123.83364102     
  -41.553170869625653     
  -131.28733219639250     
   112566.46596010051     
  -125949500.36366281     
  -41.556586803531204     
  -125.56456628036516     
   102512.78327740854     
  -106330191.32258633     
  -41.560117350513522     
  -119.92943200755367     
   93334.431048843966     
  -89751737.138964936     
  -41.563761268385008     
  -114.38195100617855     
   84956.623340119535     
  -75744868.074888751     
  -41.567516576334675     
  -108.92214509383034     
   77310.872545321879     
  -63912458.715705328     
  -41.571380461118743     
  -103.55003620288390     
   70334.464884524015     
  -53918471.967583276     
  -41.575349174356909     
  -98.265646292984854     
   63969.979388181186     
  -45478596.505037241     
  -41.579417920227669     
  -93.068997250632421     
   58164.846324889601     
  -38352311.318853378     
  -41.583580732809700     
  -87.960110779855626     
   52870.942253172427     
  -32336164.780418251     
  -41.587830342267374     
  -82.939008274794901     
   48044.218599007829     
  -27258083.540680982     
  -41.592158029027310     
  -78.005710678917438     
   43644.360767352802     
  -22972549.546182934     
  -41.596553465039960     
  -73.160238327304299     
   39634.475722211435     
  -19356519.030633323     
  -41.601004541164407     
  -68.402610772461642     
   35980.805172433757     
  -16305962.792377012     
  -41.605497179657398     
  -63.732846582907271     
   32652.462961995545     
  -13732944.120401127     
  -41.610015130687579     
  -59.150963151587490     
   29621.193259201631     
  -11563126.144666733     
  -41.614539751734711     
  -54.656976359264398     
   26861.151903495826     
  -9733719.9402492922     
  -41.619049768669761     
  -50.250900691912427     
   24348.695279994456     
  -8191557.6920277579     
  -41.623521017246865     
  -45.932747468297720     
   22062.224685540161     
  -6892091.0345511632     
  -41.627926163671098     
  -41.702530279430142     
   19981.907621407481     
  -5796455.2536691194     
  -41.632234402838158     
  -37.560242271690811     
   18089.910749819879     
  -4875920.1124863392     
  -41.636411132772579     
  -33.505942649412525     
   16368.859084417318     
  -4092620.8830668880     
  -41.640417603721268     
  -29.539418762935348     
   14806.725237289000     
  -3459769.6805338906     
  -41.644210540288533     
  -25.661496608635947     
   13378.675561273758     
  -2838440.9405798796     
  -41.647741734928282     
  -21.868948096343274     
   12111.737483719799     
  -2609876.5355987758     
  -41.650957611038670     
  -18.174270656726907     
   10852.014974453383     
  -1439985.3594729705     
  -41.653798753835154     
  -14.528853212662238     
   10100.405227509387     
  -3703091.0510027539     
  -41.656199407109575     
  -11.121425242372245     
   8010.2520365308683     
  -653487.68035306537     
  -41.644149639992705     
   16.676940933662120     
   3109.0944338828776     
  -160598.75002188320     
  -41.585534802915873     
   29.211186540166196     
   1904.6038087187540     
  -92895.058240660102     
  -41.502054548045976     
   36.992423241747588     
   1207.8908719138030     
  -46161.667043187474     
  -41.402745448039695     
   42.166346344256844     
   861.67836908989693     
  -30168.528689887415     
  -41.292415475633021     
   45.909078276770934     
   635.41440391574156     
  -19662.664469530973     
  -41.173978669048957     
   48.717475337545942     
   487.94442039425905     
  -13939.136787777745     
  -41.049353127089937     
   50.895838624746403     
   383.40089448592607     
  -10157.385644486249     
  -40.919875984088229     
   52.622392116341913     
   307.22050215227921     
  -7670.1793341467855     
  -40.786519722211018     
   54.014678764588062     
   249.69415714617827     
  -5928.2798528952617     
  -40.650015066190086     
   55.151994303077167     
   205.23205824946385     
  -4679.1249861761626     
  -40.510925491396243     
   56.090421000833679     
   170.13862085314264     
  -3755.7914416299805     
  -40.369694756755102     
   56.870693015568833     
   141.97018504091778     
  -3058.5498985359582     
  -40.226678500401839     
   57.523196130175869     
   119.03106080189806     
  -2521.5620272365632     
  -40.082165965353063     
   58.071072146174679     
   100.11934559762388     
  -2101.1388321872155     
  -39.936395369371894     
   58.532272521059284     
   84.360804356219745     
  -1767.1684187202770     
  -39.789565045048562     
   58.920942134989382     
   71.107041215817659     
  -1498.4898274849256     
  -39.641841684607044     
   59.248380656803121     
   59.868367509680738     
  -1279.8956679408777     
  -39.493366554037912     
   59.523724450577639     
   50.269150000124142     
  -1100.2614342788522     
  -39.344260252308878     
   59.754440298685530     
   42.017189243032746     
  -951.31323850880392     
  -39.194626408398747     
   59.946689121678652     
   34.882339954216725     
  -826.80693538801506     
  -39.044554589828202     
   60.105598191411211     
   28.681287938806609     
  -721.96731574196281     
  -38.894122617039365     
   60.235467743935082     
   23.266533070741882     
  -633.09853017466594     
  -38.743398424012369     
   60.339929811848016     
   18.518294094431898     
  -557.30872209799702     
  -38.592441568093442     
   60.422071743780840     
   14.338478678696916     
  -492.31243036425110     
  -38.441304465623972     
   60.484533279104994     
   10.646135450965030     
  -436.28681628946333     
  -38.290033411061145     
   60.529583578554394     
   7.3739843287940516     
  -387.76570099188768     
  -38.138669423551782     
   60.559182893304765     
   4.4657415713548918     
  -345.56055153296614     
  -37.987248954817318     
   60.575032340820293     
   1.8740374348576574     
  -308.70091903305263     
  -37.835804484683159     
   60.578614385762712     
 -0.44121945789023909     
  -276.38908341114603     
  -37.684365024919792     
   60.571225993159302     
  -2.5141375834738362     
  -247.96519757218877     
  -37.532956547753002     
   60.554005957787453     
  -4.3738765652652543     
  -222.88025860826772     
  -37.381602352091107     
   60.527957570112221     
  -6.0454785048272637     
  -200.67498346138831     
  -37.230323377953098     
   60.493967521648187     
  -7.5505408807876773     
  -180.96317546250708     
  -37.079138477579100     
   60.452821757704328     
  -8.9077646967564732     
  -163.41851998665294     
  -36.928064650128569     
   60.405218836970796     
  -10.133403596656372     
  -147.76405136454352     
  -36.777117245621923     
   60.351781243024426     
  -11.241633981890448     
  -133.76367815936186     
  -36.626310142784220     
   60.293065004149490     
  -12.244861568085664     
  -121.21534092891426     
  -36.475655904648349     
   60.229567908666638     
  -13.153976625052522     
  -109.94543956712829     
  -36.325165915128082     
   60.161736548549499     
  -13.978567421805984     
  -99.804289425362683     
  -36.174850499245117     
   60.089972381013737     
  -14.727099592496202     
  -90.662378617771026     
  -36.024719029264702     
   60.014636963452176     
  -15.407067432129484     
  -82.407287433469563     
  -35.874780018641388     
   59.936056489652152     
  -16.025122087880508     
  -74.941125624596623     
  -35.725041205385395     
   59.854525733107288     
  -16.587180530064984     
  -68.178406911061572     
  -35.575509626218548     
   59.770311485327383     
  -17.098518581897945     
  -62.044264567984740     
  -35.426191682688000     
   59.683655562457240     
  -17.563850566157832     
  -56.472955714842762     
  -35.277093200237829     
   59.594777441706796     
  -17.987397734019147     
  -51.406604536437285     
  -35.128219481097595     
   59.503876579201645     
  -18.372947268042431     
  -46.794132458606043     
  -34.979575351728336     
   59.411134452877832     
  -18.723903261481976     
  -42.590356832071272     
  -34.831165205465851     
   59.316716367379819     
  -19.043330937722509     
  -38.755218591276339     
  -34.682993040916053     
   59.220773052342622     
  -19.333995077157084     
  -35.253128789528503     
  -34.535062496584565     
   59.123442080792032     
  -19.598393543078547     
  -32.052398131422393     
  -34.387376882160950     
   59.024849130611678     
  -19.838786529064215     
  -29.124761755164361     
  -34.239939206824630     
   58.925109108683444     
  -20.057222242227947     
  -26.444954739745416     
  -34.092752204894353     
   58.824327154570938     
  -20.255559402776036     
  -23.990356443891493     
  -33.945818359103512     
   58.722599538373736     
  -20.435487076105225     
  -21.740677944572308     
  -33.799139921749898     
   58.620014465281749     
  -20.598542160689515     
  -19.677686923195363     
  -33.652718933939056     
   58.516652797848487     
  -20.746124812613481     
  -17.784980510625545     
  -33.506557243114834     
   58.412588705400850     
  -20.879512166443170     
  -16.047770200569275     
  -33.360656519048781     
   58.307890248877371     
  -20.999870442947440     
  -14.452709262682705     
  -33.215018268440438     
   58.202619908363957     
  -21.108265762417563     
  -12.987730329637859     
  -33.069643848263830     
   58.096835059608189     
  -21.205673739889846     
  -11.641911941653039     
  -32.924534477980558     
   57.990588405059832     
  -21.292988079452243     
  -10.405350427912188     
  -32.779691250727005     
   57.883928364342047     
  -21.371028207661585     
  -9.2690614149581929     
  -32.635115143571532     
   57.776899428402210     
  -21.440546168273773     
  -8.2248748150590174     
  -32.490807026927747     
   57.669542481158061     
  -21.502232729386716     
  -7.2653617381050077     
  -32.346767673200688     
   57.561895091978535     
  -21.556722942422503     
  -6.3837498234185777     
  -32.202997764735223     
   57.453991781957235     
  -21.604601066098141     
  -5.5738678728758941     
  -32.059497901128680     
   57.345864266604131     
  -21.646405075144710     
  -4.8300770810595095     
  -31.916268605963843     
   57.237541677283133     
  -21.682630653252659     
  -4.1472268956255185     
  -31.773310333012638     
   57.129050763512581     
  -21.713734854969850     
  -3.5206040204286606     
  -31.630623471956138     
   57.020416077912344     
  -21.740139385123065     
  -2.9458920618811364     
  -31.488208353662078     
   56.911660145510574     
  -21.762233575587171     
  -2.4191348419641634     
  -31.346065255057130     
   56.802803618854348     
  -21.780377086901904     
  -1.9367017759581255     
  -31.204194403627753     
   56.693865420261538     
  -21.794902350221591     
  -1.4952598788081404     
  -31.062595981580223     
   56.584862872387703     
  -21.806116799312651     
  -1.0917446021398538     
  -30.921270129687759     
   56.475811818179849     
  -21.814304883828697     
 -0.72333781485660542     
  -30.780216950849987     
   56.366726731176676     
  -21.819729917440124     
 -0.38744429949240067     
  -30.639436513387846     
   56.257620817008863     
  -21.822635749686317     
  -8.1673863064324267E-002
  -30.498928854094913     
   56.148506106875494     
  -21.823248303659298     
  0.19617888111120846     
  -30.358693981064327     
   56.039393543711221     
  -21.821776962050965     
  0.44814635397898883     
  -30.218731876308777     
   55.930293061645102     
  -21.818415864396123     
  0.67610886891245003     
  -30.079042498189615     
   55.821213659364417     
  -21.813345047879281     
  0.88179988748890914     
  -29.939625783669630     
   55.712163467872912     
  -21.806731548723114     
   1.0668257057883315     
  -29.800481650402975     
   55.603149813111280     
  -21.798730355929699     
   1.2326699534554553     
  -29.661609998674454     
   55.494179273893259     
  -21.789485331278783     
   1.3807074933890093     
  -29.523010713199486     
   55.385257735502364     
  -21.779130025078366     
   1.5122118646203817     
  -29.384683664795077     
   55.276390439349434     
  -21.767788436093713     
   1.6283628985693339     
  -29.246628711931258     
   55.167582028973314     
  -21.755575714354443     
   1.7302549679939700     
  -29.108845702171806     
   55.058836592682191     
  -21.742598802094488     
   1.8189041233902954     
  -28.971334473512236     
   54.950157703124034     
  -21.728957021169062     
   1.8952529078571683     
  -28.834094855622482     
   54.841548454010209     
  -21.714742624360134     
   1.9601769303889665     
  -28.697126671001094     
   54.733011494205854     
  -21.700041297382214     
   2.0144902353312437     
  -28.560429736047279     
   54.624549059410853     
  -21.684932620617232     
   2.0589495364998083     
  -28.424003862056544     
   54.516163001611581     
  -21.669490499093484     
   2.0942582925950841     
  -28.287848856145349     
   54.407854816459100     
  -21.653783561899019     
   2.1210718537226096     
  -28.151964522109715     
   54.299625668746863     
  -21.637875522996101     
   2.1399989597373530     
  -28.016350661222383     
   54.191476416112373     
  -21.621825530798070     
   2.1516087825535362     
  -27.881007072972782     
   54.083407631123059     
  -21.605688464928917     
   2.1564287735355219     
  -27.745933555753680     
   53.975419621837915     
  -21.589515249127402     
   2.1549527275670481     
  -27.611129907498256     
   53.867512450955921     
  -21.573353103670648     
   2.1476402379949615     
  -27.476595926270885     
   53.759685953692028     
  -21.557245801885685     
   2.1349194529729925     
  -27.342331410814801     
   53.651939754422344     
  -21.541233905988388     
   2.1171902375591838     
  -27.208336161059560     
   53.544273282209353     
  -21.525354979206696     
   2.0948265041187835     
  -27.074609978590992     
   53.436685785310274     
  -21.509643780425804     
   2.0681748699463025     
  -26.941152667086111     
   53.329176344686957     
  -21.494132468901206     
   2.0375624712219302     
  -26.807964032715411     
   53.221743886638784     
  -21.478850750367044     
   2.0032911511457012     
  -26.675043884514579     
   53.114387194596034     
  -21.463826066733450     
   1.9656456175187724     
  -26.542392034727794     
   53.007104920117698     
  -21.449083724602058     
   1.9248904985044373     
  -26.410008299124364     
   52.899895593191530     
  -21.434647045863276     
   1.8812735072490465     
  -26.277892497290523     
   52.792757631840480     
  -21.420537494558907     
   1.8350257320971493     
  -26.146044452897986     
   52.685689351100159     
  -21.406774801568179     
   1.7863640923281234     
  -26.014463993950809     
   52.578688971419055     
  -21.393377070875719     
   1.7354901446807942     
  -25.883150953011921     
   52.471754626504890     
  -21.380360894790613     
   1.6825938379351852     
  -25.752105167410722     
   52.364884370665393     
  -21.367741441006100     
   1.6278508587646441     
  -25.621326479432895     
   52.258076185663967     
  -21.355532559565365     
   1.5714276472671416     
  -25.490814736493675     
   52.151327987134522     
  -21.343746852210860     
   1.5134782379284659     
  -25.360569791295568     
   52.044637630590429     
  -21.332395765426398     
   1.4541475110647171     
  -25.230591501971571     
   51.938002917029131     
  -21.321489659093412     
   1.3935704738237562     
  -25.100879732214828     
   51.831421598180050     
  -21.311037880539732     
   1.3318739481288577     
  -24.971434351395601     
   51.724891381413876     
  -21.301048825928767     
   1.2691764269302286     
  -24.842255234666347     
   51.618409934342239     
  -21.291530002726791     
   1.2055876603550775     
  -24.713342263055701     
   51.511974889097239     
  -21.282488095274125     
   1.1412124944762059     
  -24.584695323552108     
   51.405583846355135     
  -21.273929001565556     
   1.0761466177214620     
  -24.456314309177689     
   51.299234379096390     
  -21.265857901932645     
   1.0104808689465719     
  -24.328199119053071     
   51.192924036103022     
  -21.258279295415544     
  0.94430008213457395     
  -24.200349658453721     
   51.086650345252487     
  -21.251197044799536     
  0.87768294477186182     
  -24.072765838858324     
   50.980410816583699     
  -21.244614422713745     
  0.81070349231140360     
  -23.945447577989764     
   50.874202945160611     
  -21.238534146521410     
  0.74343095622921784     
  -23.818394799849170     
   50.768024213758437     
  -21.232958414349692     
  0.67592910475973100     
  -23.691607434743471     
   50.661872095357403     
  -21.227888946063995     
  0.60825925923850777     
  -23.565085419306939     
   50.555744055488191     
  -21.223327001619705     
  0.54047639134608927     
  -23.438828696517035     
   50.449637554412426     
  -21.219273428684609     
  0.47263398707642024     
  -23.312837215705027     
   50.343550049156264     
  -21.215728673781538     
  0.40478008967070844     
  -23.187110932561659     
   50.237478995414037     
  -21.212692823109006     
  0.33696076060039076     
  -23.061649809138256     
   50.131421849312751     
  -21.210165617404503     
  0.26921860551603038     
  -22.936453813843542     
   50.025376069074582     
  -21.208146477863131     
  0.20159243076385711     
  -22.811522921436463     
   49.919339116543348     
  -21.206634534632403     
  0.13412021511243200     
  -22.686857113015318     
   49.813308458624221     
  -21.205628633019060     
   6.6834699615370086E-002
  -22.562456376003421     
   49.707281568609744     
  -21.205127372771948     
  -2.3065103960107059E-004
  -22.438320704131581     
   49.601255927421178     
  -21.205129102654745     
  -6.7047826966515289E-002
  -22.314450097417541     
   49.495229024761144     
  -21.205631961356993     
 -0.13358834169885359     
  -22.190844562142715     
   49.389198360172955     
  -21.206633873919735     
 -0.19982748608597928     
  -22.067504110826299     
   49.283161444037994     
  -21.208132580065378     
 -0.26574115232733653     
  -21.944428762197035     
   49.177115798491059     
  -21.210125638707833     
 -0.33130837223360715     
  -21.821618541162742     
   49.071058958265539     
  -21.212610451499586     
 -0.39650820548011689     
  -21.699073478777841     
   48.964988471479188     
  -21.215584263040686     
 -0.46132305452886119     
  -21.576793612208959     
   48.858901900356713     
  -21.219044185949652     
 -0.52573511048024058     
  -21.454778984698841     
   48.752796821893639     
  -21.222987199278254     
 -0.58972906933476510     
  -21.333029645528619     
   48.646670828477198     
  -21.227410167298267     
 -0.65329096015709298     
  -21.211545649978643     
   48.540521528435207     
  -21.232309849499444     
 -0.71640670555375086     
  -21.090327059287969     
   48.434346546561983     
  -21.237682899791096     
 -0.77906541364001147     
  -20.969373940612584     
   48.328143524586515     
  -21.243525890393396     
 -0.84125538036872094     
  -20.848686366982548     
   48.221910121596167     
  -21.249835305746160     
 -0.90296723858713712     
  -20.728264417258082     
   48.115644014431716     
  -21.256607560035565     
 -0.96419149853872366     
  -20.608108176084745     
   48.009342898040941     
  -21.263838996274607     
  -1.0249209167252351     
  -20.488217733847758     
   47.903004485792380     
  -21.271525903150046     
  -1.0851475726575179     
  -20.368593186625603     
   47.796626509759641     
  -21.279664509944975     
  -1.1448653718176149     
  -20.249234636142912     
   47.690206720984193     
  -21.288251000233608     
  -1.2040686413474322     
  -20.130142189722775     
   47.583742889695998     
  -21.297281515043714     
  -1.2627525159064834     
  -20.011315960238512     
   47.477232805511107     
  -21.306752158913014     
  -1.3209121163775694     
  -19.892756066064980     
   47.370674277614363     
  -21.316658999785844     
  -1.3785448264183779     
  -19.774462631029458     
   47.264065134899937     
  -21.326998085983981     
  -1.4356463675920126     
  -19.656435784362220     
   47.157403226100627     
  -21.337765433740923     
  -1.4922145515495076     
  -19.538675660646781     
   47.050686419909084     
  -21.348957042877544     
  -1.5482479495400256     
  -19.421182399769901     
   46.943912605045639     
  -21.360568902499093     
  -1.6037438459864704     
  -19.303956146871425     
   46.837079690336033     
  -21.372596981343992     
  -1.6587017401011634     
  -19.186997052293933     
   46.730185604771684     
  -21.385037244394752     
  -1.7131208936461901     
  -19.070305271532295     
   46.623228297532954     
  -21.397885651097099     
  -1.7670006676297574     
  -18.953880965183167     
   46.516205738014953     
  -21.411138156104322     
  -1.8203411730258507     
  -18.837724298894436     
   46.409115915837432     
  -21.424790714902016     
  -1.8731428323089701     
  -18.721835443314667     
   46.301956840834819     
  -21.438839286144333     
  -1.9254061183385556     
  -18.606214574042589     
   46.194726543039380     
  -21.453279832031871     
  -1.9771323551818636     
  -18.490861871576634     
   46.087423072647560     
  -21.468108324695734     
  -2.0283221401733424     
  -18.375777521264578     
   45.980044499983954     
  -21.483320740747036     
  -2.0789776716267010     
  -18.260961713253273     
   45.872588915448873     
  -21.498913073284236     
  -2.1291002455139800     
  -18.146414642438550     
   45.765054429452846     
  -21.514881325125589     
  -2.1786918019504480     
  -18.032136508415260     
   45.657439172355936     
  -21.531221513640219     
  -2.2277548805664775     
  -17.918127515427500     
   45.549741294383722     
  -21.547929675244468     
  -2.2762912525184453     
  -17.804387872319062     
   45.441958965546519     
  -21.565001859638357     
  -2.3243042538396685     
  -17.690917792484072     
   45.334090375543568     
  -21.582434141542151     
  -2.3717955949049219     
  -17.577717493817904     
   45.226133733668448     
  -21.600222608503941     
  -2.4187689679745694     
  -17.464787198668301     
   45.118087268707782     
  -21.618363375763749     
  -2.4652272203880421     
  -17.352127133786805     
   45.009949228818577     
  -21.636852579916660     
  -2.5111727783063009     
  -17.239737530280458     
   44.901717881429406     
  -21.655686375753959     
  -2.5566101427681764     
  -17.127618623563766     
   44.793391513110457     
  -21.674860951824719     
  -2.6015413934526754     
  -17.015770653311023     
   44.684968429450201     
  -21.694372512275613     
  -2.6459710594114791     
  -16.904193863408899     
   44.576446954931463     
  -21.714217295221200     
  -2.6899017952288751     
  -16.792888501909381     
   44.467825432796701     
  -21.734391558685417     
  -2.7333380080460024     
  -16.681854820983038     
   44.359102224915617     
  -21.754891593745761     
  -2.7762830619522534     
  -16.571093076872632     
   44.250275711639482     
  -21.775713716710403     
  -2.8187405796952421     
  -16.460603529847084     
   44.141344291670059     
  -21.796854271058116     
  -2.8607146934042733     
  -16.350386444155770     
   44.032306381914267     
  -21.818309631258650     
  -2.9022095796790355     
  -16.240442087983205     
   43.923160417328354     
  -21.840076203106243     
  -2.9432282787659831     
  -16.130770733404095     
   43.813904850782599     
  -21.862150415196986     
  -2.9837758193846016     
  -16.021372656338730     
   43.704538152909997     
  -21.884528733842373     
  -3.0238557673669648     
  -15.912248136508788     
   43.595058811945144     
  -21.907207652097625     
  -3.0634720216418971     
  -15.803397457393501     
   43.485465333584251     
  -21.930183692259938     
  -3.1026291812082691     
  -15.694820906186198     
   43.375756240825808     
  -21.953453411119000     
  -3.1413309854300993     
  -15.586518773751250     
   43.265930073814232     
  -21.977013393509726     
  -3.1795819398731564     
  -15.478491354581394     
   43.155985389685313     
  -22.000860258058772     
  -3.2173855319640379     
  -15.370738946755440     
   43.045920762416294     
  -22.024990649548506     
  -3.2547472284574024     
  -15.263261851896386     
   42.935734782658024     
  -22.049401253761935     
  -3.2916694182644997     
  -15.156060375129909     
   42.825426057587613     
  -22.074088774398920     
  -3.3281584886783833     
  -15.049134825043259     
   42.714993210743962     
  -22.099049963064004     
  -3.3642162750662341     
  -14.942485513644545     
   42.604434881873480     
  -22.124281585127004     
  -3.3998494236251289     
  -14.836112756322418     
   42.493749726771156     
  -22.149780455804191     
  -3.4350596093719248     
  -14.730016871806143     
   42.382936417124455     
  -22.175543402874482     
  -3.4698536472700456     
  -14.624198182126065     
   42.271993640354196     
  -22.201567305229005     
  -3.5042332467329986     
  -14.518657012574479     
   42.160920099454678     
  -22.227849054579504     
  -3.5382048322468806     
  -14.413393691666887     
   42.049714512841177     
  -22.254385590821357     
  -3.5717703549308650     
  -14.308408551103636     
   41.938375614192914     
  -22.281173868483336     
  -3.6049364939793151     
  -14.203701925731966     
   41.826902152291233     
  -22.308210892188182     
  -3.6377045925394085     
  -14.099274153508446     
   41.715292890869179     
  -22.335493676632229     
  -3.6700815936286162     
  -13.995125575461779     
   41.603546608456142     
  -22.363019288584443     
  -3.7020689478700883     
  -13.891256535656018     
   41.491662098220445     
  -22.390784805693468     
  -3.7336732649433286     
  -13.787667381154149     
   41.379638167818264     
  -22.418787355180541     
  -3.7648961686076472     
  -13.684358461982074     
   41.267473639239192     
  -22.447024076445100     
  -3.7957441708070503     
  -13.581330131092958     
   41.155167348653769     
  -22.475492157726151     
  -3.8262187424911613     
  -13.478582744331975     
   41.042718146263717     
  -22.504188798294837     
  -3.8563264417921173     
  -13.376116660401408     
   40.930124896151462     
  -22.533111246608279     
  -3.8860688077565255     
  -13.273932240826143     
   40.817386476128270     
  -22.562256762666451     
  -3.9154519855725436     
  -13.172029849919529     
   40.704501777590210     
  -22.591622652558247     
  -3.9444780452327222     
  -13.070409854749599     
   40.591469705364069     
  -22.621206237897493     
  -3.9731522510042931     
  -12.969072625105682     
   40.478289177569877     
  -22.651004879780025     
  -4.0014777572083347     
  -12.868018533465348     
   40.364959125463031     
  -22.681015962959087     
  -4.0294581140652275     
  -12.767247954961739     
   40.251478493308596     
  -22.711236898814576     
  -4.0570984969765940     
  -12.666761267351252     
   40.137846238217705     
  -22.741665137541901     
  -4.0844005878777292     
  -12.566558850981574     
   40.024061330018974     
  -22.772298141950984     
  -4.1113703635585521     
  -12.466641088760078     
   39.910122751114905     
  -22.803133419677671     
  -4.1380094242689331     
  -12.367008366122558     
   39.796029496339806     
  -22.834168490359687     
  -4.1643234627373182     
  -12.267661071002330     
   39.681780572823087     
  -22.865400916330216     
  -4.1903141364108363     
  -12.168599593799655     
   39.567374999851374     
  -22.896828272353300     
  -4.2159869897919764     
  -12.069824327351528     
   39.452811808733550     
  -22.928448174776740     
  -4.2413436225760126     
  -11.971335666901778     
   39.338090042666742     
  -22.960258251946058     
  -4.2663897550110814     
  -11.873134010071528     
   39.223208756599107     
  -22.992256175108643     
  -4.2911265439203987     
  -11.775219756829975     
   39.108167017100861     
  -23.024439624188048     
  -4.3155598580548329     
  -11.677593309465498     
   38.992963902232589     
  -23.056806323123457     
  -4.3396907826916182     
  -11.580255072557103     
   38.877598501414788     
  -23.089354003993645     
  -4.3635250138948800     
  -11.483205452946171     
   38.762069915300813     
  -23.122080441597856     
  -4.3870638057817199     
  -11.386444859708549     
   38.646377255646463     
  -23.154983420141221     
  -4.4103124893124122     
  -11.289973704126943     
   38.530519645186587     
  -23.188060763811063     
  -4.4332722209175701     
  -11.193792399663627     
   38.414496217513381     
  -23.221310305467945     
  -4.4559488839216739     
  -11.097901361933456     
   38.298306116944474     
  -23.254729922097354     
  -4.4783427485202445     
  -11.002301008677211     
   38.181948498407451     
  -23.288317492711258     
  -4.5004599928185023     
  -10.906991759735211     
   38.065422527319029     
  -23.322070942657398     
  -4.5223010147821103     
  -10.811974037021256     
   37.948727379461715     
  -23.355988200268264     
  -4.5438716709505913     
  -10.717248264496851     
   37.831862240866542     
  -23.390067237800391     
  -4.5651722478985244     
  -10.622814868145735     
   37.714826307697891     
  -23.424306029659633     
  -4.5862085871349745     
  -10.528674275948687     
   37.597618786138590     
  -23.458702594063144     
  -4.6069815427913872     
  -10.434826917858642     
   37.480238892264346     
  -23.493254955634079     
  -4.6274951940516829     
  -10.341273225776064     
   37.362685851951284     
  -23.527961169589467     
  -4.6477526167561507     
  -10.248013633524632     
   37.244958900741779     
  -23.562819314215137     
  -4.6677558928559995     
  -10.155048576827175     
   37.127057283747703     
  -23.597827483411557     
  -4.6875091851160571     
  -10.062378493281910     
   37.008980255533430     
  -23.632983802299925     
  -4.7070138012403699     
  -9.9700038223389296     
   36.890727080013157     
  -23.668286405809230     
  -4.7262744311827314     
  -9.8779250052769729     
   36.772297030338528     
  -23.703733464043101     
  -4.7452919212424023     
  -9.7861424851804610     
   36.653689388794788     
  -23.739323153452418     
  -4.7640710644956688     
  -9.6946567069167955     
   36.534903446695068     
  -23.775053686436138     
  -4.7826124992254258     
  -9.6034681171139162     
   36.415938504278522     
  -23.810923280180326     
  -4.8009211983356748     
  -9.5125771641381167     
   36.296793870605157     
  -23.846930189167843     
  -4.8189975025499932     
  -9.4219842980721200     
   36.177468863456141     
  -23.883072670436970     
  -4.8368463913346069     
  -9.3316899706933967     
   36.057962809234120     
  -23.919349018371978     
  -4.8544683334646113     
  -9.2416946354527418     
   35.938275042861008     
  -23.955757530872965     
  -4.8718679374393377     
  -9.1519987474530957     
   35.818404907682819     
  -23.992296540403757     
  -4.8890456329174308     
  -9.0626027634286022     
   35.698351755375178     
  -24.028964382650642     
  -4.9060064671423813     
  -8.9735071417239087     
   35.578114945840667     
  -24.065759431154206     
  -4.9227501520902024     
  -8.8847123422737209     
   35.457693847119543     
  -24.102680057294883     
  -4.9392819239501398     
  -8.7962188265825620     
   35.337087835296998     
  -24.139724671724508     
  -4.9556017635522940     
  -8.7080270577047934     
   35.216296294405304     
  -24.176891684951151     
  -4.9717142418473861     
  -8.6201375002248479     
   35.095318616338517     
  -24.214179541765006     
  -4.9876197740842354     
  -8.5325506202376946     
   34.974154200758925     
  -24.251586690070638     
  -5.0033226784664109     
  -8.4452668853295290     
   34.852802455008352     
  -24.289111610159139     
  -5.0188233533481519     
  -8.3582867645586845     
   34.731262794019678     
  -24.326752785309250     
  -5.0341257790209335     
  -8.2716107284367606     
   34.609534640234777     
  -24.364508728651906     
  -5.0492313385640495     
  -8.1852392489099692     
   34.487617423503920     
  -24.402377963691137     
  -5.0641420261625818     
  -8.0991727993406997     
   34.365510581022477     
  -24.440359028887357     
  -5.0788613391604205     
  -8.0134118544892843     
   34.243213557227932     
  -24.478450488931060     
  -5.0933896665809435     
  -7.9279568904959818     
   34.120725803727026     
  -24.516650911430418     
  -5.1077311947510067     
  -7.8428083848631625     
   33.998046779209972     
  -24.554958895391046     
  -5.1218860401773965     
  -7.7579668164377011     
   33.875175949369762     
  -24.593373040692377     
  -5.1358582953015413     
  -7.6734326653935687     
   33.752112786823268     
  -24.631891977907138     
  -5.1496481198738540     
  -7.5892064132146224     
   33.628856771031479     
  -24.670514338806193     
  -5.1632595624881752     
  -7.5052885426775937     
   33.505407388220654     
  -24.709238785524853     
  -5.1766926581129491     
  -7.4216795378352725     
   33.381764131305687     
  -24.748063980460703     
  -5.1899514492057763     
  -7.3383798839998793     
   33.257926499813713     
  -24.786988616329744     
  -5.2030359358971845     
  -7.2553900677266316     
   33.133893999808265     
  -24.826011385848975     
  -5.2159500412309656     
  -7.1727105767974937     
   33.009666143815750     
  -24.865131011158205     
  -5.2286938503746896     
  -7.0903419002051136     
   32.885242450750262     
  -24.904346215036018     
  -5.2412710440394203     
  -7.0082845281369437     
   32.760622445843005     
  -24.943655747866313     
  -5.2536819300192610     
  -6.9265389519595386     
   32.635805660567485     
  -24.983058362341460     
  -5.2659298603253699     
  -6.8451056642030403     
   32.510791632570900     
  -25.022552836293897     
  -5.2780152378864136     
  -6.7639851585458262     
   32.385579905603720     
  -25.062137950578048     
  -5.2899414447240352     
  -6.6831779297993448     
   32.260170029448737     
  -25.101812511413478     
  -5.3017086447211366     
  -6.6026844738931150     
   32.134561559854582     
  -25.141575326248883     
  -5.3133203752758789     
  -6.5225052878599001     
   32.008754058466302     
  -25.181425229063453     
  -5.3247765644683138     
  -6.4426408698210480     
   31.882747092760400     
  -25.221361053296967     
  -5.3360808798445873     
  -6.3630917189719955     
   31.756540235977422     
  -25.261381659895800     
  -5.3472331642167790     
  -6.2838583355679427     
   31.630133067056111     
  -25.301485908627427     
  -5.3582368140405103     
  -6.2049412209096833     
   31.503525170572711     
  -25.341672684732728     
  -5.3690923038851404     
  -6.1263408773296000     
   31.376716136668353     
  -25.381940877011868     
  -5.3798017473310900     
  -6.0480578081778109     
   31.249705561000528     
  -25.422289390116852     
  -5.3903671400747735     
  -5.9700925178084860     
   31.122493044666069     
  -25.462717143667412     
  -5.4007891933038543     
  -5.8924455115662981     
   30.995078194150356     
  -25.503223062617192     
  -5.4110708193215107     
  -5.8151172957730468     
   30.867460621259411     
  -25.543806093762100     
  -5.4212120092336304     
  -5.7381083777144202     
   30.739639943065423     
  -25.584465183831355     
  -5.4312160805453136     
  -5.6614192656269084     
   30.611615781844758     
  -25.625199304435444     
  -5.4410828324654572     
  -5.5850504686848668     
   30.483387765019472     
  -25.666007425678934     
  -5.4508155202691198     
  -5.5090024969877227     
   30.354955525100074     
  -25.706888542080954     
  -5.4604139019544267     
  -5.4332758615473260     
   30.226318699629005     
  -25.747841646345613     
  -5.4698813143454315     
  -5.3578710742754403     
   30.097476931122635     
  -25.788865756203201     
  -5.4792173162921802     
  -5.2827886479713788     
   29.968429867016937     
  -25.829959886075393     
  -5.4884253104966980     
  -5.2080290963097715     
   29.839177159611989     
  -25.871123075904119     
  -5.4975048130620658     
  -5.1335929338284769     
   29.709718466017222     
  -25.912354362002084     
  -5.5064591373935663     
  -5.0594806759166220     
   29.580053448098386     
  -25.953652805532535     
  -5.5152878874500439     
  -4.9856928388027821     
   29.450181772422830     
  -25.995017464688413     
  -5.5239941395300933     
  -4.9122299395432893     
   29.320103110209278     
  -26.036447420734888     
  -5.5325776481771669     
  -4.8390924960106698     
   29.189817137274694     
  -26.077941753096219     
  -5.5410413842502964     
  -4.7662810268822131     
   29.059323533983264     
  -26.119499563478094     
  -5.5493851131059699     
  -4.6937960516286674     
   28.928621985194997     
  -26.161119951826389     
  -5.5576116711237704     
  -4.6216380905030627     
   28.797712180217037     
  -26.202802039359817     
  -5.5657208658884505     
  -4.5498076645296530     
   28.666593812753998     
  -26.244544945853981     
  -5.5737155294637599     
  -4.4783052954929863     
   28.535266580858554     
  -26.286347812324959     
  -5.5815954172024496     
  -4.4071315059270937     
   28.403730186882854     
  -26.328209777953980     
  -5.5893631446623484     
  -4.3362868191047994     
   28.271984337434123     
  -26.370130001538946     
  -5.5970191011377093     
  -4.2657717590271487     
   28.140028743318286     
  -26.412107644797477     
  -5.6045645291986670     
  -4.1955868504129521     
   28.007863119509373     
  -26.454141878766467     
  -5.6120014782089589     
  -4.1257326186884455     
   27.875487185087827     
  -26.496231889853036     
  -5.6193298831706908     
  -4.0562095899770654     
   27.742900663203248     
  -26.538376863976815     
  -5.6265523059573530     
  -3.9870182910893384     
   27.610103281027630     
  -26.580576006271492     
  -5.6336684991804145     
  -3.9181592495128772     
   27.477094769711911     
  -26.622828520015346     
  -5.6406811532043610     
  -3.8496329934024920     
   27.343874864340215     
  -26.665133628664378     
  -5.6475897697629422     
  -3.7814400515704092     
   27.210443303888706     
  -26.707490551937603     
  -5.6543972105353433     
  -3.7135809534765949     
   27.076799831181322     
  -26.749898531016619     
  -5.6611028509648635     
  -3.6460562292191909     
   26.942944192847783     
  -26.792356802398857     
  -5.6677094880954613     
  -3.5788664095250486     
   26.808876139282887     
  -26.834864623559568     
  -5.6742166298191528     
  -3.5120120257403720     
   26.674595424603279     
  -26.877421248283213     
  -5.6806268626901399     
  -3.4454936098214617     
   26.540101806608188     
  -26.920025949753388     
  -5.6869397771186065     
  -3.3793116943255597     
   26.405395046738597     
  -26.962677998081780     
  -5.6931578986259774     
  -3.3134668124017947     
   26.270474910037592     
  -27.005376682321476     
  -5.6992808348495423     
  -3.2479594977822268     
   26.135341165110329     
  -27.048121288582848     
  -5.7053109948662746     
  -3.1827902847729903     
   25.999993584086265     
  -27.090911121044343     
  -5.7112480869923949     
  -3.1179597082455310     
   25.864431942579408     
  -27.133745481696785     
  -5.7170943806768344     
  -3.0534683036279442     
   25.728656019651289     
  -27.176623689551860     
  -5.7228496163132645     
  -2.9893166068963994     
   25.592665597773220     
  -27.219545061674211     
  -5.7285160712603806     
  -2.9255051545666668     
   25.456460462788517     
  -27.262508932208664     
  -5.7340933659281843     
  -2.8620344836857292     
   25.320040403876860     
  -27.305514632453125     
  -5.7395838557611771     
  -2.7989051318234890     
   25.183405213517300     
  -27.348561511371337     
  -5.7449871063829603     
  -2.7361176370645639     
   25.046554687452197     
  -27.391648914669208     
  -5.7503052755060740     
  -2.6736725380001714     
   24.909488624654937     
  -27.434776204235504     
  -5.7555385680374886     
  -2.6115703737201019     
   24.772206827285611     
  -27.477942743495781     
  -5.7606878137717477     
  -2.5498116838047804     
   24.634709100671621     
  -27.521147902099074     
  -5.7657547637626099     
  -2.4883970083174090     
   24.496995253259310     
  -27.564391062827291     
  -5.7707390745874054     
  -2.4273268877962000     
   24.359065096587521     
  -27.607671605886697     
  -5.7756429750818752     
  -2.3666018632466908     
   24.220918445252309     
  -27.650988928199808     
  -5.7804659656403690     
  -2.3062224761341406     
   24.082555116874449     
  -27.694342422942114     
  -5.7852103311931371     
  -2.2461892683760105     
   23.943974932066034     
  -27.737731500426062     
  -5.7898754732426108     
  -2.1865027823345260     
   23.805177714398777     
  -27.781155566475384     
  -5.7944636518244677     
  -2.1271635608093153     
   23.666163290372928     
  -27.824614043864067     
  -5.7989744026740278     
  -2.0681721470301309     
   23.526931489383557     
  -27.868106351884123     
  -5.8034097369821138     
  -2.0095290846496496     
   23.387482143691571     
  -27.911631924911486     
  -5.8077693223302242     
  -1.9512349177363457     
   23.247815088392215     
  -27.955190194828965     
  -5.8120551465820638     
  -1.8932901907674458     
   23.107930161384076     
  -27.998780608428326     
  -5.8162667711597829     
  -1.8356954486219552     
   22.967827203339972     
  -28.042402609212026     
  -5.8204062618281505     
  -1.7784512365737619     
   22.827506057676505     
  -28.086055656175738     
  -5.8244730979117856     
  -1.7215581002848126     
   22.686966570525037     
  -28.129739204410079     
  -5.8284693609011917     
  -1.6650165857983625     
   22.546208590702474     
  -28.173452724616837     
  -5.8323945015806160     
  -1.6088272395322980     
   22.405231969682482     
  -28.217195683378691     
  -5.8362505600343972     
  -1.5529906082725291     
   22.264036561567590     
  -28.260967562578948     
  -5.8400370226037595     
  -1.4975072391664535     
   22.122622223060517     
  -28.304767840248477     
  -5.8437558763189479     
  -1.4423776797164904     
   21.980988813436596     
  -28.348596009320868     
  -5.8474065778347111     
  -1.3876024777736837     
   21.839136194516655     
  -28.392451558654628     
  -5.8509911228413891     
  -1.3331821815313711     
   21.697064230639832     
  -28.436333992075937     
  -5.8545090011149696     
  -1.2791173395189239     
   21.554772788635677     
  -28.480242809584304     
  -5.8579619529547076     
  -1.2254085005955513     
   21.412261737801142     
  -28.524177524231462     
  -5.8613500387225601     
  -1.1720562139441704     
   21.269530949866763     
  -28.568137649521880     
  -5.8646739639121463     
  -1.1190610290653424     
   21.126580298982326     
  -28.612122704251220     
  -5.8679349874311812     
  -1.0664234957712735     
   20.983409661680057     
  -28.656132216656957     
  -5.8711328458306928     
  -1.0141441641798770     
   20.840018916855911     
  -28.700165713000686     
  -5.8742692637708958     
 -0.96222358470890179     
   20.696407945742216     
  -28.744222732478967     
  -5.8773438002843710     
 -0.91066230807011994     
   20.552576631883561     
  -28.788302810981101     
  -5.8803582237687921     
 -0.85946088526357800     
   20.408524861111964     
  -28.832405497659366     
  -5.8833120355635122     
 -0.80861986757190785     
   20.264252521522994     
  -28.876530337926091     
  -5.8862070194288494     
 -0.75813980655469815     
   20.119759503451753     
  -28.920676890571809     
  -5.8890426610103992     
 -0.70802125404292526     
   19.975045699448998     
  -28.964844710529388     
  -5.8918207085015526     
 -0.65826476213344320     
   19.830111004258072     
  -29.009033365843148     
  -5.8945406452038247     
 -0.60887088318353100     
   19.684955314791754     
  -29.053242420682178     
  -5.8972042221804895     
 -0.55984016980549789     
   19.539578530109178     
  -29.097471452348529     
  -5.8998108908737441     
 -0.51117317486134617     
   19.393980551393231     
  -29.141720034030087     
  -5.9023623666150922     
 -0.46287045145748879     
   19.248161281928709     
  -29.185987751779699     
  -5.9048581647749696     
 -0.41493255293952336     
   19.102120627079216     
  -29.230274188015510     
  -5.9072998330138500     
 -0.36736003288706132     
   18.955858494267275     
  -29.274578936763113     
  -5.9096872893901828     
 -0.32015344510861071     
   18.809374792946780     
  -29.318901591433541     
  -5.9120206253945025     
 -0.27331334363651349     
   18.662669434602886     
  -29.363241746123997     
  -5.9143050725217048     
 -0.22684028272193524     
   18.515742332652156     
  -29.407599034167912     
  -5.9165208678416388     
 -0.18073481682990794     
   18.368593402715046     
  -29.451972940676725     
  -5.9187472606807088     
 -0.13499750063442445     
   18.221222561500522     
  -29.496363545131828     
  -5.9206882172121151     
  -8.9628889013584581E-002
   18.073629730870792     
  -29.540768706760922     
  -5.9234539467942735     
  -4.4629537044791737E-002
   17.925814822575482     
  -29.585194611361878     
  -5.9229008008786206     
   0.0000000000000000     
   17.777777795128660     
  -29.629616367368467     
  -5.9229008008786206     
   3.5555555555555554     
  -107.18343676425650     
   13162310.769172495     
  -3037422438364.5117     
   3.5554584970071219     
  -89.971082541005046     
   4050043.4540789598     
  -3660790723183.4146     
   3.5554511997721843     
  -89.384613701679456     
   3156268.8289513588     
  -325414525588.11768     
   3.5554433576318769     
  -88.836634841033899     
   3070353.7382038105     
  -946080915783.65222     
   3.5554349302249815     
  -88.277942151565142     
   2800244.0257626479     
  -650056356230.38330     
   3.5554258742298375     
  -87.722233747235748     
   2599546.3570562671     
  -593742952748.01587     
   3.5554161431498019     
  -87.165696284222847     
   2401316.4457588652     
  -498727242198.86749     
   3.5554056870833919     
  -86.609391507086855     
   2221258.1188827939     
  -428630621899.41663     
   3.5553944524780459     
  -86.053023972533410     
   2053913.1295363642     
  -366031660990.16248     
   3.5553823818663539     
  -85.496676078428976     
   1899377.8750895206     
  -313132768686.25623     
   3.5553694135835379     
  -84.940325046239835     
   1756417.1187867236     
  -267745666044.34238     
   3.5553554814648725     
  -84.383977388048194     
   1624229.6858150526     
  -228969027948.74350     
   3.5553405145216592     
  -83.827631473679517     
   1501986.7251857177     
  -195800627576.28262     
   3.5553244365942582     
  -83.271287960758244     
   1388944.5257821404     
  -167438790741.15240     
   3.5553071659805981     
  -82.714946875639569     
   1284409.4596757304     
  -143184797967.58154     
   3.5552886150384655     
  -82.158608440800762     
   1187741.5716066000     
  -122444105219.30147     
   3.5552686897597652     
  -81.602272840546107     
   1098348.7590915926     
  -104707764997.73044     
   3.5552472893148295     
  -81.045940283534392     
   1015683.5041869755     
  -89540562103.770004     
   3.5552243055647126     
  -80.489610993350354     
   939239.51610008627     
  -76570387033.786469     
   3.5551996225392828     
  -79.933285212354576     
   868548.57521083066     
  -65478948536.476067     
   3.5551731158787714     
  -79.376963199418867     
   803177.74255552306     
  -55994138138.574211     
   3.5551446522362924     
  -78.820645225850427     
   742726.63191358442     
  -47883242658.223534     
   3.5551140886386716     
  -78.264331591812791     
   686824.97592588398     
  -40947205815.528107     
   3.5550812718027567     
  -77.708022614914498     
   635130.42206569633     
  -35015892927.404449     
   3.5550460374042032     
  -77.151718634772465     
   587326.32430542610     
  -29943729293.023586     
   3.5550082092955146     
  -76.595420017722361     
   543119.91828419222     
  -25606295319.574326     
   3.5549675986699327     
  -76.039127155273064     
   502240.42815854924     
  -21897138762.152950     
   3.5549240031675287     
  -75.482840468437772     
   464437.49564109358     
  -18725270578.859715     
   3.5548772059196385     
  -74.926560404965358     
   429479.57255139883     
  -16012854467.286243     
   3.5548269745275105     
  -74.370287451202756     
   397152.55215202697     
  -13693337041.439623     
   3.5547730599707945     
  -73.814022123236228     
   367258.44281640486     
  -11709810532.751234     
   3.5547151954412159     
  -73.257764974467463     
   339614.14334685588     
  -10013602910.588570     
   3.5546530950964748     
  -72.701516601254284     
   314050.33891745051     
  -8563095186.4722195     
   3.5545864527291156     
  -72.145277639966338     
   290410.45755682839     
  -7322698513.9834414     
   3.5545149403447773     
  -71.589048772633532     
   268549.70667943085     
  -6261976850.5675516     
   3.5544382066438800     
  -71.032830731566605     
   248334.19310783819     
  -5354903861.7442474     
   3.5543558754004478     
  -70.476624300243287     
   229640.10008154123     
  -4579223295.3000145     
   3.5542675437313771     
  -69.920430317519049     
   212352.92848998040     
  -3915902703.9495196     
   3.5541727802490448     
  -69.364249682727532     
   196366.79577585767     
  -3348666233.5224481     
   3.5540711230897268     
  -68.808083359439365     
   181583.78870985477     
  -2863595815.6851230     
   3.5539620778098411     
  -68.251932378464147     
   167913.36294707362     
  -2448789762.5861335     
   3.5538451151415495     
  -67.695797844595717     
   155271.78686652266     
  -2094069678.1844232     
   3.5537196685987462     
  -67.139680940771669     
   143581.63238817020     
  -1790732244.3648314     
   3.5535851319239398     
  -66.583582932725321     
   132771.29681201690     
  -1531334370.9460907     
   3.5534408563659658     
  -66.027505176230292     
   122774.56704393799     
  -1309511359.9008567     
   3.5532861477778925     
  -65.471449122489105     
   113530.21252283115     
  -1119820297.0993412     
   3.5531202635238599     
  -64.915416324621916     
   104981.61132677173     
  -957606832.67717266     
   3.5529424091829567     
  -64.359408444472237     
   97076.402290177182     
  -818890729.10581875     
   3.5527517350375533     
  -63.803427261107593     
   89766.164960749898     
  -700268280.59392202     
   3.5525473323328116     
  -63.247474677569691     
   83006.123222706025     
  -598828904.17224431     
   3.5523282292933529     
  -62.691552729926421     
   76754.870205906162     
  -512083523.61177582     
   3.5520933868822824     
  -62.135663596456496     
   70974.115716302986     
  -437903687.03621507     
   3.5518416942869804     
  -61.579809606627109     
   65628.450895255286     
  -374469220.93480223     
   3.5515719641152130     
  -61.023993252297622     
   60685.131748601954     
  -320223606.17733490     
   3.5512829272842517     
  -60.468217197833681     
   56113.878659230264     
  -273835811.18981183     
   3.5509732275847807     
  -59.912484291804788     
   51886.690632578742     
  -234167593.79252949     
   3.5506414159004214     
  -59.356797579938522     
   47977.674017612764     
  -200245590.21907693     
   3.5502859440627277     
  -58.801160317788927     
   44362.883919102256     
  -171237436.72439739     
   3.5499051583204997     
  -58.245575984576369     
   41020.177453408047     
  -146431341.43748412     
   3.5494972924012038     
  -57.690048298691650     
   37929.078100578772     
  -125218608.47039187     
   3.5490604601412148     
  -57.134581233049815     
   35070.650500488264     
  -107078726.65893337     
   3.5485926476604912     
  -56.579179031927403     
   32427.384185100833     
  -91566571.677486748     
   3.5480917050561365     
  -56.023846229054662     
   29983.086605464890     
  -78301505.340097785     
   3.5475553375881494     
  -55.468587666350821     
   27722.783742848376     
  -66958021.334701143     
   3.5469810963294539     
  -54.913408514453018     
   25632.628541776117     
  -57257766.286616847     
   3.5463663682510949     
  -54.358314293674020     
   23699.816043155879     
  -48962707.831092589     
   3.5457083657122439     
  -53.803310896922213     
   21912.504945764649     
  -41869292.757416800     
   3.5450041153234015     
  -53.248404613821371     
   20259.745115324702     
  -35803454.123131752     
   3.5442504461499280     
  -52.693602156158974     
   18731.410494593674     
  -30616339.097001854     
   3.5434439772217603     
  -52.138910684960734     
   17318.137099229629     
  -26180657.243383203     
   3.5425811043139084     
  -51.584337839154692     
   16011.265652974060     
  -22387556.677978255     
   3.5416579859610606     
  -51.029891766026189     
   14802.788559895265     
  -19143953.206954274     
   3.5406705286683882     
  -50.475581153191939     
   13685.300867950073     
  -16370246.831034135     
   3.5396143712794199     
  -49.921415262693728     
   12651.954892740036     
  -13998367.670918971     
   3.5384848684606669     
  -49.367403966985059     
   11696.418305379306     
  -11970106.555528615     
   3.5372770732615511     
  -48.813557786843170     
   10812.835326564411     
  -10235686.135624867     
   3.5359857187070998     
  -48.259887931624981     
   9995.7908750177739     
  -8752539.7328826245     
   3.5346051983798707     
  -47.706406341539179     
   9240.2773979547528     
  -7484266.8205509549     
   3.5331295459466476     
  -47.153125732422360     
   8541.6641982316160     
  -6399739.7474748772     
   3.5315524135846275     
  -46.600059642952239     
   7895.6690766561660     
  -5472339.9804447647     
   3.5298670492611333     
  -46.047222484284873     
   7298.3321046600640     
  -4679304.9503799584     
   3.5280662728203311     
  -45.494629592398397     
   6745.9913686769760     
  -4001169.4567265892     
   3.5261424508300383     
  -44.942297283199061     
   6235.2605438481296     
  -3421288.0548517862     
   3.5240874701415086     
  -44.390242910491814     
   5763.0081517167164     
  -2925426.5447362927     
   3.5218927101150879     
  -43.838484926762426     
   5326.3383859023597     
  -2501412.7726363619     
   3.5195490134648861     
  -43.287042947103949     
   4922.5733683999206     
  -2138837.8242337662     
   3.5170466556761038     
  -42.735937816239641     
   4549.2367568873015     
  -1828800.7195402882     
   3.5143753129494804     
  -42.185191678902108     
   4204.0385670773458     
  -1563689.7875317452     
   3.5115240286284495     
  -41.634828052595957     
   3884.8611722714322     
  -1336996.3975367073     
   3.5084811780660941     
  -41.084871907361013     
   3589.7462546641468     
  -1143153.6263457180     
   3.5052344318908641     
  -40.535349734911101     
   3316.8830820960184     
  -977404.87116498256     
   3.5017707176323682     
  -39.986289675756325     
   3064.5964581254020     
  -835669.85815821658     
   3.4980761796713118     
  -39.437721437771778     
   2831.3398994601148     
  -714501.77818676271     
   3.4941361374809645     
  -38.889677042356404     
   2615.6738216234248     
  -610812.48709172895     
   3.4899350421313726     
  -38.342188372716166     
   2416.3010560055632     
  -522428.53786406567     
   3.4854564310319418     
  -37.795297161183520     
   2231.8996539312602     
  -445939.09771377541     
   3.4806828808930677     
  -37.249016675437595     
   2061.6868298754616     
  -383583.67015449330     
   3.4755959588931584     
  -36.703481040811447     
   1903.3593727123794     
  -320149.94041982805     
   3.4701761720437956     
  -36.158365730329315     
   1760.4604508973466     
  -299521.71932034311     
   3.4644029147528554     
  -35.615139125818693     
   1615.8887645760060     
  -170245.52806034125     
   3.4582544145932768     
  -35.068317160010473     
   1527.0280012203198     
  -430545.72757856105     
   3.4517076762937644     
  -34.539434097872430     
   1284.0130404845277     
  -86256.009843096472     
   3.3720364223983132     
  -29.736669080007850     
   637.09296666130422     
  -26116.116201700803     
   3.3012685164242752     
  -27.040881425483217     
   441.22209514854819     
  -15627.141830498746     
   3.2361797768641440     
  -25.127779859062329     
   324.01853141980757     
  -8845.4738484344416     
   3.1752472325089802     
  -23.673539836621437     
   257.67747755654926     
  -6097.2960398105924     
   3.1175785969015331     
  -22.499476749585138     
   211.94775725796984     
  -4302.2123712882139     
   3.0625873564421311     
  -21.520404445256943     
   179.68116447330820     
  -3233.7257446652970     
   3.0098588256421865     
  -20.682630980602877     
   155.42822138831849     
  -2503.1300348558757     
   2.9590845631675617     
  -19.952423561814832     
   136.65474612689943     
  -1995.8939286341188     
   2.9100264105836828     
  -19.306572842342224     
   121.68554166214352     
  -1625.7920979570836     
   2.8624951101116851     
  -18.728628735868202     
   109.49210092746540     
  -1348.7848198825197     
   2.8163367891400006     
  -18.206457946603674     
   99.376214778346508     
  -1135.8707726912617     
   2.7714239976350328     
  -17.730874449699900     
   90.857183983162031     
  -968.86445910606562     
   2.7276495304035042     
  -17.294754738392328     
   83.590700539866532     
  -835.48783964394329     
   2.6849220309384032     
  -16.892466632686322     
   77.324541742536965     
  -727.33022081876095     
   2.6431627782078779     
  -16.519481365613988     
   71.869565086396250     
  -638.44186751048346     
   2.6023032839214530     
  -16.172104325197829     
   67.081251080067631     
  -564.52808011065474     
   2.5622834601764573     
  -15.847282971299565     
   62.847290479237728     
  -502.42400979736271     
   2.5230501979385505     
  -15.542466969087076     
   59.079110405757504     
  -449.75699599836463     
   2.4845562475028062     
  -15.255504360733259     
   55.705932935769766     
  -404.72009920100407     
   2.4467593249302717     
  -14.984563197914429     
   52.670532191762234     
  -365.91789453551905     
   2.4096213902945820     
  -14.728071497478158     
   49.926147982745846     
  -332.25906406403323     
   2.3731080584279027     
  -14.484670615015629     
   47.434205002265593     
  -302.88031789650194     
   2.3371881131666608     
  -14.253178595964862     
   45.162602618041831     
  -277.09160584171974     
   2.3018331033867701     
  -14.032561050484185     
   43.084415574228927     
  -254.33608000353991     
   2.2670170043566484     
  -13.821907774113106     
   41.176894974202384     
  -234.16044227630246     
   2.2327159317580438     
  -13.620413807534774     
   39.420691657130106     
  -216.19270783619038     
   2.1989078985510040     
  -13.427363962521053     
   37.799246348358679     
  -200.12534197006553     
   2.1655726069759105     
  -13.242120080941199     
   36.298306283583194     
  -185.70233551831078     
   2.1326912695888374     
  -13.064110468314251     
   34.905538767195864     
  -172.70920251882899     
   2.1002464544540573     
  -12.892821072025500     
   33.610219748304644     
  -160.96517012433850     
   2.0682219505666373     
  -12.727788070223808     
   32.402980972372106     
  -150.31702728903710     
   2.0366026503186037     
  -12.568591609623617     
   31.275603267704327     
  -140.63424306142866     
   2.0053744464049199     
  -12.414850485342496     
   30.220846444743611     
  -131.80506315492329     
   1.9745241410277317     
  -12.266217598052934     
   29.232308471081691     
  -123.73336750204930     
   1.9440393656266763     
  -12.122376056338188     
   28.304308214816320     
  -116.33612344502983     
   1.9139085096602446     
  -11.983035817578701     
   27.431787288978597     
  -109.54131010563505     
   1.8841206572038836     
  -11.847930780698288     
   26.610227463186334     
  -103.28621565971181     
   1.8546655303266630     
  -11.716816259925977     
   25.835580845738491     
  -97.516034045114623     
   1.8255334383691020     
  -11.589466781335631     
   25.104210590400132     
  -92.182701821948569     
   1.7967152323772371     
  -11.465674154042791     
   24.412840326735520     
  -87.243929601195376     
   1.7682022640577721     
  -11.345245776089136     
   23.758510854726556     
  -82.662391704485145     
   1.7399863487105209     
  -11.228003141659963     
   23.138542916942917     
  -78.405045371317001     
   1.7120597316707680     
  -11.113780521675960     
   22.550505076658037     
  -74.442556014895018     
   1.6844150578583694     
  -11.002423794217949     
   21.992185906546325     
  -70.748810649568071     
   1.6570453440845740     
  -10.893789404884897     
   21.461569826674562     
  -67.300503681611403     
   1.6299439538134086     
  -10.787743440195554     
   20.956816049062482     
  -64.076783925907975     
   1.6031045741134775     
  -10.684160799648852     
   20.476240169618173     
  -61.058951570565810     
   1.5765211945692972     
  -10.582924454142709     
   20.018298032838928     
  -58.230198517434623     
   1.5501880879497938     
  -10.483924780200716     
   19.581571543958166     
  -55.575383933938788     
   1.5240997924560677     
  -10.387058960929688     
   19.164756164453625     
  -53.080840524739820     
   1.4982510953916381     
  -10.292230445867258     
   18.766649860518076     
  -50.734206409600048     
   1.4726370181166231     
  -10.199348462934848     
   18.386143312446077     
  -48.524278850027926     
   1.4472528021631317     
  -10.108327576601056     
   18.022211221070865     
  -46.440886846612585     
   1.4220938964029037     
  -10.019087287124075     
   17.673904569721273     
  -44.474779622648654     
   1.3971559451702227     
  -9.9315516663933927     
   17.340343722551406     
  -42.617528874375033     
   1.3724347772536167     
  -9.8456490264470311     
   17.020712255993597     
  -40.861443075577917     
   1.3479263956790510     
  -9.7613116172247310     
   16.714251432926762     
  -39.199491742722934     
   1.3236269682153865     
  -9.6784753505302721     
   16.420255244856339     
  -37.625238748717713     
   1.2995328185399857     
  -9.5970795475325286     
   16.138065954240957     
  -36.132783394771515     
   1.2756404180086278     
  -9.5170667074499757     
   15.867070078780170     
  -34.716708005551993     
   1.2519463779794326     
  -9.4383822953311789     
   15.606694768738530     
  -33.372031488923042     
   1.2284474426454173     
  -9.3609745470779036     
   15.356404532571606     
  -32.094168084523716     
   1.2051404823346747     
  -9.2847942900666300     
   15.115698271937678     
  -30.878890332926517     
   1.1820224872410463     
  -9.2097947779006848     
   14.884106594440730     
  -29.722296377396848     
   1.1590905615516289     
  -9.1359315379855577     
   14.661189371610252     
  -28.620780256816378     
   1.1363419179405461     
  -9.0631622307573210     
   14.446533519684131     
  -27.571005796546874     
   1.1137738724011852     
  -8.9914465195175861     
   14.239750976210029     
  -26.569882544239135     
   1.0913838393915780     
  -8.9207459499342416     
   14.040476857128237     
  -25.614544878995794     
   1.0691693272698357     
  -8.8510238383650801     
   13.848367770535768     
  -24.702332385813342     
   1.0471279339985453     
  -8.7822451682446356     
   13.663100277642169     
  -23.830772877700547     
   1.0252573430988428     
  -8.7143764938478814     
   13.484369481059414     
  -22.997566588903929     
   1.0035553198365017     
  -8.6473858508161268     
   13.311887731642635     
  -22.200572001901243     
  0.98201970762384660     
  -8.5812426728829490     
   13.145383441628375     
  -21.437793169783941     
  0.96064842462263111     
  -8.5159177142967408     
   12.984599992854996     
  -20.707367952008209     
  0.93943946053422034     
  -8.4513829774815665     
   12.829294733214933     
  -20.007557483427600     
  0.91839087356451332     
  -8.3876116455183052     
   12.679238052089225     
  -19.336736660697778     
  0.89750078755203277     
  -8.3245780190702465     
   12.534212527133992     
  -18.693385244699439     
  0.87676738924850728     
  -8.2622574574079160     
   12.394012137798747     
  -18.076080021918610     
  0.85618892574209837     
  -8.2006263232193319     
   12.258441537634358     
  -17.483487443026377     
  0.83576370201416894     
  -8.1396619309207168     
   12.127315381811659     
  -16.914356974552010     
  0.81549007862117595     
  -8.0793424982049320     
   12.000457704502519     
  -16.367515126498397     
  0.79536646949389289     
  -8.0196471005910421     
   11.877701341053783     
  -15.841859658526744     
  0.77539133984673969     
  -7.9605556287543697     
   11.758887393614831     
  -15.336354697156537     
  0.75556320419052170     
  -7.9020487484368678     
   11.643864733386158     
  -14.850025915538000     
  0.73588062444235824     
  -7.8441078627558527     
   11.532489539019622     
  -14.381956261916594     
  0.71634220812702087     
  -7.7867150767406654     
   11.424624867055247     
  -13.931281968967633     
  0.69694660666430752     
  -7.7298531639423080     
   11.320140252287990     
  -13.497188984474905     
  0.67769251373745065     
  -7.6735055349743266     
   11.218911334904428     
  -13.078909496675083     
  0.65857866373789709     
  -7.6176562078528667     
   11.120819513679365     
  -12.675718931468960     
  0.63960383028211709     
  -7.5622897800144351     
   11.025751621693349     
  -12.286933028059178     
  0.62076682479638801     
  -7.5073914019002448     
   10.933599623982904     
  -11.911905273153589     
  0.60206649516576738     
  -7.4529467520042019     
   10.844260334434253     
  -11.550024291105327     
  0.58350172444371773     
  -7.3989420132874892     
   10.757635152250963     
  -11.200711867026659     
  0.56507142961907764     
  -7.3453638508737411     
   10.673629813248263     
  -10.863420490960065     
  0.54677456043728090     
  -7.2921993909417049     
   10.592154159566062     
  -10.537631742557521     
  0.52861009827292793     
  -7.2394362007390480     
   10.513121921496881     
  -10.222854289385621     
  0.51057705505099138     
  -7.1870622696494895     
   10.436450514326488     
  -9.9186222669565804     
  0.49267447221410926     
  -7.1350659912453622     
   10.362060847324315     
  -9.6244937729918956     
  0.47490141973357641     
  -7.0834361462669841     
   10.289877144026875     
  -9.3400493241361371     
  0.45725699516178842     
  -7.0321618864716777     
   10.219826774095853     
  -9.0648906174981914     
  0.43974032272403141     
  -6.9812327193002766     
   10.151840094464617     
  -8.7986391869515330     
  0.42235055244763381     
  -6.9306384933127081     
   10.085850300562480     
  -8.5409352963390290     
  0.40508685932661653     
  -6.8803693843467020     
   10.021793285839937     
  -8.2914368251978772     
  0.38794844252008587     
  -6.8304158823579746     
   9.9596075096509544     
  -8.0498182494682808     
  0.37093452458271609     
  -6.7807687789018978     
   9.8992338727799414     
  -7.8157697116161202     
  0.35404435072576446     
  -6.7314191552200908     
   9.8406155999428204     
  -7.5889961141720903     
  0.33727718810714957     
  -6.6823583708975169     
   9.7836981290865310     
  -7.3692163108466540     
  0.32063232514920770     
  -6.6335780530579127     
   9.7284290067551797     
  -7.1561623102699139     
  0.30410907088281902     
  -6.5850700860674545     
   9.6747577894281562     
  -6.9495785625585720     
  0.28770675431666926     
  -6.5368266017183618     
   9.6226359502089664     
  -6.7492213069858247     
  0.27142472383047922     
  -6.4888399698668229     
   9.5720167904065718     
  -6.5548578213838811     
  0.25526234659109909     
  -6.4411027894989417     
   9.5228553567461951     
  -6.3662660632909098     
  0.23921900799042414     
  -6.3936078802038976     
   9.4751083612715128     
  -6.1832337784068105     
  0.22329411110414454     
  -6.3463482740308850     
   9.4287341079334617     
  -6.0055582818801359     
  0.20748707617039375     
  -6.2993172077090032     
   9.3836924208193615     
  -5.8330457818540129     
  0.19179734008741101     
  -6.2525081152133160     
   9.3399445774554550     
  -5.6655109726300115     
  0.17622435592937785     
  -6.2059146206567757     
   9.2974532451607299     
  -5.5027766062940078     
  0.16076759247963368     
  -6.1595305314923401     
   9.2561824206135253     
  -5.3446730473282811     
  0.14542653378051529     
  -6.1133498320089092     
   9.2160973727585631     
  -5.1910379348218028     
  0.13020067869910501     
  -6.0673666771063948     
   9.1771645882474004     
  -5.0417157621207975     
  0.11508954050820677     
  -6.0215753863356971     
   9.1393517200314935     
  -4.8965575873200562     
  0.10009264648190541     
  -5.9759704381903020     
   9.1026275381265940     
  -4.7554206671730226     
   8.5209537505095009E-002
  -5.9305464646371782     
   9.0669618831227954     
  -4.6181681786782347     
   7.0439767696393776E-002
  -5.8852982458749148     
   9.0323256217827090     
  -4.4846689203147569     
   5.5782904043890739E-002
  -5.8402207053082575     
   8.9986906048803483     
  -4.3547970397323574     
   4.1238526053196840E-002
  -5.7953089047283504     
   8.9660296270823547     
  -4.2284317832262239     
   2.6806225407298604E-002
  -5.7505580396888742     
   8.9343163887081580     
  -4.1054572464703973     
   1.2485605637736357E-002
  -5.7059634350687043     
   8.9035254593596314     
  -3.9857621495764626     
  -1.7237181933480068E-003
  -5.6615205408122105     
   8.8736322432378074     
  -3.8692396194701182     
  -1.5822119800727365E-002
  -5.6172249278388868     
   8.8446129460917806     
  -3.7557869823260113     
  -2.9809961973583120E-002
  -5.5730722841143461     
   8.8164445437243355     
  -3.6453055748360410     
  -4.3687596863370329E-002
  -5.5290584108752530     
   8.7891047519130652     
  -3.5377005527646301     
  -5.7455366262430155E-002
  -5.4851792190010515     
   8.7625719977673313     
  -3.4328807257994112     
  -7.1113601873708090E-002
  -5.4414307255258239     
   8.7368253923238353     
  -3.3307583805786547     
  -8.4662625571920336E-002
  -5.3978090502838407     
   8.7118447044694953     
  -3.2312491528548621     
  -9.8102749656495028E-002
  -5.3543104126831089     
   8.6876103358230843     
  -3.1342717950318955     
 -0.11143427709660042     
  -5.3109311286001519     
   8.6641032973603451     
  -3.0397482219814949     
 -0.12465750176855828     
  -5.2676676073925117     
   8.6413051856954830     
  -2.9476030989748354     
 -0.13777270868592739     
  -5.2245163490221405     
   8.6191981624531735     
  -2.8577639897754610     
 -0.15078017422252976     
  -5.1814739412846826     
   8.5977649325298557     
  -2.7701610623058288     
 -0.16368016632867977     
  -5.1385370571419511     
   8.5769887245625629     
  -2.6847270346200580     
 -0.17647294474086606     
  -5.0957024521510377     
   8.5568532718029129     
  -2.6013970686946641     
 -0.18915876118512409     
  -5.0529669619870612     
   8.5373427937877029     
  -2.5201086466775968     
 -0.20173785957432819     
  -5.0103275000552481     
   8.5184419789376200     
  -2.4408014905443287     
 -0.21421047619962125     
  -4.9677810551885075     
   8.5001359677585384     
  -2.3634174599717261     
 -0.22657683991619185     
  -4.9253246894270895     
   8.4824103368087496     
  -2.2879004620829568     
 -0.23883717232359924     
  -4.8829555358767092     
   8.4652510833431283     
  -2.2141963706188132     
 -0.25099168794083843     
  -4.8406707966419429     
   8.4486446105634876     
  -2.1422529450909149     
 -0.26304059437632954     
  -4.7984677408318461     
   8.4325777134753039     
  -2.0720197463075944     
 -0.27498409249300848     
  -4.7563437026347124     
   8.4170375653779974     
  -2.0034480841550444     
 -0.28682237656868798     
  -4.7142960794594009     
   8.4020117047468350     
  -1.9364909066496221     
 -0.29855563445185224     
  -4.6723223301401662     
   8.3874880229469628     
  -1.8711027847945856     
 -0.31018404771304026     
  -4.6304199732026463     
   8.3734547520610043     
  -1.8072398122267670     
 -0.32170779179196857     
  -4.5885865851888203     
   8.3599004534693027     
  -1.7448595492851366     
 -0.33312703614053690     
  -4.5468197990380226     
   8.3468140068496641     
  -1.6839209811408280     
 -0.34444194436185449     
  -4.5051173025221711     
   8.3341845994911079     
  -1.6243844571469865     
 -0.35565267434542025     
  -4.4634768367332871     
   8.3220017160625055     
  -1.5662116049693240     
 -0.36675937839858441     
  -4.4218961946205670     
   8.3102551290252364     
  -1.5093653531454962     
 -0.37776220337441307     
  -4.3803732195758123     
   8.2989348888766443     
  -1.4538097959954741     
 -0.38866129079607520     
  -4.3389058040651038     
   8.2880313154066787     
  -1.3995102197027252     
 -0.39945677697786386     
  -4.2974918883046902     
   8.2775349887589087     
  -1.3464329946130180     
 -0.41014879314296115     
  -4.2561294589795455     
   8.2674367412993099     
  -1.2945456288743873     
 -0.42073746553805236     
  -4.2148165480035900     
   8.2577276490827529     
  -1.2438165787868261     
 -0.43122291554488862     
  -4.1735512313190286     
   8.2483990247418504     
  -1.1942153793002663     
 -0.44160525978889686     
  -4.1323316277336817     
   8.2394424093970997     
  -1.1457124640998007     
 -0.45188461024492960     
  -4.0911558977953977     
   8.2308495659163512     
  -1.0982792358234397     
 -0.46206107434024418     
  -4.0500222427014876     
   8.2226124716476754     
  -1.0518879582468434     
 -0.47213475505479946     
  -4.0089289032424666     
   8.2147233119608245     
  -1.0065117609624243     
 -0.48210575101895214     
  -3.9678741587781801     
   8.2071744737536054     
 -0.96212461481090994     
 -0.49197415660863375     
  -3.9268563262459399     
   8.1999585391425232     
 -0.91870125493720345     
 -0.50174006203808608     
  -3.8858737591987573     
   8.1930682797304950     
 -0.87621723247170913     
 -0.51140355345022892     
  -3.8449248468732136     
   8.1864966504869567     
 -0.83464878474828119     
 -0.52096471300473368     
  -3.8040080132854928     
   8.1802367846013446     
 -0.79397291551046512     
 -0.53042361896387047     
  -3.7631217163546520     
   8.1742819877350161     
 -0.75416727143302542     
 -0.53978034577619738     
  -3.7222644470523161     
   8.1686257331992689     
 -0.71521021790417127     
 -0.54903496415815534     
  -3.6814347285779054     
   8.1632616565649876     
 -0.67708069595848686     
 -0.55818754117363245     
  -3.6406311155581297     
   8.1581835513452994     
 -0.63975833366089974     
 -0.56723814031155584     
  -3.5998521932701593     
   8.1533853638428422     
 -0.60322330811608482     
 -0.57618682156157142     
  -3.5590965768879723     
   8.1488611890319707     
 -0.56745640903965666     
 -0.58503364148786630     
  -3.5183629107504819     
   8.1446052659641737     
 -0.53243894385666080     
 -0.59377865330118873     
  -3.4776498676508583     
   8.1406119738852496     
 -0.49815281923919441     
 -0.60242190692911690     
  -3.4369561481467930     
   8.1368758277409547     
 -0.46458038803773821     
 -0.61096344908462907     
  -3.3962804798903639     
   8.1333914748306722     
 -0.43170458210450807     
 -0.61940332333302139     
  -3.3556216169771247     
   8.1301536904648870     
 -0.39950876143937075     
 -0.62774157015722321     
  -3.3149783393140773     
   8.1271573747540931     
 -0.36797679399143102     
 -0.63597822702155360     
  -3.2743494520051941     
   8.1243975487991573     
 -0.33709296276161643     
 -0.64411332843396396     
  -3.2337337847542509     
   8.1218693515784448     
 -0.30684206326316826     
 -0.65214690600680947     
  -3.1931301912850447     
   8.1195680361039706     
 -0.27720921371425766     
 -0.66007898851619040     
  -3.1525375487772820     
   8.1174889670011137     
 -0.24818004892868095     
 -0.66790960195990312     
  -3.1119547573181938     
   8.1156276166341499     
 -0.21974051043294177     
 -0.67563876961404012     
  -3.0713807393695940     
   8.1139795628059019     
 -0.19187700772977917     
 -0.68326651208827482     
  -3.0308144392494594     
   8.1125404852479281     
 -0.16457624886161412     
 -0.69079284737986957     
  -2.9902548226278856     
   8.1113061633814674     
 -0.13782536163446923     
 -0.69821779092643943     
  -2.9497008760365091     
   8.1102724731692071     
 -0.11161179130976241     
 -0.70554135565750764     
  -2.9091516063917497     
   8.1094353847343843     
  -8.5923318613012542E-002
 -0.71276355204488429     
  -2.8686060405303020     
   8.1087909598447876     
  -6.0748090002249400E-002
 -0.71988438815189992     
  -2.8280632247577655     
   8.1083353491697707     
  -3.6074514113515442E-002
 -0.72690386968152632     
  -2.7875222244090563     
   8.1080647903139180     
  -1.1891361501881182E-002
 -0.73382200002341202     
  -2.7469821234205147     
   8.1079756051026557     
   1.1812357696605854E-002
 -0.74063878029986319     
  -2.7064420239132954     
   8.1080641977853798     
   3.5047244790042141E-002
 -0.74735420941079722     
  -2.6659010457885279     
   8.1083270521213038     
   5.7823799041935145E-002
 -0.75396828407769578     
  -2.6253583263316904     
   8.1087607306141187     
   8.0151985366503739E-002
 -0.76048099888658405     
  -2.5848130198288932     
   8.1093618705043689     
  0.10204183188769141     
 -0.76689234633006187     
  -2.5442642971920244     
   8.1101271842435256     
  0.12350274761540872     
 -0.77320231684841012     
  -2.5037113455942879     
   8.1110534548506408     
  0.14454427212822504     
 -0.77941089886979864     
  -2.4631533681149329     
   8.1121375368916020     
  0.16517533789652436     
 -0.78551807884961589     
  -2.4225895833928885     
   8.1133763519258260     
  0.18540497513726389     
 -0.79152384130894571     
  -2.3820192252899766     
   8.1147668892393554     
  0.20524170799091715     
 -0.79742816887221135     
  -2.3414415425617539     
   8.1163062020492873     
  0.22469407523609189     
 -0.80323104230400788     
  -2.3008557985375977     
   8.1179914076135589     
  0.24377019488123755     
 -0.80893244054514513     
  -2.2602612708083751     
   8.1198196840751677     
  0.26247818694714048     
 -0.81453234074791880     
  -2.2196572509219945     
   8.1217882704772713     
  0.28082574069205241     
 -0.82003071831063123     
  -2.1790430440869692     
   8.1238944635324621     
  0.29882061041686753     
 -0.82542754691137943     
  -2.1384179688828628     
   8.1261356181105882     
  0.31647007996617282     
 -0.83072279854112852     
  -2.0977813569783095     
   8.1285091437103354     
  0.33378154146373618     
 -0.83591644353608940     
  -2.0571325528558564     
   8.1310125052713129     
  0.35076190660205142     
 -0.84100845060941642     
  -2.0164709135437500     
   8.1336432195708284     
  0.36741823188518269     
 -0.84599878688224350     
  -1.9757958083540488     
   8.1363988563099667     
  0.38375708103418837     
 -0.85088741791407241     
  -1.9351066186272285     
   8.1392770344177237     
  0.39978515833035433     
 -0.85567430773253217     
  -1.8944027374834222     
   8.1422754231052004     
  0.41550874986756731     
 -0.86035941886252221     
  -1.8536835695788352     
   8.1453917387292076     
  0.43093420601466398     
 -0.86494271235475517     
  -1.8129485308688273     
   8.1486237452743175     
  0.44606752151724682     
 -0.86942414781371435     
  -1.7721970483764262     
   8.1519692516856974     
  0.46091474926993486     
 -0.87380368342503933     
  -1.7314285599664498     
   8.1554261123052214     
  0.47548163140104144     
 -0.87808127598235297     
  -1.6906425141243357     
   8.1589922245407287     
  0.48977385519072247     
 -0.88225688091354404     
  -1.6498383697418464     
   8.1626655284546601     
  0.50379699793855448     
 -0.88633045230651764     
  -1.6090155959058627     
   8.1664440059391996     
  0.51755639056308889     
 -0.89030194293442666     
  -1.5681736716938426     
   8.1703256788684229     
  0.53105741481652724     
 -0.89417130428039615     
  -1.5273120859729736     
   8.1743086094795459     
  0.54430512843451762     
 -0.89793848656175179     
  -1.4864303372044168     
   8.1783908979428048     
  0.55730465609188451     
 -0.90160343875376536     
  -1.4455279332524018     
   8.1825706828634939     
  0.57006084170846194     
 -0.90516610861292790     
  -1.4046043911973014     
   8.1868461391763070     
  0.58257857429514637     
 -0.90862644269976101     
  -1.3636592371531528     
   8.1912154784835209     
  0.59486246637464335     
 -0.91198438640117740     
  -1.3226920060894898     
   8.1956769469813313     
  0.60691719210447437     
 -0.91523988395240130     
  -1.2817022416572319     
   8.2002288259221139     
  0.61874714521648844     
 -0.91839287845845829     
  -1.2406894960186476     
   8.2048694295112377     
  0.63035682021156625     
 -0.92144331191524509     
  -1.1996533296807133     
   8.2095971056628247     
  0.64175036640053607     
 -0.92439112523018707     
  -1.1585933113330282     
   8.2144102334108293     
  0.65293211635692183     
 -0.92723625824249645     
  -1.1175090176887932     
   8.2193072242835061     
  0.66390602218343164     
 -0.92997864974303512     
  -1.0764000333294588     
   8.2242865194498815     
  0.67467620413543039     
 -0.93261823749379646     
  -1.0352659505533828     
   8.2293465909808976     
  0.68524649315938124     
 -0.93515495824700989     
 -0.99410636922673057     
   8.2344859396795940     
  0.69562074953994180     
 -0.93758874776387946     
 -0.95292089663927959     
   8.2397030953011416     
  0.70580271260263816     
 -0.93991954083296470     
 -0.91170914736191166     
   8.2449966156456629     
  0.71579602556434552     
 -0.94214727128820874     
 -0.87047074310820494     
   8.2503650858373945     
  0.72560427700699137     
 -0.94427187202662599     
 -0.82920531259882313     
   8.2558071179149479     
  0.73523096619877892     
 -0.94629327502565219     
 -0.78791249142863307     
   8.2613213501614382     
  0.74467950352728407     
 -0.94821141136016807     
 -0.74659192193713375     
   8.2669064464378934     
  0.75395324541178088     
 -0.95002621121920117     
 -0.70524325308159364     
   8.2725610957784816     
  0.76305547797252371     
 -0.95173760392231466     
 -0.66386614031249014     
   8.2782840118632741     
  0.77198936837968180     
 -0.95334551793568789     
 -0.62246024545251577     
   8.2840739321261232     
  0.78075810205168739     
 -0.95484988088789802     
 -0.58102523657747251     
   8.2899296178915094     
  0.78936470005055837     
 -0.95625061958540647     
 -0.53956078789988804     
   8.2958498531418901     
  0.79781220174821066     
 -0.95754766002775837     
 -0.49806657965539675     
   8.3018334446550011     
  0.80610351422618987     
 -0.95874092742250039     
 -0.45654229799122903     
   8.3078792210116976     
  0.81424154390818471     
 -0.95983034619982299     
 -0.41498763485722318     
   8.3139860325910089     
  0.82222907385902977     
 -0.96081584002693310     
 -0.37340228789913227     
   8.3201527506449509     
  0.83006888173821725     
 -0.96169733182216310     
 -0.33178596035437585     
   8.3263782672579882     
  0.83776366242583067     
 -0.96247474376882147     
 -0.29013836094941442     
   8.3326614947261817     
  0.84531604515502701     
 -0.96314799732878975     
 -0.24845920379993777     
   8.3390013650648456     
  0.85272862978980324     
 -0.96371701325587311     
 -0.20674820831280402     
   8.3453968297882675     
  0.86000393695615129     
 -0.96418171160890742     
 -0.16500509909004565     
   8.3518468593154402     
  0.86714444702111981     
 -0.96454201176462984     
 -0.12322960583508584     
   8.3583504426680975     
  0.87415260870591016     
 -0.96479783243031636     
  -8.1421463260333005E-002
   8.3649065872333921     
  0.88103075295949040     
 -0.96494909165619147     
  -3.9580410997547083E-002
   8.3715143178805889     
  0.88778126858352846     
 -0.96499570684761626     
   2.2938064906409053E-003
   8.3781726773949643     
  0.89440639004949740     
 -0.96493759477705610     
   4.4201439997430120E-002
   8.3848807253203361     
  0.90090836465004076     
 -0.96477467159583608     
   8.6142735655868094E-002
   8.3916375380552104     
  0.90728940484010712     
 -0.96450685284568660     
  0.12811793502248586     
   8.3984422085915114     
  0.91355161331440893     
 -0.96413405347008274     
  0.17012727515819218     
   8.4052938456913697     
  0.91969713259734232     
 -0.96365618782538398     
  0.21217098870788620     
   8.4121915741858508     
  0.92572798766516784     
 -0.96307316969177581     
  0.25424930397858325     
   8.4191345340933381     
  0.93164623043244865     
 -0.96238491228401890     
  0.29636244501587156     
   8.4261218808215830     
  0.93745379559122322     
 -0.96159132826200855     
  0.33851063167864592     
   8.4331527842885166     
  0.94315266832298639     
 -0.96069232974114971     
  0.38069407971261865     
   8.4402264293009388     
  0.94874470758108431     
 -0.95968782830254895     
  0.42291300082239147     
   8.4473420146077967     
  0.95423179535247626     
 -0.95857773500302990     
  0.46516760274159241     
   8.4544987530729401     
  0.95961576199312670     
 -0.95736196038497290     
  0.50745808930249547     
   8.4616958712878887     
  0.96489836400463880     
 -0.95604041448598420     
  0.54978466050325903     
   8.4689326090179229     
  0.97008140004939380     
 -0.95461300684839778     
  0.59214751257460063     
   8.4762082195182948     
  0.97516654947862180     
 -0.95307964652861199     
  0.63454683804499390     
   8.4835219686393835     
  0.98015552241432724     
 -0.95144024210626543     
  0.67698282580423708     
   8.4908731350574911     
  0.98504995605390600     
 -0.94969470169325521     
  0.71945566116619963     
   8.4982610097278961     
  0.98985148827439517     
 -0.94784293294259936     
  0.76196552593024525     
   8.5056848958899529     
  0.99456167776017412     
 -0.94588484305714826     
  0.80451259844115208     
   8.5131441084731545     
  0.99918212698051256     
 -0.94382033879814664     
  0.84709705364839971     
   8.5206379744255081     
   1.0037143117854299     
 -0.94164932649364941     
  0.88971906316387239     
   8.5281658317639000     
   1.0081597866484537     
 -0.93937171204679448     
  0.93237879531869250     
   8.5357270301637627     
   1.0125199638222997     
 -0.93698740094393485     
  0.97507641521883204     
   8.5433209298924311     
   1.0167963494426266     
 -0.93449629826263292     
   1.0178120847998473     
   8.5509469025132496     
   1.0209902812390088     
 -0.93189830867951950     
   1.0605859628801859     
   8.5586043296225434     
   1.0251032325994320     
 -0.92919333647802083     
   1.1033982052139109     
   8.5662926038670388     
   1.0291364866750861     
 -0.92638128555595434     
   1.1462489645423701     
   8.5740111275171014     
   1.0330914381810647     
 -0.92346205943299764     
   1.1891383906444226     
   8.5817593133034595     
   1.0369693513935241     
 -0.92043556125803239     
   1.2320666303862775     
   8.5895365834389104     
   1.0407715668326860     
 -0.91730169381636439     
   1.2750338277703512     
   8.5973423701901552     
   1.0444992669024211     
 -0.91406035953682385     
   1.3180401239825554     
   8.6051761146919237     
   1.0481537877342830     
 -0.91071146049874763     
   1.3610856574395362     
   8.6130372680999319     
   1.0517362574008484     
 -0.90725489843884422     
   1.4041705638348612     
   8.6209252900304385     
   1.0552479144390727     
 -0.90369057475794579     
   1.4472949761834082     
   8.6288396493887305     
   1.0586899389034099     
 -0.90001839052764820     
   1.4904590248667073     
   8.6367798239305067     
   1.0620634190873672     
 -0.89623824649684103     
   1.5336628376754669     
   8.6447452995736604     
   1.0653695790160820     
 -0.89235004309813026     
   1.5769065398529427     
   8.6527355714162830     
   1.0686094153552490     
 -0.88835368045415453     
   1.6201902541365609     
   8.6607501420314463     
   1.0717841226740996     
 -0.88424905838379841     
   1.6635141007990193     
   8.6687885229515018     
   1.0748946635743779     
 -0.88003607640830339     
   1.7068781976887180     
   8.6768502329283095     
   1.0779421966505360     
 -0.87571463375727887     
   1.7502826602695478     
   8.6849347994031891     
   1.0809276308988434     
 -0.87128462937461459     
   1.7937276016596422     
   8.6930417566349298     
   1.0838520952903357     
 -0.86674596192429743     
   1.8372131326696044     
   8.7011706473496080     
   1.0867164675987926     
 -0.86209852979613277     
   1.8807393618401191     
   8.7093210208565992     
   1.0895218297560765     
 -0.85734223111137342     
   1.9243063954787110     
   8.7174924345797695     
   1.0922690399308499     
 -0.85247696372825688     
   1.9679143376961077     
   8.7256844523792516     
   1.0949591180366727     
 -0.84750262524745290     
   2.0115632904414680     
   8.7338966457645260     
   1.0975929228587822     
 -0.84241911301742389     
   2.0552533535375934     
   8.7421285926859671     
   1.1001714170930401     
 -0.83722632413969711     
   2.0989846247150945     
   8.7503798783141651     
   1.1026954208558828     
 -0.83192415547405407     
   2.1427571996458057     
   8.7586500939705836     
   1.1051659068017827     
 -0.82651250364363482     
   2.1865711719764120     
   8.7669388382715976     
   1.1075836044302414     
 -0.82099126503996089     
   2.2304266333603522     
   8.7752457153048233     
   1.1099495020267824     
 -0.81536033582787826     
   2.2743236734900405     
   8.7835703365700244     
   1.1122642817653865     
 -0.80961961195042031     
   2.3182623801281728     
   8.7919123186832646     
   1.1145288971302589     
 -0.80376898913359396     
   2.3622428391384109     
   8.8002712854117426     
   1.1167440202849004     
 -0.79780836289108892     
   2.4062651345158494     
   8.8086468655638797     
   1.1189105418594378     
 -0.79173762852891216     
   2.4503293484163295     
   8.8170386946278256     
   1.1210291637324472     
 -0.78555668114994937     
   2.4944355611862878     
   8.8254464133558184     
   1.1231006647669757     
 -0.77926541565845242     
   2.5385838513905301     
   8.8338696683415705     
   1.1251258315990238     
 -0.77286372676445769     
   2.5827742958415816     
   8.8423081120785625     
   1.1271052990404113     
 -0.76635150898813309     
   2.6270069696263305     
   8.8507614018213658     
   1.1290399198395658     
 -0.75972865666405698     
   2.6712819461339352     
   8.8592292012201632     
   1.1309302445053036     
 -0.75299506394542959     
   2.7155992970821194     
   8.8677111780539519     
   1.1327771473321939     
 -0.74615062480821837     
   2.7599590925439030     
   8.8762070066589445     
   1.1345811190178765     
 -0.73919523305523716     
   2.8043614009731783     
   8.8847163650515775     
   1.1363430214169150     
 -0.73212878232016276     
   2.8488062892300889     
   8.8932389377122050     
   1.1380633371283608     
 -0.72495116607148735     
   2.8932938226062199     
   8.9017744127406679     
   1.1397428769921183     
 -0.71766227761640955     
   2.9378240648488680     
   8.9103224843181081     
   1.1413821260095847     
 -0.71026201010466483     
   2.9823970781853202     
   8.9188828502631807     
   1.1429818693507079     
 -0.70275025653229550     
   3.0270129233466876     
   8.9274552142833112     
   1.1445425458554115     
 -0.69512690974536240     
   3.0716716595908378     
   8.9360392833772266     
   1.1460649638465006     
 -0.68739186244359896     
   3.1163733447257971     
   8.9446347706060756     
   1.1475494968870481     
 -0.67954500718400745     
   3.1611180351318930     
   8.9532413918327283     
   1.1489969607573605     
 -0.67158623638440107     
   3.2059057857840720     
   8.9618588690384087     
   1.1504077042827876     
 -0.66351544232688919     
   3.2507366502737183     
   8.9704869268205290     
   1.1517825172793383     
 -0.65533251716131025     
   3.2956106808300212     
   8.9791252957001237     
   1.1531217310846633     
 -0.64703735290861020     
   3.3405279283409786     
   8.9877737086832585     
   1.1544261223633345     
 -0.63862984146417012     
   3.3854884423741902     
   8.9964319046009837     
   1.1556960026592369     
 -0.63010987460108103     
   3.4304922711972443     
   9.0050996246209287     
   1.1569321241500408     
 -0.62147734397336940     
   3.4755394617976778     
   9.0137766155520538     
   1.1581347848842929     
 -0.61273214111917218     
   3.5206300599026537     
   9.0224626264386849     
   1.1593047193750381     
 -0.60387415746386386     
   3.5657641099983364     
   9.0311574118339983     
   1.1604422347851331     
 -0.59490328432313433     
   3.6109416553494076     
   9.0398607285948867     
   1.1615479424089052     
 -0.58581941290602069     
   3.6561627380163011     
   9.0485723381629537     
   1.1626223448970749     
 -0.57662243431789206     
   3.7014273988760840     
   9.0572920057496820     
   1.1636657818643563     
 -0.56731223956338828     
   3.7467356776382412     
   9.0660194991136649     
   1.1646789355168339     
 -0.55788871954931463     
   3.7920876128638517     
   9.0747545911300413     
   1.1656620388253351     
 -0.54835176508749128     
   3.8374832419827287     
   9.0834970564212298     
   1.1666157731106084     
 -0.53870126689756015     
   3.8829226013105815     
   9.0922466747195614     
   1.1675403752869933     
 -0.52893711560974854     
   3.9284057260662153     
   9.1010032275342123     
   1.1684364944485721     
 -0.51905920176759046     
   3.9739326503881580     
   9.1097665012425768     
   1.1693043532061047     
 -0.50906741583060700     
   4.0195034073509923     
   9.1185362838916220     
   1.1701445985019716     
 -0.49896164817694560     
   4.0651180289816740     
   9.1273123683803874     
   1.1709574221470369     
 -0.48874178910597954     
   4.1107765462752397     
   9.1360945490464900     
   1.1717434793348587     
 -0.47840772884086780     
   4.1564789892107115     
   9.1448826251415021     
   1.1725029271938221     
 -0.46795935753107587     
   4.2022253867663029     
   9.1536763970954560     
   1.1732364173976335     
 -0.45739656525485900     
   4.2480157669346070     
   9.1624756702259376     
   1.1739440983502798     
 -0.44671924202170726     
   4.2938501567375802     
   9.1712802509635658     
   1.1746266027260872     
 -0.43592727777475387     
   4.3397285822412002     
   9.1800899504840103     
   1.1752840619055045     
 -0.42502056239314712     
   4.3856510685697794     
   9.1889045809483019     
   1.1759171096796535     
 -0.41399898569438665     
   4.4316176399203284     
   9.1977239592708990     
   1.1765258580130473     
 -0.40286243743662409     
   4.4776283195765201     
   9.2065479032059976     
   1.1771109248728435     
 -0.39161080732092929     
   4.5236831299223921     
   9.2153762351425428     
   1.1776724159716674     
 -0.38024398499352241     
   4.5697820924559034     
   9.2242087782623301     
   1.1782109376738685     
 -0.36876186004797235     
   4.6159252278022977     
   9.2330453602948843     
   1.1787265865369074     
 -0.35716432202736209     
   4.6621125557272682     
   9.2418858096939118     
   1.1792199475136382     
 -0.34545126042642138     
   4.7083440951497550     
   9.2507299593002639     
   1.1796911366472680     
 -0.33362256469362761     
   4.7546198641550674     
   9.2595776428251177     
   1.1801406342078631     
 -0.32167812423327513     
   4.8009398800060836     
   9.2684286975816779     
   1.1805687484819753     
 -0.30961782840751306     
   4.8473041591580275     
   9.2772829631952920     
   1.1809756792544841     
 -0.29744156653835330     
   4.8937127172679888     
   9.2861402807897004     
   1.1813619497034804     
 -0.28514922790964764     
   4.9401655692084949     
   9.2950004954124772     
   1.1817276321849841     
 -0.27274070176903609     
   4.9866627290786596     
   9.3038634526538644     
   1.1820732833082996     
 -0.26021587732986501     
   5.0332042102159926     
   9.3127290022786759     
   1.1823989404101707     
 -0.24757464377307761     
   5.0797900252075179     
   9.3215969943317525     
   1.1827051819036154     
 -0.23481689024907548     
   5.1264201859013383     
   9.3304672831960307     
   1.1829920050060037     
 -0.22194250587955236     
   5.1730947034174113     
   9.3393397232335751     
   1.1832599989112407     
 -0.20895137975930084     
   5.2198135881585594     
   9.3482141732254096     
   1.1835091456088773     
 -0.19584340095799166     
   5.2665768498211660     
   9.3570904918174769     
   1.1837400237465883     
 -0.18261845852192671     
   5.3133844974056998     
   9.3659685419955760     
   1.1839526087716021     
 -0.16927644147576576     
   5.3602365392270910     
   9.3748481865613620     
   1.1841474721400129     
 -0.15581723882422746     
   5.4071329829250017     
   9.3837292926024123     
   1.1843245795580413     
 -0.14224073955376493     
   5.4540738354738796     
   9.3926117269490987     
   1.1844844939248926     
 -0.12854683263421626     
   5.5010591031928868     
   9.4014953606535343     
   1.1846271700644704     
 -0.11473540702043072     
   5.5480887917555926     
   9.4103800644290185     
   1.1847531752074485     
 -0.10080635165387038     
   5.5951629061997732     
   9.4192657132430746     
   1.1848624315925957     
  -8.6759555464187982E-002
   5.6422814509365802     
   9.4281521814800193     
   1.1849555541555372     
  -7.2594907370781420E-002
   5.6894444297606217     
   9.4370393481361852     
   1.1850322825982116     
  -5.8312296284324903E-002
   5.7366518458566000     
   9.4459270902556725     
   1.1850938615800726     
  -4.3911611108277383E-002
   5.7839037018177848     
   9.4548152942175214     
   1.1851376552192403     
  -2.9392740740368510E-002
   5.8311999996199066     
   9.4637038266316669     
   1.1851737270678069     
  -1.4755574074062470E-002
   5.8785407407604486     
   9.4725926295846747     
   1.1851665126983133     
   0.0000000000000000     
   5.9259259257804837     
   9.4814813784299119     
   1.1851665126983133     
  -1.1851851851851851     
   35.727812250193530     
  -4387436.9142375151     
   1012474141934.1766     
  -1.1851528323357072     
   29.990360847521028     
  -1350014.4884349853     
   1220263541961.2502     
  -1.1851503999240613     
   29.794871233158997     
  -1052089.6213109568     
   108471627227.81569     
  -1.1851477858772923     
   29.612211613649396     
  -1023451.2263899888     
   315360187516.10211     
  -1.1851449767416604     
   29.425980717706000     
  -933414.68919294770     
   216685470739.89850     
  -1.1851419580766125     
   29.240744580653569     
  -866515.46052879491     
   197914425629.86542     
  -1.1851387143832675     
   29.055232095177178     
  -800438.78735649935     
   166242279537.72949     
  -1.1851352290277972     
   28.869797170334472     
  -740419.39363408508     
   142876955736.04062     
  -1.1851314841593485     
   28.684341324257151     
  -684637.69859432010     
   122010496264.46779     
  -1.1851274606221178     
   28.498892025978726     
  -633125.97134534328     
   104377639960.93114     
  -1.1851231378611793     
   28.313441681466017     
  -585472.36290148611     
   89248517085.083679     
  -1.1851184938216242     
   28.127992462260391     
  -541409.90413492022     
   76323046191.462448     
  -1.1851135048405532     
   27.942543824486417     
  -500662.23090471188     
   65266842367.048691     
  -1.1851081455314194     
   27.757095987290892     
  -462981.51710606291     
   55812954359.480591     
  -1.1851023886601995     
   27.571648958507989     
  -428136.48001676681     
   47728250669.242752     
  -1.1850962050128218     
   27.386202814178496     
  -395913.86100329884     
   40814707595.347923     
  -1.1850895632532550     
   27.200757613283908     
  -366116.25255664374     
   34902585812.806580     
  -1.1850824297716098     
   27.015313427339244     
  -338561.16957775992     
   29846859179.295330     
  -1.1850747685215710     
   26.829870330998641     
  -313079.83582324412     
   25523459323.269333     
  -1.1850665408464276     
   26.644428404912258     
  -289516.19164949295     
   21826312762.441746     
  -1.1850577052929236     
   26.458987732856858     
  -267725.91750846640     
   18664719366.595963     
  -1.1850482174120975     
   26.273548408527208     
  -247575.54011113057     
   15961075326.317505     
  -1.1850380295462237     
   26.088110530993070     
  -228941.66127267768     
   13649071667.885675     
  -1.1850270906009188     
   25.902674204773316     
  -211710.13945270763     
   11671962550.384695     
  -1.1850153458014010     
   25.717239544758122     
  -195775.44260035001     
   9981244908.9326305     
  -1.1850027364318383     
   25.531806672577162     
  -181039.97125261615     
   8535429909.5067005     
  -1.1849891995566442     
   25.346375718449881     
  -167413.47751937126     
   7299047560.2156868     
  -1.1849746677225097     
   25.160946822447897     
  -154812.49775860712     
   6241756534.4020662     
  -1.1849590686398797     
   24.975520135227203     
  -143159.85733585310     
   5337617844.9201746     
  -1.1849423248425035     
   24.790095817128027     
  -132384.18449692870     
   4564445987.5120716     
  -1.1849243533235982     
   24.604674040977471     
  -122419.48071476852     
   3903270056.4288135     
  -1.1849050651470721     
   24.419254991515405     
  -113204.71451093913     
   3337867673.4598918     
  -1.1848843650321583     
   24.233838867085016     
  -104683.44627437515     
   2854365027.6869602     
  -1.1848621509097053     
   24.048425879959332     
  -96803.485915995974     
   2440899598.4279561     
  -1.1848383134482592     
   23.863016257666803     
  -89516.568676937575     
   2087325488.5236595     
  -1.1848127355479598     
   23.677610243997325     
  -82778.064567367634     
   1784968019.4318330     
  -1.1847852918001491     
   23.492208100028019     
  -76546.699996547002     
   1526407737.1279700     
  -1.1847558479104590     
   23.306810105730822     
  -70784.309571624850     
   1305300956.4465549     
  -1.1847242600830150     
   23.121416560902556     
  -65455.598441856448     
   1116222025.3544638     
  -1.1846903743632422     
   22.936027786573948     
  -60527.929651561499     
   954531952.66293728     
  -1.1846540259366136     
   22.750644126096265     
  -55971.120996650381     
   816263267.71347976     
  -1.1846150383805165     
   22.565265948211021     
  -51757.262233347858     
   698023204.13270497     
  -1.1845732228662487     
   22.379893646915068     
  -47860.544196314499     
   596910765.39190996     
  -1.1845283773079800     
   22.194527644173405     
  -44257.098900005643     
   510444787.59750295     
  -1.1844802854553220     
   22.009168392132267     
  -40924.855661721849     
   436503779.64626873     
  -1.1844287159259641     
   21.823816374194660     
  -37843.404204012681     
   373273434.67528600     
  -1.1843734211746200     
   21.638472108132451     
  -34993.870454367418     
   319202284.74137044     
  -1.1843141363943190     
   21.453136148179063     
  -32358.800716211343     
   272963566.49522686     
  -1.1842505783458510     
   21.267809087076031     
  -29922.055027875234     
   233422766.82612720     
  -1.1841824441109372     
   21.082491559172361     
  -27668.707717875717     
   199609631.31190330     
  -1.1841094097644509     
   20.897184243327573     
  -25584.956747895936     
   170694508.50287417     
  -1.1840311289607608     
   20.711887865436342     
  -23658.038577557236     
   145967897.79126948     
  -1.1839472314289936     
   20.526603202220414     
  -21876.150278086163     
   124823071.04288803     
  -1.1838573213717376     
   20.341331084138375     
  -20228.377263550985     
   106741203.27507864     
  -1.1837609757614171     
   20.156072399266261     
  -18704.626216402263     
   91278603.519999787     
  -1.1836577425282602     
   19.970828097274339     
  -17295.563544092547     
   78055864.383189142     
  -1.1835471386334737     
   19.785599193300126     
  -15992.558009348260     
   66748530.322623514     
  -1.1834286480209093     
   19.600386772568857     
  -14787.627972005739     
   57079145.796450399     
  -1.1833017194401667     
   19.415191994872874     
  -13673.392479114173     
   48810446.737587057     
  -1.1831657641337345     
   19.230016099592692     
  -12643.026036788866     
   41739536.256033756     
  -1.1830201533804048     
   19.044860411013001     
  -11690.216834493374     
   35692908.927890249     
  -1.1828642158868303     
   18.859726343964230     
  -10809.128061671174     
   30522190.596963692     
  -1.1826972350187122     
   18.674615409682811     
  -9994.3622007834456     
   26100501.694530088     
  -1.1825184458627165     
   18.489529222111095     
  -9240.9279157127803     
   22319340.570616424     
  -1.1823270321098180     
   18.304469504822904     
  -8544.2095114310196     
   19085921.936463851     
  -1.1821221227503649     
   18.119438097892282     
  -7899.9386839274002     
   16320902.758135242     
  -1.1819027885707480     
   17.934436965637339     
  -7304.1683127361603     
   13956430.812317114     
  -1.1816680384411338     
   17.749468204614523     
  -6753.2483734728903     
   11934484.764791993     
  -1.1814168153833093     
   17.564534052046742     
  -6243.8034974592601     
   10205446.344053702     
  -1.1811479924072534     
   17.379636894988042     
  -5772.7123666689440     
   8726885.7592794560     
  -1.1808603681046361     
   17.194779279720279     
  -5337.0885506771165     
   7462518.8815740375     
  -1.1805526619870201     
   17.009963922011316     
  -4934.2628535825725     
   6381317.7434164695     
  -1.1802235095561293     
   16.825193717730997     
  -4561.7669558142397     
   5456748.9348482080     
  -1.1798714570931399     
   16.640471754226983     
  -4217.3182979682642     
   4666122.5696978318     
  -1.1794949561535557     
   16.455801322326188     
  -3898.8061013127490     
   3990035.5075286743     
  -1.1790923577538504     
   16.271185928949254     
  -3604.2784425183454     
   3411895.3848616024     
  -1.1786619062357000     
   16.086629310539042     
  -3331.9302914983186     
   2917513.2414003266     
  -1.1782017327932903     
   15.902135447179948     
  -3080.0924660604433     
   2494755.6090476047     
  -1.1777098486488826     
   15.717708577476023     
  -2847.2213992809602     
   2133246.5808442682     
  -1.1771841378615424     
   15.533353214322441     
  -2631.8896922554291     
   1824113.3255620587     
  -1.1766223497537109     
   15.349074161425674     
  -2432.7773683934856     
   1559768.3192490961     
  -1.1760220909401105     
   15.164876530794603     
  -2248.6637894425785     
   1333723.1521918010     
  -1.1753808169433462     
   14.980765761071122     
  -2078.4201811727294     
   1140429.3492540780     
  -1.1746958233805027     
   14.796747636830487     
  -1921.0027174551235     
   975142.18416956021     
  -1.1739642367050294     
   14.612828308918417     
  -1775.4461284636177     
   833804.25567835884     
  -1.1731830044882954     
   14.429014315701055     
  -1640.8577895975145     
   712945.94298629009     
  -1.1723488852253681     
   14.245312605413719     
  -1516.4122521517174     
   609600.23832104320     
  -1.1714584376498267     
   14.061730559634547     
  -1401.3461891697218     
   521229.93047707074     
  -1.1705080095428166     
   13.878276017530965     
  -1294.9537239690999     
   445665.46494240675     
  -1.1694937260220313     
   13.694957302455840     
  -1196.5820849660263     
   381051.20927204547     
  -1.1684114772969547     
   13.511783244969436     
  -1105.6276939929903     
   325801.62350995780     
  -1.1672569058774560     
   13.328763225253191     
  -1021.5321527240962     
   278556.61942896381     
  -1.1660253932237705     
   13.145907145923216     
  -943.77996649036186     
   238167.25942957294     
  -1.1647120458269882     
   12.963225680785053     
  -871.89127386787345     
   203604.16233826370     
  -1.1633116807104575     
   12.780729457572166     
  -805.43368533695730     
   174142.84596170668     
  -1.1618188103439806     
   12.598432387061159     
  -743.96655130971249     
   148646.36589989066     
  -1.1602276269643559     
   12.416338891812467     
  -687.22894329290739     
   127861.22339607691     
  -1.1585319862977195     
   12.234493680270759     
  -634.45312423390476     
   106716.64679267765     
  -1.1567253906812651     
   12.052788576776848     
  -586.82015030177899     
   99840.573107491698     
  -1.1548009715842851     
   11.871713041939174     
  -538.62958819432242     
   56748.509365660946     
  -1.1527514715310923     
   11.689439053336734     
  -509.00933373605193     
   143515.24251826876     
  -1.1505692254312547     
   11.513144699291404     
  -428.00434682859054     
   28752.003281102945     
  -1.1240121407994377     
   9.9122230266691318     
  -212.36432222031846     
   8705.3720672114632     
  -1.1004228388080917     
   9.0136271418277545     
  -147.07403171623250     
   5209.0472768456793     
  -1.0787265922880480     
   8.3759266196874478     
  -108.00617713988990     
   2948.4912827969547     
  -1.0584157441696600     
   7.8911799455404408     
  -85.892492518912732     
   2032.4320132872112     
  -1.0391928656338445     
   7.4998255831950127     
  -70.649252419258659     
   1434.0707904183746     
  -1.0208624521473770     
   7.1734681484190634     
  -59.893721491120843     
   1077.9085815538683     
  -1.0032862752140621     
   6.8942103268675945     
  -51.809407129466834     
   834.37667829408292     
 -0.98636152105585395     
   6.6508078539382742     
  -45.551582042261209     
   665.29797620344641     
 -0.97000880352789420     
   6.4355242807807826     
  -40.561847220735359     
   541.93069932072888     
 -0.95416503670389496     
   6.2428762452893700     
  -36.497366975829891     
   449.59493996413988     
 -0.93877892971333354     
   6.0688193155345482     
  -33.125404926098845     
   378.62359089421426     
 -0.92380799921167756     
   5.9102914832333200     
  -30.285727994392239     
   322.95481970306355     
 -0.90921651013450133     
   5.7649182461307911     
  -27.863566846619257     
   278.49594654441444     
 -0.89497401031280099     
   5.6308222108954036     
  -25.774847247536155     
   242.44340694551610     
 -0.88105425940262605     
   5.5064937885379504     
  -23.956521695444781     
   212.81395583586419     
 -0.86743442797381776     
   5.3907014417326495     
  -22.360417026675798     
   188.17602669877579     
 -0.85409448672548571     
   5.2824276570998725     
  -20.949096826434982     
   167.47466993632278     
 -0.84101673264618348     
   5.1808223230290036     
  -19.693036801912562     
   149.91899866707308     
 -0.82818541583426875     
   5.0851681202444485     
  -18.568644311909512     
   134.90669972599380     
 -0.81558644164342387     
   4.9948543993047636     
  -17.556844063964562     
   121.97263152727930     
 -0.80320713009819411     
   4.9093571658260764     
  -16.642049327509966     
   110.75302133621702     
 -0.79103601947596747     
   4.8282235383385812     
  -15.811401667488337     
   100.96010597895049     
 -0.77906270438888692     
   4.7510595319882452     
  -15.054200872646209     
   92.363868606895053     
 -0.76727770112892335     
   4.6775203501613927     
  -14.361471858094497     
   84.778693339680729     
 -0.75567233478554952     
   4.6073025913710390     
  -13.725631658046890     
   78.053480754583333     
 -0.74423864391934791     
   4.5401379358449532     
  -13.140230552387514     
   72.064235945125361     
 -0.73296929951700129     
   4.4757879875069868     
  -12.599748782799074     
   66.708447328625155     
 -0.72185753565863686     
   4.4140400269804037     
  -12.099435427834386     
   61.900778499645824     
 -0.71089708986294575     
   4.3547034894380996     
  -11.635179589087043     
   57.569734176687376     
 -0.70008215148468578     
   4.2976070240084772     
  -11.203406582761888     
   53.655056706794596     
 -0.68940731685554579     
   4.2425960234079207     
  -10.800993657460928     
   50.105675766908099     
 -0.67886755010620126     
   4.1895305365412456     
  -10.425201089209116     
   46.878081010949792     
 -0.66845814880163990     
   4.1382834951141545     
  -10.073615481626993     
   43.935021062261043     
 -0.65817471367591063     
   4.0887391993509379     
  -9.7441028236600360     
   41.244455829294999     
 -0.64801312187555882     
   4.0407920187794364     
  -9.4347694049403241     
   38.778707813897704     
 -0.63796950322008150     
   3.9943452725262456     
  -9.1439290963360911     
   36.513770037276814     
 -0.62804021906796115     
   3.9493102602327639     
  -8.8700758210565134     
   34.428738550824150     
 -0.61822184344222098     
   3.9056054199753092     
  -8.6118602819253329     
   32.505344684555986     
 -0.60851114612303403     
   3.8631555937785182     
  -8.3680701967911624     
   30.727567274465493     
 -0.59890507745907906     
   3.8218913846809586     
  -8.1376134422326736     
   29.081309862284296     
 -0.58940075468592401     
   3.7817485920297131     
  -7.9195036182655407     
   27.554130572591060     
 -0.57999544957017368     
   3.7426677138866213     
  -7.7128476389711071     
   26.135015122748559     
 -0.57068657722358940     
   3.7045935072253173     
  -7.5168350255504928     
   24.814185340262696     
 -0.56147168595278985     
   3.6674745980726948     
  -7.3307286354985219     
   23.582936876260497     
 -0.55234844802819127     
   3.6312631349616322     
  -7.1538566089265689     
   22.433501236541634     
 -0.54331465127113621     
   3.5959144800651845     
  -6.9856053496525075     
   21.358927966054768     
 -0.53436819137115910     
   3.5613869332162853     
  -6.8254133899070961     
   20.352983865631007     
 -0.52550706485643239     
   3.5276414847142306     
  -6.6727660109148630     
   19.410066165571376     
 -0.51672936264993119     
   3.4946415934002606     
  -6.5271905146730784     
   18.525127980251259     
 -0.50803326415202255     
   3.4623529869765250     
  -6.3882520548211934     
   17.693613510804504     
 -0.49941703179721275     
   3.4307434819557465     
  -6.2555499534901600     
   16.911402133504069     
 -0.49087900603887435     
   3.3997828209782988     
  -6.1287144374888793     
   16.174759616762188     
 -0.48241760072104389     
   3.3694425255336689     
  -6.0074037403631628     
   15.480295618221071     
 -0.47403129880096795     
   3.3396957623746948     
  -5.8913015232265042     
   14.824926538352466     
 -0.46571864839007421     
   3.3105172221311561     
  -5.7801145741888611     
   14.205842957295957     
 -0.45747825908453887     
   3.2818830088156616     
  -5.6735707520091418     
   13.620481028624175     
 -0.44930879855968370     
   3.2537705390749023     
  -5.5714171442944611     
   13.066497245430396     
 -0.44120898940512882     
   3.2261584501767819     
  -5.4734184149537324     
   12.541746248723562     
 -0.43317760617999518     
   3.1990265158441766     
  -5.3793553180883062     
   12.044261133578338     
 -0.42521347266954257     
   3.1723555691499898     
  -5.2890233595864684     
   11.572235999485326     
 -0.41731545932647751     
   3.1461274317770478     
  -5.2022315895903279     
   11.124010499044868     
 -0.40948248088180578     
   3.1203248490259532     
  -5.1188015108474918     
   10.698056026695548     
 -0.40171349411155827     
   3.0949314300222164     
  -5.0385660906472749     
   10.292963445118710     
 -0.39400749574701543     
   3.0699315926335760     
  -4.9613688648088843     
   9.9074321228547557     
 -0.38636352051720962     
   3.0453105126618349     
  -4.8870631238874740     
   9.5402600906515556     
 -0.37878063931351541     
   3.0210540769190972     
  -4.8155111732075868     
   9.1903352613023426     
 -0.37125795746706175     
   2.9971488398392090     
  -4.7465836587478192     
   8.8566275171024795     
 -0.36379461313052602     
   2.9735819833114157     
  -4.6801589523695517     
   8.5381816245320969     
 -0.35638977575661190     
   2.9503412794550279     
  -4.6161225901855607     
   8.2341107966802092     
 -0.34904264466618179     
   2.9274150560815380     
  -4.5543667592104589     
   7.9435909589496241     
 -0.34175244769961427     
   2.9047921646159658     
  -4.4947898270183373     
   7.6658555293607584     
 -0.33451843994550057     
   2.8824619502720497     
  -4.4372959105481309     
   7.4001906663116062     
 -0.32733990254128220     
   2.8604142242943023     
  -4.3817944805507940     
   7.1459310596394703     
 -0.32021614154087708     
   2.8386392380989163     
  -4.3281999976034982     
   6.9024559799171152     
 -0.31314648684474011     
   2.8171276591605223     
  -4.2764315777541198     
   6.6691858316334001     
 -0.30613029118817114     
   2.7958705485060951     
  -4.2264126840168688     
   6.4455788839778929     
 -0.29916692918401094     
   2.7748593396900851     
  -4.1780708423870347     
   6.2311284180239515     
 -0.29225579641616911     
   2.7540858191359878     
  -4.1313373792518551     
   6.0253600025393208     
 -0.28539630858069942     
   2.7335421077397761     
  -4.0861471792328103     
   5.8278291528895689     
 -0.27858790067138967     
   2.7132206436402289     
  -4.0424384605861388     
   5.6381189871988946     
 -0.27183002620705865     
   2.6931141660683084     
  -4.0001525681821466     
   5.4558383794116549     
 -0.26512215649796433     
   2.6732157001970114     
  -3.9592337803365596     
   5.2806198830638484     
 -0.25846377994891323     
   2.6535185429181363     
  -3.9196291312135809     
   5.1121182338148285     
 -0.25185440139684057     
   2.6340162494789521     
  -3.8812882444599692     
   4.9500086382754338     
 -0.24529354148078608     
   2.6147026209186199     
  -3.8441631796729037     
   4.7939854201586263     
 -0.23878073604234029     
   2.5955716922468834     
  -3.8082082890217137     
   4.6437606572962542     
 -0.23231553555476919     
   2.5766177213140993     
  -3.7733800840919920     
   4.4990629943711689     
 -0.22589750457915023     
   2.5578351783247837     
  -3.7396371116342082     
   4.3596364985489764     
 -0.21952622124596569     
   2.5392187359509606     
  -3.7069398378950909     
   4.2252396438714221     
 -0.21320127676070569     
   2.5207632600048075     
  -3.6752505405660552     
   4.0956443434274590     
 -0.20692227493212934     
   2.5024638006334166     
  -3.6445332079903494     
   3.9706350897675122     
 -0.20068883172192245     
   2.4843155840013980     
  -3.6147534448170928     
   3.8500080985629244     
 -0.19450057481457259     
   2.4663140044291607     
  -3.5858783840778710     
   3.7335706209728561     
 -0.18835714320635921     
   2.4484546169579144     
  -3.5578766044205747     
   3.6211401646895038     
 -0.18225818681242698     
   2.4307331303138997     
  -3.5307180531854034     
   3.5125439137785510     
 -0.17620336609097598     
   2.4131454002463562     
  -3.5043739738320641     
   3.4076180958708204     
 -0.17019235168366378     
   2.3956874232164931     
  -3.4788168381130333     
   3.3062074233136198     
 -0.16422482407136976     
   2.3783553304151153     
  -3.4540202824381812     
   3.2081645905706475     
 -0.15830047324452548     
   2.3611453820889974     
  -3.4299590480089011     
   3.1133497748315948     
 -0.15241899838726281     
   2.3440539621572309     
  -3.4066089246976641     
   3.0216302051891271     
 -0.14658010757467713     
   2.3270775731000901     
  -3.3839466981587458     
   2.9328797296620275     
 -0.14078351748254461     
   2.3102128311042271     
  -3.3619501001862804     
   2.8469784324125920     
 -0.13502895310887220     
   2.2934564614489035     
  -3.3405977619431857     
   2.7638122743738309     
 -0.12931614750669529     
   2.2768052941193324     
  -3.3198691698853819     
   2.6832727499232134     
 -0.12364484152757202     
   2.2602562596339664     
  -3.2997446242609580     
   2.6052565705682240     
 -0.11801478357525481     
   2.2438063850733596     
  -3.2802051999816966     
   2.5296653717642648     
 -0.11242572936904986     
   2.2274527902991719     
  -3.2612327096934646     
   2.4564054365386645     
 -0.10687744171640257     
   2.2111926843526395     
  -3.2428096689194241     
   2.3853874369108552     
 -0.10136969029427301     
   2.1950233620224844     
  -3.2249192631425929     
   2.3165261875729626     
  -9.5902251438889752E-002
   2.1789422005727888     
  -3.2075453167357955     
   2.2497404355546795     
  -9.0474907943493069E-002
   2.1629466566222764     
  -3.1906722634691356     
   2.1849526069112746     
  -8.5087448863699691E-002
   2.1470342631663106     
  -3.1742851189173011     
   2.1220886885247463     
  -7.9739669330141386E-002
   2.1312026267346336     
  -3.1583694537533660     
   2.0610779252971927     
  -7.4431370368048172E-002
   2.1154494246769664     
  -3.1429113693136368     
   2.0018527608984353     
  -6.9162358723464573E-002
   2.0997724025696649     
  -3.1278974736068985     
   1.9443485939868648     
  -6.3932446695803669E-002
   2.0841693717377678     
  -3.1133148591519970     
   1.8885036579819197     
  -5.8741451976459289E-002
   2.0686382068855949     
  -3.0991510817171326     
   1.8342588678036604     
  -5.3589197493211220E-002
   2.0531768438307805     
  -3.0853941402086051     
   1.7815576834087727     
  -4.8475511260171765E-002
   2.0377832773363012     
  -3.0720324575830391     
   1.7303459775741088     
  -4.3400226233035001E-002
   2.0224555590354658     
  -3.0590548627512337     
   1.6805719211192545     
  -3.8363180169402260E-002
   2.0071917954452303     
  -3.0464505733428391     
   1.6321858623427039     
  -3.3364215493968473E-002
   1.9919901460634351     
  -3.0342091793752690     
   1.5851402222853737     
  -2.8403179168365003E-002
   1.9768488215457267     
  -3.0223206277081287     
   1.5393893930097478     
  -2.3479922565464592E-002
   1.9617660819583049     
  -3.0107752072605551     
   1.4948896400032372     
  -1.8594301347963579E-002
   1.9467402351027523     
  -2.9995635349605312     
   1.4515990133440835     
  -1.3746175351065613E-002
   1.9317696349094498     
  -2.9886765423604507     
   1.4094772610138571     
  -8.9354084690995341E-003
   1.9168526798962915     
  -2.9781054629028465     
   1.3684857488398527     
  -4.1618685459121185E-003
   1.9019878116895679     
  -2.9678418197865475     
   1.3285873832121531     
   5.7457273111600224E-004
   1.8871735136040704     
  -2.9578774144124562     
   1.2897465397739161     
   5.2740399335757891E-003
   1.8724083092796289     
  -2.9482043153641522     
   1.2519289941447898     
   9.9366539911943733E-003
   1.8576907613714484     
  -2.9388148479080662     
   1.2151018583255613     
   1.4562532287790109E-002
   1.8430194702917517     
  -2.9297015839706244     
   1.1792335174712665     
   1.9151788754143386E-002
   1.8283930730003510     
  -2.9208573325895899     
   1.1442935753793282     
   2.3704533957902698E-002
   1.8138102418419415     
  -2.9122751307742449     
   1.1102527934639719     
   2.8220875190640114E-002
   1.7992696834279476     
  -2.9039482348232650     
   1.0770830508629361     
   3.2700916552165012E-002
   1.7847701375610350     
  -2.8958701119417931     
   1.0447572652382719     
   3.7144759032200138E-002
   1.7703103762000496     
  -2.8880344324525060     
   1.0132494072152101     
   4.1552500589519425E-002
   1.7558892024641723     
  -2.8804350618983920     
  0.98253436616664214     
   4.5924236228642466E-002
   1.7415054496740461     
  -2.8730660541521424     
  0.95258799683932605     
   5.0260058074176585E-002
   1.7271579804282260     
  -2.8659216441758475     
  0.92338702069456524     
   5.4560055442893253E-002
   1.7128456857139847     
  -2.8589962415206380     
  0.89490901158919478     
   5.8824314913622021E-002
   1.6985674840503489     
  -2.8522844239337193     
  0.86713235597830540     
   6.3052920395041373E-002
   1.6843223206623548     
  -2.8457809312638820     
  0.84003621562311814     
   6.7245953191442734E-002
   1.6701091666850783     
  -2.8394806596467084     
  0.81360049723659877     
   7.1403492066540411E-002
   1.6559270183961681     
  -2.8333786559174339     
  0.78780581960415863     
   7.5525613305397282E-002
   1.6417748964756984     
  -2.8274701122704027     
  0.76263348733425151     
   7.9612390774533082E-002
   1.6276518452922339     
  -2.8217503611153960     
  0.73806545742511820     
   8.3663895980279471E-002
   1.6135569322139836     
  -2.8162148701847074     
  0.71408431397337258     
   8.7680198125443184E-002
   1.5994892469439470     
  -2.8108592378299071     
  0.69067325007621183     
   9.1661364164336151E-002
   1.5854479008782365     
  -2.8056791884543357     
  0.66781602713730182     
   9.5607458856229330E-002
   1.5714320264864736     
  -2.8006705682508057     
  0.64549696886548824     
   9.9518544817284088E-002
   1.5574407767133858     
  -2.7958293409843149     
  0.62370092895354057     
  0.10339468257101342     
   1.5434733244008820     
  -2.7911515840171632     
  0.60241327007797218     
  0.10723593059732286     
   1.5295288617296101     
  -2.7866334844915785     
  0.58161984965758806     
  0.11104234538017897     
   1.5156065996793333     
  -2.7822713356191464     
  0.56130699479477419     
  0.11481398145395148     
   1.5017057675073899     
  -2.7780615331581857     
  0.54146148440858921     
  0.11855089144847342     
   1.4878256122444318     
  -2.7740005720251211     
  0.52207053563093586     
  0.12225312613286146     
   1.4739653982068492     
  -2.7700850430078892     
  0.50312178460476487     
  0.12592073445813767     
   1.4601244065252712     
  -2.7663116296233534     
  0.48460326498314066     
  0.12955376359869172     
   1.4463019346883728     
  -2.7626771051359800     
  0.46650340655514061     
  0.13315225899262129     
   1.4324972961015658     
  -2.7591783295868164     
  0.44881099802239599     
  0.13671626438098705     
   1.4187098196598449     
  -2.7558122471016482     
  0.43151521034152612     
  0.14024582184601744     
   1.4049388493345305     
  -2.7525758830240870     
  0.41460552536518552     
  0.14374097184829621     
   1.3911837437730106     
  -2.7494663415838483     
  0.39807179360362677     
  0.14720175326296561     
   1.3774438759112215     
  -2.7464808031318206     
  0.38190415480223694     
  0.15062820341497651     
   1.3637186325984649     
  -2.7436165219708042     
  0.36609307884445352     
  0.15402035811341472     
   1.3500074142338392     
  -2.7408708238794706     
  0.35062931777431994     
  0.15737825168493316     
   1.3363096344141501     
  -2.7382411039961632     
  0.33550392309651372     
  0.16070191700631736     
   1.3226247195927274     
  -2.7357248245729395     
  0.32070820198883937     
  0.16399138553621126     
   1.3089521087486500     
  -2.7333195130580230     
  0.30623375414933179     
  0.16724668734602868     
   1.2952912530662501     
  -2.7310227599019030     
  0.29207240908637438     
  0.17046785115007632     
   1.2816416156244110     
  -2.7288322168337551     
  0.27821626247686004     
  0.17365490433491124     
   1.2680026710951635     
  -2.7267455948651786     
  0.26465763784879726     
  0.17680787298795683     
   1.2543739054515475     
  -2.7247606625813128     
  0.25138909158628464     
  0.17992678192539913     
   1.2407548156841079     
  -2.7228752443944160     
  0.23840340458054476     
  0.18301165471938513     
   1.2271449095259719     
  -2.7210872188600614     
  0.22569356620816253     
  0.18606251372454416     
   1.2135437051860378     
  -2.7193945171135003     
  0.21325277749619767     
  0.18907938010385195     
   1.1999507310900484     
  -2.7177951212822791     
  0.20107443671317765     
  0.19206227385385713     
   1.1863655256293255     
  -2.7162870630069302     
  0.18915213522396873     
  0.19501121382928877     
   1.1727876369168262     
  -2.7148684219927501     
  0.17747964939958100     
  0.19792621776706290     
   1.1592166225502887     
  -2.7135373246222536     
  0.16605093804011858     
  0.20080730230970564     
   1.1456520493822657     
  -2.7122919425869525     
  0.15486013057852674     
  0.20365448302820968     
   1.1320934932967792     
  -2.7111304916076135     
  0.14390152710466161     
  0.20646777444434045     
   1.1185405389923744     
  -2.7100512301543285     
  0.13316958700331216     
  0.20924719005240772     
   1.1049927797713590     
  -2.7090524582518039     
  0.12265893153893248     
  0.21199274234051785     
   1.0914498173350664     
  -2.7081325162652616     
  0.11236432079853272     
  0.21470444281132131     
   1.0779112615847553     
  -2.7072897838592729     
  0.10228068746531695     
  0.21738230200226982     
   1.0643767304283489     
  -2.7065226787032830     
   9.2403071924174102E-002
  0.22002632950539680     
   1.0508458495924311     
  -2.7058296556638517     
   8.2726681705436109E-002
  0.22263653398663438     
   1.0373182524393938     
  -2.7052092055510610     
   7.3246838840024184E-002
  0.22521292320468003     
   1.0237935797898667     
  -2.7046598542597606     
   6.3959000467672611E-002
  0.22775550402942496     
   1.0102714797498267     
  -2.7041801617562533     
   5.4858750698105703E-002
  0.23026428245995653     
  0.99675160754262093     
  -2.7037687211260173     
   4.5941787378467283E-002
  0.23273926364214648     
  0.98323362534550418     
  -2.7034241577206788     
   3.7203929875628781E-002
  0.23518045188583589     
  0.96971720213058599     
  -2.7031451282466117     
   2.8641106504823075E-002
  0.23758785068162810     
  0.95620201351009981     
  -2.7029303199478254     
   2.0249363285174109E-002
  0.23996146271729998     
  0.94268774158592228     
  -2.7027784497231866     
   1.2024837950574952E-002
  0.24230128989384211     
  0.92917407480301795     
  -2.7026882634385574     
   3.9637875473008642E-003
  0.24460733334113735     
  0.91566070780684161     
  -2.7026585350319525     
  -3.9374534179349172E-003
  0.24687959343328775     
  0.90214734130443064     
  -2.7026880659325871     
  -1.1682414250868418E-002
  0.24911806980359907     
  0.88863368192950010     
  -2.7027756840394686     
  -1.9274598607799530E-002
  0.25132276135923193     
  0.87511944211057924     
  -2.7029202435290269     
  -2.6717332235958673E-002
  0.25349366629552805     
  0.86160433994295438     
  -2.7031206235207970     
  -3.4013938173328040E-002
  0.25563078211002060     
  0.84808809906400984     
  -2.7033757280570967     
  -4.1167588912570822E-002
  0.25773410561613674     
  0.83457044853143203     
  -2.7036844849739410     
  -4.8181418528559977E-002
  0.25980363295659953     
  0.82105112270496516     
  -2.7040458456129053     
  -5.5058448633226016E-002
  0.26183935961653865     
  0.80752986113098846     
  -2.7044587839776546     
  -6.1801660321682203E-002
  0.26384128043631527     
  0.79400640842996939     
  -2.7049222964300670     
  -6.8413896980821870E-002
  0.26580938962407041     
  0.78048051418725040     
  -2.7054354006574233     
  -7.4898031626703873E-002
  0.26774368076800265     
  0.76695193284587060     
  -2.7059971358946235     
  -8.1256726536469773E-002
  0.26964414684838167     
  0.75342042360277461     
  -2.7066065613436470     
  -8.7492730978368710E-002
  0.27151078024930625     
  0.73988575030735082     
  -2.7072627568259851     
  -9.3608580842505840E-002
  0.27334357277021043     
  0.72634768136232974     
  -2.7079648211823035     
  -9.9606869278236934E-002
  0.27514251563712649     
  0.71280598962761954     
  -2.7087118727018904     
 -0.10549002709989463     
  0.27690759951370952     
  0.69926045232610168     
  -2.7095030479051396     
 -0.11126051290966348     
  0.27863881451202982     
  0.68571085095195916     
  -2.7103375017519622     
 -0.11692063754020494     
  0.28033615020313885     
  0.67215697118124518     
  -2.7112144065335135     
 -0.12247274160333260     
  0.28199959562741450     
  0.65859860278467286     
  -2.7121329520955388     
 -0.12791902852304621     
  0.28362913930469080     
  0.64503553954241000     
  -2.7130923448094615     
 -0.13326171809442683     
  0.28522476924417739     
  0.63146757916114871     
  -2.7140918076951697     
 -0.13850291934640283     
  0.28678647295417409     
  0.61789452319293481     
  -2.7151305795902676     
 -0.14364473171269182     
  0.28831423745158502     
  0.60431617695626416     
  -2.7162079150781127     
 -0.14868917613192967     
  0.28980804927123810     
  0.59073234945882080     
  -2.7173230838991023     
 -0.15363824895402772     
  0.29126789447501311     
  0.57714285332215776     
  -2.7184753707662574     
 -0.15849387803923759     
  0.29269375866078434     
  0.56354750470811343     
  -2.7196640748515519     
 -0.16325795130258292     
  0.29408562697118135     
  0.54994612324726844     
  -2.7208885094863211     
 -0.16793233107073394     
  0.29544348410217253     
  0.53633853196862957     
  -2.7221480019693516     
 -0.17251880003116993     
  0.29676731431147557     
  0.52272455723128197     
  -2.7234418929695856     
 -0.17701913543622205     
  0.29805710142679870     
  0.50910402865764481     
  -2.7247695364853572     
 -0.18143504384928313     
  0.29931282885391725     
  0.49547677906814558     
  -2.7261302993142267     
 -0.18576821859622014     
  0.30053447958458845     
  0.48184264441747610     
  -2.7275235609536983     
 -0.19002028111434038     
  0.30172203620430932     
  0.46820146373243637     
  -2.7289487130620560     
 -0.19419285837934255     
  0.30287548089992034     
  0.45455307905103176     
  -2.7304051594999010     
 -0.19828748593293075     
  0.30399479546705910     
  0.44089733536317072     
  -2.7318923156443979     
 -0.20230573476110333     
  0.30507996131746712     
  0.42723408055242224     
  -2.7334096086551063     
 -0.20624904568648594     
  0.30613095948615276     
  0.41356316533953974     
  -2.7349564764977550     
 -0.21011894095730901     
  0.30714777063841503     
  0.39988444322690836     
  -2.7365323685549345     
 -0.21391678915918039     
  0.30813037507672902     
  0.38619777044433662     
  -2.7381367444736284     
 -0.21764403764086745     
  0.30907875274749880     
  0.37250300589626301     
  -2.7397690747559351     
 -0.22130200807434819     
  0.30999288324767837     
  0.35880001110983162     
  -2.7414288398164928     
 -0.22489206882996751     
  0.31087274583126551     
  0.34508865018445889     
  -2.7431155303327177     
 -0.22841549627181129     
  0.31171831941566996     
  0.33136878974223988     
  -2.7448286465547560     
 -0.23187358463481683     
  0.31252958258795982     
  0.31764029887975448     
  -2.7465676984395171     
 -0.23526756886428923     
  0.31330651361098821     
  0.30390304912064037     
  -2.7483322052059993     
 -0.23859867701224122     
  0.31404909042940293     
  0.29015691436941671     
  -2.7501216952835912     
 -0.24186809177621502     
  0.31475729067554203     
  0.27640177086627760     
  -2.7519357059719129     
 -0.24507698914995568     
  0.31543109167521743     
  0.26263749714287177     
  -2.7537737833905376     
 -0.24822650005508742     
  0.31607047045338937     
  0.24886397397904275     
  -2.7556354821409506     
 -0.25131775018004104     
  0.31667540373973374     
  0.23508108436052241     
  -2.7575203652673008     
 -0.25435182382476651     
  0.31724586797410487     
  0.22128871343748949     
  -2.7594280039459864     
 -0.25732979049028454     
  0.31778183931189596     
  0.20748674848418755     
  -2.7613579773746637     
 -0.26025270228840491     
  0.31828329362929936     
  0.19367507885914662     
  -2.7633098726418268     
 -0.26312156277436499     
  0.31875020652846880     
  0.17985359596663514     
  -2.7652832843626345     
 -0.26593740515444286     
  0.31918255334258616     
  0.16602219321847561     
  -2.7672778149012931     
 -0.26870116886329942     
  0.31958030914083346     
  0.15218076599705263     
  -2.7692930736677677     
 -0.27141384766214438     
  0.31994344873327429     
  0.13832921161907044     
  -2.7713286775252337     
 -0.27407635817672726     
  0.32027194667564435     
  0.12446742929972814     
  -2.7733842502115591     
 -0.27668962902476812     
  0.32056577727405439     
  0.11059532011812642     
  -2.7754594224292450     
 -0.27925455154304468     
  0.32082491458960716     
   9.6712786983138441E-002
  -2.7775538315658177     
 -0.28177201774380367     
  0.32104933244292994     
   8.2819734599976949E-002
  -2.7796671216988962     
 -0.28424287435128603     
  0.32123900441862435     
   6.8916069437588073E-002
  -2.7817989432565309     
 -0.28666797935268995     
  0.32139390386963579     
   5.5001699696692843E-002
  -2.7839489531016763     
 -0.28904815096536973     
  0.32151400392154328     
   4.1076535278353546E-002
  -2.7861168142339165     
 -0.29138419943875515     
  0.32159927747677208     
   2.7140487753444784E-002
  -2.7883021957297069     
 -0.29367692125922706     
  0.32164969721873049     
   1.3193470332522314E-002
  -2.7905047726391512     
 -0.29592708685602453     
  0.32166523561587207     
  -7.6460216355169267E-004
  -2.7927242257905713     
 -0.29813546450986750     
  0.32164586492568537     
  -1.4733813332464433E-002
  -2.7949602417743957     
 -0.30030278861610887     
  0.32159155719861204     
  -2.8714245218622664E-002
  -2.7972125126890162     
 -0.30242980122396201     
  0.32150228428189553     
  -4.2705978340841021E-002
  -2.7994807361981962     
 -0.30451720322806725     
  0.32137801782336090     
  -5.6709091719392229E-002
  -2.8017646152224067     
 -0.30656571254338694     
  0.32121872927512801     
  -7.0723662902614767E-002
  -2.8040638580664821     
 -0.30857599630836441     
  0.32102438989725862     
  -8.4749767992877673E-002
  -2.8063781780387949     
 -0.31054874012234451     
  0.32079497076133962     
  -9.8787481671949257E-002
  -2.8087072935897122     
 -0.31248460323950011     
  0.32053044275400289     
 -0.11283687722620826     
  -2.8110509281140086     
 -0.31438421913452924     
  0.32023077658038324     
 -0.12689802657088678     
  -2.8134088097575174     
 -0.31624823742325936     
  0.31989594276751632     
 -0.14097100027412637     
  -2.8157806715381919     
 -0.31807726487130383     
  0.31952591166767663     
 -0.15505586758053336     
  -2.8181662510247265     
 -0.31987192008626025     
  0.31912065346165763     
 -0.16915269643415895     
  -2.8205652904253737     
 -0.32163278938056172     
  0.31868013816199475     
 -0.18326155350108639     
  -2.8229775363457277     
 -0.32336046529616663     
  0.31820433561613259     
 -0.19738250419153966     
  -2.8254027398354493     
 -0.32505551710318575     
  0.31769321550953733     
 -0.21151561268166230     
  -2.8278406562137230     
 -0.32671850760456556     
  0.31714674736875514     
 -0.22566094193474881     
  -2.8302910450207572     
 -0.32834998539850868     
  0.31656490056441838     
 -0.23981855372207853     
  -2.8327536699112459     
 -0.32995049458070319     
  0.31594764431419975     
 -0.25398850864340849     
  -2.8352282986206014     
 -0.33152056169494942     
  0.31529494768571609     
 -0.26817086614704294     
  -2.8377147028333134     
 -0.33306070665738768     
  0.31460677959938221     
 -0.28236568454945965     
  -2.8402126581332441     
 -0.33457143943125978     
  0.31388310883121651     
 -0.29657302105461492     
  -2.8427219439289781     
 -0.33605326061424745     
  0.31312390401559820     
 -0.31079293177289669     
  -2.8452423433835854     
 -0.33750665647463596     
  0.31232913364797832     
 -0.32502547173962321     
  -2.8477736433071450     
 -0.33893211416650465     
  0.31149876608754429     
 -0.33927069493329987     
  -2.8503156341633940     
 -0.34033009402803688     
  0.31063276955983982     
 -0.35352865429337954     
  -2.8528681098686040     
 -0.34170107991679288     
  0.30973111215934029     
 -0.36779940173797132     
  -2.8554308679679798     
 -0.34304549283269048     
  0.30879376185198476     
 -0.38208298818080155     
  -2.8580037091642252     
 -0.34436381414066114     
  0.30782068647766586     
 -0.39637946354813813     
  -2.8605864377702801     
 -0.34565644991882599     
  0.30681185375267744     
 -0.41068887679542521     
  -2.8631788611446711     
 -0.34692385517764190     
  0.30576723127212146     
 -0.42501127592343346     
  -2.8657807900585035     
 -0.34816642460047864     
  0.30468678651227465     
 -0.43934670799418696     
  -2.8683920382430070     
 -0.34938459304364761     
  0.30357048683291588     
 -0.45369521914652189     
  -2.8710124226908347     
 -0.35057875454778870     
  0.30241829947961474     
 -0.46805685461162355     
  -2.8736417633499429     
 -0.35174930290412160     
  0.30123019158598191     
 -0.48243165872780241     
  -2.8762798831217236     
 -0.35289664831216500     
  0.30000613017588273     
 -0.49681967495556717     
  -2.8789266079840652     
 -0.35402113829699688     
  0.29874608216561366     
 -0.51122094589183031     
  -2.8815817665212924     
 -0.35512319302538908     
  0.29745001436604340     
 -0.52563551328430635     
  -2.8842451904689828     
 -0.35620313977649737     
  0.29611789348471818     
 -0.54006341804552171     
  -2.8869167140173069     
 -0.35726137245849782     
  0.29474968612793279     
 -0.55450470026634213     
  -2.8895961743107454     
 -0.35829822219427199     
  0.29334535880276780     
 -0.56895939922956174     
  -2.8922834109772024     
 -0.35931406567350227     
  0.29190487791909298     
 -0.58342755342317942     
  -2.8949782664697539     
 -0.36030920998212024     
  0.29042820979153822     
 -0.59790920055321506     
  -2.8976805855446197     
 -0.36128403173759926     
  0.28891532064143249     
 -0.61240437755653365     
  -2.9003902157826515     
 -0.36223882295370541     
  0.28736617659871094     
 -0.62691312061337690     
  -2.9031070069548042     
 -0.36317394276745013     
  0.28578074370379114     
 -0.64143546515957817     
  -2.9058308115255604     
 -0.36408967913748813     
  0.28415898790941896     
 -0.65597144589868950     
  -2.9085614841190912     
 -0.36498637532535172     
  0.28250087508248434     
 -0.67052109681382266     
  -2.9112988819340315     
 -0.36586430497323685     
  0.28080637100580796     
 -0.68508445117921069     
  -2.9140428642213307     
 -0.36672380655432807     
  0.27907544137989904     
 -0.69966154157169058     
  -2.9167932927704885     
 -0.36756514067764706     
  0.27730805182468471     
 -0.71425239988193046     
  -2.9195500313255707     
 -0.36838863555494189     
  0.27550416788121163     
 -0.72885705732547534     
  -2.9223129460922328     
 -0.36919453457039075     
  0.27366375501332030     
 -0.74347554445345931     
  -2.9250819051015107     
 -0.36998316718620783     
  0.27178677860929273     
 -0.75810789116335198     
  -2.9278567788554071     
 -0.37075476026822940     
  0.26987320398347342     
 -0.77275412670938370     
  -2.9306374395574188     
 -0.37150963381339636     
  0.26792299637786465     
 -0.78741427971280520     
  -2.9334237618110195     
 -0.37224800488853921     
  0.26593612096369629     
 -0.80208837817195167     
  -2.9362156218476834     
 -0.37297018191430303     
  0.26391254284297072     
 -0.81677644947210126     
  -2.9390128982120407     
 -0.37367638816521959     
  0.26185222704998312     
 -0.83147852039543924     
  -2.9418154711232800     
 -0.37436688596096079     
  0.25975513855281746     
 -0.84619461713016708     
  -2.9446232227679872     
 -0.37504194804251179     
  0.25762124225481925     
 -0.86092476528053319     
  -2.9474360373783060     
 -0.37570176143365241     
  0.25545050299604433     
 -0.87566898987545128     
  -2.9502538005890582     
 -0.37634664355738162     
  0.25324288555468566     
 -0.89042731537796360     
  -2.9530764004157386     
 -0.37697674693358524     
  0.25099835464847653     
 -0.90519976569404703     
  -2.9559037260177403     
 -0.37759238198419548     
  0.24871687493607278     
 -0.91998636418129820     
  -2.9587356688826221     
 -0.37819370705692551     
  0.24639841101841239     
 -0.93478713365771837     
  -2.9615721216855491     
 -0.37878100770071488     
  0.24404292744005426     
 -0.94960209641004079     
  -2.9644129792433045     
 -0.37935444332518309     
  0.24165038869049577     
 -0.96443127420206942     
  -2.9672581375682432     
 -0.37991429539671284     
  0.23922075920546987     
 -0.97927468828294961     
  -2.9701074947837185     
 -0.38046070645837127     
  0.23675400336822161     
 -0.99413235939511402     
  -2.9729609500821566     
 -0.38099395692476012     
  0.23425008551076518     
  -1.0090043077822175     
  -2.9758184047590923     
 -0.38151418346688820     
  0.23170896991512083     
  -1.0238905531969527     
  -2.9786797611350937     
 -0.38202165219000334     
  0.22913062081453298     
  -1.0387911149086071     
  -2.9815449235265188     
 -0.38251650061279213     
  0.22651500239466915     
  -1.0537060117106258     
  -2.9844137972811149     
 -0.38299898637860436     
  0.22386207879480036     
  -1.0686352619280262     
  -2.9872862896789543     
 -0.38346923518891279     
  0.22117181410896306     
  -1.0835788834245805     
  -2.9901623089428711     
 -0.38392750405570553     
  0.21844417238710340     
  -1.0985368936099962     
  -2.9930417652232890     
 -0.38437391316122604     
  0.21567911763620343     
  -1.1135093094469841     
  -2.9959245695719980     
 -0.38480870506564457     
  0.21287661382139006     
  -1.1284961474580644     
  -2.9988106348599906     
 -0.38523200291629967     
  0.21003662486702704     
  -1.1434974237324187     
  -3.0016998748818624     
 -0.38564403921749424     
  0.20715911465778980     
  -1.1585131539325637     
  -3.0045922051759941     
 -0.38604493017962693     
  0.20424404703972407     
  -1.1735433533008843     
  -3.0074875421523410     
 -0.38643490521773843     
  0.20129138582128794     
  -1.1885880366661192     
  -3.0103858039414741     
 -0.38681407841486265     
  0.19830109477437810     
  -1.2036472184497966     
  -3.0132869095295858     
 -0.38718264806157637     
  0.19527313763534024     
  -1.2187209126720953     
  -3.0161907793900475     
 -0.38754078146795651     
  0.19220747810596403     
  -1.2338091329586984     
  -3.0190973352510571     
 -0.38788859346388921     
  0.18910407985446276     
  -1.2489118925460807     
  -3.0220064997020364     
 -0.38822631277079178     
  0.18596290651643821     
  -1.2640292042879557     
  -3.0249181970478172     
 -0.38855401149363306     
  0.18278392169583041     
  -1.2791610806609099     
  -3.0278323521340194     
 -0.38887192566593665     
  0.17956708896585338     
  -1.2943075337701868     
  -3.0307488915765139     
 -0.38918012433351851     
  0.17631237186991619     
  -1.3094685753554003     
  -3.0336677425090155     
 -0.38947883260779459     
  0.17301973392253017     
  -1.3246442167960570     
  -3.0365888337535738     
 -0.38976811640162035     
  0.16968913861020232     
  -1.3398344691170072     
  -3.0395120946265859     
 -0.39004819955480652     
  0.16632054939231519     
  -1.3550393429938821     
  -3.0424374561232472     
 -0.39031914184449457     
  0.16291392970199320     
  -1.3702588487584075     
  -3.0453648496870809     
 -0.39058115931815063     
  0.15946924294695594     
  -1.3854929964035805     
  -3.0482942083819671     
 -0.39083430805960384     
  0.15598645251035861     
  -1.4007417955887662     
  -3.0512254656924140     
 -0.39107880728312044     
  0.15246552175161968     
  -1.4160052556448652     
  -3.0541585567470371     
 -0.39131469862852819     
  0.14890641400723575     
  -1.4312833855791993     
  -3.0570934169867510     
 -0.39154220095828568     
  0.14530909259158462     
  -1.4465761940804014     
  -3.0600299834939384     
 -0.39176135403487800     
  0.14167352079771570     
  -1.4618836895232588     
  -3.0629681936491999     
 -0.39197237015863512     
  0.13799966189812887     
  -1.4772058799734458     
  -3.0659079864253895     
 -0.39217528545663910     
  0.13428747914554134     
  -1.4925427731921745     
  -3.0688493010663143     
 -0.39237030842790493     
  0.13053693577364309     
  -1.5078943766407895     
  -3.0717920783795236     
 -0.39255747258267476     
  0.12674799499784081     
  -1.5232606974852978     
  -3.0747362594238936     
 -0.39273697880347830     
  0.12292062001599079     
  -1.5386417426007701     
  -3.0776817867649200     
 -0.39290886209891468     
  0.11905477400912069     
  -1.5540375185757589     
  -3.0806286032306618     
 -0.39307331570314274     
  0.11515042014214046     
  -1.5694480317165820     
  -3.0835766530984356     
 -0.39323037941843836     
  0.11120752156454254     
  -1.5848732880516878     
  -3.0865258809440737     
 -0.39338021095645942     
  0.10722604141109171     
  -1.6003132933353634     
  -3.0894762325262470     
 -0.39352291649787019     
  0.10320594280250435     
  -1.6157680530526792     
  -3.0924276543999811     
 -0.39365855886038531     
   9.9147188846117756E-002
  -1.6312375724226575     
  -3.0953800935914337     
 -0.39378731832656810     
   9.5049742636549223E-002
  -1.6467218564028336     
  -3.0983334984788833     
 -0.39390920869354090     
   9.0913567256345348E-002
  -1.6622209096928906     
  -3.1012878175440850     
 -0.39402442909349999     
   8.6738625776621670E-002
  -1.6777347367386570     
  -3.1042430007622861     
 -0.39413297989484292     
   8.2524881257692542E-002
  -1.6932633417358411     
  -3.1071989981114974     
 -0.39423506024237809     
   7.8272296749691828E-002
  -1.7088067286337785     
  -3.1101557610633153     
 -0.39433066899690900     
   7.3980835293184125E-002
  -1.7243649011391384     
  -3.1131132410807920     
 -0.39441999885160484     
   6.9650459919766941E-002
  -1.7399378627195212     
  -3.1160713910721789     
 -0.39450304922850904     
   6.5281133652663886E-002
  -1.7555256166070548     
  -3.1190301639413929     
 -0.39458000740059318     
   6.0872819507308898E-002
  -1.7711281658019009     
  -3.1219895139968976     
 -0.39465086978599251     
   5.6425480491921920E-002
  -1.7867455130756935     
  -3.1249493955202921     
 -0.39471582432434515     
   5.1939079608075825E-002
  -1.8023776609750015     
  -3.1279097642027249     
 -0.39477485935180701     
   4.7413579851254974E-002
  -1.8180246118246275     
  -3.1308705756478634     
 -0.39482816505262064     
   4.2848944211405421E-002
  -1.8336863677309621     
  -3.1338317868857581     
 -0.39487572304067475     
   3.8245135673476906E-002
  -1.8493629305851975     
  -3.1367933548085629     
 -0.39491772533474445     
   3.3602117217956792E-002
  -1.8650543020665906     
  -3.1397552377485738     
 -0.39495414366062809     
   2.8919851821395993E-002
  -1.8807604836455269     
  -3.1427173938260284     
 -0.39498518487634171     
   2.4198302456927140E-002
  -1.8964814765868738     
  -3.1456797827126008     
 -0.39501076075821606     
   1.9437432094774967E-002
  -1.9122172819522008     
  -3.1486423634182876     
 -0.39503128720620651     
   1.4637203702759127E-002
  -1.9279679006059276     
  -3.1516050980723342     
 -0.39504588514144023     
   9.7975802467895039E-003
  -1.9437333332066353     
  -3.1545679422108952     
 -0.39505790896122917     
   4.9185246913541567E-003
  -1.9595135802534831     
  -3.1575308765281043     
 -0.39505550419721436     
   0.0000000000000000     
  -1.9753086419268271     
  -3.1604937928095831     
 -0.39505550419721436     


==> anc/WILS3HQF2/L2qPS30010.dat <==
# L2qPS30010
-483.183914990454494443039114872
-483.200739759545615635596704858
-483.201448013921065476692308895
-483.202178646426223866395569555
-483.202931782590689515394539736
-483.203707491429315145804046099
-483.204505779473624209595684491
-483.205326584414426794776325836
-483.206169768340470896188480759
-483.207035110558218023272459623
-483.207922299978203764081875632
-483.208830927053948276010335058
-483.209760475260033647325526004
-483.210710312096780700612438876
-483.211679679609954278339430885
-483.212667684415121751099798564
-483.213673287217704049134482632
-483.214695291821412839784152037
-483.215732333619683762318883661
-483.216782867566917416080075651
-483.21784515562885194427536157
-483.218917253714239770557707088
-483.219996998093213866196191684
-483.221081991311334697285760409
-483.222169587612337836562659467
-483.223256877887085443432744687
-483.224340674171194865239222183
-483.225417493719307957395065548
-483.226483542690009705733433951
-483.227534699482039417500233303
-483.228566497769697685089114528
-483.229574109293273324534989878
-483.230552326468932301119521554
-483.231495544891860618681525684
-483.232397745816569778545893207
-483.233252478709189899684138445
-483.234052843978323237263734723
-483.234791476003638402228570928
-483.235460526594878533475645237
-483.236051649028356311455277801
-483.236555982823331191065907655
-483.236964139436919477565410795
-483.237266189073378253017747982
-483.237451648821723110102069377
-483.237509472354670027940244762
-483.237428041441804018575289613
-483.237195159550627464323312443
-483.236798047830668758222916208
-483.236223343798057138572500552
-483.235457103060790615538440089
-483.234484804448213573099955128
-483.233291358931823257827573416
-483.23186112274825164327720604
-483.230177915158895946488997637
-483.228225041303930652341065032
-483.225985320631012749679289947
-483.223441121400523920963791471
-483.220574401789253692753635515
-483.217366758132525257497136176
-483.213799480860336584743071785
-483.209853618695487540794828045
-483.205510051690152129939500933
-483.200749573681095925705046004
-483.195552984741782877879922465
-483.189901194200890104156854193
-483.183775334780044883093386887
-483.177156888377555578526663071
-483.170027823988003162138110633
-483.162370748198086407682810736
-483.154169068635166726284123747
-483.145407170664415069036237344
-483.136070607530962118038545727
-483.126146304022372758003083337
-483.115622773581201662275778126
-483.104490348624125265648731878
-483.092741423619637690238555647
-483.080370710236631910699167757
-483.067375503597056296198980853
-483.053755958342508528176565187
-483.039515372851912066410086308
-483.024660479519628010422395835
-483.009201738514268168873078103
-482.993153631881302817600410332
-482.97653495421989644554515332
-482.959369095448200181191801054
-482.941684310362826594959045946
-482.923513968787935383036574266
-482.904896779086984173483493245
-482.885876976664631710774447501
-482.866504467805526877912238654
-482.846834917767858716986141964
-482.826929770458694559276299301
-482.806856185250400759946155515
-482.78668687453687986173981867
-482.766499823457942016882369214
-482.746377870821716330297318424
-482.72640812760932209876267856
-482.706681206532632619976743835
-482.687290232913293124344505576
-482.668329603636473123797063165
-482.649893457082298037420963511
-482.632073812726599858970547936
-482.511219080741603682957664601
-482.464231337923555414575645486
-482.41232295394513274108550447
-482.329671680036980134761505439
-482.206410862128999368901317912
-482.038903092189288082599932797
-481.826285947392775322935229499
-481.569021319655745545873348885
-481.268217771376547748075249668
-480.925290739907336638899388313
-480.541784027904650382310152095
-480.1192734535366675025528054
-479.659314429399390935018697717
-479.163413884175919869613784973
-478.633016017324777076920642516
-478.069496035492304996505481628
-477.474158516405119178758845709
-476.848238433498132652812944448
-476.192903668870556263348506844
-475.509258308302298093273778442
-474.798346291199959478643376948
-474.061155158214088554928843834
-473.298619743913913194559397708
-472.511625726894711976239849997
-471.701012990202408420087897374
-470.867578770168949552844066377
-470.012080587304949836981286835
-469.135238962313745257864299017
-468.237739925796465284614086112
-467.320237333228913780236582377
-466.383354998219650733545563422
-465.427688657494353379889795384
-464.453807780877042084909050076
-463.462257239002702420673913698
-462.453558840759312481817877263
-461.428212751623961073898229594
-460.38669880319347874532778064
-459.329477703355734746491714681
-458.256992155727997530949436684
-457.16966789621726539630949478
-456.067914653840993316733114756
-454.952127042287423736150070459
-453.82268538809220598099528009
-452.679956500759890335047828556
-451.524294389661973020141236211
-450.356040932093731359834380229
-449.175526496466241428487167872
-447.983070524243861909790472532
-446.778982073907397997974531007
-445.563560329925649096534194468
-444.337095079449870540029571988
-443.099867159203887466222380541
-441.852148874824499709326856725
-440.59420439470997781866308113
-439.326290120256680626509305322
-438.048655034203155896197777501
-436.76154102865575349033255799
-435.465183214238206814434617633
-434.159810211688412192969869005
-432.845644427117497131357388926
-431.522902312048091862102859834
-430.19179460925949951107907196
-428.85252658538630156871755842
-427.505298251143035862388701039
-426.150304569980227955952910749
-424.787735655915603795383995546
-423.417776961228188917574714513
-422.04060945465169511524596667
-420.656409790656649973470587702
-419.265350470367726541934634573
-417.867599994623310250391260182
-416.46332300964816634304220166
-415.052680445776845490777480021
-413.63582964963491965251184469
-412.212924510157033213918868638
-410.784115578794868293004451754
-409.349550184244261535071925758
-407.909372541998695451161849504
-406.463723859016060170911830627
-405.012742433766796454832857641
-403.556563751914156720246150825
-402.095320577861238758836632556
-400.629143042384548891401094184
-399.158158726560039581533338218
-397.682492742174752020012052759
-396.202267808805295953776001245
-394.717604327733343385591655523
-393.228620452858032581400412461
-391.735432158755612876279713608
-390.238153306027753198694233245
-388.736895704071637005635844227
-387.231769171397226788090055931
-385.72288159360985978642920974
-384.210338979169593968775652454
-382.69424551303242386055246631
-381.174703608272596628324656298
-379.65181395577974977373557785
-378.125675572119435199126464947
-376.596385845640764818405882258
-375.064040580910386897756711613
-373.528734041547758374284796677
-371.990558991532696668706534392
-370.449606735052456684372103008
-368.905967154952067891778268721
-367.35972874984836705575494716
-365.810978669965059880765781467
-364.259802751743226326338555875
-362.706285551278937276215199587
-361.15051037663706324435005482
-359.592559319087918322712051187
-358.032513283311084847366517014
-356.470452016608597218758359048
-354.906454137167618551745064565
-353.340597161410813545141507261
-351.772957530470797898498565544
-350.203610635823322026117143204
-348.632630844112218457227518655
-347.060091521197602334614787387
-345.486065055457357401692457422
-343.910622880370560741736363832
-342.333835496410193587993302555
-340.755772492271248362970024542
-339.176502565459169627078622682
-337.596093542262454991354395381
-336.014612397132187699310937582
-334.432125271490272166680092847
-332.848697491987194159805213632
-331.264393588229225570717259393
-329.679277309994137173862286704
-328.093411643953668764789198456
-326.506858829920232285627917102
-324.919680376634587687432579248
-323.3319370771105312573007159
-321.743689023551969971154958145
-320.15499562185712126548952332
-318.565915605723973711034092916
-316.976507050370568781811867009
-315.386827385883115706863816192
-313.796933410204428823563742423
-312.206881301774678561641715445
-310.616726631835971896893448695
-309.026524376411824619402520727
-307.436328927972154929584537707
-305.846194106794014638912481897
-304.256173172027879604816169581
-302.666318832478944022645032273
-301.076683257112502937439952575
-299.48731808529216298089932124
-297.898274436759292088133878786
-296.309602921361804052890393576
-294.721353648540072528965313157
-293.133576236577480808818287802
-291.546319821622837774047195145
-289.959633066491626217109127615
-288.373564169252796712683898732
-286.788160871607577834160314096
-285.203470467066541258408614993
-283.61953980893093769985813227
-282.036415318084106207954858343
-280.454142990598554719323157893
-278.872768405164113468965953419
-277.292336730342374546443387172
-275.712892731652450166051943483
-274.134480778492908756365305774
-272.557144850904581433701979342
-270.980928546178771492578908012
-269.405875085315245926294597011
-267.832027319334240399745853089
-266.259427735446567265859063635
-264.688118463085779891421214454
-263.118141279806215495075155858
-261.549537617050612669190964412
-259.982348565790878538929453387
-258.416614882045463897448673493
-256.852376992276692447353364126
-255.289674998671282286203513191
-253.728548684307193818293835877
-252.169037518209838184683362617
-250.611180660300583915413651748
-249.05501696624040666652765533
-247.500584992171437461711718531
-245.947922999359078672875218981
-244.397068958737273911065319845
-242.848060555359437930325319942
-241.300935192757475449890892722
-239.75572999721124335753521402
-238.212481821930738957303412342
-236.671227251153227661758550896
-235.132002604157456700439682934
-233.594843939197036925316898781
-232.059787057355012547767177084
-230.526867506321578551261705449
-228.996120584096847504746086436
-227.467581342620511472536334024
-225.941284591330190599922174678
-224.417264900650207675419103437
-222.895556605412477459811316525
-221.376193808211150760909594143
-219.859210382692606056357142787
-218.344639976782335862674816846
-216.832516015850230957513124409
-215.322871705815722926761290915
-213.815740036194204274145925216
-212.311153783086105445917277979
-210.809145512109969537038479441
-209.309747581280828109915417324
-207.81299214383514542607337588
-206.318911151003563421139951024
-204.827536354732645901681873827
-203.338899310356787668244957506
-201.853031379221422533391108194
-200.369963731258633469220654334
-198.889727347516238349924851939
-197.412353022641395916884197336
-195.937871367319748653640396322
-194.466312810671092183965454546
-192.997707602602534567729238315
-191.532085816120083437027800593
-190.069477349599574260929131178
-188.609911929017829124170833688
-187.153419110144912227207825286
-185.700028280698325837166728768
-184.249768662459968617490253771
-182.802669313356657115245361943
-181.358759129504990667002763263
-179.918066847221320075497888403
-178.480621044997561089391094974
-177.046450145443574967570256435
-175.61558241719682020853898012
-174.188045976799961856178656319
-172.763868790547107637916191567
-171.34307867629932353308095502
-169.925703305270065191632063352
-168.511770203781145910721398974
-167.101306754989846613547745168
-165.694340200587758447027006238
-164.29089764247193420785894469
-162.891006044388910807029470835
-161.494692233552151377557014578
-160.101982902233442406750550189
-158.71290460932876842022626286
-157.327483781899174248694731253
-155.945746716687112758763066543
-154.567719581608764114779635645
-153.193428417222801149550780183
-151.822899138176064247417316865
-150.45615753462659827388720419
-149.093229273644493512315096238
-147.734139900590962280872594325
-146.378914840476072893363257492
-145.027579399295552887126608587
-143.680158765347063961304586474
-142.33667801052634184244115977
-140.997162091603585312760105963
-139.661635851480469893021224066
-138.330124020428153159022556905
-137.002651217306630381783217202
-135.679241950765791109508990787
-134.3599206204285194481479645
-133.044711518056173140438323143
-131.733638828696769084794959927
-130.426726631816195669335263119
-129.123998902412765217159514514
-127.825479512115412941215400836
-126.53119223026584208540559791
-125.241160724984908377930931277
-123.955408564223530538254014566
-122.673959216798407355734394978
-121.396836053412815791295344081
-120.124062347662758638952636857
-118.855661277028724517328648988
-117.591655923853317338191041399
-116.332069276305006915527955674
-115.076924229328247030763670097
-113.826243585580202053617093069
-112.580050056354318130117354571
-111.338366262490969985839000745
-110.101214735275409550038631984
-108.868617917323237881707941537
-107.640598163453617268351938278
-106.417177741550435869403261567
-105.198378833411632885538717895
-103.984223535586887949811184718
-102.774733860203874253578236558
-101.569931735783270836915282335
-100.369839008042725486847361964
-99.174477440689955794703556145
-97.9838687162051721236538134237
-96.7980344366130025265689224487
-95.6169961242440960303632687043
-94.4407752224865771636212585919
-93.2693930965275211473252796895
-92.1028710340846157917159913317
-90.9412302461281728436093912066
-89.7844918675936483058167409186
-88.6326769580848281016707468792
-87.4858065025678323811205357013
-86.3439014120560887585416532821
-85.2069825242864218344930058355
-84.0750706043864034823707694669
-82.9481863455331055745415077906
-81.8263503696033940794143617022
-80.7095832278159007794145551964
-79.5979054013648062383734457861
-78.4913373020455650839248170152
-77.3898992728727021646075475323
-76.2936115886898056910779085442
-75.2024944567718410747281518489
-74.1165680174199068337289845256
-73.0358523445485516447375936265
-71.9603674462657693769528781773
-70.8901332654457867526042880099
-69.8251696802947561331138934161
-68.7654965049094638318905847763
-67.7111334898291623018509885974
-66.662100322580632537195933827
-65.6184166282165810636170719965
-64.5801019698474739679083829821
-63.5471758491669085358835869144
-62.5196577069706212255528214266
-61.49756692366922889971745984
-60.4809228197947984775541853534
-59.4697446565013384374575678389
-58.464051636059303912498438477
-57.4638629023442054644614617718
-56.4691975413194100017009984567
-55.4800745815132207191738710999
-54.4965129944903213851672500698
-53.5185316953176687776572124262
-52.5461495430249155831469807458
-51.5793853410594446115019533894
-50.6182578377360937509994734445
-49.6627857266816496878419118562
-48.7129876472741870430575503735
-47.7688821850773282363683244474
-46.8304878722694980705874833917
-45.8978231880682457407912776548
-44.9709065591497057092709127709
-44.0497563600632676495141572603
-43.1343909136415244496055619913
-42.2248284914055660769006685157
-41.3210873139656859410678763555
-40.4231855514175652510610083699
-39.5311413237339997427590438746
-38.6449727011522320573733576808
-37.7646977045569519757765014644
-36.8903343058590256601621338791
-36.0219004283700140214274860752
-35.1594139471725393179140317249
-34.3028926894865580981967283052
-33.452354435031597627036520954
-32.6078169163850119789749496124
-31.7692978193363130479345554135
-30.9368147832376308031856136726
-30.1103854013503562217499028551
-29.2900272211880194443469538037
-28.4757577448554548359682731281
-27.6675944293843037827204602883
-26.8655546870649052233480478536
-26.069655885774623096479199223
-25.2799153493026590827885727981
-24.4963503576713982346065152616
-23.718978147454334313695198466
-22.9478159120906209006411767232
-22.1828808021962935962686084247
-21.4241899258722079063540298898
-20.6717603490087366854253409486
-19.9256090955872703132648978492
-19.1857531479785620886265451327
-18.4522094472379606483430065097
-17.7249948933975705561737880953
-17.004126345755381554161486939
-16.2896206231614063296692071005
-15.5814945043008660234127683777
-14.8797647279744620874335361791
-14.1844479933757724968417223674
-13.4955609603658097250622057662
-12.8131202497447773090070349211
-12.137142443521061257857840086
-11.4676440851774919967495935147
-10.8046416799349119843917437228
-10.1481516950130836013358382068
-9.49819055988897137299724389978
-8.85477466655243206846403371259
-8.21792036975934570238462562298
-7.58764398728221996262785437389
-6.96396180015830009076965143842
-6.3468900529352157555984345518
-5.73644495391419598156978786758
-5.13264267539088272430716512973
-4.53549935389377322367018221626
-3.94503109042032081143038958062
-3.36125395067072340504473917868
-2.78418396527942848124140436834
-2.21383713004438289297681587739
-1.65022940615405547063581712048
-1.09337672041225993298114221164
-0.543294965460805225169671411913
0


==> anc/WILS3HQF2/L2qPS30011.dat <==
# L2qPS30011
0
0.00592476974127988892339957241095
0.00626769139368333802087327885183
0.00662923644382368639206912769924
0.00701031725226381000948559715095
0.00741188256424931218245772265738
0.00783491820801958047393154120624
0.00828044772470620165406111285634
0.00874953291822366798228675319959
0.00924327431241097232888146414389
0.00976281150144583316683713960295
0.0103093233782200020432925231804
0.0108840282239281845198411268569
0.0114881836405780550895039847575
0.0121230863064678740903603059634
0.012790071532894227997124975474
0.0134905125984380228384858551471
0.0142258198351243767331070691645
0.0149974394385535031121083855813
0.0158068519717467888000914080404
0.0166555705299365155936023680901
0.0175451385308402568211147334923
0.0184771270920928684990693607399
0.0194531319544509388273326487065
0.0204747699061271231386238696727
0.0215436746601453845021738711582
0.0226614921329230820804267167063
0.023829875068372336670630455983
0.0250504769476613870459860151192
0.0263249451203770245513477479384
0.0276549130881720880759701380692
0.0290419918670580750279819437736
0.0304877603493031623345836162909
0.0319937545804117642047014610701
0.0335614558608851840205587819138
0.0351922775763866720011795981897
0.0368875506535518928006450522539
0.0386485075319921287979010272644
0.0404762645360284725264940254475
0.0423718025223682933493728153683
0.0443359456722896794117579287533
0.0463693382889367097822960704463
0.0484724194520520533910155730611
0.0506453953738900243630009715646
0.0528882092911724995352364313213
0.0552005087187852589255769810116
0.057581609881480641775604607357
0.0600304591301758056554166091314
0.06254559113954138392040245023
0.0651250836734958005336140735964
0.0677665086949952432962593754393
0.0704668795861848655268487035739
0.0732225942346077680308456143149
0.0760293737308182090778926041015
0.0788821964124876655981356985262
0.0817752269800110760933230800414
0.0847017403988120720630957960128
0.0876540402941196489608338746862
0.0906233715350683565487561437711
0.0935998266966992729616941987688
0.0965722460809665080581607487442
0.0995281109713591653368559880242
0.102453429790427216435809620448
0.105332616825569117567286072029
0.108148363186140303244493821004
0.110881499654541330620499640461
0.113510851095735928234041378071
0.116013082093954953297313220091
0.118362533492515430647784808144
0.120531049523110078078462688583
0.122487795225021864692001016004
0.124199063872945854457877212345
0.125628074154949759787220280862
0.126734756870106651044374404249
0.127475530949058936055783425227
0.127803068640832821648970528157
0.127666049756267860326124880592
0.127008904913147323793730589869
0.125771547791240868971354779528
0.123889096477766412481369317663
0.121291584066041623458825199084
0.117903658763154098563674396017
0.113644273867183162074805710825
0.10842636809172076688471684181
0.102156536846035349588908773248
0.0947346952240657258454095470838
0.0860537336153664015210362412058
0.0759991670269567045462138765897
0.0644487793974998790067378421152
0.0512722643950158381189729130191
0.0363308644169593509922946520243
0.0194770097573718852103221219885
0.000553960170149279185275420926871
-0.0206045486597664390027500800492
-0.0441746509245762931301823076329
-0.0703426856501503161397962256924
-0.0993055173351018619385131395465
-0.131270838457036627184761506944
-0.166457449668294518794067839048
-0.205095513131242419356017546207
-0.24742677406448188714391087971
-0.293704745190572294077434194823
-0.921726064385567164336882305876
-1.53184749947491504152783746741
-2.1099964292241343838401190981
-2.65641279857504457900634570427
-3.17369948218080084360396250747
-3.66470351275715352343491188313
-4.13204146079204850966905962861
-4.57801101716603651088182607409
-5.00460468637864887718326386293
-5.41354822289911798843701635158
-5.80634104452045299239473006602
-6.18429220508578708046639111211
-6.54855069686815744402858954632
-6.90013046701592303567170271381
-7.23993094680332078396587687768
-7.56875390655985561968914257794
-7.8873173435464957640427362096
-8.19626698321102448397222445315
-8.49618585861230655498180545748
-8.78760233661662161455998237381
-9.07099688251346779213085954115
-9.34680779417469269767138950191
-9.61543608959644145155514260139
-9.87724969476319010097764077236
-10.1325870499196572743433751397
-10.3817602296906545010019068063
-10.6250576546313166173272843577
-10.8627464576341146928732143848
-11.0950745573353502554392774339
-11.3222724816192525997363981048
-11.5445549770276116761637043553
-11.7621224339746036830196561629
-11.9751621528526108140379047279
-12.1838494721724067883348272348
-12.3883487766362217822633062873
-12.5888144003586615661501981752
-12.7853914382208926653152132715
-12.9782164764829117248654569683
-13.1674182522194324676930196404
-13.3531182498328257921802091901
-13.5354312417881358290884378395
-13.7144657797753373074614221848
-13.8903246417041992980812513437
-14.0631052392541574370361174085
-14.2328999901164714486068812711
-14.399796658563046996719955936
-14.5638786675427544221904709152
-14.7252253851312201947577114087
-14.8839123878350395214108205936
-15.0400117029687707953287898094
-15.1935920320767401593856715642
-15.3447189571564147594171119187
-15.4934551312515223312408085709
-15.6398604548175068884415298057
-15.7839922391161834848091212359
-15.9259053577679274391372399172
-16.0656523874761363793300487751
-16.203283738838098256885909068
-16.3388477780671239893892199767
-16.4723909403714327643956352424
-16.6039578356645826718668114133
-16.7335913472191587979416939914
-16.8613327238190478448006200632
-16.9872216659151473682310854475
-17.1112964062440877570875787801
-17.2335937853288843801101497647
-17.3541493222438608931340629243
-17.4729972809932335765218143647
-17.5901707328230187693757506902
-17.7057016147590682353739125489
-17.8196207846397405354726513233
-17.9319580728897071084660020668
-18.0427423312614288679480330636
-18.1520014787527098465356226957
-18.2597625448922503568795643544
-18.366051710570116288487280781
-18.4708943465763652502830614634
-18.5743150499985924687394773182
-18.6763376786177622716899753103
-18.7769853834312699525316022666
-18.8762806394226403488135977571
-18.9742452746885300073050096804
-19.0709004980256845165308072412
-19.1662669250731443853789901253
-19.260364603098231519108267886
-19.3532130345086297771867438095
-19.4448311991671485989344820392
-19.5352375755804843890617460197
-19.6244501610284307061309444139
-19.7124864906954995748163916313
-19.7993636558627701631599184785
-19.8850983212139484166026610455
-19.9697067413060755614009317851
-20.0532047762520406894745098058
-20.1356079066590111394838844683
-20.2169312478640743118974498995
-20.2971895635057679086006119041
-20.3763972784677459947075117903
-20.4545684912285708223635440548
-20.5317169856495214286387901269
-20.6078562422303572049746324035
-20.6829994488611565911324546953
-20.7571595110966574017710196836
-20.8303490619779465594482120237
-20.9025804714248744940777891173
-20.9738658552211952113384246333
-21.0442170836131497261809816693
-21.113645789541011496918148622
-21.1821633765219915206213976895
-21.2497810262018521990129594127
-21.3165097055915977462511264941
-21.3823601740046899900086282217
-21.4473429897093774966805222392
-21.5114685163099189571479254511
-21.5747469288697249435728759943
-21.6371882197887320213520170507
-21.6988022044466565693077344355
-21.7595985266231495636207288601
-21.8195866637052852774935634019
-21.8787759316922638038093086633
-21.9371754900066871743469241123
-21.9947943461212794510088966985
-22.0516413600094604850860807421
-22.1077252484277492087864339181
-22.1630545890375636023870151447
-22.2176378243735992575271964211
-22.2714832656656052335902315388
-22.3245990965200332863838817679
-22.3769933764677132402225564548
-22.4286740443834020696427375319
-22.479648921782766031974430866
-22.5299257160020829002411207455
-22.5795120232656940118069464266
-22.6284153316459925620432337462
-22.6766430239205044851869174434
-22.7242023803304005841231756519
-22.7711005812445725570259657339
-22.8173447097332105302058424115
-22.8629417540546349968244838632
-22.9078986100589610759148109443
-22.9522220835120071799005677638
-22.9959188923427029822404858355
-23.0389956688171025142973934942
-23.0814589616419668277504373309
-23.1233152380007465006982134769
-23.1645708855246669340834543815
-23.2052322142014984975695499222
-23.2453054582244787814880823911
-23.2847967777837451570225550506
-23.3237122608025322233048915729
-23.362057924620290232741765477
-23.3998397176247869498499179623
-23.4370635208351663594237684596
-23.4737351494378529424414964547
-23.5098603542771096552936501595
-23.5454448233019810590397028716
-23.5804941829712800451369499189
-23.615013999618207098574634285
-23.6490097807761248460084102913
-23.6824869764669475832825777233
-23.7154509804535454014794058682
-23.7479071314575052804346121965
-23.7798607143435369492800864807
-23.8113169612717592889456356556
-23.8422810528190534432507708623
-23.8727581190706214920135395772
-23.9027532406828444070181152503
-23.9322714499184899515862693532
-23.9613177316552800947286794401
-23.989897024368788294863204504
-24.0180142210905995746144171731
-24.0456741703426305709600320925
-24.0728816770484726223560056833
-24.099641503422588369254342644
-24.1259583698381612235837611402
-24.1518369556743673371692342121
-24.1772819001438113032928890426
-24.2022978031008396977024332842
-24.2268892258314206467004948115
-24.2510606918252528449511219387
-24.2748166875307437817036593545
-24.2981616630934743214163164863
-24.3211000330787451760387541784
-24.3436361771787801567389740565
-24.3657744409051413602322625489
-24.3875191362668925889044236133
-24.4088745424350292865335682715
-24.4298449063936760565091493761
-24.4504344435785363828138634312
-24.47064733850306346325121764
-24.4904877453728060587425510081
-24.5099597886883689328653223695
-24.5290675638374137745714412297
-24.5478151376761134380748713435
-24.56620654910045987247747096
-24.5842458096078142263710253208
-24.6019369038490762772229040762
-24.6192837901718395308261547947
-24.6362904011548880426123253041
-24.6529606441343812114119347104
-24.6692984017220634695644946159
-24.6853075323158269243791161163
-24.700991870602946579027768932
-24.7163552280562997611240211419
-24.7314013934238738004792981087
-24.7461341332118588106512681313
-24.7605571921616156295237099188
-24.7746742937208025506768812361
-24.7884891405089384188608499323
-24.8020054147776739593307608149
-24.8152267788660378526986498972
-24.8281568756509190455322772786
-24.8407993289930420940738247687
-24.8531577441786879666836618246
-24.865235708357408673081107219
-24.8770367909759803389059657655
-24.8885645442088358969058796696
-24.8998225033852154160917880116
-24.9108141874132692329963305976
-24.9215430992013464807818708907
-24.9320127260766993289982502227
-24.9422265402018312464611800565
-24.9521879989887158797362734758
-24.9619005455111116983455442694
-24.9713676089151963938855762649
-24.9805926048287441331321766796
-24.9895789357690681548308604839
-24.998329991549950866719426082
-25.0068491496877835444458780128
-25.015139775807137959052186972
-25.0232052240459927667944668099
-25.0310488374608382870600232448
-25.0386739484318843744264162895
-25.046083879068597463516081802
-25.0532819416157945349028311697
-25.0602714388605237222561575887
-25.0670556645399635611823605476
-25.0736379037505754755636477221
-25.080021433358747015069464307
-25.0862095224131666061465375401
-25.0922054325591741672129383044
-25.0980124184553358768494501227
-25.1036337281924956822356440452
-25.1090726037155608055722077353
-25.1143322812482835613824783279
-25.1194159917213072510255281964
-25.1243269612037497671792989953
-25.129068411338604836290906004
-25.1336435597822475680589035354
-25.1380556206483381861853596508
-25.1423078049564255035252839069
-25.1464033210855598983927022651
-25.1503453752332342696862056482
-25.1541371718799807207961350337
-25.1577819142599605717752064622
-25.1612828048378957536260835011
-25.1646430457927007273427328813
-25.1678658395081858251526108766
-25.1709543890712153660537764397
-25.1739118987777170883796992492
-25.1767415746469534074168370823
-25.1794466249444797873909084471
-25.1820302607142311586451122827
-25.1844956963201938598541138401
-25.1868461499981380922499379672
-25.1890848444179043922217649015
-25.1912150072567572182378467232
-25.1932398717843394698601648293
-25.1951626774597836771138593458
-25.1969866705415587887981315861
-25.198715104710656024742129943
-25.2003512417077432212664910638
-25.201898351984944578875446884
-25.2033597153729318105278934513
-25.2047386217640434886644730053
-25.2060383718121820078949162753
-25.2072622776502721343199466988
-25.2084136636261017270284479067
-25.209495867057404026954353124
-25.2105122390070820577918948294
-25.2114661450795193289149400838
-25.2123609662389673390956652901
-25.2132000996510495331725085743
-25.2139869595484735567368780527
-25.2147249781220990968408574659
-25.215417606438567516862108516
-25.2160683153857621364077711538
-25.2166805966474346377583080803
-25.2172579637084039857491678847
-25.2178039528918097386799395714
-25.2183221244299820401272040051
-25.2188160635705762798927494922
-25.2192893817197117920298100355
-25.2197457176239514479680716903
-25.2201887385930630691583758295
-25.22062214176561473283850745
-25.2210496554195748273844020121
-25.2214750403302147299696571784
-25.2219020911777478822780508437
-25.2223346380072845421987108421
-25.2227765477438373681903255077
-25.2232317257652800973957809409
-25.2237041175363408367507977602
-25.2241977103069039137060062636
-25.2247165348781009417485320227
-25.2252646674398939644677995252
-25.2258462314840925876000112242
-25.2264653997970043596769658427
-25.2271263965361949326543605536
-25.2278334993961335001715355667
-25.2285910418678216290155126403
-25.2294034155978520257112544215
-25.2302750728527203955083200005
-25.2312105290946209858222063593
-25.2322143656753975701922365192
-25.2332912326557997444790116563
-25.2344458517577130472099339265
-25.235683019457594546815941612
-25.2370076102299575680313001199
-25.2384245799504150632825654177
-25.239938969468516238181850892
-25.2415559083614015113562948181
-25.2432806188801635405800460271
-25.2451184201017445012641130345
-25.2470747323002305985875725872
-25.249155081552533510953734154
-25.2513651045946858642602041811
-25.2537105539463360369503303548
-25.2561973033225202476887222086
-25.2588313533534323933559106294
-25.2616188376347219129290472047
-25.2645660291328467932423073069
-25.2676793469722151045209098188
-25.2709653636332896179052678145
-25.274430812593535108991326922
-25.2780825964460899732675644612
-25.2819277955343805914600741967
-25.285973677144611808861075103
-25.2902277053022096638898581013
-25.2946975512229203262720648451
-25.2993911044744480409030279696
-25.3043164849103209353608718652
-25.309482055444195115514100732
-25.3148964357401470442896554771
-25.3205685169027810852340129362
-25.326507477260332538884846752
-25.3327227993445394506774196597
-25.3392242881830801365330002513
-25.3460220910340527909263182618
-25.3531267187075743472112417251
-25.3605490686374124900941128899
-25.3683004498860110274213117333
-25.3763926102897700818351024577
-25.3848377659785314716768205271
-25.393648633534535714584766302
-25.4028384650924309191525957089
-25.4124210867241577120619978193
-25.4224109405018408084563352925
-25.4328231306895685934501645615
-25.4436734745828304936136663882
-25.4549785585944930438579108747
-25.4667558002811094930477731142
-25.4790235171162837687072207036
-25.4918010029527611672672820587
-25.5051086132769434350685133447
-25.5189678605550128494845785401
-25.5334015212069330914583054448
-25.5484337560337026607032520896
-25.5640902462778337526988937084
-25.5803983479346309370673652883
-25.5973872674754160152179381493
-25.6150882628237583759123247581
-25.6335348742825487574360425855
-25.6527631911979957504937521356
-25.6728121615406459831515402867
-25.6937239533856137341010155312
-25.7155443796268063614218136241
-25.7383234003640012096665683594
-25.7621157215445941911420751709
-25.7869815140410309716957729958
-25.8129872850162842879870739339
-25.8402069440987082013461801849
-25.8687231219722583720540692157
-25.8986288207089331097573013712
-25.9300295070889857459104103941
-25.9630458081390579294402217401
-25.9978170421330800360233943677
-26.0345059358532825005394303148
-26.0733050719866817908676532997
-26.1144459402786413511509493392
-26.1582120556918400751236441767
-26.2049587207133071282809165508
-26.255144259293961588447623762
-26.3093824947200326606793545165
-26.3685383601653878347716085809
-26.4339229716859015815897471121
-26.5077663341855048997127497837
-26.5947731291047713557345087619
-26.7171374644544415275474396936


==> anc/WILS3HQF2/L2qPS30110.dat <==
# L2qPS30110
190.419753086419753086419753086
190.41284643800426476954132028
190.412472265614509016420396
190.412079739909141197696924087
190.411668117643157955315777806
190.41123663919966011804161419
190.410784529638992701196943744
190.410310999942630473411478
190.409815248470817186646671773
190.40929646265439537616493588
190.408753820942776053696232228
190.408186495031596514786488177
190.407593652395302595212686624
190.406974459151671594242634229
190.406328083287166057123688847
190.405653698273978713959201445
190.404950487111696800202648931
190.404217646828681014506834911
190.403454393480521290732356513
190.40265996768529858343274351
190.401833640737848527432099745
190.400974721347787888607797949
190.400082563048726030675423363
190.399156572328838004453898555
190.398196217535818964142267853
190.397201038612165728440126791
190.396170657719733207937861876
190.395104790815582166188867603
190.394003260244259479827146862
190.392866008414819638245918966
190.391693112634091150643036669
190.390484801170895540148348899
190.389241470629118370758127606
190.387963704710686528122378981
190.386652294452595216304162914
190.385308260025119076747744858
190.383932874181197041900467034
190.382527687449657384219319775
190.381094555167399566875657478
190.37963566644781828182494459
190.378153575184580845975200875
190.376651233191282623037040984
190.375132025578428626645900828
190.373599808469535967785099042
190.372058949157824221277283719
190.370514368803850878966273243
190.368971587772436458291189408
190.367436773704174898230167749
190.365916792412591470743344735
190.364419261692428650362112183
190.362952608117429118956208198
190.361526126897144553616546834
190.36015004485150897669568035
190.358835586548934148486493051
190.357595043638245813333891964
190.356441847386591815649183344
190.355390644414196530240828383
190.354457375592160930013323651
190.353659358041031699193710032
190.353015370135168882223213115
190.35254573938057482845937606
190.352272432991312466091872514
190.35221915094139973431762722
190.35241142121453448098492191
190.352876696912545891286502178
190.353644454814397246939364475
190.354746294900136847246782262
190.356216040267605611539689649
190.358089836773093918244165491
190.360406251619561847054312838
190.363206369996490068025985986
190.366533888742831791437341778
190.370435205857728865621329045
190.374959504521393538169675139
190.380158830109510777237881228
190.386088158487262731904701645
190.392805453652100746182810638
190.40037171255607726076074504
190.408850994677184814731428216
190.418310433622913262892617268
190.428820227736204238848097447
190.440453606332121049713504703
190.453286767820721108193399913
190.467398785565566435327461877
190.482871476885677635428171647
190.499789230129064382188688756
190.518238784225685241688842013
190.538308954564139374875140293
190.560090298426820805374760691
190.583674712559841306074868858
190.60915495474385184868585374
190.636624080467013970805982404
190.666174784978806659933738288
190.697898640120105592885938834
190.731885214378059770823933505
190.768221063600783535213387214
190.806988578723932941933633673
190.848264675706127505262442376
190.892119311640375561207354306
190.938613809701868991016661292
190.987798974206745782215800251
191.039712975590081414853853968
191.615587917535257664875633194
192.021358767358003387616792516
192.301115615914296804655292475
192.482429756208315879805929815
192.583687970244837496417507525
192.617945626096510233245920885
192.594922568070798919094957228
192.522120930871746698593378111
192.405496348702422685001425006
192.249884404624771437350564571
192.059284235059811495342813379
191.837054331411757138622859358
191.586051999177623964900724286
191.308735333059479399612619587
191.007239477472213317371849088
190.683434775155131810761157361
190.338971863434246139149088978
189.975317173767439945135167695
189.593781249228165469972893491
189.195541601656371153664698559
188.781661358471463229564881394
188.35310462147063923400894516
187.910749228177501095387085344
187.455397439682125826792596809
186.987784957324748426097525726
186.508588580636874351729021423
186.018432751594609551401475023
185.51789517921033287869755933
185.007511699421201591108470657
184.48778049502897926957169708
183.959165776881469781661351968
183.422101008945823947057955985
182.876991745221465017181942632
182.324218134694732663200205166
181.764137141088789971107470884
181.197084516512092296560057272
180.623376561876521122543611851
180.043311701849931251317453457
179.45717189790111428680362636
178.865223919511654153191025048
178.267720490730389248624087697
177.664901326822838543091437402
177.056994073733091655548292385
176.444215161359853791366082594
175.826770580195769285350285103
175.204856589644749066463173389
174.578660365279213481682356533
173.948360591398099020061742616
173.314128004472727589359583068
172.676125892401095846265167789
172.03451055391520251468824836
171.389431721986921187225478924
170.741032954644179970453603774
170.089451996231249010598669239
169.434821111816731979264175911
168.777267397163652844331528573
168.116913066422123952013437913
167.453875719481649737826791044
166.788268590723064784418031654
166.120200780735936368992197238
165.44977747241300079360484135
164.7771001326962988256154372
164.102266701127938814405790023
163.425371766249962120323218677
162.746506730800988814707194108
162.065759966570776562959789423
161.383216959696313988463143219
160.698960447113533541151811497
160.013070544816246965524391925
159.325624868517675554852719496
158.636698647259265394538435234
157.946364830465729914393869769
157.254694188903908867335262539
156.561755409965600195015782065
155.867615187660591630614815399
155.172338307675324058110338156
154.475987727824633204698235167
153.778624654198552207821507547
153.080308613282959690338580091
152.381097520311699550479398536
151.681047744088478197284549303
150.980214168499182974256402088
150.278650250919101970986921348
149.576408077704717398987148643
148.873538416946164389463023764
148.170090768643980003277779109
147.466113412462310802359319653
146.761653453200209382298423658
146.056756864112947986853315799
145.351468528206336177308335274
144.645832277618782347651829602
143.939890931198225068731606538
143.233686330374025087563611332
142.527259373417402823396119475
141.82065004817798460511130279
141.113897463378443105392012593
140.407039878544046638118723466
139.700114732639134776361687664
138.993158671478083744090629321
138.286207573974186601171454231
137.579296577286025213640329394
136.87246010091733044220331587
136.165731869822992964897695157
135.459144936570780565794619027
134.752731702605421105628913672
134.046523938659007766310334745
133.340552804349159902955431764
132.634848867004015542334523338
131.929442119750927945278480428
131.224361998903677423050364091
130.519637400681080403720507027
129.815296697288071061020506166
129.11136775238863788462052093
128.407877935998410322603784484
127.704854138823201634454370062
127.002322786068416506586879306
126.300309850742919483144331834
125.59884086647972701853823405
124.897940939894726575387427259
124.197634762503535689661336155
123.497946622215587694838818989
122.798900414423564572269022471
122.10051965270538722381999682
121.40282747915511568262660068
120.7058466743583029915064889
120.009599667026583534299118563
119.314108543305556576219063542
118.619395055769345936147630221
117.925480632114574548901405783
117.232386383565885827826532532
116.540133113004570019551184167
115.848741322831311115998997778
115.158231222573556455673660285
114.468622736247525137399136029
113.779935509484411134947088505
113.092188916429901000462144856
112.405402066425712840707839744
111.71959381048147150008215749
111.034782747544863333183262655
110.350987230577661424119256752
109.668225372444877512180273691
108.986515051623979186733553228
108.305873917740809156484947209
107.626319396938556678632285914
106.947868697085858707581223139
106.27053881282984919916194317
105.594346530499728542114270566
104.91930843286619058717206444
104.245440903761821551185038867
103.572760132567372574945510078
102.901282118568605331427434539
102.231022675188217273329496512
101.561997434097169364836338367
100.894221849209563982303255993
100.227711200565053640328088115
99.5624805981026018780349055367
98.8985449853292656247285978014
98.2359191428875232769126923859
97.5746176920245342042022329364
96.9146550979665831244294987149
96.256045673201836431790307014
95.5988035806744168276193775157
94.9429428368926872094634811541
94.2884773149545244543991211656
93.6354207474922582356221070514
92.983786729539849099672253402
92.3335887213247834807091279082
91.6848400509870709257111771611
91.0375539172276403495107762287
90.3917433918883474411907656711
89.7474214224657242237118238494
89.1046008345605240564429094936
88.463294334265040904267511756
87.8235145104901103243608031591
87.1852738372336311977958060624
86.5485846757923816205935426836
85.9134592769188394375391191438
85.2799097829246575285977822324
84.6479482297323860249565998433
84.0175865488769780284265307408
83.3888365694585620286337891389
82.761710020047912956892021105
82.1362185305460045886826927988
81.5123736339989787178296247061
80.890186768369821088768611403
80.2696692782679904070582158501
79.6508324166382047747366044647
79.0336873464095495423785564392
78.418245142106031763413084283
77.8045167914196691114899053345
77.192513196747165214714088935
76.5822451766911888107315439962
75.9737234675272408761594497186
75.3669587246370618776668590827
74.7619615239095004776663636753
74.1587423631097353550815933649
73.5573116632177132233431740984
72.9576797697366385981856909997
72.3598569539723243436177047686
71.7638534142841864642561577164
71.1696792773086419765877268995
70.5773445991556449429717
69.9868593665790728543673584477
69.3982334981216534665109003121
68.8114768452351008967810765754
68.2265991933761092439425107193
67.6436102630788321703977942753
67.0625197110044577578955396896
66.4833371309684694854737289554
65.9060720549461663566074065967
65.3307339540569979960600431165
64.7573322395282539218784750478
64.1858762636386301514267271722
63.61637532064218080041430849
63.048838647673147359568686725
62.4832754256321438648531347117
61.9196947800541621947161721792
61.3581057819588482133663425336
60.7985174486834864148599790282
60.2409387446991180919729182587
59.6853785824102058402078003133
59.1318458229382453953472778893
58.5803492768897143778226557822
58.0308977051087364645623914935
57.4834998194148288152356197338
56.9381642833260902317910598849
56.3948997127681775153234060514
55.8537146767694077904992414247
55.3146176981423151834511997715
54.7776172541519811530763402202
54.2427217771714489773710666206
53.7099396553245243755441454942
53.1792792331162559933217479227
52.6507488120513814836330748338
52.124356651241017168653071186
51.6001109679978617632468885557
51.0780199384201773658165313484
50.5580916979648038723268420566
50.0403343420094561351309522635
49.5247559264045465626685627041
49.0113644680147694320039796929
48.5001679452506769566087617825
47.991174298590471110142609273
47.4843914310922293468637138441
46.9798272088967766745651054863
46.4774894617214110206764828575
45.9773859833446834807028919076
45.4795245320824298450160076017
44.9839128312552447598942377485
44.4905585696475849865800909001
43.9994694019586834729592242502
43.5106529492454513418871752515
43.0241167993575404231417842033
42.5398685073647346086256987587
42.0579155959768340881980853579
41.5782655559561924224825335197
41.1009258465230624252207335202
40.6259038957539029574494989904
40.153207100972794975332761292
39.6828428291361115193706878166
39.2148184172105827815501263163
38.7491411725448939355289849592
38.2858183732349500600118709125
37.824857268482939224035926513
37.3662650789503216320112926063
36.9100489971048696432192419539
36.4562161875618804823303638006
36.0047737874196805417274395567
35.555728906589537340456015732
35.1090886281200924460208779194
34.6648600085164259816236102034
34.2230500780538607305011927823
33.7836658410866113085621620058
33.3467142763513814043843381361
32.9122023372660096797679156973
32.4801369522232625824308143964
32.0505250248798700431576398781
31.6233734344408978109019943986
31.1986890359395480191889826611
30.7764786605124774739252577511
30.3567491156707211047102448194
29.9395071855663060273222827297
29.524759631254639722648954872
29.1125131909527539454151231938
28.7027745802934841331582220042
28.2955504925756622905793150088
27.8908475990103995752776745406
27.4886725489635331066182593254
27.0890319701943098587905623811
26.6919324690903788807405278187
26.2973806308991615083813204758
25.9053830199556676971390641997
25.5159461799068251043289391529
25.1290766339323860899839453757
24.7447808849624763805066484449
24.3630654158918477508503164209
23.9839366897908957268594113922
23.6074011501135019889410560561
23.2334652209017598704596896646
22.8621353069876400882366490799
22.4934177941916526174130116551
22.1273190495185594278430717389
21.76384542135019163329892582
21.4030032396354234672808372344
21.0447988160773543893648988957
20.6892384443177495430242804138
20.3363284001187877290012183057
19.9860749415421650268742188641
19.6384843091256011907704392106
19.2935627260567949625493415188
18.9513163983448734865829435708
18.6117515149893800738521375273
18.274874248146843648858159951
17.9406907532949723202220180691
17.6092071693945126442386730287
17.2804296190488152995101576282
16.9543642086611470595620645395
16.6310170285897881385263451208
16.3103941533009531920408230596
15.9925016415195734809778225128
15.6773455363779769489907883316
15.3649318655625022256926075408
15.0552666414580818450998735987
14.7483558612908292633539626637
14.4442055072686635702355424271
14.1428215467200051152092717437
13.844209932230574610267084773
13.5483766017783276282901745651
13.2553274788665557866413027864
12.9650684726551852908608389423
12.6776054780903029123128825254
12.3929443760319388860629635418
12.1110910333801356408269663886
11.8320513031993307111823890783
11.5558310248410816330573464972
11.2824360240651600864982845569
11.0118721131590420245612701891
10.7441450910558200135794212409
10.4792607434505635077441291239
10.2172248429151522896216750755
9.95804314901160782763876001891
9.70172140840394683144688190333
9.44826535496858082616011541078
9.19768070990328511650436237069
8.94997318183476007167599676975
8.70514846692480723094803801882
8.46321224897514230855292946085
8.22417019953086676388923355246
7.98802797798261919942763373478
7.75479123166742745361792723481
7.52446559596828186941722168957
7.29705669441244984056981188093
7.07257013876855136727603243542
6.85101152914241499020074530678
6.6323864540717331167070298781
6.41670049061953540557697109779
6.20395920446649853612378856168
5.99416815000211035433711056625
5.78733287041470606236962567804
5.58345889778039379810662610524
5.38255175315088663860228588707
5.18461694664025775466417416324
4.98965997751063514367074239255
4.79768633425685207366945568323
4.6087014946900690837837228548
4.42271092602038310381632114449
4.23972008493843897954065377871
4.05973441769605841938740710436
3.88275936018590111293481826035
3.70880033802017251167090507468
3.53786276660839250779388788849
3.36995205123423899723396159315
3.20507358713148006849985568952
3.04323275955900831926445545233
2.88443494387499056769517738142
2.72868550561014599529957262387
2.57598980054016553239021960562
2.42635317475728507607340627337
2.27978096474102491383396459368
2.13627849742810751322693481517
1.99585109028156562980092523486
1.85850405135905248107584197542
1.72424267938036553408910320153
1.59307226379419525762173630999
1.46499808484410999763324108068
1.34002541363378794558822834037
1.21815951219150698416708389026
1.09940563353390301323770834497
0.983769021729007180848115094008
0.87125491195857226930457259364
0.761868530579698315053117567648
0.655615095185767373011480360326
0.552499814666697171133317747725
0.452527889268523239258388801574
0.35570451065231893764382032001
0.262034861952462654917368985569
0.171524117834261292479629908138
0.0841774445509390025460102378947
0


==> anc/WILS3HQF2/L2qPS30210.dat <==
# L2qPS30210
-41.4814814814814814814814814815
-41.4824489123369173657358349304
-41.4825132732959487162003076151
-41.4825818043759309352020307284
-41.4826547663430058077374947246
-41.4827324354621661298496881977
-41.4828151043477400936486741879
-41.4829030828541233634750283029
-41.4829966990080408466862854298
-41.4830962999835919134980668294
-41.4832022531212939000290905572
-41.4833149469922877847497099905
-41.4834347925088054751784593969
-41.4835622240819185484510580829
-41.483697700827491768840138195
-41.4838417078211492997646438884
-41.483994757402925095237789403
-41.4841573905321091543854052355
-41.4843301781926155949921336454
-41.4845137228489840569070699267
-41.4847086599528797402512474843
-41.4849156594996761011176326925
-41.4851354276343842594935392028
-41.4853687083058305944453084579
-41.4856162849675745430203886553
-41.4858789823235976474364166949
-41.486157668116277380492505863
-41.4864532549535797676767850145
-41.4867667021717574059922470113
-41.4870990177291177544239891359
-41.4874512601256236146416117056
-41.4878245403421960459185048361
-41.4882200237926014761108926065
-41.4886389322797107474647659604
-41.4890825459467088501467716265
-41.4895522052124999907540554561
-41.4900493126790824764910875037
-41.4905753349970498913390774909
-41.4911318046735965318022351203
-41.4917203218054524439173729327
-41.4923425557170320422436624449
-41.4930002464817345110837008396
-41.4936952063017671735605384438
-41.4944293207190567544835194158
-41.4952045496267486829010128111
-41.4960229280474506701131955824
-41.4968865666407317426470578232
-41.4977976518984182116046035538
-41.4987584459819086701455399809
-41.4997712861510343506748191026
-41.5008385837288906589105838539
-41.5019628225415302699424814544
-41.5031465567654058042324229828
-41.5043924081089468554785260778
-41.505703062247616077449397169
-41.5070812644241741511580829729
-41.5085298141176536214374397424
-41.5100515586756545088531766548
-41.5116493857949857386832734392
-41.5133262147253389891057401298
-41.515084986059546460744554137
-41.5169286499619899203523447884
-41.5188601526738414824049737909
-41.5208824211199709934506784889
-41.5229983454274923676291475846
-41.5252107591499814106180782999
-41.5275224169743181125092143233
-41.5299359696688226917076275491
-41.5324539360118006558263136031
-41.5350786714187200622814991879
-41.5378123329639449412769813213
-41.5406568404691724025875818923
-41.5436138333053965488499473678
-41.5466846225282790016797860931
-41.549870137938172927037556635
-41.5531708696256550880775048697
-41.5565868035312003355222055744
-41.56011735051351901386896882
-41.5637612683850070871411675966
-41.5675165763346725302860382921
-41.5713804611187460224354694438
-41.5753491743569119240743868507
-41.5794179202276673452575141727
-41.5835807328097024326328196875
-41.5878303422673742499985455035
-41.5921580290273128172129007035
-41.5965534650399585322015197099
-41.6010045411644094449125297477
-41.6054971796573976121951457831
-41.61001513068758016532028786
-41.6145397517347106044814952142
-41.6190497686697633860958679874
-41.6235210172468633767637737108
-41.6279261636710964257175491018
-41.632234402838158167676005008
-41.6364111327725828975774748588
-41.6404176037212711464582129839
-41.6442105402885348349010221346
-41.6477417349282797177003169553
-41.6509576110386713513557459268
-41.653798753835157899923713846
-41.6561994071095767368630702208
-41.6441496399927012858335244625
-41.5855348029158706152237905539
-41.5020545480459770117899886296
-41.402745448039694666782393334
-41.2924154756330195532876902393
-41.1739786690489600728327552396
-41.0493531270899332266743918169
-40.9198759840882255067821887071
-40.7865197222110162997344654294
-40.6500150661900876600499481139
-40.5109254913962433686368400444
-40.3696947567551006731902528535
-40.2266785004018409599776786664
-40.0821659653530622243147704686
-39.9363953693718956330438718412
-39.7895650450485605267875586175
-39.6418416846070468246812759451
-39.4933665540379147074298966738
-39.344260252308875524521386838
-39.1946264083987493252799141515
-39.0445545898282018629675897026
-38.8941226170393658006043934026
-38.7433984240123680018779042097
-38.592441568093442034703227167
-38.4413044656239721794445534074
-38.2900334110611430783035989531
-38.138669423551779931509494357
-37.9872489548173174218335056501
-37.8358044846831617577957657186
-37.68436502491979121409794961
-37.5329565477530006746584251744
-37.3816023520911099960115496312
-37.2303233779530975782024950666
-37.0791384775790979620003850675
-36.9280646501285667479690682977
-36.7771172456219228447942832661
-36.6263101427842166151193845955
-36.4756559046483474023832455557
-36.325165915128081217670731022
-36.1748504992451168448780823115
-36.0247190292646997736378985998
-35.8747800186413883824656647827
-35.7250412053853931031884169312
-35.5755096262185440235463006888
-35.4261916826879999137677819681
-35.2770932002378276925424295937
-35.1282194810975942724229796942
-34.9795753517283369100060858054
-34.8311652054658533627759203102
-34.6829930409160510541912681032
-34.5350624965845687630996116916
-34.3873768821609536767973373078
-34.2399392068246326770326459815
-34.0927522048943519195581185287
-33.9458183591035090416769201681
-33.799139921749901502452511057
-33.6527189339390579201855734423
-33.5065572431148343773913904446
-33.3606565190487807955979059074
-33.2150182684404396093482446257
-33.0696438482638302922718064988
-32.9245344779805606500316954564
-32.7796912507270023820542807202
-32.6351151435715303106639649009
-32.4908070269277439122980932815
-32.3467676732006885952023322268
-32.2029977647352202359062352566
-32.0594979011286789981626631064
-31.9162686059638448090560066747
-31.7733103330126399163632528177
-31.6306234719561397183368602293
-31.4882083536620787887284802603
-31.3460652550571315629690906186
-31.2041944036277515793248288258
-31.062595981580221619417694468
-30.9212701296877577828143276173
-30.7802169508499869194153279119
-30.6394365133878469188416633991
-30.4989288540949150257112440822
-30.3586939810643259209278011392
-30.2187318763087770425420031692
-30.0790424981896143463703204817
-29.9396257836696304980934944042
-29.8004816504029743734231492452
-29.6616099986744524609741721391
-29.5230107131994875528464782003
-29.3846836647950775251967894506
-29.246628711931257765777427368
-29.10884570217180662525624898
-28.9713344735122367782711645918
-28.8340948556224799938891617249
-28.6971266710010926478265136102
-28.5604297360472790934835490927
-28.4240038620565450267467374346
-28.2878488561453489981180722647
-28.1519645221097134445391814695
-28.0163506612223836159766555512
-27.881007072972780484222701727
-27.7459335557536793742180545066
-27.6111299074982571544925059666
-27.4765959262708851092170180888
-27.3423314108148000535848160038
-27.208336161059561005294783425
-27.074609978590991120914174678
-26.9411526670861131366394552126
-26.8079640327154098489702307716
-26.6750438845145779891032079917
-26.5423920347277930563501356888
-26.4100082991243632540685978879
-26.2778924972905216824361498574
-26.1460444528979865353316833629
-26.0144639939508084484419032407
-25.8831509530119216454759725612
-25.7521051674107204837148760956
-25.6213264794328948195665747527
-25.4908147364936757604922304625
-25.3605697912955673486846394201
-25.230591501971569082980310114
-25.1008797322148285153122741638
-24.9714343513956020776432722891
-24.8422552346663454571787797673
-24.7133422630557019227043525905
-24.5846953235521077200856034911
-24.456314309177687730990831755
-24.3281991190530717780671871938
-24.2003496584537220342063468802
-24.0727658388583247433209557136
-23.9454475779897646918800827513
-23.8183947998491684060947887209
-23.6916074347434717247153495605
-23.5650854193069390601898594538
-23.4388286965170351713534368966
-23.3128372157050254994445851207
-23.1871109325616579464445862359
-23.0616498091382572898609271821
-22.9364538138435431287419378261
-22.8115229214364632471290461511
-22.6868571130153164755266910976
-22.5624563760034224469335688102
-22.4383207041315800060945177809
-22.3144500974175413689235953595
-22.1908445621427153785753680078
-22.0675041108263003051086838655
-21.9444287621970345310891076886
-21.8216185411627421037669285142
-21.6990734787778394672604776126
-21.5767936122089596704652487285
-21.454778984698840936322228917
-21.333029645528617636632898229
-21.2115456499786434075022983189
-21.0903270592879683299061115698
-20.9693739406125847562933119502
-20.8486863669825494581650495522
-20.7282644172580832738026226991
-20.6081081760847433241768052121
-20.4882177338477571146844278903
-20.3685931866256024284342892534
-20.2492346361429118225206034349
-20.1301421897227757426210663943
-20.0113159602385137551505146509
-19.8927560660649791430831688346
-19.7744626310294581055184869054
-19.6564357843622210272224292031
-19.5386756606467797287947024643
-19.4211823997699012577479015612
-19.3039561468714256234179703025
-19.186997052293931902809589106
-19.070305271532294339486525131
-18.9538809651831674133880273527
-18.8377242988944363665564616662
-18.7218354433146673193515122007
-18.6062145740425888955012673849
-18.49086187157663518450920346
-18.3757775212645778991839390132
-18.260961713253273727516708234
-18.1464146424385511253475303838
-18.0321365084152591431725883025
-17.9181275154274993213546887804
-17.8043878723190602175496269956
-17.6909177924840727433172920116
-17.5777174938179031789103578465
-17.4647871986682995016688909878
-17.3521271337868055001025922236
-17.2397375302804560486665912302
-17.1276186235637658837157806522
-17.0157706533110232456574750658
-16.9041938634088988326169929048
-16.7928885019093796438807826389
-16.6818548209830364740613667832
-16.5710930768726330485803695862
-16.4606035298470840650910079985
-16.3503864441557687214089506917
-16.2404420879832056660792366944
-16.1307707334040947006970283904
-16.0213726563387299914647299572
-15.9122481365087890092668055424
-15.8033974573935009109449708438
-15.6948209061861975977314634937
-15.5865187737512502383146000468
-15.4784913545813936222275329942
-15.370738946755440312712401044
-15.2632618518963861955429423411
-15.1560603751299086701901074289
-15.0491348250432584009598398037
-14.9424855136445452371600151322
-14.8361127563224186218681559135
-14.7300168718061425374365208351
-14.6241981821260647815065872731
-14.5186570125744801290841943474
-14.4133936916668867132733788993
-14.3084085511036347487523574907
-14.2037019257319665272151068659
-14.0992741535084464320547668469
-13.9951255754617795498287338879
-13.8912565356560172978556132813
-13.7876673811541483400225240697
-13.6843584619820729259325900828
-13.5813301310929586613335493146
-13.4785827443319755998060281762
-13.3761166604014084364492748757
-13.2739322408261434833049538846
-13.1720298499195280130532425139
-13.0704098547495994716711770504
-12.9690726251056819818548689816
-12.8680185334653474866901866669
-12.7672479549617388169463875589
-12.6667612673512519051187894336
-12.5665588509815743146328394317
-12.4666410887600772031330119816
-12.3670083661225577942222387849
-12.2676610710023293921128394686
-12.1685995937996559381345501455
-12.0698243273515280766694115347
-11.9713356669017776706102226886
-11.8731340100715276826446159592
-11.7752197568299743183379169484
-11.6775933094654983099232843822
-11.5802550725571022057161714898
-11.4832054529461705189708812335
-11.3864448597085495816183259916
-11.2899737041269439425034327446
-11.1937923996636261463238367804
-11.0979013619334567283125127776
-11.0023010086772112606673693922
-10.9069917597352112896793893813
-10.8119740370212560073233044281
-10.7172482644968515076332356619
-10.6228148681457344863785662554
-10.5286742759486872522772115046
-10.4348269178586409291299719463
-10.3412732257760637407532707536
-10.248013633524631284296239035
-10.1550485768271757124320613696
-10.0623784932819107608640764108
-9.97000382233892957455502137936
-9.87792500527697230397959731582
-9.78614248518046046145317908698
-9.69465670691679504713748509325
-9.6034681171139154746059475547
-9.51257716413811634680926739781
-9.42198429807211915486020439076
-9.33168997069339599420401519245
-9.24169463545274241540789664307
-9.15199874745309654994277894899
-9.06260276342860167489984089002
-8.97350714172390940454059337531
-8.88471234227372072088399240632
-8.79621882658256208014966317083
-8.70802705770479385676787080313
-8.62013750022484841180124510479
-8.53255062023769509796919968295
-8.44526688532952953899398868262
-8.35828676455868454666960021087
-8.27161072843676006486496908586
-8.18523924890996955558658741136
-8.09917279934070026821921827352
-8.01341185448928485911515546433
-7.92795689049598185479169275513
-7.84280838486316247810376888025
-7.75796681643770138286590260313
-7.67343266539356886848739499542
-7.58920641321462217224127153944
-7.50528854267759346279547884411
-7.42167953783527218458029866629
-7.33837988399987942843555138589
-7.25539006772663202976253888689
-7.17271057679749412108723712713
-7.09034190020511389151217168061
-7.00828452813694333098460193904
-6.92653895195953876262869735902
-6.84510566420303999157056160632
-6.76398515854582592371911689871
-6.68317792979934453284545809016
-6.60268447389311507902133788691
-6.52250528785990050602749279462
-6.44264086982104796971860601356
-6.3630917189719954735283445882
-6.28385833556794261131006876284
-6.20494122090968344153188204253
-6.12634087732959954047446391956
-6.04805780817781130551277779701
-5.97009251780848560279480927024
-5.89244551156629787665884089545
-5.81511729577304686095260802096
-5.73810837771442005503051061915
-5.66141926562690814960667137186
-5.5850504686848666098300962886
-5.5090024969877226449218342585
-5.43327586154732581547141281087
-5.35787107427544055102974526708
-5.28278864797137887195717234494
-5.20802909630977163058753637795
-5.13359293382847660765159848632
-5.05948067591662182056528957991
-4.98569283880278242062999713883
-4.91222993954328957641325424287
-4.83909249601066976057888946048
-4.76628102688221287721613223696
-4.69379605162866768627769809474
-4.62163809050306300107797629738
-4.54980766452965315392470212126
-4.47830529549298624386161906576
-4.40713150592709369918642876785
-4.33628681910479970587868995126
-4.26577175902714907132725428993
-4.1955868504129521107873924011
-4.12573261868844516182512132746
-4.05620958997706534962162262712
-3.9870182910893382434153319983
-3.91815924951287706155464438832
-3.84963299340249209962162802573
-3.78144005157040907286814570171
-3.7135809534765950807818603471
-3.64605622921919091797231847474
-3.57886640952504847173826513685
-3.51201202574037196264819165535
-3.44549360982146180023853133736
-3.37931169432555984150960915315
-3.31346681240179485528015801594
-3.24795949778222701064870169969
-3.18279028477299022280616044123
-3.1179597082455312042504682459
-3.05346830362794408407262724346
-2.98931660689639947241630626222
-2.92550515456666686146167381582
-2.86203448368572926835050716735
-2.79890513182348903935561587115
-2.73611763706456374830514477616
-2.67367253800017113580326851863
-2.61157037372010204914505205501
-2.54981168380478035600672767792
-2.48839700831740881800522753452
-2.42732688779619992306441131054
-2.36660186324669068820193962215
-2.30622247613414045686206052425
-2.24618926837601072726759160176
-2.18650278233452606045098095639
-2.12716356080931512865139902745
-2.06817214703013097663422504892
-2.00952908464964958020291509166
-1.95123491773634579773293289232
-1.89329019076744582196504086072
-1.8356954486219552505526279179
-1.77845123657376190496672391724
-1.72155810028481253832473712998
-1.66501658579836258352655986935
-1.6088272395322981037563139362
-1.55299060827252911794143576729
-1.49750723916645348415480149835
-1.44237767971649053420192171105
-1.38760247777368366275563767406
-1.33318218153137108438695448287
-1.27911733951892398169436621108
-1.22540850059555127745696376124
-1.17205621394417027333045222991
-1.11906102906534240707161065189
-1.06642349577127338961735680613
-1.01414416417987699256107147529
-0.962223584708901765662812384222
-0.910662308070119973003114191291
-0.859460885263578045243817389648
-0.808619867571907854195369529581
-0.758139806554698124509854155742
-0.708021254042925305824167168363
-0.658264762133443237069801351455
-0.608870883183530942946125386263
-0.559840169805497910724345010682
-0.511173174861346203610985703859
-0.462870451457488774854196355129
-0.414932552939523354624883182855
-0.367360032887061289449067462817
-0.320153445108610721609327589587
-0.273313343636513503473127266883
-0.2268402827219352491456223442
-0.180734816829907933185537681653
-0.134997500634424453366254742726
-0.0896288890135845816116763795863
-0.0446295370447917342890472415459
0


==> anc/WILS3HQF2/L2qPS30310.dat <==
# L2qPS30310
1.18518518518518518518518518519
1.18515283233570731891657864995
1.18515039992406139335497409906
1.18514778587729227677730117631
1.18514497674166044477740440059
1.18514195807661254957722038336
1.18513871438326735424083922133
1.18513522902779730571888190227
1.1851314841593485563808087713
1.18512746062211790840397236461
1.1851231378611792242456939517
1.18511849382162422075413314708
1.18511350484055314009390859461
1.18510814553141945763957962158
1.18510238866019942938889255598
1.18509620501282177707913819534
1.18508956325325502935750584106
1.18508242977160984660144567422
1.18507476852157091283390304456
1.18506654084642753089099099409
1.18505770529292374932441338098
1.18504821741209751645510582031
1.18503802954622382555540533508
1.18502709060091890414512376826
1.18501534580140102026525087935
1.18500273643183823118625894057
1.184989199556644178425253929
1.18497466772250962143289928205
1.184959068639879576154554172
1.18494232484250345014572339059
1.1849243533235982002853804054
1.18490506514707203066455410884
1.18488436503215823634992262407
1.18486215090970521416676069968
1.18483831344825912672292817574
1.18481273554795993484634874365
1.18478529180014921306127624104
1.18475584791045903227566627239
1.18472426008301492675633449628
1.18469037436324224652037229053
1.18465402593661371480889192698
1.18461503838051644342518210812
1.18457322286624868467159535925
1.18452837730797989546949379142
1.18448028545532193674970498286
1.18442871592596411297422011251
1.1843734211746199626457215841
1.1843141363943189399775063657
1.18425057834585109195326865219
1.1841824441109372611290665988
1.18410940976445097996854663194
1.18403112896076083893113385018
1.18394723142899350906838648093
1.18385732137173761666783171588
1.18376097576141717987295649008
1.18365774252826025061934122174
1.18354713863347374068623746438
1.18342864802090919310862599865
1.18330171944016660758548929609
1.18316576413373454179789987381
1.18302015338040488451168398192
1.18286421588683033146061766948
1.18269723501871221027567099593
1.18251844586271654752336425313
1.18232703210981794798131176594
1.18212212275036492580200715795
1.18190278857074793207797049886
1.18166803844113380549773562991
1.18141681538330929291201745987
1.18114799240725344473912035296
1.18086036810463614748555340275
1.18055266198702015763903539485
1.18022350955612940123414305575
1.17987145709313998771030953726
1.17949495615355569974783402911
1.1790923577538503912880540286
1.17866190623569989311133349835
1.17820173279329026504034556672
1.17770984864888258440542614628
1.17718413786154244758506104405
1.17662234975371102183759496767
1.17602209094011038724609614271
1.17538081694334617343366645101
1.17469582338050280891816633993
1.17396423670502932529949069701
1.17318300448829543799486510207
1.17234888522536798319511663674
1.1714584376498267189445721496
1.17050800954281653674067930666
1.16949372602203133492813691766
1.16841147729695470325702019971
1.16725690587745609607731037287
1.16602539322377059841913528572
1.16471204582698821772176548305
1.1633116807104574828034424495
1.16181881034398059272380903828
1.16022762696435582961579050875
1.15853198629771944242765791549
1.15672539068126512679973545316
1.1548009715842851204453686088
1.1527514715310922290737432358
1.15056922543125480330762889914
1.1240121407994377063406560264
1.10042283880809176881141453162
1.07872659228804806443339039435
1.05841574416966009484178590864
1.03919286563384441276981904566
1.0208624521473769914911295708
1.00328627521406219157533428289
0.98636152105585395339824710321
0.970008803527894239382295283553
0.954165036703895012351546992699
0.938778929713333490232417673295
0.923807999211677562197981382417
0.909216510134501362970940101467
0.894974010312801033963801406314
0.881054259402626012049106544535
0.867434427973817750438978040151
0.854094486725485728517891265678
0.84101673264618352451342574231
0.82818541583426877513793760929
0.815586441643423910609483903275
0.80320713009819406840882127158
0.791036019475967514937229401819
0.779062704388886961883460852047
0.76727770112892332370026125686
0.755672334785549530603307909452
0.744238643919347934365303137641
0.732969299517001299167990045801
0.721857535658636831706644755551
0.710897089862945729069659037885
0.700082151484685802448644742793
0.689407316855545829142054658795
0.678867550106201207023051135066
0.668458148801639929891296175207
0.658174713675910580593920965043
0.648013121875558775104988899734
0.637969503220081545115251539253
0.628040219067961173681860863258
0.61822184344222099092060483695
0.608511146123034014241234820705
0.598905077459079018722623114875
0.589400754685924024100675808522
0.579995449570173655360578210857
0.570686577223589342955701248717
0.561471685952789834884134417216
0.552348448028191327140165652222
0.543314651271136206741137704675
0.534368191371159139154576239576
0.525507064856432360860874423994
0.516729362649931233792644421752
0.508033264152022568793991503562
0.499417031797212739701976689256
0.490879006038874374220276452539
0.482417600721043917011770029473
0.474031298800967933601499264691
0.465718648390074214414052358565
0.45747825908453887582135734637
0.449308798559683700121914580574
0.441208989405128813664612555649
0.433177606179995200943653301297
0.425213472669542580345984720119
0.417315459326477528090248270161
0.409482480881805783677181893631
0.401713494111558257312888175388
0.394007495747015448637511263066
0.386363520517209630666225447446
0.378780639313515387464110544391
0.371257957467061740861492388713
0.363794613130526011708508432699
0.356389775756611901838819449011
0.349042644666181778494967888428
0.341752447699614279239294836841
0.334518439945500552174396400255
0.327339902541282204132933629666
0.320216141540877054281481989001
0.313146486844740100018027535506
0.306130291188171116547668737769
0.299166929184010932130857481117
0.292255796416169096234575430305
0.285396308580699441214777900308
0.278587900671389637856905291893
0.271830026207058666672134587815
0.26512215649796431035889654427
0.258463779948913224990479856688
0.25185440139684056951806198935
0.245293541480786085145229880386
0.238780736042340278085025522773
0.232315535554769189672184758165
0.225897504579150229918630908112
0.219526221245965686300256794554
0.21320127676070568198014354215
0.206922274932129342052782169423
0.200688831721922449694277370348
0.194500574814572583457780327853
0.188357143206359207134949806814
0.182258186812426963625294949257
0.176203366090975983205742902166
0.170192351683663788814270087173
0.164224824071369760637779775162
0.158300473244525467530026486729
0.152418998387262809232984989896
0.146580107574677137466442744393
0.140783517482544605777474382635
0.135028953108872183927197379328
0.129316147506695287390281648938
0.123644841527572021693216375519
0.118014783575254812689216452253
0.112425729369049859410370928829
0.10687744171640256336406837969
0.101369690294273001459539803779
0.0959022514388897516645011365229
0.0904749079434930726777697971994
0.0850874488636996931838710555449
0.0797396693301413854760914571153
0.0744313703680481770571507463733
0.0691623587234645794457304357414
0.0639324466958036662066207752694
0.0587414519764592863230392222071
0.0535891974932112228809507913577
0.0484755112601717638568983112839
0.0434002262330350000313794262192
0.038363180169402258743993841571
0.0333642154939684713973445483076
0.0284031791683650036442571204788
0.0234799225654645930047120892869
0.0185943013479635790828981583098
0.0137461753510656135487408646571
0.00893540846909953492731668448945
0.0041618685459121188842517340293
-0.000574572731116002258502412456874
-0.00527403993357578902889517114774
-0.00993665399119437295130720727169
-0.0145625322877901098083826952488
-0.0191517887541433845840580193686
-0.0237045339579026972313102373532
-0.0282208751906401141215167693489
-0.0327009165521650108234375904362
-0.0371447590322001408686126242033
-0.0415525005895194266367380176189
-0.0459242362286424677195787894134
-0.0502600580741765853311842854056
-0.054560055442893255649023748033
-0.058824314913622018343016015194
-0.0630529203950413676914711777198
-0.0672459531914427320215408524997
-0.0714034920665404128368484896468
-0.0755256133053972786138206417384
-0.0796123907745330811431159493053
-0.0836638959802794762814986000832
-0.0876801981254431783801069335533
-0.0916613641643361512508506246501
-0.0956074588562293315419786932899
-0.099518544817284086441010075889
-0.103394682571013420711725046115
-0.107235930597322862559657288135
-0.111042345380178968396677570751
-0.114813981453951488238865504325
-0.118550891448473421511926112474
-0.122253126132861463015360887308
-0.125920734458137686525096861843
-0.129553763598691735047136339443
-0.13315225899262127834808414615
-0.136716264380987056567544983874
-0.140245821846017450144140200975
-0.143740971848296197827336587613
-0.147201753262965623240485973701
-0.150628203414976523508008332398
-0.154020358113414718215742422328
-0.157378251684933150935855657395
-0.160701917006317376348983495688
-0.163991385536211251395994112039
-0.167246687346028676768888958849
-0.170467851150076303396191542021
-0.173654904334911225489915757508
-0.176807872987956825395700875229
-0.179926781925399114215746629686
-0.183011654719385124335115374762
-0.186062513724544154038613942894
-0.189079380103851938899400262392
-0.19206227385385712816755756859
-0.195011213829288775673153494989
-0.197926217767062912535980659286
-0.200807302309705652058027631004
-0.20365448302820968443860818327
-0.206467774444340449325676200794
-0.209247190052407726682656013905
-0.211992742340517860040525383411
-0.214704442811321319999523810775
-0.217382302002269828968026513012
-0.220026329505396799744419386465
-0.222636533986634389867867818902
-0.225212923204680039930247694626
-0.227755504029424946534678548196
-0.230264282459956518620585004845
-0.23273926364214647879779733607
-0.235180451885835898520260850144
-0.237587850681628096789845457495
-0.239961462717299986046442533918
-0.242301289893842115432034116852
-0.24460733334113734019853611716
-0.246879593433287736170303694
-0.249118069803599079402943919392
-0.251322761359231923052438942457
-0.253493666295528025554644082552
-0.255630782110020616106262287671
-0.257734105616136724743905871402
-0.25980363295659955466466355741
-0.261839359616538633463001789987
-0.263841280436315247333828981011
-0.265809389624070437684044053005
-0.267743680768002622692980349942
-0.269644146848381696867465125219
-0.271510780249306259264238370834
-0.273343572770210425527968225614
-0.275142515637126489955499316759
-0.276907599513709521195840801546
-0.278638814512029798690916193434
-0.280336150203138826324543606504
-0.28199959562741449475642189667
-0.28362913930469080436319098891
-0.285224769244177406387812155566
-0.286786472954174070617845605671
-0.288314237451585043486946544269
-0.289808049271238120743940509317
-0.2912678944750131235893384509
-0.292693758660784336276228363118
-0.294085626971181336453890661063
-0.295443484102172526847330356802
-0.296767314311475558069363861278
-0.29805710142679871731489894202
-0.299312828853917246256098181931
-0.300534479584588443514009437831
-0.301722036204309302503835093877
-0.302875480899920334118992318441
-0.30399479546705912551981927559
-0.305079961317467091116970773394
-0.306130959486152779582227296422
-0.307147770638415011279680987395
-0.308130375076729033791016082936
-0.309078752747498799116547632478
-0.309992883247678384579064586761
-0.310872745831265500354000433908
-0.311718319415669949813957510783
-0.312529582587959834428206404306
-0.313306513610988222721540983332
-0.314049090429402932697744586348
-0.314757290675542009099627400709
-0.315431091675217410841490908777
-0.316070470453389359844863969902
-0.316675403739733740271237653423
-0.317245867974104876710672115193
-0.317781839311895961211276419945
-0.318283293629299342021752107224
-0.318750206528468831579417480996
-0.31918255334258613748712139079
-0.319580309140833467981346261803
-0.319943448733274312629955629136
-0.320271946675644349669679988798
-0.320565777274054383454198930925
-0.320824914589607168889483634108
-0.321049332442929934441385893461
-0.321239004418624371270268951381
-0.321393903869635813239181451467
-0.321514003921543290917472114984
-0.321599277476772102223952573808
-0.321649697218730502987141545182
-0.321665235615872082410397711458
-0.321645864925685351183687085939
-0.321591557198612033749287526905
-0.321502284281895520974958003187
-0.321378017823360905185096930454
-0.321218729275127986119300659127
-0.321024389897258603900604892567
-0.320794970761339623475583568606
-0.320530442754002864209331991992
-0.320230776580383238354986034793
-0.319895942767516332945478993946
-0.319525911667676641251173026672
-0.319120653461657622288063034122
-0.318680138161994739925428310209
-0.318204335616132606907815623666
-0.317693215509537333553488387614
-0.317146747368755156000054075376
-0.316564900564418394618617922424
-0.315947644314199769591861818415
-0.315294947685716077630872176343
-0.314606779599382211372879486613
-0.313883108831216481140425610829
-0.313123904015598177435483587036
-0.312329133647978291773881255574
-0.311498766087544293220690013799
-0.310632769559839838251184687861
-0.309731112159340272320179727922
-0.308793761851984762761072891071
-0.307820686477665884341289144163
-0.306811853752677460959945153963
-0.305767231272121449573785965426
-0.304686786512274635466510938332
-0.303570486832915891422616018257
-0.302418299479614737218310981611
-0.301230191585981920087754699283
-0.300006130175882721451962256191
-0.298746082165613680199779202261
-0.297450014366043408175114134171
-0.296117893484718159242303920924
-0.294749686127932799362487432375
-0.293345358802767811508903439855
-0.291904877919092955969105265931
-0.290428209791538193618467363486
-0.288915320641432467093576758669
-0.28736617659871092243793692844
-0.285780743703791141727888931846
-0.284158987909418945406036225581
-0.282500875082484311545235646872
-0.280806371005807948031098524945
-0.279075441379899042677857521611
-0.277308051824684705574528184168
-0.275504167881211607488861089241
-0.273663755013320307929166395482
-0.271786778609292756472410698381
-0.269873203983473441204930961226
-0.267922996377864648583752454364
-0.265936120963696289706077769492
-0.26391254284297073886643763204
-0.26185222704998312137982660823
-0.259755138552817478949607722746
-0.257621242254819232355929085481
-0.25545050299604435292886759812
-0.253242885554685646145654990453
-0.250998354648476542748441363638
-0.248716874936072785013534641381
-0.246398411018412388210472330468
-0.244042927440054249865310243516
-0.241650388690495772182947002574
-0.239220759205469855884055396688
-0.236754003368221616769287140541
-0.234250085510765169532990925251
-0.231708969915120816706975714597
-0.229130620814532974118205853724
-0.226515002394669157889175435564
-0.223862078794800351792617100835
-0.221171814108963067689789588924
-0.218444172387103405830584627725
-0.215679117636203415970911310997
-0.212876613821390054565154934483
-0.210036624867027027715950587172
-0.207159114657789804107123667484
-0.204244047039724076805572384837
-0.20129138582128794759131980136
-0.19830109477437810235923753819
-0.195273137635340241128404112761
-0.192207478105964021293141818436
-0.189104079854462767950978545266
-0.185962906516438200444672058637
-0.18278392169583041965564483891
-0.179567088965853396082400389266
-0.176312371869916194327479820984
-0.173019733922530165298081811511
-0.169689138610202333196477722558
-0.166320549392315200234729901595
-0.162913929701993187951941657653
-0.159469242946955930039360817957
-0.155986452510358627687204408966
-0.152465521751619674655198267758
-0.148906414007235755534708428026
-0.145309092591584617012203497183
-0.141673520797715708359896612264
-0.137999661898128883868083445678
-0.134287479145541356493273267176
-0.130536935773643088625098838068
-0.126747994997840802571623794605
-0.122920620015990790125518227325
-0.11905477400912069740115754099
-0.1151504201421404580235665982
-0.111207521564542544702866859195
-0.107226041411091706241110033629
-0.103205942802504354090753055808
-0.0991471888461177597142345504827
-0.0950497426365492211808732073084
-0.0909135672563453546793758591174
-0.0867386257766216639204003400345
-0.0825248812576925377526778866228
-0.0782722967496918237170033673013
-0.0739808352931841227138185618874
-0.0696504599197669474610410426289
-0.0652811336526638849681525770946
-0.0608728195073089008493059873862
-0.0564254804919219209413129353448
-0.0519390796080758233808366375289
-0.0474135798512549720279564768693
-0.0428489442114054198995426219315
-0.0382451356734769090946475506742
-0.0336021172179567915544793787238
-0.0289198518213959929005822239671
-0.02419830245692713953574558592
-0.0194374320947749671720523953211
-0.0146372037027591269685284114243
-0.0097975802467895035162678103921
-0.00491852469135415700089380064873
0


==> anc/WILS3HQF2/L2qPS31010.dat <==
# L2qPS31010
-196.849006820245094034327140272
-196.851370076540671728750819256
-196.851535180305803925430024192
-196.851711425136118759631168689
-196.851899528709197707132589253
-196.852100251898817855055286424
-196.852314401095073590218890153
-196.852542830621829298399180267
-196.852786445252639597988855751
-196.853046202825883252334028698
-196.853323116959402362484214915
-196.853618259864412544066300104
-196.85393276525784466336181804
-196.854267831371585732690093082
-196.854624724056296325460957433
-196.855004779976584079011203594
-196.855409409893296279938977001
-196.855840102027546925809872948
-196.856298425499801682616724492
-196.856786033835893274997726417
-196.857304668530214239431212806
-196.857856162654516439848640821
-196.858442444498718600081484261
-196.859065541227864052524259993
-196.859727582536858913712961919
-196.860430804281832093357857706
-196.86117755206386704513833442
-196.861970284737432952696734292
-196.862811577812059790031207138
-196.863704126711624613511342664
-196.864650749851010103898990094
-196.865654391484822526160048975
-196.866718124277273636672600816
-196.867845151536195139353339703
-196.869038809047417129330044007
-196.870302566438351950835544606
-196.87164002799152651396223418
-196.873054932819939686912900953
-196.874551154306422817108441253
-196.876132698698581964453565432
-196.877803702739326320901175243
-196.879568430200359561228802671
-196.881431267172244994688899457
-196.883396715949660991088902483
-196.885469387334143703975498619
-196.887653991158866599844831174
-196.889955324820720925245304054
-196.892378259584021091411425785
-196.894927724397439687842045968
-196.897608686941146369292097376
-196.90042613159444306546176702
-196.903385033985306370096708046
-196.906490331752009491400561334
-196.909746891113234834022853963
-196.913159468806629084279770218
-196.916732668916411248296122694
-196.920470894068226677088313963
-196.9243782904237434031892672
-196.928458685858298246625990975
-196.932715520651996735997864248
-196.937151769967821145869730641
-196.941769857329263912833416545
-196.946571558244529562704561832
-196.951557893054178900998450529
-196.9567290080039586893160807
-196.962084043464195508848580679
-196.967620988131255202296883583
-196.973336517954895646304198185
-196.979225818437583809045601892
-196.98528238884771970633972296
-196.991497826777922080700437956
-196.997861591361798347602197071
-197.004360743337665153096125326
-197.010979660015235120607701968
-197.017699723061081789508230958
-197.024498976870496639274808213
-197.031351755136938895193412314
-197.038228273065456368137644608
-197.045094182503061986633973402
-197.051910087076962796376484377
-197.058631014240678881338530949
-197.065205840928435704101271733
-197.071576669309804262970761608
-197.07767814891951094011409451
-197.083436741211837273652554431
-197.088769922355367198663512805
-197.093585319842409400233454336
-197.09777977823873768352839037
-197.10123834914399713295350845
-197.103833200172008988115007473
-197.105422437494224255592430767
-197.105848836219852826654262082
-197.104938472614050384725424104
-197.102499251882505373589671632
-197.098319324978579907598518152
-197.092165387619804352432435722
-197.08378085443623619227390146
-197.072883900916459544148107878
-197.059165365570579324380312562
-197.042286504496482627977413373
-197.021876590319200621534854313
-196.997530347276975382989531431
-196.526077058208241379585657312
-195.900571887194113528167502802
-195.195807418728371760518343231
-194.442760236929590019771888407
-193.657744304453823448511336552
-192.850521604985779648097367021
-192.027424279776802945285517445
-191.192795597409310343429136312
-190.349739184321033563469625343
-189.500543231971291376583281476
-188.64693662624127375851050692
-187.790251584335857793123863704
-186.931531205790529633562834812
-186.071603015524697949445312818
-185.211130683531644466756474222
-184.350651276037460052663734222
-183.490602643112736215775567665
-182.631343917963381935672675155
-181.77317110326515427842333916
-180.916329087763335038328417752
-180.061021025997997323480354543
-179.207415741315982409995185458
-178.355653627286349353126280692
-177.505851394692890711165957589
-176.658105921302873743835507829
-175.812497397356714486159852714
-174.969091913188157588132244428
-174.127943601246485174125565069
-173.289096419451190897404840113
-172.452585643792553281957028807
-171.618439123675856684348557871
-170.786678342476656785312771483
-169.957319317260728309034372434
-169.130373364997469384172675386
-168.305847757401246057826985314
-167.483746282433485809752519579
-166.664069727237766928511406397
-165.846816294671911510068806742
-165.03198196350230385801319058
-164.219560800627373563599741711
-163.409545232315718396241838526
-162.601926280314976654937034784
-161.796693767759914804475714378
-160.99383649904282006828935636
-160.193342417175099459509974659
-159.395198741641367734915841085
-158.59939208930665302791995813
-157.805908580567971304193213417
-157.014733932630802889296313635
-156.225853541528754196805403729
-155.43925255428263597919083215
-154.654915932406598204483659638
-153.872828507808319281511926481
-153.092975031993027626668151081
-152.31534021936360591341069945
-151.53990878530810707009545969
-150.766665479679135202017442175
-149.995595116194581651588680039
-149.226682598224375154516216786
-148.459912941371713153259657766
-147.695271293208434821565640447
-146.932742950481718599752823791
-146.172313374072245267944447694
-145.413968201951605498105040165
-144.657693260358406123194922586
-143.903474573387695219539350601
-143.151298371166515879796931279
-142.401151096769213140740126068
-141.653019412009215799875674616
-140.906890202229100914568630433
-140.162750580197570641553250642
-139.420587889210310535545822474
-138.680389705481366906076040861
-137.942143839902515055017015144
-137.205838339239948554914102744
-136.471461486830379111563402332
-135.739001802832189858999953124
-135.008448044081538759759045486
-134.279789203598181559804050254
-133.553014509781204129736048815
-132.828113425330759511397790993
-132.105075645928240749104029026
-131.383891098704038442514891382
-130.664549940519089528673742695
-129.947042556083783742332072652
-129.231359555935423574399687828
-128.517491774293303250038567201
-127.805430266808556545520580545
-127.095166308224199368113375893
-126.386691389959240732906592241
-125.679997217629337152972422307
-124.975075708515204581038061163
-124.27191898898886472841669597
-123.57051939190677621898361171
-122.870869453977974361765000055
-122.172961913114506306151061047
-121.476789705770692012159017921
-120.782345964277057808058214528
-120.08962401417417114538523795
-119.398617371551046071720259461
-118.70931974039228316466565246
-118.021725009937650038364349048
-117.335827252057394406020857901
-116.651620718646206887777909383
-115.96909983903841154205253673
-115.288259217446655093919759222
-114.609093630426087995299084561
-113.93159802436577903734536595
-113.255767513008877772922175135
-112.581597375002833264424496264
-111.909083051480791633567614848
-111.238220143675126733028139695
-110.569004410563906337207596699
-109.901431766550959069770500959
-109.235498279180083498874261686
-108.571200166883829214032625269
-107.908533796767179142658161103
-107.247495682426371864047186972
-106.588082481803021321585390989
-105.930290995073618292067018006
-105.274118162574432492053548202
-104.619561062761775601704112901
-103.966616910207533145236095892
-103.315283053629826519171545856
-102.665556973958624990848589111
-102.017436282436090732611914722
-101.37091871875140748585259405
-100.726002149209814875896993295
-100.082684564935545370436189898
-99.4409640801083390689007409075
-98.8008389302331926345897188007
-98.1623074704429824680477670297
-97.5253681738335884253191276447
-96.8900196298311327859218131245
-96.2562605425909395698450781898
-95.6240897294278115055426470544
-94.9935061192772157929538793445
-94.3645087511869651330008339225
-93.7370967728389771672300832386
-93.111269439100693360044843048
-92.4870261106057373442838194457
-91.8643662523633927319775145759
-91.243289432396481268542723482
-90.6237953204072238916081194516
-90.0058836864706696640630526449
-89.3895543997552806109008554507
-88.7748074272702641336370787741
-88.161642832639248843152517312
-87.5500607748999042858435180671
-86.9400615073291100880701247227
-86.3316453762932854637751379587
-85.7248128201234957777036381
-85.119564368014958893631573902
-84.515900638950580328688231355
-83.9138223406481527497386403004
-83.3133302685308620573497840444
-82.7144253047207491812889096429
-82.117108417054783735477197354
-81.5213806581232128288199955775
-80.9272431643298555824290035775
-80.3346971549740212464444690107
-79.7437439313537362257308843962
-79.154384875889972799560277941
-78.5666214512715798439122447523
-77.9804551996206234254851396384
-77.3958877416778527244707007561
-76.8129207760080143503031343583
-76.2315560782247457337357473115
-75.65179550023478590349594941
-75.0736409695012495811084625137
-74.497094488325718148785566761
-73.9221581331489086588699869413
-73.3488340538696896562091152055
-72.7771244731822201747347784151
-72.207031685930995844735938345
-71.638558058483593606732950878
-71.0717060281209140709168888833
-70.5064781024447280877305279602
-69.9428768588023416057297397788
-69.3809049437282003882028061418
-68.8205650724022636413783189032
-68.2618600281249830760440313908
-67.7047926618087313830186292637
-67.1493658914855315535016126593
-66.5955827018309459205388263156
-66.0434461437039912406634226233
-65.4929593337029535784877248666
-64.9441254537369842052061620615
-64.3969477506133651784818662457
-63.8514295356403407401641510971
-63.307574184245418154125477055
-62.7653851356090491138850042235
-62.2248658923136103835347633971
-61.6860200200076099009986705229
-61.1488511470850521752902722766
-60.6133629643799044549109491375
-60.0795592248756128388299201313
-59.5474437434296252508628941638
-59.0170203965128860092430109952
-58.4882931219642746025605333256
-57.9612659187599692381278019165
-57.4359428467977237665893103086
-56.9123280266960547149338557006
-56.390425639608343386982184755
-55.870239927051866324252091986
-55.3517751907517758695165665396
-54.8350357925000611493971190381
-54.3200261540295285003721984017
-53.8067507569028492144156340177
-53.2952141424167314863044814242
-52.7854209115212826150677953682
-52.2773757247546368581535596182
-51.7710833021929338702067257541
-51.2665484234157423909087889136
-50.7637759274870337906819790981
-50.2627707129518202523123100902
-49.7635377378485827743788083417
-49.2660820197376248430868900017
-48.770408635745498547634283369
-48.2765227226256611262134917831
-47.7844294768355314415231217561
-47.2941341546301277133327776508
-46.8056420721724799991420113221
-46.3189586056610234310676247146
-45.8340891914741911074656048247
-45.3510393263324388220833962671
-44.869814567477947513400586513
-44.3904205328722634549839808803
-43.9128629014121508080310336303
-43.4371474131639462448893747297
-42.963279869616720953590340383
-42.4912661339545714760552033948
-42.0211121313483775458060189347
-41.5528238492673824054576863658
-41.0864073378109690323359386486
-40.621868710061024316344613855
-40.1592141424553025536262087928
-39.6984498751822196805149332802
-39.239582212597530514749765689
-38.7826175236633629370942797259
-38.3275622424101054809604951179
-37.8744228684216682474311711485
-37.4232059673446614779733183049
-36.9739181714220615497442777732
-36.5265661800519606643621548588
-36.0811567603720241392406456737
-35.6376967478703080434310094837
-35.1961930470231200134206725502
-34.7566526319606375084927120815
-34.3190825471610305943279628585
-33.8834899081738706559311397643
-33.4498819023736423209176499257
-33.0182657897442134092286990425
-32.5886489036951570107672559463
-32.1610386519108609274871158295
-31.7354425172334028078173767641
-31.3118680585802144619529272134
-30.890322911897606196813995433
-30.4708147911512716774435731692
-30.0533514893549459436570696699
-29.6379408796384439321960002439
-29.2245909163563643303620863296
-28.8133096362388039823091023553
-28.4041051595854915600996715434
-27.9969856915048159864415185022
-27.5919595231992953556490018174
-27.1890350332991060585533409657
-26.7882206892453697053670208469
-26.3895250487249775034390337039
-25.9929567611588182471981420876
-25.5985245692453672967442432777
-25.2062373105616901609544221187
-24.816103919224015883734841105
-24.4281334276101427047069598592
-24.0423349681460518000246737758
-23.6587177751592247044331805573
-23.2772911868012867010157352259
-22.8980646470427325013746966394
-22.5210477077426324221276451514
-22.1462500307963675272100362248
-21.7736813903646014242017225468
-21.4033516751868651958998695082
-21.0352708909833109831997636609
-20.6694491629483797321993459705
-20.3058967383403303547695502827
-19.9446239891707918674650182035
-19.5856414149987278764072453714
-19.2289596458334450476231132956
-18.8745894451515350061692063054
-18.5225417130329135945274962503
-18.1728274894214138391786207864
-17.8254579575157006776390880159
-17.480444447296607956056390608
-17.1377984391973530160279825367
-16.7975315679234630841257001873
-16.4596556264296525468794277337
-16.1241825700613230937128741913
-15.7911245208688218810499019049
-15.4604937721030887561098852692
-15.1323027929018548460717575331
-14.8065642331761243812505335153
-14.4832909287072826658652943684
-14.1624959064658291237921347509
-13.8441923901634391488671444892
-13.5283938060508162674498325444
-13.2151137889746114706257876869
-12.9043661887075645426710040707
-12.5961650765669683517529844379
-12.2905247523375774874310009715
-11.9874597515161840581273933908
-11.686984852896273323805416466
-11.389115086512458330670799342
-11.093865741965784894762470064
-10.8012523771525061736162390196
-10.5112908274205607737964263858
-10.2239972151797621819360475404
-9.9393879599936339521488551259
-9.65747978918291973509415319244
-9.3782897489730768147805267431
-9.10183521622054518741252232113
-8.8281339107552924184095487229
-8.55720390838009106755767484612
-8.28906365457021669506904287603
-8.02373197892078984300614469868
-7.76122811039285801994639213617
-7.50157169341356079274373399854
-7.24478280489038446728346019156
-6.9908819722046397076220247298
-6.73989019225493907809741495178
-6.49182895162767214964811131795
-6.24672024797834174685474853648
-6.00458661271521358341433595029
-5.76545113508513099454368769807
-5.52933748777065700778950869966
-5.29626995411804202355484317651
-5.06627345712700771710051581852
-4.83937359034613627322568750479
-4.61559665083193072846386971172
-4.39496967434556487946720795393
-4.17752047297919800900010634757
-3.96327767542375411566457272456
-3.7522707701125626031145425671
-3.54453015150058177601991243778
-3.34008716976749030163772079958
-3.13897418426521606609007692008
-2.94122462106703931148031345127
-2.74687303501691768113507258729
-2.55595517672491134139336245394
-2.36850806500845284753818732377
-2.18457006534079309376563413322
-2.00418097493854870079530657604
-1.82738211520141069348219731348
-1.65421643231058167757307854263
-1.48472860690058673710760089723
-1.31896517384439780366282570261
-1.15697465333751985868371368038
-0.998807694636689868215081579865
-0.844517234007863294546771722252
-0.694158668671993933242397402289
-0.547790048812863583879819024451
-0.405472290037675409314518646876
-0.267269409069197803546494752589
-0.133248785911549547697725647535
-0.00348145628733922724454637313558
0.121957561186618370712282629593
0.242988897806994817538451164694
0.359528421309945854144171663892
0.471486768641856732730339078483
0.578768816013040647525411114773
0.681273075428270407341908227352
0.778891004587129413214058358173
0.871506214156250658436562695589
0.958993552755691425301594302766
1.04121804533084399831115633046
1.1180336545682422983747860143
1.18928182720032794435920290291
1.25478977678942393330856895537
1.31436844097535943798299237659
1.36781003290629209494439148948
1.41488508173792534673402402273
1.45533882284592562054966278006
1.48888675046086459592591036116
1.51520907718869781130964496395
1.53394374589110330816754532884
1.54467749281449100871208890249
1.54693423869013793130199647198
1.54015973887337585218403053933
1.52370086953715799064606122564
1.49677700790370391715824806248
1.4584393781960339094375160428
1.40751136565675550160513876795
1.34249731170450139072299241871
1.26143605813769917832162959921
1.16165040959075423677797478324
1.0392810731564198183753006016
0.888311863564042744205423141909
0.698132759502814438623618045159
0.445160474833030390170380840325
0


==> anc/WILS3HQF2/L2qPS31110.dat <==
# L2qPS31110
35.2464696914710722816817564442
35.2457552493791785505268963218
35.2457015182702201216751925189
35.2456437734435157864035024391
35.2455817174727659412292345325
35.2455150311042650781139646057
35.2454433716740324594442853639
35.2453663714118692700621326501
35.2452836356244208452008723846
35.2451947407487820629021711612
35.2450992322676079542493259006
35.2449966224760778201037905823
35.2448863880904073206680760627
35.2447679676869066663503993699
35.2446407589598415921279811915
35.244504115785564508979423545
35.2443573450795432142411658346
35.2441997034320207744895250292
35.2440303935070894777166127958
35.2438485601889507296734865283
35.2436532864580579156061221286
35.2434435889786968606677723253
35.2432184133783447162050949658
35.2429766291978588045147146962
35.2427170244901779097664648548
35.2424383000437652498938415555
35.2421390632054802457491711524
35.2418178212759303587683250397
35.2414729744486196298077768143
35.2411028082623718448160988469
35.2407054855345579938895863708
35.2402790377405941867835136579
35.2398213558029915408477673976
35.2393301802509276634301109732
35.2388030907088639076953154689
35.238237494670147093803020599
35.237630615508802178317755666
35.2369794796798365735208149334
35.2362809030553304572969218774
35.2355314763403733257378332777
35.2347275495095179577796630609
35.2338652152008515233222269757
35.2329402910010223480796332743
35.2319483005506023944082299821
35.2308844533950023816753472705
35.2297436235017812618761034988
35.2285203263605972034597311701
35.2272086945772262034200505755
35.2258024518680200644528815676
35.2242948853558811716604263187
35.222678816063291110520381757
35.2209465674921380069004768908
35.2190899321740384642332086433
35.2171001360685397669577482247
35.2149678006800131112682432932
35.2126829027572065134247063855
35.2102347314323153952248910977
35.2076118426490496608133821844
35.204802010721529902401694147
35.2017921768579355014723907879
35.1985683944746591109400182598
35.1951157711183028393129176554
35.1914184068041914559586630112
35.1874593285711899610688092864
35.1832204210435129192961077768
35.1786823527809205335231899198
35.1738244981892348833815409298
35.1686248547535066728799542869
35.1630599553464504952993136589
35.1571047753549824182594372737
35.1507326343578805842270402488
35.1439150920777965442843245196
35.1366218383211277986866600671
35.1288205766096831995160055768
35.1204769011987027917166650591
35.111554167166710797863054466
35.1020133532539719476753267131
35.0918129171180835874909736854
35.0809086426675750662422732555
35.069253479127418058664620205
35.0567973714842036387352443668
35.0434870819535519085806479643
35.0292660021082369094817177827
35.0140739553026938787832822647
34.9978469890281995748604620571
34.9805171568332625458090364842
34.9620122894458229498838150471
34.9422557547379452298068793854
34.9211662061800053707156961083
34.8986573194401495287469347986
34.8746375167962608442435818121
34.8490096790420488715000390369
34.8216708445864054470019057966
34.7925118954660843611557289542
34.7614172300162863873494031516
34.7282644219720817522646024429
34.6929238658059780709660455766
34.6552584081435187083112485063
34.6151229651397185967255850584
34.5723641257445152121906815446
34.5268197408352839794208705017
34.4783184982488290441750033062
33.8875777288227266653694099897
33.3621971353149740143983027228
32.8785082498714516271765370866
32.4253256198290739488064209427
31.9960927748297050930724309263
31.5864980510857800881458829097
31.1934915523932725051163579063
30.8148037421351049136402902117
30.4486814333212121162097611246
30.0937307855291442912869439939
29.7488180491384902362863495638
29.4130037349172872428775234271
29.0854972311849822835490641161
28.7656245036850305929005810893
28.4528044832008171803577661774
28.1465314061695766734590677771
27.8463613452674676460748722316
27.5519017583114915166443320886
27.262803256017522759346573179
26.9787530303520291464025417954
26.6994695455908484216325363927
26.4246982032901096913662306226
26.1542077681048890757850153176
25.8877873949311534499161057436
25.6252441363276568610907542529
25.3664008372495001895544432364
25.1110943448897602091985087076
24.8591739769768140542275168819
24.610500203656456135403166594
24.364943507108689427937997554
24.1223833900242612441981508884
23.8827075095088906402108026042
23.6458109172665306880993486195
23.4115953903107384021770077412
23.1799688391684636230579047072
22.950844782725533134840574822
22.7241418806328704476760240947
22.4997835156347865336687608157
22.277697419362923527960277642
22.0578153361138350072728515217
21.8400727199354501354694266519
21.6244084610197509998694838767
21.4107646379611390896917572228
21.1990862929122436190337362919
20.9893212270673706312332452645
20.7814198142412984730608908422
20.5753348305981065923704934883
20.3710212988296357945048555763
20.1684363452929159865453848246
19.9675390687961132763359217009
19.7682904198778926027728118234
19.5706530895594076864234341723
19.3745914066646049862877515685
19.1800712429058172907108413278
18.9870599250199443401988470346
18.7955261533177333699792749149
18.6054399260763476541609890804
18.4167724692648681095323325474
18.2294961711447314175166703923
18.0435845213333189996264578846
17.8590120539597847229241974152
17.6757542945784375348950426301
17.4937877105371711811262390466
17.3130896645270658874997129806
17.1336383710648147492327880827
16.9554128556824288961107236282
16.7783929166190775962102185554
16.602559088828206115430325019
16.4278926101294919868131602377
16.2543753893499641347577290579
16.081989976311906472373312163
15.9107195335371620394387891249
15.7405478095482890698744929058
15.5714591136568226226749301425
15.4034382921377754336061500832
15.2364707056975671118496484289
15.0705422081498879113947573445
14.9056391262206582528098480861
14.7417482404093054347879628646
14.5788567668391044053687503774
14.4169523400343732255053813453
14.2560229965669232532667796271
14.0960571595183812506442842573
13.9370436237088631727768108429
13.7789715416460209447010366322
13.6218304101517341313592830511
13.4656100576267050031708773417
13.3103006319159622622571765479
13.1558925887408073359714622464
13.0023766806650671938860942786
12.8497439465656666886100703409
12.697985701579517316238382727
12.5470935275005523519782592771
12.3970592636024334752399807886
12.247874997864022958262085572
12.0995330585761688515725595547
11.9520260063096979673733094807
11.8053466262257615595143081486
11.6594879207108393495956368323
11.5144431023197861588301510688
11.3702055870113084343805986133
11.2267689876611913842218804774
11.0841271078394667077890903447
10.9422739358385210075258130336
10.8012036389399004363294058544
10.6609105579082721365211160577
10.5213892017016613639231003469
10.3826342423876983531116193395
10.2446405102561841642405838813
10.1074029891188228918917290063
9.97091681178747140656330469392
9.83517725572272971597920452675
9.70017973884513735407485666895
9.56591981550165602687739716746
9.43239317258050799785994404444
9.29959562576780516108970665487
9.1675231159397470710225175837
9.03617170568448888933739048505
8.90553757594808367243769082144
8.77561702279918895300876453231
8.64640645430749636310925508626
8.51790238753109621343780869755
8.39010144560822751065468234563
8.26300035494908881382324942585
8.13659594252359748496983799842
8.01088513324118509668521496333
7.88586494741890578233087130658
7.76153249833431285857338749022
7.63788498985972777274495964157
7.51491971417468494015051280292
7.39263404955348690780748904298
7.27102545822494704100120368205
7.1500914843015320711071259834
7.02982975177524482758102676865
6.91023796257770873312078529214
6.7913138947020305693854870088
6.67305540038412699540352674539
6.55546040434130367139367906653
6.438526902065973933823072604
6.32225295817249708861700478197
6.20663670479520482433584389318
6.09167634003576826339252312746
5.9773701264581380175667311796
5.86371638962936552895149880624
5.75071351670468617912119421769
5.63835995505531334413239110997
5.52665421093745795461303217904
5.41559484820115037043821735838
5.30518048703750066903896271003
5.1954098027630899356226576694
5.08628152464023898324291990675
4.97779443473195226248680558972
4.86994736679038367788965752808
4.76273920517771773652955242632
4.65616888381840403173988753016
4.55023538518172562278888900985
4.44493773929372251456250880844
4.34027502277753026859184174398
4.23624635792123088139534924776
4.13285091177234853599108906873
4.03008789525815675056120722299
3.9279565623309958929703975333
3.82645620913783107515379642696
3.72558617321331015721986856619
3.62534583269561004355280236119
3.52573460556438670474364494072
3.42675194890017046894938463798
3.32839735816457315022059095172
3.23067036650069757241450675442
3.13357054405316305568072097817
3.03709749730718250569221514728
2.94125086844614792883570387727
2.84603033472720153217655154191
2.7514356078742890956816191275
2.65746643348821106435471001776
2.56412259047320483610078610417
2.47140389047960905193707132054
2.37931017736217736153106716194
2.28784132665362517025563799038
2.19699724505300830376014127274
2.10677786992854738076455573499
2.01718316883452599132377039333
1.92821313904190456182498885705
1.83986780708230507389931809653
1.75214722830503461552803535657
1.66505148644682810110086398326
1.57858069321400242421221468281
1.49273498787672582277209933825
1.40751453687511735986204326826
1.32291953343690217412538022837
1.23895019720635854797880755279
1.15560677388430289743738162927
1.07288953487886852000749386192
0.990798776966843362392096516365
0.909334821965341202499968316289
0.828498016413589494683695251837
0.748288731264625716909192475451
0.668707361586702396808666525358
0.589754326274209092912140585051
0.511430067767927479941136277817
0.433735051784443344589688388887
0.35666976705454675200479035737
0.280234725070458904113602007923
0.204430459841731289567284291514
0.129257527659669631580393343978
0.0547165068701418842231304671271
-0.0191920023453638806398978922312
-0.0924673781805594052601700849644
-0.165108977407175392211285132663
-0.237116135569895071715222045887
-0.308488167173511325098205770824
-0.379224365862410535947742086194
-0.449324004592480477227242058626
-0.518786335795533771313252458345
-0.58761059153633277269170085538
-0.655795983662296112043254487041
-0.723341703945961597926503183875
-0.790246924220274690579811851078
-0.85651079650676633392591425458
-0.922132453136678549147219570569
-0.98711100686509084870903740451
-1.05144555097809521596525365791
-1.11513515939306210501017877022
-1.17817888675203464074887759787
-1.24057576850828293272011108712
-1.30232482100604515044345628555
-1.36342504155347673532805580904
-1.4238754084888238367395537627
-1.4836748812398317498318249878
-1.54282240037639379224222738055
-1.60131688765644067760766791572
-1.65915724606506501780049700775
-1.7163423598468701043355539415
-1.77287109453152657387815532924
-1.82874229695251494426767395468
-1.883954795259026306782895614
-1.93850739892098766804819358065
-1.99239889872717254123565152455
-2.04562806677635138093839477434
-2.09819365646143032878426842911
-2.15009440244652047663362995863
-2.20132902063687344973125768917
-2.25189620814161255165951609781
-2.30179464322918198405816632311
-2.35102298527542974397680008467
-2.39957987470423269695868440086
-2.44746393292056501043322970305
-2.49467376223590359494716323443
-2.54120794578585642468658806093
-2.58706504743989157731873323647
-2.632243611703036529336773379
-2.67674216360940864859474653246
-2.72055920860742892179915881861
-2.76369323243656172101554436526
-2.80614270099541382872613686917
-2.8479060602010159831257761435
-2.88898173583909985046187497899
-2.92936813340517255418483483931
-2.96906363793617966485589234786
-3.00806661383253585192875531091
-3.04637540467029018871943704297
-3.08398833300318035328765556393
-3.12090370015431664675864661711
-3.15711978599722282085520877333
-3.19263484872594612981646153711
-3.2274471246139337576983511521
-3.26155482776135677685397709071
-3.29495614983054602087307591563
-3.32764925976918665601203788945
-3.35963230352089975641899184457
-3.39090340372281977389949295591
-3.42146065938975638233651735819
-3.45130214558450770573754916679
-3.48042591307386933826471343302
-3.50882998796985976064943993522
-3.53651237135565767094789611393
-3.56347103889572029378098630211
-3.58970394042952381995271721863
-3.61520899954833765987553713327
-3.63998411315441306450568708533
-3.66402715100193376358100640112
-3.68733595521904147138504525556
-3.70990833981021228428187040187
-3.73174209013822100104195603985
-3.75283496238488908471929185718
-3.77318468298976818983164709696
-3.7927889480658647241528712394
-3.81164542279146160972714875919
-3.82975174077704104653157078544
-3.84710550340625644150816406756
-3.86370427914984250407221524909
-3.8795456028512895652437640311
-3.8946269749830411678844498696
-3.90894586087190259280340780067
-3.9224996898922718961005872244
-3.93528585462572387462140626593
-3.947301709985390754786670795
-3.95854457230349088662974208095
-3.96901171838025785278960457379
-3.97870038449241666271105210143
-3.98760776535924054046227692822
-3.99573101306410062459133605108
-4.00306723592929101838502097194
-4.00961349734177233488620740261
-4.01536681452732738071101764737
-4.02032415727046204796914242227
-4.02448244657721188241385965174
-4.02783855327782912330297198564
-4.03038929656612511807853686004
-4.03213144247202763991870171079
-4.0330617022636803879522139458
-4.03317673077516129586494791633
-4.03247312465562552379353268787
-4.03094742053538629302731415944
-4.02859609310412997777866782042
-4.02541555309611880669331599275
-4.02140214517686261469920369407
-4.01655214572533751116260309205
-4.01086176050539096885051121495
-4.004327122219496214384103615
-3.9969442879375000435400139902
-3.98870923639244297637322900507
-3.97961786513491418583268937245
-3.96966598753673048679254573985
-3.95884932963399282097586796046
-3.94716352679876834375234590601
-3.93460412022776380326136599509
-3.92116655323538784223156235517
-3.90684616733753650534340311367
-3.89163819811126671785726069674
-3.87553777081423451351570883102
-3.85853989574635440297822928375
-3.84063946333456768947943129663
-3.82183123891987280354958355372
-3.80210985722384940602796898629
-3.78146981646977678749930079069
-3.75990547213107933262643033561
-3.7374110302771970132554052906
-3.71398054048404201808875457668
-3.68960788827292346238978123777
-3.6642867870381542516559507995
-3.6380107694194440026101576971
-3.61077317807056739525258500171
-3.58256715577060640972421513567
-3.55338563481821377286520107313
-3.52322132564273581269809234037
-3.49206670455855139868831188242
-3.45991400058049553397134171216
-3.42675518120858357966853470629
-3.39258193707924872344175147493
-3.35738566536773061948127451265
-3.32115745181184522867054584072
-3.28388805121081271329846898416
-3.24556786623374865078973082572
-3.20618692435038602841367349579
-3.1657348526710520333889168913
-3.1242008504532221680213298925
-3.08157365899732243145319436395
-3.03784152861388193706533206773
-2.99299218229646954217989237531
-2.94701277567862163328430640668
-2.89988985278638151790167252341
-2.85160929701888246576879466563
-2.80215627669481398896253873964
-2.75151518438909082200338836734
-2.69966956914713891648244757281
-2.64660206049824823169281850499
-2.592294282987145930417895521
-2.53672675969492941365095135918
-2.47987880291456012456515660146
-2.42172838976625583283666303335
-2.36225202006317915076222972899
-2.3014245531395877824985562969
-2.23921901959408569253835465581
-2.17560640292808221842638813898
-2.11055538480287914975965972778
-2.0440320459989031215202947694
-1.97599951299778374652963691907
-1.90641753722249451415994259948
-1.83524199007268092382682215417
-1.76242425155380521006411201461
-1.68791046287726948698469763463
-1.61164060291992624666552211245
-1.53354733333451504845643549828
-1.45355453492689435493332069877
-1.37157542459204884433054932668
-1.2875100907208310411956616857
-1.20124220341930508768601640443
-1.11263452195965813182825675711
-1.02152259325605752177751613701
-0.927705626514961207816053730362
-0.83093275753466653595801750606
-0.730881357795136890660357087224
-0.627120620672103173641815187588
-0.519045273600318369293835881791
-0.405740445087471731674728883909
-0.28565448619116666010774674655
-0.155523117336893929986458245587
0


==> anc/WILS3HQF2/L2qPS32010.dat <==
# L2qPS32010
-41.4814814814814814814814814815
-41.4824489123369173657358349304
-41.4825132732959487162003076151
-41.4825818043759309352020307284
-41.4826547663430058077374947246
-41.4827324354621661298496881977
-41.4828151043477400936486741879
-41.4829030828541233634750283029
-41.4829966990080408466862854298
-41.4830962999835919134980668294
-41.4832022531212939000290905572
-41.4833149469922877847497099905
-41.4834347925088054751784593969
-41.4835622240819185484510580829
-41.483697700827491768840138195
-41.4838417078211492997646438884
-41.483994757402925095237789403
-41.4841573905321091543854052355
-41.4843301781926155949921336454
-41.4845137228489840569070699267
-41.4847086599528797402512474843
-41.4849156594996761011176326925
-41.4851354276343842594935392028
-41.4853687083058305944453084579
-41.4856162849675745430203886553
-41.4858789823235976474364166949
-41.486157668116277380492505863
-41.4864532549535797676767850145
-41.4867667021717574059922470113
-41.4870990177291177544239891359
-41.4874512601256236146416117056
-41.4878245403421960459185048361
-41.4882200237926014761108926065
-41.4886389322797107474647659604
-41.4890825459467088501467716265
-41.4895522052124999907540554561
-41.4900493126790824764910875037
-41.4905753349970498913390774909
-41.4911318046735965318022351203
-41.4917203218054524439173729327
-41.4923425557170320422436624449
-41.4930002464817345110837008396
-41.4936952063017671735605384438
-41.4944293207190567544835194158
-41.4952045496267486829010128111
-41.4960229280474506701131955824
-41.4968865666407317426470578232
-41.4977976518984182116046035538
-41.4987584459819086701455399809
-41.4997712861510343506748191026
-41.5008385837288906589105838539
-41.5019628225415302699424814544
-41.5031465567654058042324229828
-41.5043924081089468554785260778
-41.505703062247616077449397169
-41.5070812644241741511580829729
-41.5085298141176536214374397424
-41.5100515586756545088531766548
-41.5116493857949857386832734392
-41.5133262147253389891057401298
-41.515084986059546460744554137
-41.5169286499619899203523447884
-41.5188601526738414824049737909
-41.5208824211199709934506784889
-41.5229983454274923676291475846
-41.5252107591499814106180782999
-41.5275224169743181125092143233
-41.5299359696688226917076275491
-41.5324539360118006558263136031
-41.5350786714187200622814991879
-41.5378123329639449412769813213
-41.5406568404691724025875818923
-41.5436138333053965488499473678
-41.5466846225282790016797860931
-41.549870137938172927037556635
-41.5531708696256550880775048697
-41.5565868035312003355222055744
-41.56011735051351901386896882
-41.5637612683850070871411675966
-41.5675165763346725302860382921
-41.5713804611187460224354694438
-41.5753491743569119240743868507
-41.5794179202276673452575141727
-41.5835807328097024326328196875
-41.5878303422673742499985455035
-41.5921580290273128172129007035
-41.5965534650399585322015197099
-41.6010045411644094449125297477
-41.6054971796573976121951457831
-41.61001513068758016532028786
-41.6145397517347106044814952142
-41.6190497686697633860958679874
-41.6235210172468633767637737108
-41.6279261636710964257175491018
-41.632234402838158167676005008
-41.6364111327725828975774748588
-41.6404176037212711464582129839
-41.6442105402885348349010221346
-41.6477417349282797177003169553
-41.6509576110386713513557459268
-41.653798753835157899923713846
-41.6561994071095767368630702208
-41.6441496399927012858335244625
-41.5855348029158706152237905539
-41.5020545480459770117899886296
-41.402745448039694666782393334
-41.2924154756330195532876902393
-41.1739786690489600728327552396
-41.0493531270899332266743918169
-40.9198759840882255067821887071
-40.7865197222110162997344654294
-40.6500150661900876600499481139
-40.5109254913962433686368400444
-40.3696947567551006731902528535
-40.2266785004018409599776786664
-40.0821659653530622243147704686
-39.9363953693718956330438718412
-39.7895650450485605267875586175
-39.6418416846070468246812759451
-39.4933665540379147074298966738
-39.344260252308875524521386838
-39.1946264083987493252799141515
-39.0445545898282018629675897026
-38.8941226170393658006043934026
-38.7433984240123680018779042097
-38.592441568093442034703227167
-38.4413044656239721794445534074
-38.2900334110611430783035989531
-38.138669423551779931509494357
-37.9872489548173174218335056501
-37.8358044846831617577957657186
-37.68436502491979121409794961
-37.5329565477530006746584251744
-37.3816023520911099960115496312
-37.2303233779530975782024950666
-37.0791384775790979620003850675
-36.9280646501285667479690682977
-36.7771172456219228447942832661
-36.6263101427842166151193845955
-36.4756559046483474023832455557
-36.325165915128081217670731022
-36.1748504992451168448780823115
-36.0247190292646997736378985998
-35.8747800186413883824656647827
-35.7250412053853931031884169312
-35.5755096262185440235463006888
-35.4261916826879999137677819681
-35.2770932002378276925424295937
-35.1282194810975942724229796942
-34.9795753517283369100060858054
-34.8311652054658533627759203102
-34.6829930409160510541912681032
-34.5350624965845687630996116916
-34.3873768821609536767973373078
-34.2399392068246326770326459815
-34.0927522048943519195581185287
-33.9458183591035090416769201681
-33.799139921749901502452511057
-33.6527189339390579201855734423
-33.5065572431148343773913904446
-33.3606565190487807955979059074
-33.2150182684404396093482446257
-33.0696438482638302922718064988
-32.9245344779805606500316954564
-32.7796912507270023820542807202
-32.6351151435715303106639649009
-32.4908070269277439122980932815
-32.3467676732006885952023322268
-32.2029977647352202359062352566
-32.0594979011286789981626631064
-31.9162686059638448090560066747
-31.7733103330126399163632528177
-31.6306234719561397183368602293
-31.4882083536620787887284802603
-31.3460652550571315629690906186
-31.2041944036277515793248288258
-31.062595981580221619417694468
-30.9212701296877577828143276173
-30.7802169508499869194153279119
-30.6394365133878469188416633991
-30.4989288540949150257112440822
-30.3586939810643259209278011392
-30.2187318763087770425420031692
-30.0790424981896143463703204817
-29.9396257836696304980934944042
-29.8004816504029743734231492452
-29.6616099986744524609741721391
-29.5230107131994875528464782003
-29.3846836647950775251967894506
-29.246628711931257765777427368
-29.10884570217180662525624898
-28.9713344735122367782711645918
-28.8340948556224799938891617249
-28.6971266710010926478265136102
-28.5604297360472790934835490927
-28.4240038620565450267467374346
-28.2878488561453489981180722647
-28.1519645221097134445391814695
-28.0163506612223836159766555512
-27.881007072972780484222701727
-27.7459335557536793742180545066
-27.6111299074982571544925059666
-27.4765959262708851092170180888
-27.3423314108148000535848160038
-27.208336161059561005294783425
-27.074609978590991120914174678
-26.9411526670861131366394552126
-26.8079640327154098489702307716
-26.6750438845145779891032079917
-26.5423920347277930563501356888
-26.4100082991243632540685978879
-26.2778924972905216824361498574
-26.1460444528979865353316833629
-26.0144639939508084484419032407
-25.8831509530119216454759725612
-25.7521051674107204837148760956
-25.6213264794328948195665747527
-25.4908147364936757604922304625
-25.3605697912955673486846394201
-25.230591501971569082980310114
-25.1008797322148285153122741638
-24.9714343513956020776432722891
-24.8422552346663454571787797673
-24.7133422630557019227043525905
-24.5846953235521077200856034911
-24.456314309177687730990831755
-24.3281991190530717780671871938
-24.2003496584537220342063468802
-24.0727658388583247433209557136
-23.9454475779897646918800827513
-23.8183947998491684060947887209
-23.6916074347434717247153495605
-23.5650854193069390601898594538
-23.4388286965170351713534368966
-23.3128372157050254994445851207
-23.1871109325616579464445862359
-23.0616498091382572898609271821
-22.9364538138435431287419378261
-22.8115229214364632471290461511
-22.6868571130153164755266910976
-22.5624563760034224469335688102
-22.4383207041315800060945177809
-22.3144500974175413689235953595
-22.1908445621427153785753680078
-22.0675041108263003051086838655
-21.9444287621970345310891076886
-21.8216185411627421037669285142
-21.6990734787778394672604776126
-21.5767936122089596704652487285
-21.454778984698840936322228917
-21.333029645528617636632898229
-21.2115456499786434075022983189
-21.0903270592879683299061115698
-20.9693739406125847562933119502
-20.8486863669825494581650495522
-20.7282644172580832738026226991
-20.6081081760847433241768052121
-20.4882177338477571146844278903
-20.3685931866256024284342892534
-20.2492346361429118225206034349
-20.1301421897227757426210663943
-20.0113159602385137551505146509
-19.8927560660649791430831688346
-19.7744626310294581055184869054
-19.6564357843622210272224292031
-19.5386756606467797287947024643
-19.4211823997699012577479015612
-19.3039561468714256234179703025
-19.186997052293931902809589106
-19.070305271532294339486525131
-18.9538809651831674133880273527
-18.8377242988944363665564616662
-18.7218354433146673193515122007
-18.6062145740425888955012673849
-18.49086187157663518450920346
-18.3757775212645778991839390132
-18.260961713253273727516708234
-18.1464146424385511253475303838
-18.0321365084152591431725883025
-17.9181275154274993213546887804
-17.8043878723190602175496269956
-17.6909177924840727433172920116
-17.5777174938179031789103578465
-17.4647871986682995016688909878
-17.3521271337868055001025922236
-17.2397375302804560486665912302
-17.1276186235637658837157806522
-17.0157706533110232456574750658
-16.9041938634088988326169929048
-16.7928885019093796438807826389
-16.6818548209830364740613667832
-16.5710930768726330485803695862
-16.4606035298470840650910079985
-16.3503864441557687214089506917
-16.2404420879832056660792366944
-16.1307707334040947006970283904
-16.0213726563387299914647299572
-15.9122481365087890092668055424
-15.8033974573935009109449708438
-15.6948209061861975977314634937
-15.5865187737512502383146000468
-15.4784913545813936222275329942
-15.370738946755440312712401044
-15.2632618518963861955429423411
-15.1560603751299086701901074289
-15.0491348250432584009598398037
-14.9424855136445452371600151322
-14.8361127563224186218681559135
-14.7300168718061425374365208351
-14.6241981821260647815065872731
-14.5186570125744801290841943474
-14.4133936916668867132733788993
-14.3084085511036347487523574907
-14.2037019257319665272151068659
-14.0992741535084464320547668469
-13.9951255754617795498287338879
-13.8912565356560172978556132813
-13.7876673811541483400225240697
-13.6843584619820729259325900828
-13.5813301310929586613335493146
-13.4785827443319755998060281762
-13.3761166604014084364492748757
-13.2739322408261434833049538846
-13.1720298499195280130532425139
-13.0704098547495994716711770504
-12.9690726251056819818548689816
-12.8680185334653474866901866669
-12.7672479549617388169463875589
-12.6667612673512519051187894336
-12.5665588509815743146328394317
-12.4666410887600772031330119816
-12.3670083661225577942222387849
-12.2676610710023293921128394686
-12.1685995937996559381345501455
-12.0698243273515280766694115347
-11.9713356669017776706102226886
-11.8731340100715276826446159592
-11.7752197568299743183379169484
-11.6775933094654983099232843822
-11.5802550725571022057161714898
-11.4832054529461705189708812335
-11.3864448597085495816183259916
-11.2899737041269439425034327446
-11.1937923996636261463238367804
-11.0979013619334567283125127776
-11.0023010086772112606673693922
-10.9069917597352112896793893813
-10.8119740370212560073233044281
-10.7172482644968515076332356619
-10.6228148681457344863785662554
-10.5286742759486872522772115046
-10.4348269178586409291299719463
-10.3412732257760637407532707536
-10.248013633524631284296239035
-10.1550485768271757124320613696
-10.0623784932819107608640764108
-9.97000382233892957455502137936
-9.87792500527697230397959731582
-9.78614248518046046145317908698
-9.69465670691679504713748509325
-9.6034681171139154746059475547
-9.51257716413811634680926739781
-9.42198429807211915486020439076
-9.33168997069339599420401519245
-9.24169463545274241540789664307
-9.15199874745309654994277894899
-9.06260276342860167489984089002
-8.97350714172390940454059337531
-8.88471234227372072088399240632
-8.79621882658256208014966317083
-8.70802705770479385676787080313
-8.62013750022484841180124510479
-8.53255062023769509796919968295
-8.44526688532952953899398868262
-8.35828676455868454666960021087
-8.27161072843676006486496908586
-8.18523924890996955558658741136
-8.09917279934070026821921827352
-8.01341185448928485911515546433
-7.92795689049598185479169275513
-7.84280838486316247810376888025
-7.75796681643770138286590260313
-7.67343266539356886848739499542
-7.58920641321462217224127153944
-7.50528854267759346279547884411
-7.42167953783527218458029866629
-7.33837988399987942843555138589
-7.25539006772663202976253888689
-7.17271057679749412108723712713
-7.09034190020511389151217168061
-7.00828452813694333098460193904
-6.92653895195953876262869735902
-6.84510566420303999157056160632
-6.76398515854582592371911689871
-6.68317792979934453284545809016
-6.60268447389311507902133788691
-6.52250528785990050602749279462
-6.44264086982104796971860601356
-6.3630917189719954735283445882
-6.28385833556794261131006876284
-6.20494122090968344153188204253
-6.12634087732959954047446391956
-6.04805780817781130551277779701
-5.97009251780848560279480927024
-5.89244551156629787665884089545
-5.81511729577304686095260802096
-5.73810837771442005503051061915
-5.66141926562690814960667137186
-5.5850504686848666098300962886
-5.5090024969877226449218342585
-5.43327586154732581547141281087
-5.35787107427544055102974526708
-5.28278864797137887195717234494
-5.20802909630977163058753637795
-5.13359293382847660765159848632
-5.05948067591662182056528957991
-4.98569283880278242062999713883
-4.91222993954328957641325424287
-4.83909249601066976057888946048
-4.76628102688221287721613223696
-4.69379605162866768627769809474
-4.62163809050306300107797629738
-4.54980766452965315392470212126
-4.47830529549298624386161906576
-4.40713150592709369918642876785
-4.33628681910479970587868995126
-4.26577175902714907132725428993
-4.1955868504129521107873924011
-4.12573261868844516182512132746
-4.05620958997706534962162262712
-3.9870182910893382434153319983
-3.91815924951287706155464438832
-3.84963299340249209962162802573
-3.78144005157040907286814570171
-3.7135809534765950807818603471
-3.64605622921919091797231847474
-3.57886640952504847173826513685
-3.51201202574037196264819165535
-3.44549360982146180023853133736
-3.37931169432555984150960915315
-3.31346681240179485528015801594
-3.24795949778222701064870169969
-3.18279028477299022280616044123
-3.1179597082455312042504682459
-3.05346830362794408407262724346
-2.98931660689639947241630626222
-2.92550515456666686146167381582
-2.86203448368572926835050716735
-2.79890513182348903935561587115
-2.73611763706456374830514477616
-2.67367253800017113580326851863
-2.61157037372010204914505205501
-2.54981168380478035600672767792
-2.48839700831740881800522753452
-2.42732688779619992306441131054
-2.36660186324669068820193962215
-2.30622247613414045686206052425
-2.24618926837601072726759160176
-2.18650278233452606045098095639
-2.12716356080931512865139902745
-2.06817214703013097663422504892
-2.00952908464964958020291509166
-1.95123491773634579773293289232
-1.89329019076744582196504086072
-1.8356954486219552505526279179
-1.77845123657376190496672391724
-1.72155810028481253832473712998
-1.66501658579836258352655986935
-1.6088272395322981037563139362
-1.55299060827252911794143576729
-1.49750723916645348415480149835
-1.44237767971649053420192171105
-1.38760247777368366275563767406
-1.33318218153137108438695448287
-1.27911733951892398169436621108
-1.22540850059555127745696376124
-1.17205621394417027333045222991
-1.11906102906534240707161065189
-1.06642349577127338961735680613
-1.01414416417987699256107147529
-0.962223584708901765662812384222
-0.910662308070119973003114191291
-0.859460885263578045243817389648
-0.808619867571907854195369529581
-0.758139806554698124509854155742
-0.708021254042925305824167168363
-0.658264762133443237069801351455
-0.608870883183530942946125386263
-0.559840169805497910724345010682
-0.511173174861346203610985703859
-0.462870451457488774854196355129
-0.414932552939523354624883182855
-0.367360032887061289449067462817
-0.320153445108610721609327589587
-0.273313343636513503473127266883
-0.2268402827219352491456223442
-0.180734816829907933185537681653
-0.134997500634424453366254742726
-0.0896288890135845816116763795863
-0.0446295370447917342890472415459
0


==> anc/WILS3HQF2/L2qPS32110.dat <==
# L2qPS32110
3.55555555555555555555555555556
3.55545849700712195674973594985
3.55545119977218418006492229719
3.55544335763187683033190352893
3.55543493022498133433221320178
3.55542587422983764873166115009
3.555416143149802062722517664
3.55540568708339191715664570682
3.55539445247804566914242631391
3.55538238186635372521191709384
3.5553694135835376727370818551
3.55535548146487266226239944125
3.55534051452165942028172578382
3.55532443659425837291873886475
3.55530716598059828816667766794
3.55528861503846533123741458601
3.55526868975976508807251752318
3.55524728931482953980433702265
3.55522430556471273850170913368
3.55519962253928259267297298226
3.55517311587877124797324014293
3.55514465223629254936531746092
3.55511408863867147666621600524
3.55508127180275671243537130478
3.55504603740420306079575263806
3.55500820929551469355877682171
3.55496759866993253527576178701
3.55492400316752886429869784615
3.55487720591963872846366251601
3.55482697452751035043717017176
3.55477305997079460085614121619
3.55471519544121609199366232653
3.55465309509647470904976787222
3.55458645272911564250028209905
3.55451494034477738016878452722
3.55443820664387980453904623094
3.55435587540044763918382872311
3.55426754373137709682699881716
3.55417278024904478026900348885
3.55407112308972673956111687158
3.55396207780984114442667578095
3.55384511514154933027554632436
3.55371966859874605401478607776
3.55358513192393968640848137427
3.55344085636596581024911494857
3.55328614777789233892266033752
3.55312026352385988793716475231
3.55294240918295681993251909711
3.55275173503755327585980595657
3.5525473323328117833871997964
3.55232822929335293990563989581
3.55209338688228251679340155055
3.5518416942869805272051594428
3.55157196411521285000349514764
3.55128292728425153961886947025
3.55097322758478075185802366521
3.55064141590042122205871239313
3.55028594406272757932587799595
3.54990515832049982275646788827
3.54949729240120362539369962144
3.54906046014121465353505194576
3.54859264766049099438185300843
3.54809170505613663082701298779
3.5475553375881496425700927594
3.54698109632945384394393529783
3.54636636825109477740602147386
3.54570836571224379623391149657
3.54500411532340141649320688973
3.54425044614992787873605237961
3.54344397722176033421736105889
3.54258110431390844245666020825
3.54165798596106047291710618455
3.54067052866838820370242916724
3.53961437127941996313092861179
3.53848486846066709924350208732
3.5372770732615511738641620858
3.53598571870709967933400049504
3.53460519837987079512103670017
3.53312954594664775321627843885
3.53155241358462734275518313216
3.52986704926113306551278490302
3.52806627282033116173828842812
3.52614245083003852030099935303
3.52408747014150842675449901978
3.52189271011508797589847209102
3.5195490134648863139845953062
3.51704665567610394958534991022
3.51437531294948015683371644881
3.51152402862844961022203791998
3.50848117806609400478441075298
3.50523443189086410977106059914
3.5017707176323682882319311186
3.49807617967131179525740585715
3.49413613748096465316529644915
3.48993504213137244841032734851
3.48545643103194177817142711483
3.48068288089306748884737152625
3.47559595889315832728297374648
3.47017617204379538039920635947
3.46440291475285536133610582639
3.45825441459327668722122970739
3.45170767629376440992288669742
3.37203642239831311902196807919
3.30126851642427530643424359486
3.23617977686414419330017118304
3.17524723250898028452535772591
3.11757859690153323830945713698
3.06258735644213097447338871241
3.00985882564218657472600284866
2.95908456316756186019474130963
2.91002641058368271814688585066
2.8624951101116850370546409781
2.81633678914000047069725301989
2.77142399763503268659394414725
2.7276495304035040889128203044
2.68492203093840310189140421894
2.6431627782078780361473196336
2.60230328392145325131693412045
2.56228346017645718555367379703
2.52305019793855057354027722693
2.48455624750280632541381282787
2.44675932493027173182845170982
2.40962139029458220522646381474
2.37310805842790254481168820546
2.33718811316666088565038255614
2.30183310338676997110078377058
2.26701700435664859180992372836
2.23271593175804380309590941292
2.1989078985510038975039701374
2.16557260697591049511993426665
2.13269126958883718720897711366
2.10024645445405740734593422838
2.06822195056663748742616397639
2.0366026503186036210691534052
2.00537444640491978967388852562
1.97452414102773174178176289513
1.9440393656266763253149666992
1.91390850966024463534575461776
1.88412065720388352104558258977
1.85466553032666297276181451085
1.82553343836910204272370446211
1.79671523237723705616786934463
1.76820226405777207230202742557
1.73998634871052096608173463257
1.71205973167076802886710374615
1.68441505785836950465240325165
1.65704534408457398142049695667
1.62994395381340862022341311402
1.60310457411347741746372871873
1.57652119456929708258262327198
1.55018808794979370137793326526
1.52409979245606770638197451069
1.49825109539163821910593006777
1.47263701811662312266082935762
1.44725280216313175103531008842
1.42209389640290380080449779407
1.3971559451702226432421570757
1.37243477725361662746407203911
1.34792639567905110036574374172
1.32362696821538644099383766695
1.29953281853998560283095990389
1.27564041800862774103795416036
1.25194637797943258427074481048
1.22844744264541735103154568089
1.20514048233467477193866452616
1.1820224872410463459125337892
1.15909056155162889199867634234
1.13634191794054616239233163317
1.11377387240118522258447716614
1.0913838393915780351255252981
1.06916932726983570551645834703
1.04712793399854533548490366528
1.02525734309884283771788451052
1.00355531983650165652318920077
0.982019707623846612398800888999
0.960648424622631162844445967003
0.939439460534220300054082606518
0.918390873564513349643006213306
0.897500787552032796392572443351
0.876767389248507288703726290915
0.856188925742098323644333700924
0.835763702014168913570715875679
0.815490078621176000016403763446
0.795366469493892931076689632811
0.775391339846739674971439570065
0.75556320419052170855418596805
0.735880624442358255435689641157
0.716342208127020834255076568318
0.696946606664307569016554274494
0.677692513737450689755892724336
0.658578663737897058900770383661
0.63960383028211704594043062645
0.620766824796388026158346508269
0.602066495165767349082832111044
0.583501724443717750373340983558
0.565071429619077621404849420442
0.546774560437280890875884847772
0.528610098272927949617228706498
0.51057705505099136644281026152
0.492674472214109281913339325486
0.474901419733576402590079460186
0.457256995161788427698954969687
0.439740322724031412399328233178
0.422350552447633817332423147905
0.405086859326616551781592137984
0.387948442520085862170844946813
0.370934524582716065079649126557
0.354044350725764438067649356758
0.337277188107149578231112786487
0.320632325149207690092205139071
0.304109070882819004378619411338
0.287706754316669254993503409569
0.271424723830479218033309391598
0.255262346591099079551613166635
0.239219007990424156428274371346
0.22329411110414453117145223912
0.207487076170393738337191307224
0.191797340087410998619862325808
0.176224355929377858969117666621
0.160767592479633668642852374073
0.145426533780515291570694933852
0.130200678699105000094138278658
0.115089540508206776231981524713
0.100092646481905414192033644923
0.0852095375050950109327713614365
0.0704397676963937790141362678606
0.0557829040438907372486944749294
0.0412385260531968406462225939714
0.0268062254072986047819500534683
0.0124856056377363566527552020879
-0.00172371819334800677550723737062
-0.0158221198007273670866855134432
-0.0298099619735831188539216218151
-0.0436875968633703294251480857465
-0.0574553662624301537521740581058
-0.0711136018737080916939307120596
-0.0846626255719203423645503080466
-0.0981027496564950324703127713086
-0.11143427709660042260583787261
-0.124657501768558279910214052857
-0.13777270868592740315873636824
-0.150780174222529755993552856217
-0.163680166328679766947071244099
-0.176472944740866055029048045582
-0.189158761185124103074413533159
-0.201737859574328196064622557499
-0.21421047619962123851054546894
-0.226576839916191835841461925215
-0.238837172323599243429347847916
-0.250991687940838428844495800249
-0.26304059437632953514032080066
-0.27498409249300845375255187395
-0.28682237656868799462593607987
-0.298555634451852259323030227667
-0.310184047713040262135175138345
-0.321707791791968587678971864405
-0.333127036140536905190032712253
-0.344441944361854464716596512975
-0.355652674345420264535778337422
-0.366759378398584389046082661924
-0.37776220337441305957529058553
-0.38866129079607520514140901833
-0.399456776977863835044252438449
-0.410148793142961169702634951623
-0.420737465538052350432420602926
-0.431222915544888593482009762838
-0.441605259788896869721457921103
-0.451884610244929570524024997194
-0.462061074340244154647227266985
-0.472134755054799452807566972185
-0.482105751018952129046950487064
-0.491974156608633754187982336116
-0.501740062038086030306666876547
-0.511403553450228910188574626064
-0.520964713004733676469747272525
-0.530423618963870476187102625686
-0.539780345776197342647239889059
-0.549034964158155373005346124286
-0.558187541173632462115841828681
-0.567238140311555816698200787176
-0.576186821561571384502672705771
-0.585033641487866327019460484967
-0.593778653301188737607941977858
-0.602421906929116956174082893011
-0.61096344908462905331582454981
-0.619403323333021347977028602382
-0.627741570157223180047968041715
-0.635978227021553580121576150232
-0.644113328433963959998571432324
-0.652146906006809486904079539037
-0.660078988516190399233258159396
-0.667909601959903169603603456705
-0.675638769614040119790743083877
-0.683266512088274839604035644588
-0.690792847379869555861755014534
-0.698217790926439436393392008211
-0.705541355657507695560782550431
-0.712763552044884290369536372485
-0.719884388151899958139327601755
-0.726903869681526346296102350556
-0.733822000023412020595608351481
-0.740638780299863208510911081999
-0.747354209410797238208831758177
-0.753968284077695769157316827372
-0.760480998886584076663932247657
-0.766892346330061848318786863014
-0.773202316848410174231717614206
-0.779410898869798663993990672231
-0.785518078849615900389005369961
-0.791523841308945742001486943033
-0.797428168872211313052132159014
-0.803231042304007868078941049827
-0.808932440545145090602395375657
-0.814532340747918777792715112501
-0.820030718310631276583904676842
-0.825427546911379469866497950277
-0.830722798541128563587522404637
-0.835916443536089396072748580301
-0.841008450609416478973630819512
-0.845998786882243484269265690011
-0.850887417914072413089572966729
-0.855674307732532219163436466698
-0.860359418862522211853536817013
-0.864942712354755130460839632808
-0.869424147813714362231821527952
-0.873803683425039370768015352701
-0.878081275982353008828685089353
-0.88225688091354400936167198319
-0.886330452306517580541991070405
-0.890301942934426674208091583833
-0.894171304280396151944696826061
-0.897938486561751738768294545794
-0.901603438753765330542028313492
-0.90516610861292790751150528163
-0.908626442699761002356976955322
-0.911984386401177376559457826769
-0.915239883952401273350912320183
-0.918392878458458338746681889265
-0.921443311915245033839042962185
-0.924391125230187101373048248808
-0.927236258242496397349642897433
-0.929978649743035153737193760284
-0.932618237493796501062001301723
-0.935154958247009849441872532349
-0.937588747763879503284619212919
-0.939919540832964668164622949995
-0.942147271288208798093233759044
-0.944271872026626027298882202127
-0.946293275025652232524472726331
-0.948211411360168079534591909706
-0.950026211219201220813712960269
-0.951737603922314630132016345578
-0.953345517935687883633829259834
-0.954849880887898026065256321673
-0.956250619585406494738252442989
-0.957547660027758412461364172369
-0.958740927422500403944038785409
-0.959830346199822937889866887409
-0.960815840026933049009039966393
-0.961697331822163150362596792775
-0.962474743768821506668450902325
-0.963147997328789803324157680384
-0.963717013255873113810806854144
-0.9641817116089074397175443544
-0.964542011764629872752416344953
-0.964797832430316306671857721424
-0.964949091656191508961424635545
-0.964995706847616247231193134375
-0.964937594777056053551061257818
-0.964774671595836101247862580716
-0.96450685284568656292487400956
-0.964134053470082715555290791363
-0.963656187825383958357901977382
-0.9630731696917758117018146777
-0.962384912284018870426750705817
-0.961591328262008592627995975977
-0.960692329741149715064958104378
-0.959687828302548998836436981839
-0.958577735003029923753519080017
-0.957361960384972866864189102367
-0.956040414485984219776284930628
-0.954613006848397820723446870998
-0.953079646528612000660465162841
-0.951440242106265468000162226127
-0.949694701693255183855853767271
-0.947842932942599308775585455245
-0.945884843057148232892616529028
-0.943820338798146634118638459839
-0.941649326493649443421276832487
-0.939371712046794532306450761108
-0.936987400943934875321643766723
-0.934496298262632879662070041397
-0.931898308679519514753554063584
-0.929193336478020816960539183766
-0.926381285555954288283218673212
-0.923462059432997653023867432489
-0.920435561258032382879835461889
-0.917301693816364348721357896277
-0.914060359536823906399532814997
-0.910711460498747674267848054771
-0.907254898438844211654932944832
-0.903690574757945760263264097848
-0.900018390527648164355886768572
-0.896238246496841040599337606782
-0.892350043098130224525342402514
-0.888353680454154477726911762772
-0.884249058383798398087462297124
-0.880036076408303434526710319566
-0.875714633757278867907315797793
-0.871284629374614580855402090459
-0.866745961924297401280730276006
-0.862098529796132767313810785321
-0.857342231111373425183666795538
-0.852476963728256836218108676742
-0.847502625247452934635706940617
-0.842419113017423844093295574835
-0.837226324139697128033572564832
-0.831924155474054116723584552504
-0.826512503643634822466583267722
-0.820991265039960923787499186446
-0.815360335827878269417232095143
-0.809619611950420323614792883677
-0.803768989133593945751257363091
-0.797808362891088869118233308475
-0.791737628528912216599312896121
-0.785556681149949364139479824689
-0.779265415658452436848823168237
-0.772863726764457697067787256444
-0.766351508988133058786602794359
-0.759728656664056938436964971358
-0.752995063945429628245324090915
-0.746150624808218355040603924144
-0.739195233055237164631416991404
-0.732128782320162749595930730549
-0.724951166071487316548841007723
-0.717662277616409567652166190065
-0.710262010104664850307861421622
-0.702750256532295508598972775752
-0.69512690974536245012092714379
-0.687391862443598922354617561172
-0.679545007184007473667526306693
-0.671586236384401055377851302506
-0.663515442326889203069368766771
-0.655332517161310217491753883175
-0.647037352908610247912733932992
-0.638629841464170163695464803448
-0.630109874601081083147851761515
-0.621477343973369412321371002452
-0.612732141119172230416717154511
-0.60387415746386384277395940408
-0.594903284323134307077712614569
-0.585819412906020723385212338284
-0.576622434317892063879425455309
-0.567312239563388303852935635798
-0.557888719549314601334016175912
-0.548351765087491258966934516731
-0.538701266897560188247201167799
-0.528937115609748582982439462953
-0.519059201767590495894245434533
-0.509067415830606999589433167674
-0.498961648176945600704189704784
-0.488741789105979563855824972959
-0.47840772884086779011808245387
-0.467959357531075883061613226898
-0.457396565254859023965594803275
-0.446719242021707266604125284079
-0.43592727777475385103661049155
-0.425020562393147125079689836791
-0.413998985694386651604250337033
-0.402862437436624069479819801527
-0.391610807320929265875296514204
-0.380243984993522407714871383816
-0.368761860047972370376554681974
-0.357164322027362092203472622971
-0.3454512604264213740706997946
-0.333622564693627634108600577585
-0.321678124233275118723330100886
-0.309617828407513062272259167423
-0.297441566538353279142703651448
-0.285149227909647663542619621925
-0.272740701769036064038127577352
-0.260215877329864991761201020104
-0.247574643773077613258033659868
-0.234816890249075471151010101904
-0.221942505879552368141455685662
-0.208951379759300842383123127887
-0.195843400957991654904457731284
-0.182618458521926702547917962159
-0.169276441475765762823938806035
-0.155817238824227470142509912587
-0.142240739553764916083869430608
-0.128546832634216259698627865794
-0.114735407020430727283942652023
-0.100806351653870374663438136171
-0.0867595554641879787017466719014
-0.0725949073707814186072367577601
-0.0583122962843249015161571859633
-0.0439116111082773809055852342729
-0.0293927407403685105488034311763
-0.0147555740740624710026814019462
0


==> anc/WILS3HQF2/L2qPS33010.dat <==
# L2qPS33010
-1.18518518518518518518518518519
-1.18515283233570731891657864995
-1.18515039992406139335497409906
-1.18514778587729227677730117631
-1.18514497674166044477740440059
-1.18514195807661254957722038336
-1.18513871438326735424083922133
-1.18513522902779730571888190227
-1.1851314841593485563808087713
-1.18512746062211790840397236461
-1.1851231378611792242456939517
-1.18511849382162422075413314708
-1.18511350484055314009390859461
-1.18510814553141945763957962158
-1.18510238866019942938889255598
-1.18509620501282177707913819534
-1.18508956325325502935750584106
-1.18508242977160984660144567422
-1.18507476852157091283390304456
-1.18506654084642753089099099409
-1.18505770529292374932441338098
-1.18504821741209751645510582031
-1.18503802954622382555540533508
-1.18502709060091890414512376826
-1.18501534580140102026525087935
-1.18500273643183823118625894057
-1.184989199556644178425253929
-1.18497466772250962143289928205
-1.184959068639879576154554172
-1.18494232484250345014572339059
-1.1849243533235982002853804054
-1.18490506514707203066455410884
-1.18488436503215823634992262407
-1.18486215090970521416676069968
-1.18483831344825912672292817574
-1.18481273554795993484634874365
-1.18478529180014921306127624104
-1.18475584791045903227566627239
-1.18472426008301492675633449628
-1.18469037436324224652037229053
-1.18465402593661371480889192698
-1.18461503838051644342518210812
-1.18457322286624868467159535925
-1.18452837730797989546949379142
-1.18448028545532193674970498286
-1.18442871592596411297422011251
-1.1843734211746199626457215841
-1.1843141363943189399775063657
-1.18425057834585109195326865219
-1.1841824441109372611290665988
-1.18410940976445097996854663194
-1.18403112896076083893113385018
-1.18394723142899350906838648093
-1.18385732137173761666783171588
-1.18376097576141717987295649008
-1.18365774252826025061934122174
-1.18354713863347374068623746438
-1.18342864802090919310862599865
-1.18330171944016660758548929609
-1.18316576413373454179789987381
-1.18302015338040488451168398192
-1.18286421588683033146061766948
-1.18269723501871221027567099593
-1.18251844586271654752336425313
-1.18232703210981794798131176594
-1.18212212275036492580200715795
-1.18190278857074793207797049886
-1.18166803844113380549773562991
-1.18141681538330929291201745987
-1.18114799240725344473912035296
-1.18086036810463614748555340275
-1.18055266198702015763903539485
-1.18022350955612940123414305575
-1.17987145709313998771030953726
-1.17949495615355569974783402911
-1.1790923577538503912880540286
-1.17866190623569989311133349835
-1.17820173279329026504034556672
-1.17770984864888258440542614628
-1.17718413786154244758506104405
-1.17662234975371102183759496767
-1.17602209094011038724609614271
-1.17538081694334617343366645101
-1.17469582338050280891816633993
-1.17396423670502932529949069701
-1.17318300448829543799486510207
-1.17234888522536798319511663674
-1.1714584376498267189445721496
-1.17050800954281653674067930666
-1.16949372602203133492813691766
-1.16841147729695470325702019971
-1.16725690587745609607731037287
-1.16602539322377059841913528572
-1.16471204582698821772176548305
-1.1633116807104574828034424495
-1.16181881034398059272380903828
-1.16022762696435582961579050875
-1.15853198629771944242765791549
-1.15672539068126512679973545316
-1.1548009715842851204453686088
-1.1527514715310922290737432358
-1.15056922543125480330762889914
-1.1240121407994377063406560264
-1.10042283880809176881141453162
-1.07872659228804806443339039435
-1.05841574416966009484178590864
-1.03919286563384441276981904566
-1.0208624521473769914911295708
-1.00328627521406219157533428289
-0.98636152105585395339824710321
-0.970008803527894239382295283553
-0.954165036703895012351546992699
-0.938778929713333490232417673295
-0.923807999211677562197981382417
-0.909216510134501362970940101467
-0.894974010312801033963801406314
-0.881054259402626012049106544535
-0.867434427973817750438978040151
-0.854094486725485728517891265678
-0.84101673264618352451342574231
-0.82818541583426877513793760929
-0.815586441643423910609483903275
-0.80320713009819406840882127158
-0.791036019475967514937229401819
-0.779062704388886961883460852047
-0.76727770112892332370026125686
-0.755672334785549530603307909452
-0.744238643919347934365303137641
-0.732969299517001299167990045801
-0.721857535658636831706644755551
-0.710897089862945729069659037885
-0.700082151484685802448644742793
-0.689407316855545829142054658795
-0.678867550106201207023051135066
-0.668458148801639929891296175207
-0.658174713675910580593920965043
-0.648013121875558775104988899734
-0.637969503220081545115251539253
-0.628040219067961173681860863258
-0.61822184344222099092060483695
-0.608511146123034014241234820705
-0.598905077459079018722623114875
-0.589400754685924024100675808522
-0.579995449570173655360578210857
-0.570686577223589342955701248717
-0.561471685952789834884134417216
-0.552348448028191327140165652222
-0.543314651271136206741137704675
-0.534368191371159139154576239576
-0.525507064856432360860874423994
-0.516729362649931233792644421752
-0.508033264152022568793991503562
-0.499417031797212739701976689256
-0.490879006038874374220276452539
-0.482417600721043917011770029473
-0.474031298800967933601499264691
-0.465718648390074214414052358565
-0.45747825908453887582135734637
-0.449308798559683700121914580574
-0.441208989405128813664612555649
-0.433177606179995200943653301297
-0.425213472669542580345984720119
-0.417315459326477528090248270161
-0.409482480881805783677181893631
-0.401713494111558257312888175388
-0.394007495747015448637511263066
-0.386363520517209630666225447446
-0.378780639313515387464110544391
-0.371257957467061740861492388713
-0.363794613130526011708508432699
-0.356389775756611901838819449011
-0.349042644666181778494967888428
-0.341752447699614279239294836841
-0.334518439945500552174396400255
-0.327339902541282204132933629666
-0.320216141540877054281481989001
-0.313146486844740100018027535506
-0.306130291188171116547668737769
-0.299166929184010932130857481117
-0.292255796416169096234575430305
-0.285396308580699441214777900308
-0.278587900671389637856905291893
-0.271830026207058666672134587815
-0.26512215649796431035889654427
-0.258463779948913224990479856688
-0.25185440139684056951806198935
-0.245293541480786085145229880386
-0.238780736042340278085025522773
-0.232315535554769189672184758165
-0.225897504579150229918630908112
-0.219526221245965686300256794554
-0.21320127676070568198014354215
-0.206922274932129342052782169423
-0.200688831721922449694277370348
-0.194500574814572583457780327853
-0.188357143206359207134949806814
-0.182258186812426963625294949257
-0.176203366090975983205742902166
-0.170192351683663788814270087173
-0.164224824071369760637779775162
-0.158300473244525467530026486729
-0.152418998387262809232984989896
-0.146580107574677137466442744393
-0.140783517482544605777474382635
-0.135028953108872183927197379328
-0.129316147506695287390281648938
-0.123644841527572021693216375519
-0.118014783575254812689216452253
-0.112425729369049859410370928829
-0.10687744171640256336406837969
-0.101369690294273001459539803779
-0.0959022514388897516645011365229
-0.0904749079434930726777697971994
-0.0850874488636996931838710555449
-0.0797396693301413854760914571153
-0.0744313703680481770571507463733
-0.0691623587234645794457304357414
-0.0639324466958036662066207752694
-0.0587414519764592863230392222071
-0.0535891974932112228809507913577
-0.0484755112601717638568983112839
-0.0434002262330350000313794262192
-0.038363180169402258743993841571
-0.0333642154939684713973445483076
-0.0284031791683650036442571204788
-0.0234799225654645930047120892869
-0.0185943013479635790828981583098
-0.0137461753510656135487408646571
-0.00893540846909953492731668448945
-0.0041618685459121188842517340293
0.000574572731116002258502412456874
0.00527403993357578902889517114774
0.00993665399119437295130720727169
0.0145625322877901098083826952488
0.0191517887541433845840580193686
0.0237045339579026972313102373532
0.0282208751906401141215167693489
0.0327009165521650108234375904362
0.0371447590322001408686126242033
0.0415525005895194266367380176189
0.0459242362286424677195787894134
0.0502600580741765853311842854056
0.054560055442893255649023748033
0.058824314913622018343016015194
0.0630529203950413676914711777198
0.0672459531914427320215408524997
0.0714034920665404128368484896468
0.0755256133053972786138206417384
0.0796123907745330811431159493053
0.0836638959802794762814986000832
0.0876801981254431783801069335533
0.0916613641643361512508506246501
0.0956074588562293315419786932899
0.099518544817284086441010075889
0.103394682571013420711725046115
0.107235930597322862559657288135
0.111042345380178968396677570751
0.114813981453951488238865504325
0.118550891448473421511926112474
0.122253126132861463015360887308
0.125920734458137686525096861843
0.129553763598691735047136339443
0.13315225899262127834808414615
0.136716264380987056567544983874
0.140245821846017450144140200975
0.143740971848296197827336587613
0.147201753262965623240485973701
0.150628203414976523508008332398
0.154020358113414718215742422328
0.157378251684933150935855657395
0.160701917006317376348983495688
0.163991385536211251395994112039
0.167246687346028676768888958849
0.170467851150076303396191542021
0.173654904334911225489915757508
0.176807872987956825395700875229
0.179926781925399114215746629686
0.183011654719385124335115374762
0.186062513724544154038613942894
0.189079380103851938899400262392
0.19206227385385712816755756859
0.195011213829288775673153494989
0.197926217767062912535980659286
0.200807302309705652058027631004
0.20365448302820968443860818327
0.206467774444340449325676200794
0.209247190052407726682656013905
0.211992742340517860040525383411
0.214704442811321319999523810775
0.217382302002269828968026513012
0.220026329505396799744419386465
0.222636533986634389867867818902
0.225212923204680039930247694626
0.227755504029424946534678548196
0.230264282459956518620585004845
0.23273926364214647879779733607
0.235180451885835898520260850144
0.237587850681628096789845457495
0.239961462717299986046442533918
0.242301289893842115432034116852
0.24460733334113734019853611716
0.246879593433287736170303694
0.249118069803599079402943919392
0.251322761359231923052438942457
0.253493666295528025554644082552
0.255630782110020616106262287671
0.257734105616136724743905871402
0.25980363295659955466466355741
0.261839359616538633463001789987
0.263841280436315247333828981011
0.265809389624070437684044053005
0.267743680768002622692980349942
0.269644146848381696867465125219
0.271510780249306259264238370834
0.273343572770210425527968225614
0.275142515637126489955499316759
0.276907599513709521195840801546
0.278638814512029798690916193434
0.280336150203138826324543606504
0.28199959562741449475642189667
0.28362913930469080436319098891
0.285224769244177406387812155566
0.286786472954174070617845605671
0.288314237451585043486946544269
0.289808049271238120743940509317
0.2912678944750131235893384509
0.292693758660784336276228363118
0.294085626971181336453890661063
0.295443484102172526847330356802
0.296767314311475558069363861278
0.29805710142679871731489894202
0.299312828853917246256098181931
0.300534479584588443514009437831
0.301722036204309302503835093877
0.302875480899920334118992318441
0.30399479546705912551981927559
0.305079961317467091116970773394
0.306130959486152779582227296422
0.307147770638415011279680987395
0.308130375076729033791016082936
0.309078752747498799116547632478
0.309992883247678384579064586761
0.310872745831265500354000433908
0.311718319415669949813957510783
0.312529582587959834428206404306
0.313306513610988222721540983332
0.314049090429402932697744586348
0.314757290675542009099627400709
0.315431091675217410841490908777
0.316070470453389359844863969902
0.316675403739733740271237653423
0.317245867974104876710672115193
0.317781839311895961211276419945
0.318283293629299342021752107224
0.318750206528468831579417480996
0.31918255334258613748712139079
0.319580309140833467981346261803
0.319943448733274312629955629136
0.320271946675644349669679988798
0.320565777274054383454198930925
0.320824914589607168889483634108
0.321049332442929934441385893461
0.321239004418624371270268951381
0.321393903869635813239181451467
0.321514003921543290917472114984
0.321599277476772102223952573808
0.321649697218730502987141545182
0.321665235615872082410397711458
0.321645864925685351183687085939
0.321591557198612033749287526905
0.321502284281895520974958003187
0.321378017823360905185096930454
0.321218729275127986119300659127
0.321024389897258603900604892567
0.320794970761339623475583568606
0.320530442754002864209331991992
0.320230776580383238354986034793
0.319895942767516332945478993946
0.319525911667676641251173026672
0.319120653461657622288063034122
0.318680138161994739925428310209
0.318204335616132606907815623666
0.317693215509537333553488387614
0.317146747368755156000054075376
0.316564900564418394618617922424
0.315947644314199769591861818415
0.315294947685716077630872176343
0.314606779599382211372879486613
0.313883108831216481140425610829
0.313123904015598177435483587036
0.312329133647978291773881255574
0.311498766087544293220690013799
0.310632769559839838251184687861
0.309731112159340272320179727922
0.308793761851984762761072891071
0.307820686477665884341289144163
0.306811853752677460959945153963
0.305767231272121449573785965426
0.304686786512274635466510938332
0.303570486832915891422616018257
0.302418299479614737218310981611
0.301230191585981920087754699283
0.300006130175882721451962256191
0.298746082165613680199779202261
0.297450014366043408175114134171
0.296117893484718159242303920924
0.294749686127932799362487432375
0.293345358802767811508903439855
0.291904877919092955969105265931
0.290428209791538193618467363486
0.288915320641432467093576758669
0.28736617659871092243793692844
0.285780743703791141727888931846
0.284158987909418945406036225581
0.282500875082484311545235646872
0.280806371005807948031098524945
0.279075441379899042677857521611
0.277308051824684705574528184168
0.275504167881211607488861089241
0.273663755013320307929166395482
0.271786778609292756472410698381
0.269873203983473441204930961226
0.267922996377864648583752454364
0.265936120963696289706077769492
0.26391254284297073886643763204
0.26185222704998312137982660823
0.259755138552817478949607722746
0.257621242254819232355929085481
0.25545050299604435292886759812
0.253242885554685646145654990453
0.250998354648476542748441363638
0.248716874936072785013534641381
0.246398411018412388210472330468
0.244042927440054249865310243516
0.241650388690495772182947002574
0.239220759205469855884055396688
0.236754003368221616769287140541
0.234250085510765169532990925251
0.231708969915120816706975714597
0.229130620814532974118205853724
0.226515002394669157889175435564
0.223862078794800351792617100835
0.221171814108963067689789588924
0.218444172387103405830584627725
0.215679117636203415970911310997
0.212876613821390054565154934483
0.210036624867027027715950587172
0.207159114657789804107123667484
0.204244047039724076805572384837
0.20129138582128794759131980136
0.19830109477437810235923753819
0.195273137635340241128404112761
0.192207478105964021293141818436
0.189104079854462767950978545266
0.185962906516438200444672058637
0.18278392169583041965564483891
0.179567088965853396082400389266
0.176312371869916194327479820984
0.173019733922530165298081811511
0.169689138610202333196477722558
0.166320549392315200234729901595
0.162913929701993187951941657653
0.159469242946955930039360817957
0.155986452510358627687204408966
0.152465521751619674655198267758
0.148906414007235755534708428026
0.145309092591584617012203497183
0.141673520797715708359896612264
0.137999661898128883868083445678
0.134287479145541356493273267176
0.130536935773643088625098838068
0.126747994997840802571623794605
0.122920620015990790125518227325
0.11905477400912069740115754099
0.1151504201421404580235665982
0.111207521564542544702866859195
0.107226041411091706241110033629
0.103205942802504354090753055808
0.0991471888461177597142345504827
0.0950497426365492211808732073084
0.0909135672563453546793758591174
0.0867386257766216639204003400345
0.0825248812576925377526778866228
0.0782722967496918237170033673013
0.0739808352931841227138185618874
0.0696504599197669474610410426289
0.0652811336526638849681525770946
0.0608728195073089008493059873862
0.0564254804919219209413129353448
0.0519390796080758233808366375289
0.0474135798512549720279564768693
0.0428489442114054198995426219315
0.0382451356734769090946475506742
0.0336021172179567915544793787238
0.0289198518213959929005822239671
0.02419830245692713953574558592
0.0194374320947749671720523953211
0.0146372037027591269685284114243
0.0097975802467895035162678103921
0.00491852469135415700089380064873
0


==> anc/WILS3HQF2/LXH2gS.f <==
      REAL*8 FUNCTION LXH2gS(IO,z,as,LM,LQ,NF,flav)
*     --------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in LXH2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in LXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=Log(1 - z)
*
      G = 2*as*w(1)
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - 8 + 13.D0/3.D0*LQ
      w(2)=LQ*w(2)
      w(3)=4.D0/3.D0*w(1) - 6 + 17.D0/3.D0*LQ
      w(3)=w(1)*w(3)
      w(2)=w(2) + w(3)
      w(3)= - 5*LM + w(1) + 7 - 8*LQ
      w(3)=LM*w(3)
      w(2)=4.D0/3.D0*w(3) - 117883927076137865139491.D0/
     & 3694994921754144169615.D0 + 4*w(2)
*
      G = as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)=89 + 10*LM
      w(2)=LM*w(2)
      w(2)=251716607095630050261981.D0/4573739022319612362389.D0 + 2.D0/
     & 9.D0*w(2)
      w(3)= - 4053321316488532519414627731475645977329749.D0/33365754739
     & 3873103732301673017812321304583.D0 - 8.D0/3.D0*LM
      w(3)=NF*w(3)
      w(4)=14*NF
      w(5)=298*LQ + w(4) - 853 + 16*LM
      w(5)=LQ*w(5)
      w(6)=4.D0/9.D0*LM
      w(7)=98170894316448097354380398231687057662541943.D0/9077445707342
     & 803522494077918683392318111755.D0*w(1) + 580.D0/9.D0*LQ + 52.D0/
     & 27.D0*NF - 974164031857008655185247861122247625279179.D0/
     & 9522964829883864478639280322339133194257.D0 - w(6)
      w(7)=w(1)*w(7)
      w(2)=w(7) + 4.D0/9.D0*w(5) + 2*w(2) + w(3)
      w(2)=w(1)*w(2)
      w(3)=133 - 40*LM
      w(3)=w(3)*w(6)
      w(5)=16.D0/9.D0*NF
      w(6)= - 37.D0/3.D0 - LM
      w(6)=w(6)*w(5)
      w(4)=1064.D0/9.D0*LQ + w(4) - 541 - 128.D0/3.D0*LM
      w(4)=LQ*w(4)
      w(3)=1.D0/3.D0*w(4) + w(6) - 144039677021466174538973.D0/
     & 5100372180556780772341.D0 + w(3)
      w(3)=LQ*w(3)
      w(4)=2*LM
      w(6)= - 7 - 200.D0/3.D0*LM
      w(6)=LM*w(6)
      w(6)= - 211495164205603732927840.D0/3808666558869808777603.D0 + 1.
     & D0/9.D0*w(6)
      w(6)=w(6)*w(4)
      w(7)=8.D0/3.D0 + 5*LM
      w(7)=LM*w(7)
      w(7)=124392988596540390141065.D0/1393219306477388370853.D0 + 4.D0/
     & 3.D0*w(7)
      w(7)=NF*w(7)
      w(2)=w(2) + 397238328952247273079092.D0/123714153476825719613531.D
     & 0*flav + 2*w(3) + 1.D0/3.D0*w(7) + 1666987296896402046400771.D0/
     & 1677750995120843183362.D0 + w(6)
      w(2)=w(1)*w(2)
      w(3)= - 308576164993284288832203.D0/10728187287766310043131.D0 - 
     & 10.D0/9.D0*LM
      w(3)=w(3)*w(4)
      w(6)=111577249355811822844425.D0/15584998762995728043731.D0 + 232.
     & D0/27.D0*LM
      w(6)=NF*w(6)
      w(3)=w(6) + 6875626920206277581676781.D0/5026245838243883928233.D0
     &  + w(3)
      w(6)= - 55.D0/3.D0 - w(4)
      w(5)=w(6)*w(5)
      w(6)= - 19 + 2*NF
      w(6)=LQ*w(6)
      w(5)=68.D0/27.D0*w(6) + w(5) - 2543067087853606750490161.D0/
     & 6253681184795761864862.D0 + 24*LM
      w(5)=LQ*w(5)
      w(3)=2*w(3) + w(5)
      w(3)=LQ*w(3)
      w(5)=5 - LM
      w(5)=LM*w(5)
      w(5)= - 30423868978781649437081.D0/12364922459079122582647.D0 + 
     & 20.D0/27.D0*w(5)
      w(4)=w(5)*w(4)
      w(4)=203406870187671211713557.D0/10002154016318069580521.D0 + 
     & w(4)
      w(4)=NF*w(4)
      w(5)= - 246325492885564606442485.D0/2798551724788086370501.D0 + 
     & 764.D0/27.D0*LM
      w(5)=LM*w(5)
      w(5)=3329603463373086706386709.D0/63384493214942197409142.D0 + 
     & w(5)
      w(5)=LM*w(5)
      w(2)=w(2) + 259360280741965981209117.D0/13635880843686572233726.D0
     & *flav + w(3) + w(4) - 2488238687749840512311441.D0/
     & 1153319710450953512806.D0 + w(5)
*
      G = as**3*w(2)*w(1)
*
200   CONTINUE
*
      LXH2gS = G
*
      RETURN
      END


==> anc/WILS3HQF2/LXL2gS.f <==
      REAL*8 FUNCTION LXL2gS(IO,z,as,LM,LQ,NF,flav)
*     ---------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(9)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2qPS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2qPS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=Log(1 - z)
*
      G = 4.D0/3.D0*NF*as**2*LM*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)=1.D0/3.D0*w(1)
      w(3)=7*LQ
      w(4)=4*LM - 148.D0/9.D0 + w(3)
      w(4)=4*w(4) + 7*w(1)
      w(4)=w(4)*w(2)
      w(5)=Pi**2
      w(3)= - 296.D0/9.D0 + w(3)
      w(3)=LQ*w(3)
      w(3)=1682.D0/27.D0 + w(3)
      w(6)=1.D0/3.D0*w(5)
      w(7)= - 4*z3 + 2 + w(6)
      w(7)=flav*w(7)
      w(8)=17*LQ
      w(9)=11.D0/3.D0 + w(8)
      w(9)=2*w(9) + 13*LM
      w(9)=LM*w(9)
      w(3)=w(4) + 2.D0/3.D0*w(9) + 10*w(7) + 2*w(3) - 43.D0/9.D0*w(5)
      w(2)=w(3)*w(2)
      w(3)=2*LQ
      w(4)= - 110 + w(8)
      w(4)=LQ*w(4)
      w(4)=128 + 1.D0/3.D0*w(4)
      w(4)=w(4)*w(3)
      w(7)=380.D0/9.D0 - w(8)
      w(7)=w(7)*w(5)
      w(4)=w(7) - 11299.D0/27.D0 + w(4)
      w(7)=5 + 2*w(5)
      w(6)=w(7)*w(6)
      w(6)=5 + w(6)
      w(6)=1.D0/3.D0*w(6) - 20*z3
      w(6)=flav*w(6)
      w(7)=2 + 13.D0/3.D0*LQ
      w(3)=w(7)*w(3)
      w(3)= - 25.D0/9.D0*w(5) - 11.D0/27.D0 + w(3)
      w(5)= - 5.D0/27.D0*LM - 49.D0/27.D0 + LQ
      w(5)=LM*w(5)
      w(3)=1.D0/3.D0*w(3) + 2*w(5)
      w(3)=LM*w(3)
      w(3)=w(3) + w(6) + 1.D0/9.D0*w(4) + 8*z3
      w(2)=2*w(3) + w(2)
*
      G = 2*NF*as**3*w(2)*w(1)
*
200   CONTINUE
*
      LXL2gS = G
*
      RETURN
      END


==> anc/WILS3HQF2/LXL2qNS.f <==
      REAL*8 FUNCTION LXL2qNS(IO,z,as,LM,LQ,NF,flav)
*     ------------------------=---------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(9)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXL2qNS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXL2qNS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - w(1) + 37.D0/3.D0 - 2*LQ
*
      G = 16.D0/9.D0*as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - 4 - LM
      w(2)=LM*w(2)
      w(2)=296.D0/9.D0*NF - 9887.D0/9.D0 + 16*w(2)
      w(3)=88 - NF
      w(3)=1.D0/9.D0*w(3) - LQ
      w(3)=LQ*w(3)
      w(4)= - 5.D0/3.D0*w(1) - 20.D0/3.D0*LQ + 31 - 1.D0/3.D0*NF
      w(4)=w(1)*w(4)
      w(2)=16.D0/9.D0*w(4) + 1.D0/3.D0*w(2) + 16*w(3)
      w(2)=w(1)*w(2)
      w(3)= - 13.D0/3.D0 - LM
      w(3)=LM*w(3)
      w(4)=4*LQ
      w(5)= - w(4) + 193.D0/3.D0 - NF
      w(5)=LQ*w(5)
      w(3)=2*w(5) + 74.D0/3.D0*NF - 6205.D0/9.D0 + 8*w(3)
      w(3)=w(3)*w(4)
      w(4)=305.D0/3.D0 + 26*LM
      w(4)=LM*w(4)
      w(3)=w(3) - 460*z3 - 2216.D0/9.D0*NF + 16699.D0/3.D0 + 4*w(4)
      w(4)=160*w(1) + 344*LQ + 16*NF - 4993.D0/3.D0 - 32*LM
      w(4)=w(4)*Pi**2
      w(2)=1.D0/27.D0*w(4) + 2.D0/9.D0*w(3) + w(2)
*
      G = 8.D0/3.D0*as**3*w(2)*w(1)
*
200   CONTINUE
*
      LXL2qNS = G
*
      RETURN
      END


==> anc/WILS3HQF2/MAIN1.f <==
      PROGRAM MAIN1
*     -------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LM,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXH2gS,LXH2gS,GRH2gS
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TT3,TT4,TT5,RR
      REAL*8 XV,XXV,H2gS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/H2gS/ H2gS(29,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LM   = LOG(XMQ**2/MU2)
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST1=  2.18703427574252016141782969778016127549D0 
      TEST2=  6.55895001824820413818360905831809544308D0 
      TEST3=-78.72653533631728015376438570914527091744D0
      WRITE(6,*) 'TEST1=',TEST1
      WRITE(6,*) 'TEST2=',TEST2
      WRITE(6,*) 'TEST3=',TEST3
*
      TEST4=  1.58145772251135143781226813890088198581D0
      TEST5=  0.25601407970767645103859583620244290423D0
      TEST6=  1.23988798192045240679381133755867483957D0
      WRITE(6,*) 'TEST4=',TEST4
      WRITE(6,*) 'TEST5=',TEST5
      WRITE(6,*) 'TEST6=',TEST6
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATH2gS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='H2gS.dat',STATUS='OLD')
      DO ISET=1,29
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) H2gS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT5 = GRH2gS(IO,X,AS,LM,LQ,NF,FLAV)
      TT3 = SXH2gS(IO,X,as,LM,LQ,NF,FLAV)
      WRITE(6,*) 'TT3=',TT3
      TT4 = LXH2gS(IO,X,as,LM,LQ,NF,FLAV)
      WRITE(6,*) 'TT4=',TT4
      WRITE(6,*) 'TT5=',TT5
      RR=TT3+TT4+TT5
      WRITE(6,*) 'RES=',RR
*
      IF(IO.EQ.1) WRITE(6,*) 'REGH2gS=',(TT3+TT4+TT5)/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'REGH2gS=',(TT3+TT4+TT5)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGH2gS=',(TT3+TT4+TT5)/TEST3-1.0D0
*     
      x=0.301D0
      TT5 = GRH2gS(IO,X,AS,LM,LQ,NF,FLAV)
      TT3 = SXH2gS(IO,X,as,LM,LQ,NF,FLAV)
      WRITE(6,*) 'TT3=',TT3
      TT4 = LXH2gS(IO,X,as,LM,LQ,NF,FLAV)
      WRITE(6,*) 'TT4=',TT4
      WRITE(6,*) 'TT5=',TT5
      RR=TT3+TT4+TT5
      WRITE(6,*) 'RES=',RR
*     
      IF(IO.EQ.1) WRITE(6,*) 'REGH2gS=',(TT3+TT4+TT5)/TEST4-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'REGH2gS=',(TT3+TT4+TT5)/TEST5-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGH2gS=',(TT3+TT4+TT5)/TEST6-1.0D0
*     
      STOP
      END
      include 'DATH2gS.f' 
      include 'SXH2gS.f'
      include 'LXH2gS.f'
      include 'GRH2gS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/WILS3HQF2/MAIN2.f <==
      PROGRAM MAIN2
*     -------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LM,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 DELH2qPS,SXH2qPS,GRH2qPS,T6,T8,T10
      REAL*8 TEST21,TEST22,TEST23a,TEST31a,TEST32,TEST33a
      REAL*8 TEST23b,TEST31b,TEST33b
      REAL*8 XV,XXV,H2qPS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/H2qPS/ H2qPS(22,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LM   = LOG(XMQ**2/MU2)
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST23a= 0.2554862079354291039024070886460295727D0
      TEST31a=-0.04131829313494949474055308023071194483D0
      TEST33a=-30.57105231520451136570127885053795067507D0 
      WRITE(6,*) 'TEST23a=',TEST23a
      WRITE(6,*) 'TEST31a=',TEST31a
      WRITE(6,*) 'TEST33a=',TEST33a
      TEST23a=-1.21642457008303978502199990191102177553D0      
      TEST31b=-0.04131829313494949474055308023071194483D0
      TEST33b=-10.4018992433422109069413724016073905262D0 
      WRITE(6,*) 'TEST23b=',TEST23b
      WRITE(6,*) 'TEST31b=',TEST31b
      WRITE(6,*) 'TEST33b=',TEST33b
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATH2qPS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   OPEN(UNIT=LIN,FILE='H2qPS.dat',STATUS='OLD')
      DO ISET=1,22
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) H2qPS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
*
102   CONTINUE
      T1 = DELH2qPS(IO,as,LM,LQ,NF,FLAV)
      T3 = SXH2qPS(IO,X,as,LM,LQ,NF,FLAV)
      T5 = GRH2qPS(IO,X,AS,LM,LQ,NF,FLAV)
      WRITE(6,*) 'T1,T3,T5=',T1,T3,T5
*
      IF(IO.EQ.2) WRITE(6,*) 'REGH2qPS=',(T3+T5)/TEST23a-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'DELH2qPS=',T1/TEST31a-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGH2qPS=',(T3+T5)/TEST33a-1.0D0
*     
      X=0.301D0
      T6 = DELH2qPS(IO,as,LM,LQ,NF,FLAV)
      T8 = SXH2qPS(IO,X,as,LM,LQ,NF,FLAV)
      T10 = GRH2qPS(IO,X,AS,LM,LQ,NF,FLAV)
      WRITE(6,*) 'T6,T8,T10=',T6,T8,T10
*
      IF(IO.EQ.2) WRITE(6,*) 'REGH2qPS=',(T8+T10)/TEST23b-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'DELH2qPS=',T6/TEST31b-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGH2qPS=',(T8+T10)/TEST33b-1.0D0
*     
      STOP
      END
      include 'DATH2qPS.f' 
      include 'DELH2qPS.f'
      include 'SXH2qPS.f'
      include 'GRH2qPS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/WILS3HQF2/MAIN3.f <==
      PROGRAM MAIN3
*     -------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LM,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 DELL2qNS,SXL2qNS,LXL2qNS,GRL2qNS,PLUL2qNS
      REAL*8 TEST21a,TEST22a,TEST23a,TEST31a,TEST32a,TEST33a
      REAL*8 TEST21b,TEST22b,TEST23b,TEST31b,TEST32b,TEST33b
      REAL*8 XV,XXV,L2qNS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/L2qNS/ L2qNS(21,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LM   = LOG(XMQ**2/MU2)
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST21a= 0.22892211648052771271015338402527338857D0
      TEST31a= 2.16020960283649630054332215926469172235D0
      TEST22a= 0.12415594070961626955707773855748227455D0
      TEST32a= 1.20854754711430845154682851430345331952D0
      TEST23a= 0.53270301219601141756577572923880742298D0
      TEST33a=-1.68815449267885456191120213432553423119D0
*
      Test21b= 0.22892211648052771271015338402527338857D0 
      TEST31b= 2.16020960283649630054332215926680533178D0
      TEST22b= 0.17258294123399000788178414909191972491D0
      TEST32b= 1.0313658009139222651053738372979822668D0
      TEST23b= 0.09941399322111375423742971037073768372D0 
      TEST33b=-0.36470652390360630339271658196043395261D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATL2qNS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   OPEN(UNIT=LIN,FILE='L2qNS.dat',STATUS='OLD')
      DO ISET=1,21
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) L2qNS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
*
106   CONTINUE
      X=0.301D0
      T1 = DELL2qNS(IO,as,LM,LQ,NF,FLAV)
      T2 = PLUL2qNS(IO,X,as,LM,LQ,NF,FLAV)
      T3 = SXL2qNS(IO,X,as,LM,LQ,NF,FLAV)
      T4 = LXL2qNS(IO,X,as,LM,LQ,NF,FLAV)
      T5 = GRL2qNS(IO,X,AS,LM,LQ,NF,FLAV)
      WRITE(6,*) 'T3,T4,T5=',T3,T4,T5
*
      IF(IO.EQ.2) WRITE(6,*) 'DELL2qNS=',T1/TEST21b-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'PLUL2qNS=',T2/TEST22b-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'REGL2qNS=',(T3+T4+T5)/TEST23b-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'DELL2qNS=',T1/TEST31b-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'PLUL2qNS=',T2/TEST32b-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGL2qNS=',(T3+T4+T5)/TEST33b-1.0D0
102   CONTINUE
*     
      X=0.101D0
      T1 = DELL2qNS(IO,as,LM,LQ,NF,FLAV)
      T2 = PLUL2qNS(IO,X,as,LM,LQ,NF,FLAV)
      T3 = SXL2qNS(IO,X,as,LM,LQ,NF,FLAV)
      T4 = LXL2qNS(IO,X,as,LM,LQ,NF,FLAV)
      T5 = GRL2qNS(IO,X,AS,LM,LQ,NF,FLAV)
      WRITE(6,*) 'T3,T4,T5=',T3,T4,T5
*
      IF(IO.EQ.2) WRITE(6,*) 'DELL2qNS=',T1/TEST21a-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'PLUL2qNS=',T2/TEST22a-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'REGL2qNS=',(T3+T4+T5)/TEST23a-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'DELL2qNS=',T1/TEST31a-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'PLUL2qNS=',T2/TEST32a-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGL2qNS=',(T3+T4+T5)/TEST33a-1.0D0
*     
      STOP
      END
      include 'DATL2qNS.f' 
      include 'DELL2qNS.f'
      include 'PLUL2qNS.f'
      include 'SXL2qNS.f'
      include 'LXL2qNS.f'
      include 'GRL2qNS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/WILS3HQF2/MAIN4.f <==
      PROGRAM MAIN4
*     -------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LM,LQ,NF,flav,T1,T2,T3,Q2,MU2,XMQ
      REAL*8 T4,T5,T6,TEST2,TEST3
      REAL*8 LXL2gS,SXL2gS,GRL2gS,TEST0,TEST1,NA
      REAL*8 XV,XXV,L2gS
      COMMON/XXV/ XXV(501)
      COMMON/XV/   XV(501)
      COMMON/L2gS/ L2gS(13,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO=',IO
      NA   = 8.0D0
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LM   = LOG(XMQ**2/MU2)
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST0 = -1.45570206154833648337957366688740102172D0
      TEST1 = 0.004965203816D0
     &      *(-106.77377374796662890720982999049482019044D0 -
     &      12.62169286068419041400187564100284592249D0/NA)
      WRITE(6,*) 'TEST0=',TEST0
      WRITE(6,*) 'TEST1=',TEST1
      TEST2=-1.0724503451321126804403574045309132259D0
      TEST3=-0.5128335145004873987873216365282929867D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATL2gS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   OPEN(UNIT=LIN,FILE='L2gS.dat',STATUS='OLD')
      DO ISET=1,13
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) L2gS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
*
102   CONTINUE
      T1 = SXL2gS(IO,X,as,LM,LQ,NF,FLAV)
      T2 = LXL2gS(IO,X,as,LM,LQ,NF,FLAV)
      T3 = GRL2gS(IO,X,AS,LM,LQ,NF,FLAV)
      WRITE(6,*) 'T1,T2,T3=',T1,T2,T3
*
      IF(IO.EQ.2) WRITE(6,*) 'REGL2qPS=',(T1+T2+T3)/TEST0-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGL2qPS=',(T1+T2+T3)/TEST1-1.0D0
*
      X=0.301D0
      T4 = SXL2gS(IO,X,as,LM,LQ,NF,FLAV)
      T5 = LXL2gS(IO,X,as,LM,LQ,NF,FLAV)
      T6 = GRL2gS(IO,X,AS,LM,LQ,NF,FLAV)
      WRITE(6,*) 'T4,T5,T6=',T4,T5,T6
*
      IF(IO.EQ.2) WRITE(6,*) 'REGL2qPS=',(T4+T5+T6)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGL2qPS=',(T4+T5+T6)/TEST3-1.0D0
*     
      STOP
      END
      include 'DATL2gS.f' 
      include 'SXL2gS.f'
      include 'LXL2gS.f'
      include 'GRL2gS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/WILS3HQF2/MAIN5.f <==
      PROGRAM MAIN5
*     -------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LM,LQ,NF,flav,T1,T2,T3,Q2,MU2,XMQ
      REAL*8 DELL2qPS,SXL2qPS,GRL2qPS,TEST1,TEST2
      REAL*8 TEST3,TEST4,T4,T5,T6
      REAL*8 XXV,L2qPS
      COMMON/XXV/ XXV(501)
      COMMON/L2qPS/ L2qPS(10,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LM   = LOG(XMQ**2/MU2)
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST1 = -0.12395487940484848422165924069213583451D0
      TEST2 = 24.2215464676115101643724513861385129289D0
      TEST3 = -0.12395487940484848422165924069213583451D0
      TEST4 =  4.7050142790775318562427231101472736954D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATL2qPS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   OPEN(UNIT=LIN,FILE='L2qPS.dat',STATUS='OLD')
      DO ISET=1,10
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) L2QPS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
*
102   CONTINUE
      T1 = DELL2qPS(IO,as,LM,LQ,NF,FLAV)
      T2 = SXL2qPS(IO,X,as,LM,LQ,NF,FLAV)
      T3 = GRL2qPS(IO,X,AS,LM,LQ,NF,FLAV)
      WRITE(6,*) 'T1,T2,T3=',T1,T2,T3
*
      WRITE(6,*) 'DELL2qPS=',T1/TEST1-1.0D0
      WRITE(6,*) 'REGL2qPS=',(T2+T3)/TEST2-1.0D0
*
      X=0.301D0
      T4 = DELL2qPS(IO,as,LM,LQ,NF,FLAV)
      T5 = SXL2qPS(IO,X,as,LM,LQ,NF,FLAV)
      T6 = GRL2qPS(IO,X,AS,LM,LQ,NF,FLAV)
      WRITE(6,*) 'T4,T5,T6=',T4,T5,T6
*
      WRITE(6,*) 'DELL2qPS=',T4/TEST3-1.0D0
      WRITE(6,*) 'REGL2qPS=',(T5+T6)/TEST4-1.0D0
*     
      STOP
      END
      include 'DELL2qPS.f'
      include 'SXL2qPS.f'
      include 'ISEARCH.f'
      include 'spline.f'
      include 'GRL2qPS.f' 
      include 'DATL2qPS.f' 



==> anc/WILS3HQF2/PLUL2qNS.f <==
      REAL*8 FUNCTION PLUL2qNS(IO,z,as,LM,LQ,NF,flav)
*     ----------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(15)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXLG1qNS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXLG1qNS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=1/(1 - z)
      w(2)=Log(1 - z)
      w(3)=2*LQ
      w(4)= - 29.D0/3.D0 + w(3)
      w(3)=w(4)*w(3)
      w(4)=2*w(2)
      w(5)=w(4) - 29.D0/3.D0 + 4*LQ
      w(4)=w(5)*w(4)
      w(5)=10.D0/3.D0 + LM
      w(5)=LM*w(5)
      w(6)=Pi**2
      w(3)=w(4) - 4.D0/3.D0*w(6) + w(3) + 359.D0/9.D0 + 4*w(5)
*
      G = 4.D0/9.D0*as**2*w(3)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=1/(1 - z)
      w(2)=Log(1 - z)
      w(3)=2*NF
      w(4)=4*LM
      w(5)= - w(3) + 331.D0/3.D0 + w(4)
      w(6)=41*LQ
      w(5)=2*w(5) - w(6)
      w(5)=LQ*w(5)
      w(7)=29.D0/3.D0*NF
      w(8)=Pi**2
      w(9)= - 188.D0/3.D0 - 17*LM
      w(9)=LM*w(9)
      w(5)=158.D0/15.D0*w(8) + w(5) + w(7) - 3451.D0/9.D0 + w(9)
      w(5)=w(5)*w(8)
      w(9)=64 - 29*LM
      w(9)=LM*w(9)
      w(9)= - 169.D0/3.D0 + w(9)
      w(9)=w(9)*w(4)
      w(10)=LM**2
      w(10)=34.D0/3.D0 + w(10)
      w(10)=w(10)*w(4)
      w(10)= - 317.D0/3.D0 + w(10)
      w(10)=w(10)*w(3)
      w(9)=w(10) + 63061.D0/9.D0 + w(9)
      w(10)=8*LM
      w(11)=11.D0/3.D0 + 2*LM
      w(11)=w(11)*w(10)
      w(12)=4*LQ
      w(13)= - 7 + NF
      w(13)=w(13)*w(12)
      w(13)=w(13) + 317 - 29*NF
      w(13)=LQ*w(13)
      w(14)=136*z3 + 940.D0/27.D0*NF
      w(11)=4.D0/9.D0*w(13) - 15043.D0/27.D0 + w(11) + w(14)
      w(11)=LQ*w(11)
      w(13)=ln2**2
      w(15)=w(8) - w(13)
      w(13)=w(15)*w(13)
      w(15)= - 32.D0/3.D0*NF - 4411.D0/9.D0 + 104*LM
      w(15)=z3*w(15)
      w(5)=16.D0/9.D0*w(13) + 4.D0/9.D0*w(5) + w(11) + 1.D0/9.D0*w(9)
     &  + w(15)
      w(9)=LM + 10.D0/3.D0
      w(11)=LM*w(9)
      w(11)=284.D0/9.D0 + w(11)
      w(3)=8*LQ - 203.D0/3.D0 + w(3)
      w(3)=LQ*w(3)
      w(3)=w(3) + 8*w(11) - w(7)
      w(3)=LQ*w(3)
      w(7)= - 19.D0/3.D0 - LM
      w(7)=w(7)*w(10)
      w(10)=85.D0/3.D0 + LM
      w(10)=2*w(10) - NF
      w(6)=2*w(10) - w(6)
      w(6)=w(6)*w(8)
      w(3)=8.D0/9.D0*w(6) + 8.D0/3.D0*w(3) - 22531.D0/27.D0 + w(7) + 
     & w(14)
      w(4)=w(9)*w(4)
      w(4)= - 29.D0/9.D0*NF + 1021.D0/9.D0 + w(4)
      w(6)=1.D0/3.D0*NF
      w(7)= - 16 + w(6)
      w(7)=1.D0/3.D0*w(7) + LQ
      w(7)=w(7)*w(12)
      w(6)=5.D0/3.D0*w(2) + 20.D0/3.D0*LQ - 17 + w(6)
      w(6)=w(2)*w(6)
      w(4)=4.D0/9.D0*w(6) - 37.D0/27.D0*w(8) + 1.D0/3.D0*w(4) + w(7)
      w(4)=w(2)*w(4)
      w(3)=1.D0/3.D0*w(3) + 4*w(4)
      w(3)=w(2)*w(3)
      w(3)= - 128.D0/9.D0*li4half + 1.D0/3.D0*w(5) + w(3)
*
      G = 8.D0/3.D0*as**3*w(3)*w(1)
*
200   CONTINUE
*
      PLUL2qNS = G
*
      RETURN
      END


==> anc/WILS3HQF2/REGH2gS.f <==
      REAL*8 FUNCTION REGH2gS(IO,X,AS,LM,LQ,NF,FLAV)
*     ----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO
      REAL*8 X,AS,LM,LQ,NF,FLAV
      REAL*8 GRH2gS,SXH2gS,LXH2gS,T1,T2,T3
*
      T1=SXH2gS(IO,X,AS,LM,LQ,NF,FLAV) 
      T2=LXH2gS(IO,X,AS,LM,LQ,NF,FLAV) 
      T3=GRH2gS(IO,X,AS,LM,LQ,NF,FLAV) 
*
      REGH2gS = T1+T2+T3
*
      RETURN
      END


==> anc/WILS3HQF2/REGH2qPS.f <==
      REAL*8 FUNCTION REGH2qPS(IO,X,AS,LM,LQ,NF,FLAV)
*     -----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO
      REAL*8 X,AS,LM,LQ,NF,FLAV
      REAL*8 GRH2qPS,SXH2qPS,T1,T3
*
      T1=SXH2qPS(IO,X,AS,LM,LQ,NF,FLAV) 
      T3=GRH2qPS(IO,X,AS,LM,LQ,NF,FLAV) 
*
      REGH2qPS = T1+T3
*
      RETURN
      END


==> anc/WILS3HQF2/REGL2gS.f <==
      REAL*8 FUNCTION REGL2gS(IO,X,AS,LM,LQ,NF,FLAV)
*     ----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO
      REAL*8 X,AS,LM,LQ,NF,FLAV
      REAL*8 GRL2gS,SXL2gS,LXL2gS,T1,T2,T3
*
      T1=SXL2gS(IO,X,AS,LM,LQ,NF,FLAV) 
      T2=LXL2gS(IO,X,AS,LM,LQ,NF,FLAV) 
      T3=GRL2gS(IO,X,AS,LM,LQ,NF,FLAV) 
*
      REGL2gS = T1+T2+T3
*
      RETURN
      END


==> anc/WILS3HQF2/REGL2qNS.f <==
      REAL*8 FUNCTION REGL2qNS(IO,X,AS,LM,LQ,NF,FLAV)
*     -----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO
      REAL*8 X,AS,LM,LQ,NF,FLAV
      REAL*8 GRL2qNS,SXL2qNS,LXL2qNS,T1,T2,T3
*
      T1=SXL2qNS(IO,X,AS,LM,LQ,NF,FLAV) 
      T2=LXL2qNS(IO,X,AS,LM,LQ,NF,FLAV) 
      T3=GRL2qNS(IO,X,AS,LM,LQ,NF,FLAV)
*
      REGL2qNS = T1+T2+T3
*
      RETURN
      END


==> anc/WILS3HQF2/REGL2qPS.f <==
      REAL*8 FUNCTION REGL2qPS(IO,X,AS,LM,LQ,NF,FLAV)
*     -----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO
      REAL*8 X,AS,LM,LQ,NF,FLAV
      REAL*8 GRL2qPS,SXL2qPS,T1,T3
*
      T1=SXL2qPS(IO,X,AS,LM,LQ,NF,FLAV) 
      T3=GRL2qPS(IO,X,AS,LM,LQ,NF,FLAV)
*
      REGL2qPS = T1+T3
*
      RETURN
      END


==> anc/WILS3HQF2/SXH2gS.f <==
      REAL*8 FUNCTION SXH2gS(IO,z,as,LM,LQ,NF,flav)
*     --------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)= - 1 + w(2)
* 
      G = 2*as*w(2)*w(1)
      GOTO 200
102   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)= - 14.D0/3.D0*w(2) + 2
      w(4)=z**2
      w(4)=w(4) - 1
      w(3)=w(4)*w(3)
      w(5)=w(4)*LQ
      w(6)=w(4)*LM
      w(3)=14*w(5) - 5*w(6) + w(3)
      w(3)=w(2)*w(3)
      w(7)=11*w(6) + 14*w(4)
      w(7)=LM*w(7)
      w(6)= - w(6) - w(4)
      w(5)=4*w(6) - 7*w(5)
      w(5)=LQ*w(5)
      w(3)=w(3) + w(7) + w(5)
      w(3)= - 49529626002815609549550417.D0/788603492346841250305379.D0
     & *w(4) + 2.D0/3.D0*w(3)
      w(3)=w(2)*w(3)
      w(4)= - 10.D0/3.D0 - LM
      w(4)=LM*w(4)
      w(5)=13.D0/3.D0 + LQ
      w(5)=LQ*w(5)
      w(4)=w(4) + w(5)
      w(4)= - 24595773033989099211979963.D0/3788157775478673809059805.D0
     &  + 4*w(4)
      w(5)=w(1) - z
      w(4)=w(5)*w(4)
      w(3)=w(3) + w(4)
*
      G = 2*as**2*w(3)
      GOTO 200
103   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=2*NF
      w(4)= - 25 + w(3)
      w(5)=8*LM
      w(4)=w(5)*w(4)
      w(6)= - 775 - 206*NF
      w(4)=1.D0/3.D0*w(6) + w(4)
      w(6)=z**2
      w(6)=w(6) - 1
      w(7)=2.D0/9.D0*LM
      w(4)=w(7)*w(6)*w(4)
      w(8)=w(3) - 61.D0/3.D0
      w(9)=4*LQ
      w(8)=w(9)*w(8)*w(6)
      w(9)=64*LM + 547 + 134*NF
      w(9)=w(6)*w(9)
      w(9)=1.D0/3.D0*w(9) - w(8)
      w(9)=LQ*w(9)
      w(10)= - 679.D0/3.D0 + 22*NF
      w(11)=2.D0/9.D0*LQ
      w(10)=w(11)*w(10)
      w(12)=11599865790429526368809102.D0/1153153079313686347414749.D0
     &  - 183204026242583100684204922503.D0/
     & 187367754111732716608845943469.D0*NF
      w(12)=w(2)*w(12)
      w(10)=w(12) + w(10) - 41090792302317505770436924.D0/
     & 1352165011776444417001557.D0 - 332624129126468560935339323.D0/
     & 44680853166242045498776924.D0*NF
      w(10)=w(6)*w(10)
      w(12)=w(6)*LM
      w(13)=53.D0/3.D0 - w(3)
      w(13)=w(13)*w(12)
      w(10)=10.D0/9.D0*w(13) + w(10)
      w(10)=w(2)*w(10)
      w(13)=2351589741977081823478131403.D0/2293262104661994363697056.D0
     &  - 35414730357773046836384913.D0/456460760604073375139005.D0*NF
      w(13)=w(6)*w(13)
      w(4)=w(10) + 2.D0/3.D0*w(9) + w(4) + w(13)
      w(4)=w(2)*w(4)
      w(5)= - w(5) - 391 - 106*NF
      w(5)=w(6)*w(5)
      w(5)=w(8) + w(5)
      w(5)=w(5)*w(11)
      w(8)= - 244856640079273064994822187.D0/78564629349604567080104.D0
     &  + 315194837294210329568437312.D0/1332064126187217255434559.D0*
     & NF
      w(8)=w(6)*w(8)
      w(9)=8.D0/3.D0*LM
      w(9)=w(9)*w(6)
      w(10)= - 16.D0/3.D0*LM - 7 + 4.D0/3.D0*NF
      w(10)=w(10)*w(9)
      w(5)=w(5) + w(10) + w(8)
      w(5)=LQ*w(5)
      w(3)=115.D0/3.D0 - w(3)
      w(3)=w(7)*w(3)
      w(3)=w(3) + 125.D0/9.D0 + 4*NF
      w(7)=2*LM
      w(3)=w(7)*w(6)*w(3)
      w(8)=177880732758162585952044618.D0/333515053362370523496499.D0
     &  - 1523.D0/27.D0*NF
      w(8)=w(6)*w(8)
      w(3)=w(3) + w(8)
      w(3)=w(3)*w(7)
      w(7)=561653348116206565390154063.D0/155019875258032619799253.D0
     &  - 372284660563664350061655583.D0/186181564781182731754978.D0*NF
      w(7)=w(6)*w(7)
      w(3)=w(4) + w(5) + 1.D0/6.D0*w(7) + w(3)
      w(3)=w(2)*w(3)
      w(4)=w(6)*NF
      w(5)=8*w(1)
      w(6)=8 + 191.D0/27.D0*z
      w(6)=z*w(6)
      w(6)=26.D0/27.D0*w(4) - w(5) - 191.D0/27.D0 + w(6)
      w(7)=2*LQ
      w(6)=w(6)*w(7)
      w(8)= - 1.D0/3.D0*NF + 1
      w(8)=w(8)*w(9)
      w(9)=104 + 172144777123472443865543981.D0/
     & 166140713261745990911903.D0*z
      w(9)=z*w(9)
      w(6)=w(6) + w(8) - 103422164084721713006032120.D0/
     & 1540098729270195212678431.D0*w(4) - 104*w(1) - 
     & 172144777123472443865543981.D0/166140713261745990911903.D0 + 
     & w(9)
      w(6)=w(6)*w(7)
      w(8)=40.D0/9.D0*LM + 50036807442744518832918639.D0/
     & 1696124681582428680611335.D0 + 400.D0/27.D0*NF
      w(8)=w(8)*w(12)
      w(9)=68886392931132189319286047.D0/39006488078058366983226.D0 - 
     & 1899948028724566984794389.D0/3342437043494699377509967.D0*z
      w(9)=z*w(9)
      w(9)= - 68886392931132189319286047.D0/39006488078058366983226.D0*
     & w(1) + 1899948028724566984794389.D0/3342437043494699377509967.D0
     &  + w(9)
      w(6)=w(6) + w(8) + 1.D0/4.D0*w(9) + 165776122697244871437740923.D0
     & /268986416815199837519545.D0*w(4)
      w(6)=LQ*w(6)
      w(8)= - 8 - 257.D0/27.D0*z
      w(8)=z*w(8)
      w(5)= - 14.D0/27.D0*w(4) + w(5) + 257.D0/27.D0 + w(8)
      w(8)=4*LM
      w(5)=w(5)*w(8)
      w(9)= - 32 - 47571204308905748492816055.D0/
     & 219016622710083137471582.D0*z
      w(9)=z*w(9)
      w(9)=416.D0/27.D0*w(4) + 32*w(1) + 47571204308905748492816055.D0/
     & 219016622710083137471582.D0 + w(9)
      w(5)=5*w(9) + w(5)
      w(5)=LM*w(5)
      w(9)= - 256.D0/3.D0 - 10162596749326288265754047.D0/
     & 45491215573290758496340.D0*z
      w(9)=z*w(9)
      w(9)=256.D0/3.D0*w(1) + 10162596749326288265754047.D0/
     & 45491215573290758496340.D0 + w(9)
      w(5)=w(5) + 7*w(9) - 118120784399621434399434643.D0/
     & 473226059976616806041695.D0*w(4)
      w(5)=LM*w(5)
      w(9)=41868611169681097989951026.D0/156247181182622125874061.D0 + 
     & 488426944968822186212274677.D0/87692447825450860267199.D0*z
      w(9)=z*w(9)
      w(3)=w(3) + w(6) + w(5) - 112900733597989336211057623.D0/
     & 207444933715425441577937.D0*w(4) - 41868611169681097989951026.D0/
     & 156247181182622125874061.D0*w(1) - 488426944968822186212274677.D0
     & /87692447825450860267199.D0 + w(9)
      w(3)=w(2)*w(3)
      w(4)= - 24791 + 76*NF
      w(5)= - 53 + NF
      w(5)=LQ*w(5)
      w(4)=68.D0/3.D0*w(5) + 1.D0/3.D0*w(4) + w(8)
      w(5)=w(1) - z
      w(4)=LQ*w(5)*w(4)
      w(6)= - 690052581430823009932427412.D0/441019751746290675659321.D0
     &  + 4542921820459615765340591.D0/6092281714360372913022305.D0*NF
      w(6)=w(5)*w(6)
      w(8)=w(5)*LM
      w(9)=196.D0/3.D0 + 17*LM
      w(9)=w(9)*w(8)
      w(4)=2.D0/27.D0*w(4) + 8.D0/27.D0*w(9) + w(6)
      w(4)=w(4)*w(7)
      w(6)=736581624894009498689674647.D0/976531069427532054102137.D0
     &  + 104.D0/81.D0*NF
      w(6)=w(5)*w(6)
      w(7)=847 - 17*NF
      w(7)=w(7)*w(8)
      w(6)=16.D0/81.D0*w(7) + w(6)
      w(6)=LM*w(6)
      w(7)=1218652375256256611536607141.D0/131878625204655742583641.D0
     &  - 8728.D0/81.D0*NF
      w(7)=w(5)*w(7)
      w(6)=1.D0/3.D0*w(7) + w(6)
      w(6)=LM*w(6)
      w(7)= - 214270920456580749800086329.D0/91260160974609604073878.D0
     &  + 201330544157497328067518734.D0/2713412637846007861046363.D0*
     & NF
      w(5)=w(5)*w(7)
      w(3)=w(3) + w(4) + w(6) + w(5)
*
      G = as**3*w(3)
*
200   CONTINUE
*
      SXH2gS = G
*
      RETURN
      END


==> anc/WILS3HQF2/SXH2qPS.f <==
      REAL*8 FUNCTION SXH2qPS(IO,z,as,LM,LQ,NF,flav)
*     ----------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(19)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXLG1qNS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXLG1qNS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=z**2
      w(3)=w(3) - 1
      w(4)=w(3)*w(2)
      w(5)= - w(2) + 1
      w(5)=w(5)*w(4)
      w(6)=w(1) - z
      w(7)=w(4) - 2.D0/3.D0*w(6)
      w(8)=LM*w(7)
      w(5)=w(8) - 20.D0/9.D0*w(6) + w(5)
      w(5)=LM*w(5)
      w(8)=w(2)**2
      w(3)=w(3)*w(8)
      w(3)=13.D0/9.D0*w(6) + w(3)
      w(7)= - LQ*w(7)
      w(3)=2*w(3) + w(7)
      w(3)=LQ*w(3)
      w(7)=Pi**2
      w(9)=5 - w(7)
      w(6)=w(6)*w(9)
      w(7)=w(7) - w(8)
      w(7)= - 13 + 2.D0/3.D0*w(7)
      w(4)=w(7)*w(4)
      w(3)=w(3) + w(5) + 2.D0/9.D0*w(6) + w(4)
*
      G = 16.D0/3.D0*as**2*w(3)
      GOTO 200
103   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=4*LQ
      w(4)= - w(3) - 26.D0/3.D0*NF
      w(5)=z**2
      w(5)=w(5) - 1
      w(4)=w(5)*w(4)
      w(6)= - 40 - 19.D0/3.D0*z
      w(6)=z*w(6)
      w(4)=40*w(1) + 19.D0/3.D0 + w(6) + w(4)
      w(6)=w(5)*w(2)
      w(7)=2.D0/3.D0*NF
      w(8)=w(7) - 17 + 4.D0/3.D0*LQ
      w(9)= - 8.D0/3.D0*w(2) - w(8)
      w(9)=w(9)*w(6)
      w(4)=1.D0/3.D0*w(4) + w(9)
      w(4)=w(2)*w(4)
      w(9)=11.D0/3.D0*w(2) + w(7)
      w(9)=w(5)*w(9)
      w(10)=4*w(1)
      w(11)= - 4 - 25.D0/3.D0*z
      w(11)=z*w(11)
      w(9)=w(10) + 25.D0/3.D0 + w(11) + w(9)
      w(9)=w(2)*w(9)
      w(11)=2*NF
      w(12)=91 - w(11)
      w(13)=w(1) - z
      w(12)=w(13)*w(12)
      w(9)=2.D0/9.D0*w(12) + w(9)
      w(12)=2.D0/3.D0*LM
      w(9)=w(9)*w(12)
      w(14)=971.D0/3.D0 + w(3)
      w(14)=w(13)*w(14)
      w(15)= - 2*w(13) - 5*w(6)
      w(16)=Pi**2
      w(15)=w(15)*w(16)
      w(4)=w(9) + 2.D0/3.D0*w(15) + 2.D0/9.D0*w(14) + w(4)
      w(4)=w(4)*w(12)
      w(9)=11*LQ + 46.D0/3.D0*NF
      w(9)=w(5)*w(9)
      w(12)=16*w(1)
      w(14)= - 16 - 199.D0/3.D0*z
      w(14)=z*w(14)
      w(14)=w(12) + 199.D0/3.D0 + w(14)
      w(9)=7*w(14) + w(9)
      w(14)=425 + 52*NF
      w(14)=w(5)*w(14)
      w(8)=w(5)*w(8)
      w(8)=4*w(8) + 23.D0/3.D0*w(6)
      w(8)=w(2)*w(8)
      w(15)=w(5)*LQ
      w(8)=w(8) + 1.D0/3.D0*w(14) - 16*w(15)
      w(8)=w(2)*w(8)
      w(8)=8.D0/3.D0*w(9) + w(8)
      w(8)=w(2)*w(8)
      w(9)=68*NF
      w(14)=8573 - w(9)
      w(14)=w(13)*w(14)
      w(17)=w(13)*LQ
      w(14)=1.D0/3.D0*w(14) + 20*w(17)
      w(8)=8.D0/9.D0*w(14) + w(8)
      w(14)=65.D0/27.D0*w(2) - 32.D0/27.D0*LQ - 3 + 8.D0/27.D0*NF
      w(14)=w(14)*w(6)
      w(14)= - 56.D0/9.D0*w(13) + w(14)
      w(14)=w(14)*w(16)
      w(18)= - 56*w(13) + 53*w(6)
      w(18)=z3*w(18)
      w(4)=w(4) + 8.D0/9.D0*w(18) + 1.D0/9.D0*w(8) + w(14)
      w(4)=LM*w(4)
      w(8)=116*NF
      w(14)= - 1637 - w(8)
      w(14)=w(5)*w(14)
      w(18)= - 2 + 1.D0/9.D0*NF
      w(18)=w(5)*w(18)
      w(18)=2*w(18) - 5.D0/27.D0*w(15)
      w(18)=w(18)*w(3)
      w(14)=1.D0/27.D0*w(14) + w(18)
      w(14)=LQ*w(14)
      w(18)=w(11) - 127.D0/3.D0
      w(19)=5*LQ - w(18)
      w(3)=w(3)*w(19)
      w(8)=2123 + w(8)
      w(3)=1.D0/9.D0*w(8) + w(3)
      w(3)=w(5)*w(3)
      w(8)=19.D0/5.D0*w(2) - 19*LQ + w(18)
      w(8)=w(8)*w(6)
      w(3)=w(8) + w(3)
      w(3)=w(2)*w(3)
      w(8)= - 3737 + 164*NF
      w(8)=w(5)*w(8)
      w(3)=1.D0/9.D0*w(3) + 5.D0/81.D0*w(8) + w(14)
      w(3)=w(2)*w(3)
      w(7)= - w(5)*w(7)
      w(8)=4 + 31.D0/3.D0*z
      w(8)=z*w(8)
      w(7)=w(7) - w(10) - 31.D0/3.D0 + w(8)
      w(7)=LQ*w(7)
      w(8)=w(5)*NF
      w(10)=13 + 92.D0/3.D0*z
      w(10)=z*w(10)
      w(10)=8.D0/3.D0*w(8) - 13*w(1) - 92.D0/3.D0 + w(10)
      w(7)=2*w(10) + w(7)
      w(7)=LQ*w(7)
      w(10)=284 + 8105.D0/3.D0*z
      w(10)=z*w(10)
      w(10)= - 356.D0/3.D0*w(8) - 284*w(1) - 8105.D0/3.D0 + w(10)
      w(7)=1.D0/3.D0*w(10) + w(7)
      w(7)=LQ*w(7)
      w(10)=184 + 3449.D0/3.D0*z
      w(10)=z*w(10)
      w(10)=580.D0/3.D0*w(8) - 184*w(1) - 3449.D0/3.D0 + w(10)
      w(7)=1.D0/3.D0*w(10) + w(7)
      w(3)=4.D0/9.D0*w(7) + w(3)
      w(3)=w(2)*w(3)
      w(7)=w(11) - 97
      w(7)=w(7)*w(17)
      w(10)= - 97 + 4.D0/9.D0*NF
      w(10)=w(13)*w(10)
      w(10)=4.D0/27.D0*w(7) + w(10)
      w(10)=LQ*w(10)
      w(9)= - 9839 + w(9)
      w(9)=w(13)*w(9)
      w(9)=4.D0/81.D0*w(9) + w(10)
      w(9)=LQ*w(9)
      w(10)= - 18071.D0/3.D0 + 112*NF
      w(10)=w(13)*w(10)
      w(9)=5.D0/81.D0*w(10) + 2*w(9)
      w(3)=w(4) + 1.D0/3.D0*w(9) + w(3)
      w(4)=56 - NF
      w(4)=w(13)*w(4)
      w(4)= - w(7) + w(4)
      w(7)= - 16 - 223.D0/3.D0*z
      w(7)=z*w(7)
      w(7)=116.D0/3.D0*w(15) + w(12) + 223.D0/3.D0 + w(7)
      w(7)=LQ*w(7)
      w(9)=8*w(1)
      w(10)= - 8 - 13.D0/3.D0*z
      w(10)=z*w(10)
      w(10)=w(9) + 13.D0/3.D0 + w(10)
      w(8)=13*w(10) - 28*w(8)
      w(7)=1.D0/3.D0*w(8) + w(7)
      w(8)=427 - 8*NF
      w(8)=1.D0/9.D0*w(8) + 14.D0/3.D0*w(2) - 26*LQ
      w(8)=w(2)*w(5)*w(8)
      w(7)=2.D0/3.D0*w(7) + w(8)
      w(7)=w(2)*w(7)
      w(6)=1192.D0/3.D0*w(13) - 493*w(6)
      w(6)=w(6)*w(16)
      w(4)=1.D0/135.D0*w(6) + 16.D0/27.D0*w(4) + w(7)
      w(4)=w(4)*w(16)
      w(6)=98.D0/3.D0*w(2) - 143.D0/3.D0*LQ + 1.D0/3.D0*NF
      w(5)=w(5)*w(6)
      w(6)=8 - 17.D0/3.D0*z
      w(6)=z*w(6)
      w(5)= - w(9) + 17.D0/3.D0 + w(6) + w(5)
      w(5)=w(2)*w(5)
      w(6)=736*LQ - 3757.D0/3.D0 + 32*NF
      w(6)=w(13)*w(6)
      w(5)=1.D0/9.D0*w(6) + 4*w(5)
      w(5)=z3*w(5)
      w(6)=ln2**2
      w(7)= - w(16) + w(6)
      w(6)=w(6)*w(7)
      w(6)=512.D0/27.D0*li4half + 64.D0/81.D0*w(6)
      w(6)=w(13)*w(6)
      w(3)=4.D0/3.D0*w(5) + 1.D0/3.D0*w(4) + 2*w(3) + w(6)
*
      G = 4*as**3*w(3)
*
200   CONTINUE
*
      SXH2qPS = G
*
      RETURN
      END


==> anc/WILS3HQF2/SXL2gS.f <==
      REAL*8 FUNCTION SXL2GS(IO,z,as,LM,LQ,NF,flav)
*     --------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(14)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2qPS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2qPS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)= - 1 + w(2)
*
      G = 4.D0/3.D0*NF*LM*as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=z**2
      w(3)=w(3) - 1
      w(4)=2*LQ
      w(5)=w(3)*w(4)
      w(6)=77.D0/3.D0 - w(4)
      w(6)=w(6)*w(5)
      w(6)= - 239*w(3) + w(6)
      w(7)=w(3)*LM
      w(8)= - 4.D0/9.D0*LM - 5 + 4.D0/3.D0*LQ
      w(8)=w(8)*w(7)
      w(6)=1.D0/3.D0*w(6) + w(8)
      w(6)=LM*w(6)
      w(8)=w(3)*LQ
      w(9)=20.D0/3.D0 - LQ
      w(9)=w(9)*w(8)
      w(9)= - 38*w(3) + w(9)
      w(10)=2*LM
      w(11)=4*LQ
      w(12)= - w(10) - 149.D0/9.D0 + w(11)
      w(12)=w(12)*w(7)
      w(9)=2*w(9) + w(12)
      w(12)=w(3)*w(2)
      w(13)= - w(11) + 4*LM
      w(14)= - 4.D0/3.D0*w(2) - 107.D0/9.D0 - w(13)
      w(14)=w(14)*w(12)
      w(9)=2*w(9) + w(14)
      w(9)=w(2)*w(9)
      w(11)= - 53 + w(11)
      w(11)=w(11)*w(8)
      w(11)=2290.D0/3.D0*w(3) + w(11)
      w(11)=LQ*w(11)
      w(11)= - 2282*w(3) + w(11)
      w(6)=1.D0/3.D0*w(9) + 1.D0/9.D0*w(11) + w(6)
      w(6)=w(2)*w(6)
      w(9)=317 - 25*LQ
      w(9)=w(9)*w(5)
      w(9)= - 23491.D0/9.D0*w(3) + w(9)
      w(11)= - 14.D0/27.D0*LM - 919.D0/27.D0 + w(4)
      w(11)=w(11)*w(7)
      w(9)=1.D0/9.D0*w(9) + w(11)
      w(9)=LM*w(9)
      w(11)= - 1025 + 26*LQ
      w(8)=w(11)*w(8)
      w(8)=7000*w(3) + w(8)
      w(8)=LQ*w(8)
      w(8)= - 217532.D0/9.D0*w(3) + w(8)
      w(6)=w(6) + 1.D0/27.D0*w(8) + w(9)
      w(6)=w(2)*w(6)
      w(8)= - 11 + LQ
      w(5)=w(8)*w(5)
      w(8)=16.D0/3.D0 - LQ
      w(8)=w(3)*w(8)
      w(7)=2*w(8) + w(7)
      w(7)=w(7)*w(10)
      w(3)=w(7) + 1255.D0/9.D0*w(3) + w(5)
      w(5)=8.D0/3.D0*w(2) + 133.D0/9.D0 + w(13)
      w(5)=w(5)*w(12)
      w(3)=2.D0/3.D0*w(3) + w(5)
      w(3)=w(2)*w(3)
      w(5)=17*LQ
      w(7)=w(5) + 19.D0/3.D0
      w(8)= - LM - w(7)
      w(9)=w(1) - z
      w(8)=w(9)*w(8)
      w(11)=Pi**2
      w(13)=w(11)*w(12)
      w(3)= - 2.D0/9.D0*w(13) + 4.D0/27.D0*w(8) + w(3)
      w(3)=w(11)*w(3)
      w(7)= - 17.D0/3.D0*LM + w(7)
      w(7)=w(10)*w(7)
      w(7)=w(7) - 539.D0/9.D0
      w(7)=w(9)*w(7)
      w(4)=w(4)*w(9)
      w(8)=196.D0/3.D0 + LQ
      w(8)=w(8)*w(4)
      w(7)=w(8) + w(7)
      w(7)=LM*w(7)
      w(5)=19 + w(5)
      w(4)=w(5)*w(4)
      w(4)=2087.D0/3.D0*w(9) + w(4)
      w(4)=LQ*w(4)
      w(4)=4165.D0/9.D0*w(9) + w(4)
      w(4)=1.D0/3.D0*w(4) + w(7)
      w(5)=LM - LQ
      w(5)=20*w(2) + 293.D0/3.D0 + 16*w(5)
      w(5)=w(5)*w(12)
      w(5)=136.D0/9.D0*w(9) + w(5)
      w(5)=z3*w(5)
      w(3)=1.D0/3.D0*w(3) + 2.D0/3.D0*w(5) + 2.D0/27.D0*w(4) + w(6)
*
      G = 4*NF*as**3*w(3)
*
200   CONTINUE
*
      SXL2gS = G
*
      RETURN
      END


==> anc/WILS3HQF2/SXL2qNS.f <==
      REAL*8 FUNCTION SXL2qNS(IO,z,as,LM,LQ,NF,flav)
*     ----------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(14)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXL2qNS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXL2qNS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=Log(z)
      w(2)= - 2*LM - 29.D0/3.D0 + 4*LQ
      w(2)=1.D0/3.D0*w(2) - w(1)
      w(3)=z**2
      w(3)=w(3) - 1
*
      G = 8.D0/3.D0*as**2*w(3)*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=2*NF
      w(3)=w(2)*w(3)
      w(4)=299.D0/9.D0*w(2)
      w(5)=w(2)*LQ
      w(6)=w(2)*LM
      w(7)= - 7.D0/3.D0*w(5) + 2.D0/3.D0*w(6) + w(4) - w(3)
      w(7)=LQ*w(7)
      w(8)=w(2)*NF
      w(9)=w(6) - w(8)
      w(9)= - 143*w(2) - 8*w(9)
      w(9)=1.D0/3.D0*w(9) + 8*w(5)
      w(10)= - w(1)*w(2)
      w(9)=1.D0/3.D0*w(9) + w(10)
      w(9)=w(1)*w(9)
      w(7)=w(7) + w(9)
      w(9)= - 4*w(6) - 31*w(2) + 2.D0/3.D0*w(8)
      w(9)=LM*w(9)
      w(10)= - 257.D0/3.D0*w(2) + 4*w(8)
      w(11)=Pi**2
      w(12)=w(2)*w(11)
      w(7)=169.D0/9.D0*w(12) + 5*w(10) + w(9) + 4*w(7)
      w(7)=w(1)*w(7)
      w(3)=w(5) - 91.D0/3.D0*w(2) + w(3)
      w(3)=LQ*w(3)
      w(9)=1826.D0/3.D0*w(2) - 29*w(8)
      w(10)=19.D0/3.D0*w(2) + w(6)
      w(10)=LM*w(10)
      w(3)=w(3) + 1.D0/3.D0*w(9) + w(10)
      w(3)=LQ*w(3)
      w(4)=w(4) - w(8)
      w(4)= - 37*w(5) + 4*w(4) + 31.D0/3.D0*w(6)
      w(4)=w(4)*w(11)
      w(5)= - 97*w(2) + 100.D0/27.D0*w(8)
      w(8)= - 271*w(2) + 11*w(8)
      w(6)=1.D0/3.D0*w(8) + 7*w(6)
      w(6)=LM*w(6)
      w(2)=z3*w(2)
      w(2)=w(7) + 2.D0/3.D0*w(4) + 56*w(2) + 8.D0/3.D0*w(3) + 13*w(5)
     &  + 4.D0/3.D0*w(6)
*
      G = 8.D0/9.D0*as**3*w(2)*w(1)
*
200   CONTINUE
*
      SXL2qNS = G
*
      RETURN
      END


==> anc/WILS3HQF2/SXL2qPS.f <==
      REAL*8 FUNCTION SXL2qPS(IO,z,as,LM,LQ,NF,flav)
*     ---------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G
      REAL*8 w(12)
      INTEGER IO
*
      PI = 3.1415926535897932385D0
      z3 = 1.2020569031595942854D0
      z5 = 1.0369277551433699263D0
*
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=z**2
      w(3)=w(3) - 1
      w(4)=w(3)*w(2)
      w(5)=w(2) + 8.D0/3.D0
      w(5)=w(5)*w(4)
      w(6)=w(1) - z
      w(5)=w(5) + 1.D0/3.D0*w(6)
      w(7)=w(4) - 2.D0/3.D0*w(6)
      w(8)=LQ*w(7)
      w(8)= - 1.D0/3.D0*w(8) + w(5)
      w(8)=LQ*w(8)
      w(9)=Pi**2
      w(10)= - 4.D0/9.D0*w(9) + 248.D0/27.D0
      w(10)=w(6)*w(10)
      w(11)=2*w(2)
      w(12)= - 29.D0/3.D0 - w(11)
      w(12)=w(12)*w(4)
      w(12)= - 442.D0/9.D0*w(3) + w(12)
      w(12)=w(2)*w(12)
      w(8)=2*w(8) + w(12) + w(10)
      w(8)=LQ*w(8)
      w(10)= - 2.D0/3.D0*w(9) + 196.D0/9.D0
      w(10)=w(6)*w(10)
      w(12)=7 + w(2)
      w(12)=w(11)*w(12)
      w(12)=337.D0/3.D0 + w(12)
      w(12)=w(2)*w(3)*w(12)
      w(12)=2936.D0/9.D0*w(3) + w(12)
      w(12)=w(2)*w(12)
      w(10)=w(12) + w(10)
      w(8)=1.D0/3.D0*w(10) + w(8)
      w(9)=8*w(9) + 380.D0/3.D0
      w(3)=w(3)*w(9)
      w(9)=61 + w(11)
      w(9)=w(9)*w(4)
      w(3)=w(9) + w(3)
      w(3)=w(2)*w(3)
      w(4)=5.D0/3.D0*w(6) - 4*w(4)
      w(4)=LQ*w(4)
      w(3)=16*w(4) - 152.D0/9.D0*w(6) + w(3)
      w(4)=1.D0/3.D0*LM - LQ
      w(4)=w(7)*w(4)
      w(4)=w(4) + w(5)
      w(4)=LM*w(4)
      w(3)=1.D0/3.D0*w(3) + 4*w(4)
      w(3)=LM*w(3)
      w(4)=z3*w(7)
      w(3)= - 16*w(4) + 2*w(8) + w(3)
*
      G = 16.D0/9.D0*NF*as**3*w(3)
*
      SXL2qPS = G
*
      RETURN
      END


==> anc/WILS3HQF2/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/WILS3HQF2/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/WILS3HQF2/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/WILS3HQG1/DATHG1gS.f <==
      SUBROUTINE DATHG1gS
*     ------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),HG1gS
      CHARACTER*80 STAR
      COMMON/HG1gS/ HG1gS(29,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS10000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) HG1gS(1,IX,1)
          A(IX)=HG1gS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(1,IX,2)=B(IX)
          HG1gS(1,IX,3)=C(IX)
          HG1gS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='HG1gS10100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(2,IX,1)
          A(IX)=HG1gS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(2,IX,2)=B(IX)
          HG1gS(2,IX,3)=C(IX)
          HG1gS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS11000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) HG1gS(3,IX,1)
          A(IX)=HG1gS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(3,IX,2)=B(IX)
          HG1gS(3,IX,3)=C(IX)
          HG1gS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS20000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(4,IX,1)
          A(IX)=HG1gS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(4,IX,2)=B(IX)
          HG1gS(4,IX,3)=C(IX)
          HG1gS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS20100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(5,IX,1)
          A(IX)=HG1gS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(5,IX,2)=B(IX)
          HG1gS(5,IX,3)=C(IX)
          HG1gS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS20200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(6,IX,1)
          A(IX)=HG1gS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(6,IX,2)=B(IX)
          HG1gS(6,IX,3)=C(IX)
          HG1gS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS21000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(7,IX,1)
          A(IX)=HG1gS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(7,IX,2)=B(IX)
          HG1gS(7,IX,3)=C(IX)
          HG1gS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS21100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(8,IX,1)
          A(IX)=HG1gS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          HG1gS(8,IX,2)=B(IX)
          HG1gS(8,IX,3)=C(IX)
          HG1gS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS22000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(9,IX,1)
          A(IX)=HG1gS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(9,IX,2)=B(IX)
          HG1gS(9,IX,3)=C(IX)
          HG1gS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS30000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(10,IX,1)
          A(IX)=HG1gS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(10,IX,2)=B(IX)
          HG1gS(10,IX,3)=C(IX)
          HG1gS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS30001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(11,IX,1)
          A(IX)=HG1gS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(11,IX,2)=B(IX)
          HG1gS(11,IX,3)=C(IX)
          HG1gS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS30010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(12,IX,1)
          A(IX)=HG1gS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(12,IX,2)=B(IX)
          HG1gS(12,IX,3)=C(IX)
          HG1gS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS30100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(13,IX,1)
          A(IX)=HG1gS(13,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(13,IX,2)=B(IX)
          HG1gS(13,IX,3)=C(IX)
          HG1gS(13,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS30110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(14,IX,1)
          A(IX)=HG1gS(14,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(14,IX,2)=B(IX)
          HG1gS(14,IX,3)=C(IX)
          HG1gS(14,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS30200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(15,IX,1)
          A(IX)=HG1gS(15,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(15,IX,2)=B(IX)
          HG1gS(15,IX,3)=C(IX)
          HG1gS(15,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS30210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(16,IX,1)
          A(IX)=HG1gS(16,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(16,IX,2)=B(IX)
          HG1gS(16,IX,3)=C(IX)
          HG1gS(16,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS30300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(17,IX,1)
          A(IX)=HG1gS(17,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(17,IX,2)=B(IX)
          HG1gS(17,IX,3)=C(IX)
          HG1gS(17,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS30310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(18,IX,1)
          A(IX)=HG1gS(18,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(18,IX,2)=B(IX)
          HG1gS(18,IX,3)=C(IX)
          HG1gS(18,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS31000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(19,IX,1)
          A(IX)=HG1gS(19,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(19,IX,2)=B(IX)
          HG1gS(19,IX,3)=C(IX)
          HG1gS(19,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS31010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(20,IX,1)
          A(IX)=HG1gS(20,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(20,IX,2)=B(IX)
          HG1gS(20,IX,3)=C(IX)
          HG1gS(20,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS31100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(21,IX,1)
          A(IX)=HG1gS(21,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(21,IX,2)=B(IX)
          HG1gS(21,IX,3)=C(IX)
          HG1gS(21,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS31110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(22,IX,1)
          A(IX)=HG1gS(22,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(22,IX,2)=B(IX)
          HG1gS(22,IX,3)=C(IX)
          HG1gS(22,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS31200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(23,IX,1)
          A(IX)=HG1gS(23,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(23,IX,2)=B(IX)
          HG1gS(23,IX,3)=C(IX)
          HG1gS(23,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS31210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(24,IX,1)
          A(IX)=HG1gS(24,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(24,IX,2)=B(IX)
          HG1gS(24,IX,3)=C(IX)
          HG1gS(24,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS32000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(25,IX,1)
          A(IX)=HG1gS(25,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(25,IX,2)=B(IX)
          HG1gS(25,IX,3)=C(IX)
          HG1gS(25,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS32010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(26,IX,1)
          A(IX)=HG1gS(26,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(26,IX,2)=B(IX)
          HG1gS(26,IX,3)=C(IX)
          HG1gS(26,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS32100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(27,IX,1)
          A(IX)=HG1gS(27,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(27,IX,2)=B(IX)
          HG1gS(27,IX,3)=C(IX)
          HG1gS(27,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS33000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(28,IX,1)
          A(IX)=HG1gS(28,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(28,IX,2)=B(IX)
          HG1gS(28,IX,3)=C(IX)
          HG1gS(28,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1gS33010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1gS(29,IX,1)
          A(IX)=HG1gS(29,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1gS(29,IX,2)=B(IX)
          HG1gS(29,IX,3)=C(IX)
          HG1gS(29,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='HG1gS.dat',STATUS='NEW')
      DO ISET=1,29
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) HG1gS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/WILS3HQG1/DATHG1qPS.f <==
      SUBROUTINE DATHG1qPS
*     --------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),HG1qPS
      CHARACTER*80 STAR
      COMMON/HG1qPS/ HG1qPS(22,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS20000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) HG1qPS(1,IX,1)
          A(IX)=HG1qPS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(1,IX,2)=B(IX)
          HG1qPS(1,IX,3)=C(IX)
          HG1qPS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='HG1qPS20100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(2,IX,1)
          A(IX)=HG1qPS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(2,IX,2)=B(IX)
          HG1qPS(2,IX,3)=C(IX)
          HG1qPS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS20200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) HG1qPS(3,IX,1)
          A(IX)=HG1qPS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(3,IX,2)=B(IX)
          HG1qPS(3,IX,3)=C(IX)
          HG1qPS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS21000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(4,IX,1)
          A(IX)=HG1qPS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(4,IX,2)=B(IX)
          HG1qPS(4,IX,3)=C(IX)
          HG1qPS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS22000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(5,IX,1)
          A(IX)=HG1qPS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(5,IX,2)=B(IX)
          HG1qPS(5,IX,3)=C(IX)
          HG1qPS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS30000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(6,IX,1)
          A(IX)=HG1qPS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(6,IX,2)=B(IX)
          HG1qPS(6,IX,3)=C(IX)
          HG1qPS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS30001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(7,IX,1)
          A(IX)=HG1qPS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(7,IX,2)=B(IX)
          HG1qPS(7,IX,3)=C(IX)
          HG1qPS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS30010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(8,IX,1)
          A(IX)=HG1qPS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          HG1qPS(8,IX,2)=B(IX)
          HG1qPS(8,IX,3)=C(IX)
          HG1qPS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS30100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(9,IX,1)
          A(IX)=HG1qPS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(9,IX,2)=B(IX)
          HG1qPS(9,IX,3)=C(IX)
          HG1qPS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS30110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(10,IX,1)
          A(IX)=HG1qPS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(10,IX,2)=B(IX)
          HG1qPS(10,IX,3)=C(IX)
          HG1qPS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS30200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(11,IX,1)
          A(IX)=HG1qPS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(11,IX,2)=B(IX)
          HG1qPS(11,IX,3)=C(IX)
          HG1qPS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS30210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(12,IX,1)
          A(IX)=HG1qPS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(12,IX,2)=B(IX)
          HG1qPS(12,IX,3)=C(IX)
          HG1qPS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS30300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(13,IX,1)
          A(IX)=HG1qPS(13,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(13,IX,2)=B(IX)
          HG1qPS(13,IX,3)=C(IX)
          HG1qPS(13,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS30310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(14,IX,1)
          A(IX)=HG1qPS(14,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(14,IX,2)=B(IX)
          HG1qPS(14,IX,3)=C(IX)
          HG1qPS(14,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS31000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(15,IX,1)
          A(IX)=HG1qPS(15,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(15,IX,2)=B(IX)
          HG1qPS(15,IX,3)=C(IX)
          HG1qPS(15,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS31010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(16,IX,1)
          A(IX)=HG1qPS(16,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(16,IX,2)=B(IX)
          HG1qPS(16,IX,3)=C(IX)
          HG1qPS(16,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS31100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(17,IX,1)
          A(IX)=HG1qPS(17,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(17,IX,2)=B(IX)
          HG1qPS(17,IX,3)=C(IX)
          HG1qPS(17,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS32000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(18,IX,1)
          A(IX)=HG1qPS(18,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(18,IX,2)=B(IX)
          HG1qPS(18,IX,3)=C(IX)
          HG1qPS(18,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
      OPEN(UNIT=LIN,FILE='HG1qPS32010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(19,IX,1)
          A(IX)=HG1qPS(19,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(19,IX,2)=B(IX)
          HG1qPS(19,IX,3)=C(IX)
          HG1qPS(19,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS32100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(20,IX,1)
          A(IX)=HG1qPS(20,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(20,IX,2)=B(IX)
          HG1qPS(20,IX,3)=C(IX)
          HG1qPS(20,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS33000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(21,IX,1)
          A(IX)=HG1qPS(21,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(21,IX,2)=B(IX)
          HG1qPS(21,IX,3)=C(IX)
          HG1qPS(21,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='HG1qPS33010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) HG1qPS(22,IX,1)
          A(IX)=HG1qPS(22,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          HG1qPS(22,IX,2)=B(IX)
          HG1qPS(22,IX,3)=C(IX)
          HG1qPS(22,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='HG1qPS.dat',STATUS='NEW')
      DO ISET=1,22
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) HG1qPS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/WILS3HQG1/DATLG1gS.f <==
      SUBROUTINE DATLG1gS
*     -------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),LG1gS
      CHARACTER*80 STAR
      COMMON/LG1gS/ LG1gS(13,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1gS21010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) LG1gS(1,IX,1)
          A(IX)=LG1gS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1gS(1,IX,2)=B(IX)
          LG1gS(1,IX,3)=C(IX)
          LG1gS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='LG1gS21110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1gS(2,IX,1)
          A(IX)=LG1gS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1gS(2,IX,2)=B(IX)
          LG1gS(2,IX,3)=C(IX)
          LG1gS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1gS30010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) LG1gS(3,IX,1)
          A(IX)=LG1gS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1gS(3,IX,2)=B(IX)
          LG1gS(3,IX,3)=C(IX)
          LG1gS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1gS30011.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1gS(4,IX,1)
          A(IX)=LG1gS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1gS(4,IX,2)=B(IX)
          LG1gS(4,IX,3)=C(IX)
          LG1gS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1gS30110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1gS(5,IX,1)
          A(IX)=LG1gS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1gS(5,IX,2)=B(IX)
          LG1gS(5,IX,3)=C(IX)
          LG1gS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1gS30210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1gS(6,IX,1)
          A(IX)=LG1gS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1gS(6,IX,2)=B(IX)
          LG1gS(6,IX,3)=C(IX)
          LG1gS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1gS30310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1gS(7,IX,1)
          A(IX)=LG1gS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1gS(7,IX,2)=B(IX)
          LG1gS(7,IX,3)=C(IX)
          LG1gS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1gS31010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1gS(8,IX,1)
          A(IX)=LG1gS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          LG1gS(8,IX,2)=B(IX)
          LG1gS(8,IX,3)=C(IX)
          LG1gS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1gS31110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1gS(9,IX,1)
          A(IX)=LG1gS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1gS(9,IX,2)=B(IX)
          LG1gS(9,IX,3)=C(IX)
          LG1gS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1gS31210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1gS(10,IX,1)
          A(IX)=LG1gS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1gS(10,IX,2)=B(IX)
          LG1gS(10,IX,3)=C(IX)
          LG1gS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1gS32010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1gS(11,IX,1)
          A(IX)=LG1gS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1gS(11,IX,2)=B(IX)
          LG1gS(11,IX,3)=C(IX)
          LG1gS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1gS32110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1gS(12,IX,1)
          A(IX)=LG1gS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1gS(12,IX,2)=B(IX)
          LG1gS(12,IX,3)=C(IX)
          LG1gS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1gS33010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1gS(13,IX,1)
          A(IX)=LG1gS(13,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1gS(13,IX,2)=B(IX)
          LG1gS(13,IX,3)=C(IX)
          LG1gS(13,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='LG1gS.dat',STATUS='NEW')
      DO ISET=1,13
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) LG1gS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/WILS3HQG1/DATLG1qNS.f <==
      SUBROUTINE DATLG1qNS
*     --------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),LG1qNS
      CHARACTER*80 STAR
      COMMON/LG1qNS/ LG1qNS(21,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS20000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) LG1qNS(1,IX,1)
          A(IX)=LG1qNS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(1,IX,2)=B(IX)
          LG1qNS(1,IX,3)=C(IX)
          LG1qNS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='LG1qNS20100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(2,IX,1)
          A(IX)=LG1qNS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(2,IX,2)=B(IX)
          LG1qNS(2,IX,3)=C(IX)
          LG1qNS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS20200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) LG1qNS(3,IX,1)
          A(IX)=LG1qNS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(3,IX,2)=B(IX)
          LG1qNS(3,IX,3)=C(IX)
          LG1qNS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS21000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(4,IX,1)
          A(IX)=LG1qNS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(4,IX,2)=B(IX)
          LG1qNS(4,IX,3)=C(IX)
          LG1qNS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS22000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(5,IX,1)
          A(IX)=LG1qNS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(5,IX,2)=B(IX)
          LG1qNS(5,IX,3)=C(IX)
          LG1qNS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS30000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(6,IX,1)
          A(IX)=LG1qNS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(6,IX,2)=B(IX)
          LG1qNS(6,IX,3)=C(IX)
          LG1qNS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS30001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(7,IX,1)
          A(IX)=LG1qNS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(7,IX,2)=B(IX)
          LG1qNS(7,IX,3)=C(IX)
          LG1qNS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS30010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(8,IX,1)
          A(IX)=LG1qNS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          LG1qNS(8,IX,2)=B(IX)
          LG1qNS(8,IX,3)=C(IX)
          LG1qNS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS30100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(9,IX,1)
          A(IX)=LG1qNS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(9,IX,2)=B(IX)
          LG1qNS(9,IX,3)=C(IX)
          LG1qNS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS30110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(10,IX,1)
          A(IX)=LG1qNS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(10,IX,2)=B(IX)
          LG1qNS(10,IX,3)=C(IX)
          LG1qNS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS30200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(11,IX,1)
          A(IX)=LG1qNS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(11,IX,2)=B(IX)
          LG1qNS(11,IX,3)=C(IX)
          LG1qNS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS30210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(12,IX,1)
          A(IX)=LG1qNS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(12,IX,2)=B(IX)
          LG1qNS(12,IX,3)=C(IX)
          LG1qNS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS30300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(13,IX,1)
          A(IX)=LG1qNS(13,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(13,IX,2)=B(IX)
          LG1qNS(13,IX,3)=C(IX)
          LG1qNS(13,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS30310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(14,IX,1)
          A(IX)=LG1qNS(14,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(14,IX,2)=B(IX)
          LG1qNS(14,IX,3)=C(IX)
          LG1qNS(14,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS31000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(15,IX,1)
          A(IX)=LG1qNS(15,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(15,IX,2)=B(IX)
          LG1qNS(15,IX,3)=C(IX)
          LG1qNS(15,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS31010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(16,IX,1)
          A(IX)=LG1qNS(16,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(16,IX,2)=B(IX)
          LG1qNS(16,IX,3)=C(IX)
          LG1qNS(16,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS31100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(17,IX,1)
          A(IX)=LG1qNS(17,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(17,IX,2)=B(IX)
          LG1qNS(17,IX,3)=C(IX)
          LG1qNS(17,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS32000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(18,IX,1)
          A(IX)=LG1qNS(18,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(18,IX,2)=B(IX)
          LG1qNS(18,IX,3)=C(IX)
          LG1qNS(18,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS32100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(19,IX,1)
          A(IX)=LG1qNS(19,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(19,IX,2)=B(IX)
          LG1qNS(19,IX,3)=C(IX)
          LG1qNS(19,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS33000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(20,IX,1)
          A(IX)=LG1qNS(20,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(20,IX,2)=B(IX)
          LG1qNS(20,IX,3)=C(IX)
          LG1qNS(20,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qNS33010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qNS(21,IX,1)
          A(IX)=LG1qNS(21,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qNS(21,IX,2)=B(IX)
          LG1qNS(21,IX,3)=C(IX)
          LG1qNS(21,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='LG1qNS.dat',STATUS='NEW')
      DO ISET=1,21
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) LG1qNS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/WILS3HQG1/DATLG1qPS.f <==
      SUBROUTINE DATLG1qPS
*     --------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),LG1qPS
      CHARACTER*80 STAR
      COMMON/LG1qPS/ LG1qPS(10,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qPS30010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) LG1qPS(1,IX,1)
          A(IX)=LG1qPS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qPS(1,IX,2)=B(IX)
          LG1qPS(1,IX,3)=C(IX)
          LG1qPS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='LG1qPS30011.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qPS(2,IX,1)
          A(IX)=LG1qPS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qPS(2,IX,2)=B(IX)
          LG1qPS(2,IX,3)=C(IX)
          LG1qPS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qPS30110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) LG1qPS(3,IX,1)
          A(IX)=LG1qPS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qPS(3,IX,2)=B(IX)
          LG1qPS(3,IX,3)=C(IX)
          LG1qPS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qPS30210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qPS(4,IX,1)
          A(IX)=LG1qPS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qPS(4,IX,2)=B(IX)
          LG1qPS(4,IX,3)=C(IX)
          LG1qPS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qPS30310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qPS(5,IX,1)
          A(IX)=LG1qPS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qPS(5,IX,2)=B(IX)
          LG1qPS(5,IX,3)=C(IX)
          LG1qPS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qPS31010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qPS(6,IX,1)
          A(IX)=LG1qPS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qPS(6,IX,2)=B(IX)
          LG1qPS(6,IX,3)=C(IX)
          LG1qPS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qPS31110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qPS(7,IX,1)
          A(IX)=LG1qPS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qPS(7,IX,2)=B(IX)
          LG1qPS(7,IX,3)=C(IX)
          LG1qPS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qPS32010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qPS(8,IX,1)
          A(IX)=LG1qPS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          LG1qPS(8,IX,2)=B(IX)
          LG1qPS(8,IX,3)=C(IX)
          LG1qPS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qPS32110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qPS(9,IX,1)
          A(IX)=LG1qPS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qPS(9,IX,2)=B(IX)
          LG1qPS(9,IX,3)=C(IX)
          LG1qPS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='LG1qPS33010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) LG1qPS(10,IX,1)
          A(IX)=LG1qPS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          LG1qPS(10,IX,2)=B(IX)
          LG1qPS(10,IX,3)=C(IX)
          LG1qPS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='LG1qPS.dat',STATUS='NEW')
      DO ISET=1,10
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) LG1qPS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/WILS3HQG1/DELHG1qPS.f <==
      REAL*8 FUNCTION DELHG1qPS(IO,as,LM,LQ,NF,flav)
*     ---------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,LM,LQ,NF,flav,PI,ln2,z3,z5,li4half,G
      REAL*8 w(2)
      INTEGER IO
*
      ln2     = 0.6931471805599453094D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 101
      IF(IO.EQ.3) GOTO 102
      WRITE(6,*) 'DELHG1qPS,IO=',IO,'  STOP'
      STOP
101   G=0.0D0
      GOTO 200
102   w(1)=Pi**2
      w(1)=1.D0/3.D0*w(1)
      w(2)=50 - w(1)
      w(1)=w(2)*w(1)
      w(1)= - 800.D0/3.D0*z5 + 140.D0/3.D0*z3 + 40 + w(1)
*
      G = 4.D0/9.D0*as**3*flav*w(1)
200   CONTINUE
*
      DELHG1qPS = G
*
      RETURN
      END


==> anc/WILS3HQG1/DELLG1qNS.f <==
      REAL*8 FUNCTION DELLG1qNS(IO,as,LM,LQ,NF,flav)
*     ---------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,LM,LQ,NF,flav,PI,ln2,z3,z5,li4half,G
      REAL*8 w(8)
      INTEGER IO
*
      ln2     = 0.6931471805599453094D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 101
      IF(IO.EQ.3) GOTO 102
      WRITE(6,*) 'DELLG1qNS,IO=',IO,'  STOP'
      STOP
101   w(1)=1.D0/3.D0 + LM
      w(1)=LM*w(1)
      w(2)= - 19.D0/3.D0 + LQ
      w(2)=LQ*w(2)
      w(1)=w(1) + w(2)
      w(2)= - 8*LQ + 67.D0/3.D0 + 4*LM
      w(2)=w(2)*Pi**2
      w(1)=2.D0/9.D0*w(2) + 265.D0/9.D0 + 2*w(1)
*
      G = 2.D0/3.D0*as**2*w(1)
      GOTO 200
102   w(1)=4*LQ
      w(2)=49.D0/3.D0 - LQ
      w(2)=w(2)*w(1)
      w(2)= - 3323.D0/9.D0 + w(2)
      w(3)=8*LQ
      w(2)=w(2)*w(3)
      w(4)=Pi**2
      w(5)= - 107.D0/3.D0 + 98.D0/5.D0*LQ
      w(5)=w(5)*w(4)
      w(2)=13.D0/3.D0*w(5) + 48371.D0/9.D0 + w(2)
      w(5)=1.D0/3.D0*w(4)
      w(2)=w(2)*w(5)
      w(6)=47 - w(1)
      w(6)=LQ*w(6)
      w(6)= - 13934.D0/3.D0 + 23*w(6)
      w(6)=LQ*w(6)
      w(2)=w(2) + 63734.D0/9.D0 + w(6)
      w(6)=2*LQ
      w(7)= - 19 + w(6)
      w(7)=LQ*w(7)
      w(7)=203.D0/3.D0 + w(7)
      w(7)=w(7)*w(6)
      w(8)=67.D0/3.D0 - w(1)
      w(6)=w(8)*w(6)
      w(6)= - 8.D0/15.D0*w(4) - 641.D0/9.D0 + w(6)
      w(8)=2.D0/3.D0*w(4)
      w(6)=w(6)*w(8)
      w(6)=w(6) - 463.D0/3.D0 + w(7)
      w(6)=NF*w(6)
      w(7)=50 - w(5)
      w(5)=w(7)*w(5)
      w(5)= - 800.D0/3.D0*z5 + 40 + w(5)
      w(5)=flav*w(5)
      w(2)=2.D0/3.D0*w(6) + w(5) - 272*z5 + 1.D0/3.D0*w(2) - 64*li4half
      w(5)=7 - 11.D0/9.D0*LQ
      w(5)=16*w(5) - 419.D0/45.D0*w(4)
      w(5)=w(5)*w(8)
      w(6)=35 - 8.D0/3.D0*w(4)
      w(6)=NF*w(6)
      w(3)=10.D0/9.D0*w(6) + w(5) - 4717.D0/9.D0 + w(3)
      w(5)= - 5 - w(1)
      w(5)=w(5)*w(4)
      w(6)= - 29 + 2*NF
      w(6)=LM*w(6)
      w(1)=2.D0/9.D0*w(6) + 8.D0/27.D0*w(5) + 95.D0/9.D0 + w(1)
      w(1)=LM*w(1)
      w(1)=1.D0/3.D0*w(3) + 2*w(1)
      w(1)=LM*w(1)
      w(3)= - 16.D0/9.D0 + LQ
      w(3)=LQ*w(3)
      w(5)=79.D0/3.D0 + NF
      w(5)=2*w(5) + 5*LM
      w(5)=LM*w(5)
      w(3)=16.D0/3.D0*w(5) - 32*NF + 280.D0/3.D0*flav - 512.D0/9.D0*
     & w(4) - 26363.D0/27.D0 + 112*w(3)
      w(3)=z3*w(3)
      w(5)=ln2**2
      w(4)=w(4) - w(5)
      w(4)=w(4)*w(5)
      w(1)=1.D0/3.D0*w(3) + 16.D0/9.D0*w(4) + 2.D0/3.D0*w(2) + w(1)
*
      G = 2.D0/3.D0*as**3*w(1)
*
200   CONTINUE
*
      DELLG1qNS = G
*
      RETURN
      END


==> anc/WILS3HQG1/DELLG1qPS.f <==
      REAL*8 FUNCTION DELLG1qPS(IO,as,LM,LQ,NF,flav)
*     --------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,LM,LQ,NF,flav,PI,z3,z5,G
      INTEGER IO
*
      PI = 3.1415926535897932385D0
      z3 = 1.2020569031595942854D0
      z5 = 1.0369277551433699263D0
*
      G = as**3*flav*NF*(160.0D0/9.D0 + 200.0D0*Pi**2/27.0D0 
     &  - 4.0D0*Pi**4/81.0D0 + 560.0D0*z3/27.0D0 
     &  - 3200.0D0*z5/27.0D0)
*
      DELLG1qPS = G
*
      RETURN
      END


==> anc/WILS3HQG1/GRHG1gS.f <==
      REAL*8 FUNCTION GRHG1gS(IO,X,AS,LM,LQ,NF,FLAV)
*     ---------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LM,LQ,NF,FLAV,G,DX
      REAL*8 HG1gS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/HG1gS/  HG1gS(29,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRHG1gS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRHG1gS'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      T3  =0.0D0
      DO K=1,4
      T1  = T1   + HG1gS(1,I1,K)*DX**(K-1)
      T2  = T2   + HG1gS(2,I1,K)*DX**(K-1)
      T3  = T3   + HG1gS(3,I1,K)*DX**(K-1)
      END DO
*
      G = AS*(T1+T2*LQ+T3*LM) 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      DO K=1,4
      T4  = T4   + HG1gS(4,I1,K)*DX**(K-1)
*      WRITE(6,*) 'K,T4=',K,T4
      T5  = T5   + HG1gS(5,I1,K)*DX**(K-1)
      T6  = T6   + HG1gS(6,I1,K)*DX**(K-1)
      T7  = T7   + HG1gS(7,I1,K)*DX**(K-1)
      T8  = T8   + HG1gS(8,I1,K)*DX**(K-1)
      T9  = T9   + HG1gS(9,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T4+T5*LQ+T6*LQ**2+T7*LM+T8*LM*LQ+T9*LM**2) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      T13 =0.0D0
      T14 =0.0D0
      T15 =0.0D0
      T16 =0.0D0
      T17 =0.0D0
      T18 =0.0D0
      T19 =0.0D0
      T20 =0.0D0
      T21 =0.0D0
      T22 =0.0D0
      T23 =0.0D0
      T24 =0.0D0
      T25 =0.0D0
      T26 =0.0D0
      T27 =0.0D0
      T28 =0.0D0
      T29 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T10 = T10  + HG1gS(10,I1,K)*DX**(K-1)
      T11 = T11  + HG1gS(11,I1,K)*DX**(K-1)
      T12 = T12  + HG1gS(12,I1,K)*DX**(K-1)
      T13 = T13  + HG1gS(13,I1,K)*DX**(K-1)
      T14 = T14  + HG1gS(14,I1,K)*DX**(K-1)
      T15 = T15  + HG1gS(15,I1,K)*DX**(K-1)
      T16 = T16  + HG1gS(16,I1,K)*DX**(K-1)
      T17 = T17  + HG1gS(17,I1,K)*DX**(K-1)
      T18 = T18  + HG1gS(18,I1,K)*DX**(K-1)
      T19 = T19  + HG1gS(19,I1,K)*DX**(K-1)
      T20 = T20  + HG1gS(20,I1,K)*DX**(K-1)
      T21 = T21  + HG1gS(21,I1,K)*DX**(K-1)
      T22 = T22  + HG1gS(22,I1,K)*DX**(K-1)
      T23 = T23  + HG1gS(23,I1,K)*DX**(K-1)
      T24 = T24  + HG1gS(24,I1,K)*DX**(K-1)
      T25 = T25  + HG1gS(25,I1,K)*DX**(K-1)
      T26 = T26  + HG1gS(26,I1,K)*DX**(K-1)
      T27 = T27  + HG1gS(27,I1,K)*DX**(K-1)
      T28 = T28  + HG1gS(28,I1,K)*DX**(K-1)
      T29 = T29  + HG1gS(29,I1,K)*DX**(K-1)
      WRITE(6,*) 'K,T21=',K,T21
      END DO
*      WRITE(6,*) 'T1 =',T1
*      WRITE(6,*) 'T2 =',T2
*      WRITE(6,*) 'T3 =',T3
*      WRITE(6,*) 'T4 =',T4
*      WRITE(6,*) 'T5 =',T5
*      WRITE(6,*) 'T6 =',T6
*      WRITE(6,*) 'T7 =',T7
*      WRITE(6,*) 'T8 =',T8
*      WRITE(6,*) 'T9 =',T9
*      WRITE(6,*) 'T10=',T10
*      WRITE(6,*) 'T11=',T11
*      WRITE(6,*) 'T12=',T12
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*(T10 + FLAV*T11 + NF*T12 + LQ*T13 + LQ*NF*T14 
     &  + LQ**2*T15 + LQ**2*NF*T16 + LQ**3*T17 + LQ**3*NF*T18 
     &  + LM*T19 + LM*NF*T20 + LM*LQ*T21 + LM*LQ*NF*T22 
     &  + LM*LQ**2*T23 + LM*LQ**2*NF*T24 + LM**2*T25 
     &  + LM**2*NF*T26+ LM**2*LQ*T27 + LM**3*T28 
     &   + LM**3*NF*T29)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRHG1gS= G
*
      RETURN
      END


==> anc/WILS3HQG1/GRHG1qPS.f <==
      REAL*8 FUNCTION GRHG1qPS(IO,X,AS,LM,LQ,NF,FLAV)
*     -----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LM,LQ,NF,FLAV,G,DX
      REAL*8 HG1qPS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22
      COMMON/HG1qPS/  HG1qPS(22,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.2) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRHG1qPS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRHG1qPS'
      IF(IO.EQ.2) GOTO 101
      IF(IO.EQ.3) GOTO 102
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      DO K=1,4
      T1  = T1   + HG1qPS(1,I1,K)*DX**(K-1)
      T2  = T2   + HG1qPS(2,I1,K)*DX**(K-1)
      T3  = T3   + HG1qPS(3,I1,K)*DX**(K-1)
      T4  = T4   + HG1qPS(4,I1,K)*DX**(K-1)
      T5  = T5   + HG1qPS(5,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T1+T2*LQ+T3*LQ**2+T4*LM+T5*LM**2) 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      T13 =0.0D0
      T14 =0.0D0
      T15 =0.0D0
      T16 =0.0D0
      T17 =0.0D0
      T18 =0.0D0
      T19 =0.0D0
      T20 =0.0D0
      T21 =0.0D0
      T22 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T6  = T6   + HG1qPS(6,I1,K)*DX**(K-1)
      T7  = T7   + HG1qPS(7,I1,K)*DX**(K-1)
      T8  = T8   + HG1qPS(8,I1,K)*DX**(K-1)
      T9  = T9   + HG1qPS(9,I1,K)*DX**(K-1)
      T10 = T10  + HG1qPS(10,I1,K)*DX**(K-1)
      T11 = T11  + HG1qPS(11,I1,K)*DX**(K-1)
      T12 = T12  + HG1qPS(12,I1,K)*DX**(K-1)
      T13 = T13  + HG1qPS(13,I1,K)*DX**(K-1)
      T14 = T14  + HG1qPS(14,I1,K)*DX**(K-1)
      T15 = T15  + HG1qPS(15,I1,K)*DX**(K-1)
      T16 = T16  + HG1qPS(16,I1,K)*DX**(K-1)
      T17 = T17  + HG1qPS(17,I1,K)*DX**(K-1)
      T18 = T18  + HG1qPS(18,I1,K)*DX**(K-1)
      T19 = T19  + HG1qPS(19,I1,K)*DX**(K-1)
      T20 = T20  + HG1qPS(20,I1,K)*DX**(K-1)
      T21 = T21  + HG1qPS(21,I1,K)*DX**(K-1)
      T22 = T22  + HG1qPS(22,I1,K)*DX**(K-1)
*      WRITE(6,*) 'K,T21=',K,T21
      END DO
*      WRITE(6,*) 'T1 =',T1
*      WRITE(6,*) 'T2 =',T2
*      WRITE(6,*) 'T3 =',T3
*      WRITE(6,*) 'T4 =',T4
*      WRITE(6,*) 'T5 =',T5
*      WRITE(6,*) 'T6 =',T6
*      WRITE(6,*) 'T7 =',T7
*      WRITE(6,*) 'T8 =',T8
*      WRITE(6,*) 'T9 =',T9
*      WRITE(6,*) 'T10=',T10
*      WRITE(6,*) 'T11=',T11
*      WRITE(6,*) 'T12=',T12
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*(T6 + FLAV*T7 + NF*T8 + LQ*T9 + LQ*NF*T10 + LQ**2*T11
     &   + LQ**2*NF*T12 + LQ**3*T13 + LQ**3*NF*T14 + LM*T15 + LM*NF*T16
     &   + LM*LQ*T17 + LM**2*T18 + LM**2*NF*T19 + LM**2*LQ*T20 
     &   + LM**3*T21 + LM**3*NF*T22)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRHG1qPS= G
*
      RETURN
      END


==> anc/WILS3HQG1/GRLG1gS.f <==
      REAL*8 FUNCTION GRLG1gS(IO,X,AS,LM,LQ,NF,FLAV)
*     ----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LM,LQ,NF,FLAV,G,DX
      REAL*8 LG1gS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      COMMON/LG1gS/  LG1gS(13,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.2) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRLG1gS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRLG1gS'
      IF(IO.EQ.2) GOTO 101
      IF(IO.EQ.3) GOTO 102
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      DO K=1,4
      T1  = T1   + LG1gS(1,I1,K)*DX**(K-1)
      WRITE(6,*) 'K,T1=',K,T1
      T2  = T2   + LG1gS(2,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*NF*LM*(T1+T2*LQ) 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      T13 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T3  = T3   + LG1gS(3,I1,K)*DX**(K-1)
      T4  = T4   + LG1gS(4,I1,K)*DX**(K-1)
      T5  = T5   + LG1gS(5,I1,K)*DX**(K-1)
      T6  = T6   + LG1gS(6,I1,K)*DX**(K-1)
      T7  = T7   + LG1gS(7,I1,K)*DX**(K-1)
      T8  = T8   + LG1gS(8,I1,K)*DX**(K-1)
      T9  = T9   + LG1gS(9,I1,K)*DX**(K-1)
      T10 = T10  + LG1gS(10,I1,K)*DX**(K-1)
      T11 = T11  + LG1gS(11,I1,K)*DX**(K-1)
      T12 = T12  + LG1gS(12,I1,K)*DX**(K-1)
      T13 = T13  + LG1gS(13,I1,K)*DX**(K-1)
      END DO
*      WRITE(6,*) 'T1 =',T1
*      WRITE(6,*) 'T2 =',T2
*      WRITE(6,*) 'T3 =',T3
*      WRITE(6,*) 'T4 =',T4
*      WRITE(6,*) 'T5 =',T5
*      WRITE(6,*) 'T6 =',T6
*      WRITE(6,*) 'T7 =',T7
*      WRITE(6,*) 'T8 =',T8
*      WRITE(6,*) 'T9 =',T9
*      WRITE(6,*) 'T10=',T10
*      WRITE(6,*) 'T11=',T11
*      WRITE(6,*) 'T12=',T12
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*NF*(T3+T4*FLAV+LQ*T5+T6*LQ**2+T7*LQ**3+T8*LM
     &   +T9*LM*LQ+T10*LM*LQ**2+T11*LM**2+T12*LM**2*LQ+T13*LM**3)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRLG1gS = G
*
      RETURN
      END


==> anc/WILS3HQG1/GRLG1qNS.f <==
      REAL*8 FUNCTION GRLG1qNS(IO,X,AS,LM,LQ,NF,FLAV)
*     -----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LM,LQ,NF,FLAV,G,DX
      REAL*8 LG1qNS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21
      COMMON/LG1qNS/  LG1qNS(21,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.2) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRLG1qNS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRLG1qNS'
      IF(IO.EQ.2) GOTO 101
      IF(IO.EQ.3) GOTO 102
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      DO K=1,4
      T1  = T1   + LG1qNS(1,I1,K)*DX**(K-1)
      T2  = T2   + LG1qNS(2,I1,K)*DX**(K-1)
      T3  = T3   + LG1qNS(3,I1,K)*DX**(K-1)
      T4  = T4   + LG1qNS(4,I1,K)*DX**(K-1)
      T5  = T5   + LG1qNS(5,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T1+T2*LQ+T3*LQ**2+T4*LM+T5*LM**2) 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      T13 =0.0D0
      T14 =0.0D0
      T15 =0.0D0
      T16 =0.0D0
      T17 =0.0D0
      T18 =0.0D0
      T19 =0.0D0
      T20 =0.0D0
      T21 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T6  = T6   + LG1qNS(6,I1,K)*DX**(K-1)
      T7  = T7   + LG1qNS(7,I1,K)*DX**(K-1)
      T8  = T8   + LG1qNS(8,I1,K)*DX**(K-1)
      T9  = T9   + LG1qNS(9,I1,K)*DX**(K-1)
      T10 = T10  + LG1qNS(10,I1,K)*DX**(K-1)
      T11 = T11  + LG1qNS(11,I1,K)*DX**(K-1)
      T12 = T12  + LG1qNS(12,I1,K)*DX**(K-1)
      T13 = T13  + LG1qNS(13,I1,K)*DX**(K-1)
      T14 = T14  + LG1qNS(14,I1,K)*DX**(K-1)
      T15 = T15  + LG1qNS(15,I1,K)*DX**(K-1)
      T16 = T16  + LG1qNS(16,I1,K)*DX**(K-1)
      T17 = T17  + LG1qNS(17,I1,K)*DX**(K-1)
      T18 = T18  + LG1qNS(18,I1,K)*DX**(K-1)
      T19 = T19  + LG1qNS(19,I1,K)*DX**(K-1)
      T20 = T20  + LG1qNS(20,I1,K)*DX**(K-1)
      T21 = T21  + LG1qNS(21,I1,K)*DX**(K-1)
*      WRITE(6,*) 'K,T21=',K,T21
      END DO
*      WRITE(6,*) 'T1 =',T1
*      WRITE(6,*) 'T2 =',T2
*      WRITE(6,*) 'T3 =',T3
*      WRITE(6,*) 'T4 =',T4
*      WRITE(6,*) 'T5 =',T5
*      WRITE(6,*) 'T6 =',T6
*      WRITE(6,*) 'T7 =',T7
*      WRITE(6,*) 'T8 =',T8
*      WRITE(6,*) 'T9 =',T9
*      WRITE(6,*) 'T10=',T10
*      WRITE(6,*) 'T11=',T11
*      WRITE(6,*) 'T12=',T12
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*(T6 + FLAV*T7 + NF*T8 + LQ*T9 + LQ*NF*T10 + LQ**2*T11
     &   + LQ**2*NF*T12 + LQ**3*T13 + LQ**3*NF*T14 + LM*T15 + LM*NF*T16
     &   + LM*LQ*T17 + LM**2*T18 + LM**2*LQ*T19 + LM**3*T20 
     &   + LM**3*NF*T21)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRLG1qNS = G
*
      RETURN
      END


==> anc/WILS3HQG1/GRLG1qPS.f <==
      REAL*8 FUNCTION GRLG1qPS(IO,X,AS,LM,LQ,NF,FLAV)
*     -----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LM,LQ,NF,FLAV,G,DX
      REAL*8 LG1qPS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10
      COMMON/LG1qPS/ LG1qPS(10,501,4)
      COMMON/XXV/   XXV(501)
*
      NX=501
      IF(IO.LT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRLG1qPS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRLG1qPS'
      IF(IO.EQ.3) GOTO 102
      STOP
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
*      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
*      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T1  = T1   + LG1qPS(1,I1,K)*DX**(K-1)
*      WRITE(6,*) 'K,T1=',K,T1
      T2  = T2   + LG1qPS(2,I1,K)*DX**(K-1)
      T3  = T3   + LG1qPS(3,I1,K)*DX**(K-1)
      T4  = T4   + LG1qPS(4,I1,K)*DX**(K-1)
      T5  = T5   + LG1qPS(5,I1,K)*DX**(K-1)
      T6  = T6   + LG1qPS(6,I1,K)*DX**(K-1)
      T7  = T7   + LG1qPS(7,I1,K)*DX**(K-1)
      T8  = T8   + LG1qPS(8,I1,K)*DX**(K-1)
      T9  = T9   + LG1qPS(9,I1,K)*DX**(K-1)
      T10 = T10  + LG1qPS(10,I1,K)*DX**(K-1)
      END DO
*      WRITE(6,*) 'T1 =',T1
*      WRITE(6,*) 'T2 =',T2
*      WRITE(6,*) 'T3 =',T3
*      WRITE(6,*) 'T4 =',T4
*      WRITE(6,*) 'T5 =',T5
*      WRITE(6,*) 'T6 =',T6
*      WRITE(6,*) 'T7 =',T7
*      WRITE(6,*) 'T8 =',T8
*      WRITE(6,*) 'T9 =',T9
*      WRITE(6,*) 'T10=',T10
*
      G = as**3*NF*(T1+T2*FLAV+T3*LQ+T4*LQ**2+T5*LQ**3
     &    +T6*LM+T7*LQ*LM+T8*LM**2+T9*LM**2*LQ+T10*LM**3)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRLG1qPS = G
*
      RETURN
      END


==> anc/WILS3HQG1/HG1gS10000.dat <==
# HG1gS10000
6.
6.00005126201260083531382088359
6.00005509541744802083367585907
6.00005921325211650392726681198
6.00006363642271852533571502905
6.00006838735433343598778737756
6.0000734900997779762823447363
6.00007897045602012211658522633
6.00008485608876018307829290396
6.00009117666573744817889422783
6.00009796399935744876826688919
6.00010525219927396980097293301
6.00011307783560141804090463984
6.0001214801134771834916878292
6.00013050105974034857325777217
6.00014018572254265449566433004
6.00015058238476017801988723297
6.0001617427921298623941381617
6.00017372239709404766108612976
6.00018658061939862749900566087
6.00020038112455659769713069873
6.00021519212135873612776397364
6.00023108667968715168286760903
6.00024814306996565090456991765
6.00026644512566349110423300819
6.00028608263035631654268160092
6.00030715173094011171174991184
6.00032975537869105712401442687
6.00035400379996644373197707339
6.00038001499844949767430223804
6.00040791529095429168909273904
6.00043783987892607453230875911
6.00046993345789753160729354772
6.00050435086729288833705150989
6.00054125778310956278189916401
6.00058083145615143356959917228
6.00062326149863886582555925177
6.000668750722178564740660357
6.00071751603024121356426476696
6.00076978936846678184213629589
6.00082581873629640870392779702
6.00088586926361588326573329491
6.00095022435628892139519275892
6.00101918691465858234007144218
6.00109308062930212389648435248
6.00117225135853813153472177368
6.00125706859240456151648197304
6.00134792700805200000143880367
6.00144524812172743807970133982
6.00154948204275954865419943956
6.00166110933519603307317935467
6.00178064299298612751172844339
6.00190863053484567965733834017
6.00204565622518697323005294791
6.00219234342773910141156793267
6.00234935709872531207966932581
6.00251740642669920695204663272
6.00269724762636947174884316763
6.0028896868939600605465654879
6.00309558353185613942386531585
6.00331585325047181396373355709
6.00355147165543938205838270527
6.00380347792835662056809984452
6.00407297870943280479514682225
6.00436115219043938598503290852
6.00466925242639027625836169039
6.00499861387434132420108998216
6.00535065616759955794296540348
6.00572688913345969096720785193
6.00612891806232647170562854526
6.00655844923572347868600720248
6.00701729572021704141630263697
6.00750738343368139294657814912
6.00803075748957918020744707978
6.00858958882400904464005397542
6.00918618110915557652567646795
6.00982297795544015930480687117
6.01050257040308453299226395881
6.01122770470192930277885079944
6.01200129037616019726039907766
6.01282640856804441382146762349
6.01370632065182184101730987724
6.01464447710547993637344318711
6.01564452662420923442952141239
6.01671032545482492631888194908
6.01784594692527740460420073274
6.01905569113748165706869664219
6.02034409478498340013507919124
6.021715941049350266511076037
6.02317626952051940544456506377
6.02473038607652628385004277029
6.026383872646947247462515372
6.0281425967718591327019210037
6.03001272085398450736974016942
6.03200071098576366128530336592
6.03411334521516599806141432052
6.03635772109389246573067705544
6.03874126232896977556093958242
6.041271724333310456201615962
6.04395719844229262553192611769
6.04680611453144695065731513038
6.04982724173453390623354733366
6.08565134792033957424670472092
6.11612233956466423116546513202
6.14308510338219174353468559572
6.16741813812745595909178210994
6.18964017035933944447301784578
6.21009480128305210086628265177
6.22902683471458540560214264242
6.2466197489594941285639295821
6.26301629723248172398119977468
6.27833078822095782114659424508
6.29265686850389099234566898902
6.30607269659854446596338575765
6.31864451846868744467582461057
6.33042921841048594254791428351
6.3414761882971135749643740571
6.35182872890947256782830080028
6.36152512133719324658037898615
6.37059946028223737941347741052
6.37908231201572027073941394552
6.38700124086963087855492258766
6.39438123558387151629190098695
6.40124505827430291263593106242
6.40761353284174536024936053647
6.41350578543333891227140830148
6.41893944653921225900919723794
6.42393082209527009110251045719
6.42849503932482443485090912504
6.43264617182352626055558910734
6.43639734746041631045040161883
6.43976084195373047814042381357
6.44274816042720396599447109811
6.4453701088206716303464881044
6.44763685668842579396174348559
6.44955799264850484390222660553
6.451142573529832018360199816
6.45239916808989552246507113508
6.45333589603437231972706703318
6.45396046295481511468809945987
6.4542801917059120443458402838
6.45430205066575838988339726146
6.45403267925782343330106390612
6.45347841105931882923146581548
6.45264529477547336440508138666
6.45153911332119840591977479047
6.45016540121951312852496843813
6.44852946049886266288518308306
6.44663637524827591822483793711
6.44449102496949878629686972437
6.44209809684825227238018776392
6.439462097052152381679245482
6.43658736115021748218190545318
6.43347806373797183830549503098
6.43013822734267571122396208376
6.4265717306749600189824632332
6.42278231628593900293549939852
6.4187735976825682012401605294
6.41454906594848140225754175471
6.41011209591267276921589544035
6.40546595190409882765422287622
6.40061379312648283217499124817
6.39555867868424581746125855065
6.39030357228750850413284203417
6.38485134666145825923689237632
6.37920478768301431854526403674
6.37336659826561697203905290714
6.36733940201108173597945188947
6.36112574664577113764781864479
6.35472810725682158293124611404
6.34814888934280082329149420902
6.34139043169194532020510535825
6.33445500910001983358919487856
6.32734483493885058613451286008
6.32006206358565946457411339301
6.31260879272254013435807747711
6.30498706551464592649514633325
6.29719887267500158785729025497
6.28924615442323307105302779888
6.28113080234495211096274037379
6.27285466115802348816469100891
6.26441953039147837665295389746
6.25582716598241264760088118005
6.24707928179582056382480080856
6.23817755107195848312750047215
6.2291236078055068956341706306
6.21991904806049958053297208028
6.21056543122471340045517295083
6.20106428120695903225134790823
6.191417087580479763295819132
6.18162530667545056636169797896
6.17169036262337138641048238898
6.16161364835596547171559382007
6.15139652656102434419126164638
6.14104033059748444118835611439
6.13054636537187549838903270057
6.11991590817814640738423545014
6.1091502095027496896572572755
6.09825049379675008026927185097
6.08721796021661528212455434494
6.07605378333524707379781323053
6.06475911382471802840668338117
6.05333507911209257927736141696
6.04178278400963054981171483862
6.03010331132059609323898942174
6.01829772242182484545009710098
6.00636705782413659915551434744
5.9943123377116196107733788125
5.98213456246075543263101316457
5.96983471314029962872787904453
5.9574137519927836130931310027
5.94487262289845589827353690955
5.93221225182243703029555970195
5.91943354724582120635746298399
5.9065374005814188299252058783
5.89352468657479787738196697346
5.88039626369124776730425923809
5.86715297448925728684351160539
5.85379564598106790018523971687
5.84032508998083531283404592929
5.82674210344090537343058953359
5.81304746877668515174219345163
5.79924195418056623534136862886
5.78532631392533484375198597287
5.77130128865748217984532267334
5.75716760568080844268641814978
5.74292597923069503837281628246
5.72857711073940167554824471482
5.71412168909272815503464555133
5.69956039087836469778954672779
5.68489388062623954575252065321
5.67012281104115826357017562242
5.65524782322801561674898809779
5.64026954690984805786275234034
5.62518860063898267448928592771
5.6100055920015269008629145086
5.59472111781543233272969482313
5.57933576432235557694373432104
5.56385010737352918156805968167
5.54826471260984629836186498069
5.53258013563635379921351476172
5.51679692219134007478878137456
5.50091560831019566255937445786
5.48493672048421715917219430105
5.46886077581451754698157295222
5.45268828216119908601329455064
5.43641973828793827143706479995
5.42005563400212601474223283687
5.40359645029070015728135761093
5.38704265945180165172769781567
5.37039472522238023529614238945
5.3536531029018701541995093003
5.33681823947205146847846582509
5.31989057371320765755180910618
5.30287053631668564780532200643
5.28575854999395998316817966838
5.26855502958229864744387772644
5.25126038214712401328674869407
5.23387500708115852781719115627
5.2163992962004410401383132818
5.19883363383729612312814866219
5.18117839693033533296344799247
5.16343395511156607743735267714
5.14560067079068062121696517813
5.1276788992365947360748692156
5.10966898865630260049865209035
5.09157128027111175994103440053
5.07338610839031927063553696378
5.05511380048238756097352311905
5.03675467724367604979453591341
5.0183090526647821557147771868
4.9997772340945430111794579311
4.98115952230174695486945151118
4.96245621153460171222804576154
4.94366758957800408220449353132
4.92479393780865392502824923727
4.90583553124805328729642039695
4.88679263861342960340587627752
4.86766552236662007307295667718
4.84845443876095253018405285974
4.8291596378861563854706186737
4.80978136371133554158989324402
4.79031985412603354132353521586
4.77077534097941961509687363804
4.75114805011762274029135127083
4.73143820141923930938826299031
4.71164600882903852444934294533
4.69177168038988818949915655605
4.67181541827292215779346856011
4.6517774188059693055768253099
4.63165787250026254565831790615
4.61145696407544506093528281039
4.59117487248288962789556891287
4.5708117709273456112068160438
4.55036782688692694088004608387
4.5298432021314531313416473982
4.50923805273915416526789976112
4.48855252911174884246920421349
4.46778677598790498372704748279
4.44694093245508867958160504444
4.4260151319598085829603124251
4.4050095023162600605648214262
4.38392416571337283944743320112
4.3627592387202646105714005969
4.34151483229010187873289415041
4.32019105176236817640019639041
4.29878799686353858617224659311
4.2773057617061583410449341381
4.25574443478632209186332329964
4.23410409897954924558425582262
4.21238483153504958461495334442
4.19058670406837217484945942592
4.16870978255242935639401736738
4.14675412730688638462673371137
4.12471979298590604841805502896
4.10260682856423633525448570293
4.08041527732162793782805441286
4.05814517682556710150506933203
4.03579655891230799504928357015
4.01336944966618744607449152568
3.99086386939720351591090118123
3.96827983261683799379779481605
3.94561734801210146540448469186
3.92287641841777815340246087985
3.90005704078684623585583659088
3.87715920615904781917248152169
3.85418289962758117378187961485
3.83112810030388622999792260726
3.80799478128049267600161551532
3.78478290959189829674460492224
3.76149244617344343891486140685
3.73812334581814567987857817692
3.71467555713145691453901732282
3.69114902248390315000985561363
3.66754367796156531040857556694
3.64385945331435729929007429434
3.6200962719020554414408037924
3.59625405063803122493000622924
3.57233269993063698425681816172
3.54833212362219180171603834122
3.52425221892551245207890722062
3.50009287635793167045286890766
3.4758539796727433795912647796
3.45153540578801176553913178538
3.42713702471267823359892453629
3.40265869946989730413993794922
3.37810028601752941338214451077
3.35346163316571536122612422639
3.32874258249145378936119985727
3.30394296825009957074194481301
3.27906261728369733812222471346
3.25410134892606056625482212435
3.22905897490450264068638224921
3.20393529923812218635473833744
3.17873011813254058141484491762
3.15344321987098503526088519488
3.12807438470160585330781358378
3.10262338472091153278425459646
3.07708998375320012086641313766
3.05147393722585980545037008307
3.02577499204040598536676608196
2.99999288643911606562311924601
2.97412734986711692807129399478
2.9481781028297734214467479926
2.92214485674521927859030480913
2.89602731379186458320962132571
2.86982516675070625283262989386
2.84353809884225995631712923396
2.81716578355792341957373463387
2.79070788448557216657998917032
2.76416405512917936711625410929
2.7375339387222415888677090846
2.71081716803478184851837431067
2.68401336517369039093958403895
2.65712214137615206192204724878
2.63014309679589693995406701668
2.60307582028199801540313284009
2.57591988914992610724499261958
2.548674868944557841129890633
2.52134031319481732753885041772
2.49391576315961612076829791577
2.46640074756473905012616759634
2.4387947823303055312546893651
2.41109737028841692035875610543
2.38330800089058029456616329805
2.35542614990447764928889159381
2.32745127909962681377383930266
2.29938283592145630783891140345
2.27122025315329079763867075211
2.24296294856571664983762192291
2.21461032455276821681296663271
2.18616176775434478608232174579
2.15761664866423546040799824158
2.12897432122309445510220401921
2.10023412239567224781405098742
2.07139537173156852196192731087
2.04245737090873072172249554216
2.01341940325887708172144910615
1.98428073327397498822945207342
1.9550406060928542312707236274
1.92569824696697985778299987915
1.89625286070435065053330725012
1.86670363109042642575534651905
1.83704972028492002580866164496
1.80729026819321771152348713466
1.77742439181111422754981672522
1.74745118454146567988877154883
1.71736971548127404233466669602
1.68717902867762106529195780627
1.65687814235076601174706964971
1.62646604808261034863886819597
1.5959417099686125707978161703
1.56530406373110695085276881061
1.53455201579184033427758218589
1.50368444230139018755900018639
1.47270018812296391373230658395
1.44159806576790281694107818029
1.41037685428002274600509479644
1.3790352980657159571495619391
1.3475721056665135331959664078
1.31598594847056303075189403998
1.2842754593592099514667826925
1.25243923128458197960451377188
1.22047581577375927709317301016
1.18838372135476977711323894461
1.15616141189927234641630882679
1.12380730487637951045462570726
1.09131976951162135783299998613
1.05869712484455899719239347139
1.02593763767801473281472438082
0.99303952041129154908554573677
0.960000928749100447282207516583
0.926819959277193763720208692716
0.893494646894908005661141568506
0.860022962093942110607271682049
0.826402808071726297118094680125
0.792632017666661367898469064109
0.758708350101315372818549306921
0.724629487518338996220504894192
0.690393031292385784591652315306
0.655996498099678736502008916949
0.621437315725028248269560349803
0.586712818584051910566773225187
0.551820242936044105693494679399
0.516756721760357933761599849668
0.48151927926625326957520431457
0.446104825002885672526424518889
0.410510147532406545855838861458
0.374731907624951148994166584792
0.338766630929532465902419311254
0.302610700069446878445212185896
0.266260346104627476074576805651
0.229711639296328814194893702782
0.192960479101445941349971516719
0.156002583314485295428772683253
0.118833476264506053437930723372
0.0814484759619861949657323928928
0.043842680076234906991443332706
0.00601095060730554747879755905698
-0.0320521029030838690029733361759
-0.0703521417998856499623514760607
-0.108895118587333607154277886549
-0.147687299282415483440537737927
-0.18673528812317537735729980382
-0.226046054950277541052746960984
-0.26562696563337919916098127505
-0.30548581597761011974166583767
-0.345630869622345558505437725978
-0.386070900537675996026949639001
-0.426815240837609120669376697176
-0.467873834768362558002065858957
-0.509257299901980995185080498746
-0.550976996778932668177250276543
-0.59304510851019803924063788451
-0.63547473218551956190164483307
-0.678279984361299622015614765265
-0.721476123448186558067702592337
-0.765079692524677684354252709348
-0.809108687024789639833547992927
-0.853582752963547209376191359894
-0.898523422986038487127693976983
-0.94395439971711059565451330983
-0.989901898889989975312822646063
-1.03639506890454030340837921971
-1.08346650936304243743317752967
-1.13115291961979549187277609347
-1.17949592084994219693244712062
-1.22854311388130195406109943609
-1.27834946392565758234724357429
-1.32897914921714927598461878273
-1.38050808588000698125156304579
-1.43302746992477058292299633044
-1.48664890709656343405313577116
-1.54151213530670540608507462196
-1.597797220844122561166489447
-1.65574503472202532697993628585
-1.71569453092064416319969967828
-1.77815874633519302261376473752
-1.84400881964904187957885037615
-1.91507912538181084589128155869
-2.


==> anc/WILS3HQG1/HG1gS10100.dat <==
# HG1gS10100
-2.
-1.999996
-1.99999567446937279882678941929
-1.99999532244619828615627589048
-1.99999494177444257637134137944
-1.99999453012260801809188710837
-1.99999408496945348674485783991
-1.99999360358855255660528384905
-1.99999308303159497585216984042
-1.99999252011032917129978613627
-1.99999191137703518618883361522
-1.99999125310340845377554904988
-1.99999054125772507631389531504
-1.99998977148014875377402873724
-1.99998893905602812481531629408
-1.99998803888702097442410461831
-1.99998706545986845285183702608
-1.99998601281262805752969022527
-1.99998487449815856533920060588
-1.99998364354463327165783144463
-1.99998231241283969188963028332
-1.9999808729500041992602857072
-1.99997931633985878895722999455
-1.99997763304864414287282764169
-1.99997581276671828029729114245
-1.99997384434541316547083228838
-1.99997171572875253809902396623
-1.99996941387961275950341418426
-1.99996692469987443225599146392
-1.99996423294407574647830265007
-1.99996132212603870605657805045
-1.99995817441789634907077388059
-1.99995477054090253515761980309
-1.99995108964735554327268231615
-1.99994710919291229813288476267
-1.99994280479851118917131897966
-1.9999381501010578016551044204
-1.99993311659195905590342529164
-1.99992767344251682577258526913
-1.99992178731511162591909034447
-1.99991542215901992588496629427
-1.99990853898961453473071945954
-1.99990109564959572634924500497
-1.99989304655079071939656473492
-1.99988434239494011291211090179
-1.9998749298717611802551089728
-1.99986475133243875171597399752
-1.99985374443654391768510356786
-1.99984184177021803781905416826
-1.99982897043328355046382452233
-1.99981505159275276278488311258
-1.9998
-1.9997837234686399413394709643
-1.99976612230991430781379452415
-1.99974708872212881856706897184
-1.99972650613040090459435541867
-1.99970424847267433724289199541
-1.99968017942762783026419245271
-1.99965415157974879260849202116
-1.9996260055164585649893068136
-1.99959556885175930944168076082
-1.99956265517042268877745249422
-1.99952706288625381569476575197
-1.99948857400743768870143686188
-1.99944695280140624076581470412
-1.99940194435104872120523091525
-1.99935327299342264259185130384
-1.99930064063140287648451126347
-1.99924372490792826696003029424
-1.99918217723166358289157223175
-1.99911562064198459448151416603
-1.99904364750020996301428536017
-1.99896581699293944786149972765
-1.99888165243220714364138208441
-1.99879063833591401486455712228
-1.99869221727065827354161441916
-1.99858578643762690495119831128
-1.99847069398063797517070921286
-1.99834623499372161279957319587
-1.99821164720378732391513250337
-1.99806610630193530282890252269
-1.99790872089481745353869402942
-1.99773852704512675788099015458
-1.99755448236777716363411580763
-1.99735545964561490664423813356
-1.99714023992555945856594898286
-1.99690750505289008275522101985
-1.99665582959795279517126458205
-1.99638367212584128862926345667
-1.99608936575558129595451722353
-1.99577110795099629424831471354
-1.99542694948072673653597297676
-1.99505478247978631746225024865
-1.99465232753953596982823674588
-1.99421711974700564560554508964
-1.99374649358805901275544864012
-1.99323756662193758579869987616
-1.99268722182719588425517839303
-1.99209208851090189095270841281
-1.99144852166417752319122611672
-1.99075257963763813924415562922
-1.99
-1.98
-1.97
-1.96
-1.95
-1.94
-1.93
-1.92
-1.91
-1.9
-1.89
-1.88
-1.86999999999999999999999999987
-1.86
-1.85
-1.84
-1.83
-1.82
-1.81
-1.8
-1.79
-1.78
-1.77
-1.76
-1.75
-1.74
-1.73
-1.72
-1.71
-1.7
-1.69
-1.68
-1.67
-1.66
-1.65
-1.64
-1.63
-1.62
-1.61
-1.6
-1.59
-1.58
-1.57
-1.56
-1.55000000000000000000000000001
-1.54000000000000000000000000006
-1.53000000000000000000000000035
-1.52000000000000000000000000176
-1.51000000000000000000000000805
-1.50000000000000000000000003402
-1.49000000000000000000000013359
-1.48000000000000000000000049034
-1.47000000000000000000000169105
-1.46000000000000000000000550564
-1.45000000000000000000001699389
-1.44000000000000000000004991868
-1.43000000000000000000014002635
-1.42000000000000000000037625452
-1.41000000000000000000097118741
-1.40000000000000000000241428084
-1.39000000000000000000579365324
-1.3800000000000000000134501471
-1.37000000000000000003026662195
-1.36000000000000000006613733111
-1.35000000000000000014057126687
-1.34000000000000000029105778598
-1.33000000000000000058790874818
-1.32000000000000000116000119918
-1.31000000000000000223848051005
-1.30000000000000000422946724954
-1.29000000000000000783271837114
-1.28
-1.27
-1.26
-1.25
-1.24
-1.23
-1.22
-1.21
-1.2
-1.19
-1.18
-1.17
-1.16
-1.15
-1.14
-1.13
-1.12
-1.11
-1.1
-1.09
-1.08
-1.07
-1.06
-1.05
-1.04
-1.03
-1.02
-1.01
-1.
-0.99
-0.98
-0.97
-0.96
-0.95
-0.94
-0.93
-0.92
-0.91
-0.9
-0.89
-0.88
-0.87
-0.86
-0.85
-0.84
-0.83
-0.82
-0.81
-0.8
-0.79
-0.78
-0.77
-0.76
-0.75
-0.74
-0.73
-0.72
-0.71
-0.7
-0.69
-0.68
-0.67
-0.66
-0.65
-0.64
-0.63
-0.62
-0.61
-0.6
-0.59
-0.58
-0.57
-0.56
-0.55
-0.54
-0.53
-0.52
-0.51
-0.5
-0.49
-0.48
-0.47
-0.46
-0.45
-0.44
-0.43
-0.42
-0.41
-0.4
-0.39
-0.38
-0.37
-0.36
-0.35
-0.34
-0.33
-0.32
-0.31
-0.3
-0.29
-0.28
-0.27
-0.26
-0.25
-0.24
-0.23
-0.22
-0.21
-0.2
-0.19
-0.18
-0.17
-0.16
-0.15
-0.14
-0.13
-0.12
-0.11
-0.1
-0.09
-0.08
-0.07
-0.06
-0.05
-0.04
-0.03
-0.02
-0.01
0
0.01
0.02
0.03
0.04
0.05
0.06
0.07
0.08
0.09
0.1
0.11
0.12
0.13
0.14
0.15
0.16
0.17
0.18
0.19
0.2
0.21
0.22
0.23
0.24
0.25
0.26
0.27
0.28
0.29
0.3
0.31
0.32
0.33
0.34
0.35
0.360000000000000000000000000046
0.370000000000000000000000000022
0.380000000000000000000000000011
0.390000000000000000000000000005
0.400000000000000000000000000002
0.410000000000000000000000000001
0.42
0.43
0.44
0.45
0.46
0.47
0.48
0.49
0.5
0.51
0.52
0.53
0.54
0.55
0.56
0.57
0.58
0.59
0.6
0.61
0.62
0.63
0.64
0.65
0.66
0.67
0.68
0.69
0.7
0.71
0.72
0.73
0.74
0.75
0.76
0.77
0.78
0.79
0.8
0.81
0.82
0.83
0.84
0.85
0.86
0.87
0.88
0.89
0.9
0.91
0.92
0.93
0.94
0.95
0.96
0.97
0.98
0.99
1.
1.01
1.02
1.03
1.04
1.05
1.06
1.07
1.08
1.09
1.1
1.11
1.12
1.13
1.14
1.15
1.16
1.17
1.18
1.19
1.2
1.21
1.22
1.23
1.24
1.25
1.26
1.27
1.28
1.29
1.3
1.31
1.32
1.33
1.34
1.35
1.36
1.37
1.38
1.39
1.4
1.41
1.42
1.43
1.44
1.45
1.46
1.47
1.48
1.49
1.5
1.51
1.52
1.53
1.54
1.55
1.56
1.57
1.58
1.59
1.6
1.61
1.62
1.63
1.64
1.65
1.66
1.67
1.68
1.69
1.7
1.71
1.72
1.73
1.74
1.75
1.76
1.77
1.78
1.79
1.8
1.81
1.82
1.83
1.84
1.85
1.86
1.87
1.88
1.89
1.9
1.91
1.92
1.93
1.94
1.95
1.96
1.97
1.98
1.99
2.


==> anc/WILS3HQG1/HG1gS11000.dat <==
# HG1gS11000
2.
1.999996
1.99999567446937279882678941929
1.99999532244619828615627589048
1.99999494177444257637134137944
1.99999453012260801809188710837
1.99999408496945348674485783991
1.99999360358855255660528384905
1.99999308303159497585216984042
1.99999252011032917129978613627
1.99999191137703518618883361522
1.99999125310340845377554904988
1.99999054125772507631389531504
1.99998977148014875377402873724
1.99998893905602812481531629408
1.99998803888702097442410461831
1.99998706545986845285183702608
1.99998601281262805752969022527
1.99998487449815856533920060588
1.99998364354463327165783144463
1.99998231241283969188963028332
1.9999808729500041992602857072
1.99997931633985878895722999455
1.99997763304864414287282764169
1.99997581276671828029729114245
1.99997384434541316547083228838
1.99997171572875253809902396623
1.99996941387961275950341418426
1.99996692469987443225599146392
1.99996423294407574647830265007
1.99996132212603870605657805045
1.99995817441789634907077388059
1.99995477054090253515761980309
1.99995108964735554327268231615
1.99994710919291229813288476267
1.99994280479851118917131897966
1.9999381501010578016551044204
1.99993311659195905590342529164
1.99992767344251682577258526913
1.99992178731511162591909034447
1.99991542215901992588496629427
1.99990853898961453473071945954
1.99990109564959572634924500497
1.99989304655079071939656473492
1.99988434239494011291211090179
1.9998749298717611802551089728
1.99986475133243875171597399752
1.99985374443654391768510356786
1.99984184177021803781905416826
1.99982897043328355046382452233
1.99981505159275276278488311258
1.9998
1.9997837234686399413394709643
1.99976612230991430781379452415
1.99974708872212881856706897184
1.99972650613040090459435541867
1.99970424847267433724289199541
1.99968017942762783026419245271
1.99965415157974879260849202116
1.9996260055164585649893068136
1.99959556885175930944168076082
1.99956265517042268877745249422
1.99952706288625381569476575197
1.99948857400743768870143686188
1.99944695280140624076581470412
1.99940194435104872120523091525
1.99935327299342264259185130384
1.99930064063140287648451126347
1.99924372490792826696003029424
1.99918217723166358289157223175
1.99911562064198459448151416603
1.99904364750020996301428536017
1.99896581699293944786149972765
1.99888165243220714364138208441
1.99879063833591401486455712228
1.99869221727065827354161441916
1.99858578643762690495119831128
1.99847069398063797517070921286
1.99834623499372161279957319587
1.99821164720378732391513250337
1.99806610630193530282890252269
1.99790872089481745353869402942
1.99773852704512675788099015458
1.99755448236777716363411580763
1.99735545964561490664423813356
1.99714023992555945856594898286
1.99690750505289008275522101985
1.99665582959795279517126458205
1.99638367212584128862926345667
1.99608936575558129595451722353
1.99577110795099629424831471354
1.99542694948072673653597297676
1.99505478247978631746225024865
1.99465232753953596982823674588
1.99421711974700564560554508964
1.99374649358805901275544864012
1.99323756662193758579869987616
1.99268722182719588425517839303
1.99209208851090189095270841281
1.99144852166417752319122611672
1.99075257963763813924415562922
1.99
1.98
1.97
1.96
1.95
1.94
1.93
1.92
1.91
1.9
1.89
1.88
1.86999999999999999999999999987
1.86
1.85
1.84
1.83
1.82
1.81
1.8
1.79
1.78
1.77
1.76
1.75
1.74
1.73
1.72
1.71
1.7
1.69
1.68
1.67
1.66
1.65
1.64
1.63
1.62
1.61
1.6
1.59
1.58
1.57
1.56
1.55000000000000000000000000001
1.54000000000000000000000000006
1.53000000000000000000000000035
1.52000000000000000000000000176
1.51000000000000000000000000805
1.50000000000000000000000003402
1.49000000000000000000000013359
1.48000000000000000000000049034
1.47000000000000000000000169105
1.46000000000000000000000550564
1.45000000000000000000001699389
1.44000000000000000000004991868
1.43000000000000000000014002635
1.42000000000000000000037625452
1.41000000000000000000097118741
1.40000000000000000000241428084
1.39000000000000000000579365324
1.3800000000000000000134501471
1.37000000000000000003026662195
1.36000000000000000006613733111
1.35000000000000000014057126687
1.34000000000000000029105778598
1.33000000000000000058790874818
1.32000000000000000116000119918
1.31000000000000000223848051005
1.30000000000000000422946724954
1.29000000000000000783271837114
1.28
1.27
1.26
1.25
1.24
1.23
1.22
1.21
1.2
1.19
1.18
1.17
1.16
1.15
1.14
1.13
1.12
1.11
1.1
1.09
1.08
1.07
1.06
1.05
1.04
1.03
1.02
1.01
1.
0.99
0.98
0.97
0.96
0.95
0.94
0.93
0.92
0.91
0.9
0.89
0.88
0.87
0.86
0.85
0.84
0.83
0.82
0.81
0.8
0.79
0.78
0.77
0.76
0.75
0.74
0.73
0.72
0.71
0.7
0.69
0.68
0.67
0.66
0.65
0.64
0.63
0.62
0.61
0.6
0.59
0.58
0.57
0.56
0.55
0.54
0.53
0.52
0.51
0.5
0.49
0.48
0.47
0.46
0.45
0.44
0.43
0.42
0.41
0.4
0.39
0.38
0.37
0.36
0.35
0.34
0.33
0.32
0.31
0.3
0.29
0.28
0.27
0.26
0.25
0.24
0.23
0.22
0.21
0.2
0.19
0.18
0.17
0.16
0.15
0.14
0.13
0.12
0.11
0.1
0.09
0.08
0.07
0.06
0.05
0.04
0.03
0.02
0.01
0
-0.01
-0.02
-0.03
-0.04
-0.05
-0.06
-0.07
-0.08
-0.09
-0.1
-0.11
-0.12
-0.13
-0.14
-0.15
-0.16
-0.17
-0.18
-0.19
-0.2
-0.21
-0.22
-0.23
-0.24
-0.25
-0.26
-0.27
-0.28
-0.29
-0.3
-0.31
-0.32
-0.33
-0.34
-0.35
-0.360000000000000000000000000046
-0.370000000000000000000000000022
-0.380000000000000000000000000011
-0.390000000000000000000000000005
-0.400000000000000000000000000002
-0.410000000000000000000000000001
-0.42
-0.43
-0.44
-0.45
-0.46
-0.47
-0.48
-0.49
-0.5
-0.51
-0.52
-0.53
-0.54
-0.55
-0.56
-0.57
-0.58
-0.59
-0.6
-0.61
-0.62
-0.63
-0.64
-0.65
-0.66
-0.67
-0.68
-0.69
-0.7
-0.71
-0.72
-0.73
-0.74
-0.75
-0.76
-0.77
-0.78
-0.79
-0.8
-0.81
-0.82
-0.83
-0.84
-0.85
-0.86
-0.87
-0.88
-0.89
-0.9
-0.91
-0.92
-0.93
-0.94
-0.95
-0.96
-0.97
-0.98
-0.99
-1.
-1.01
-1.02
-1.03
-1.04
-1.05
-1.06
-1.07
-1.08
-1.09
-1.1
-1.11
-1.12
-1.13
-1.14
-1.15
-1.16
-1.17
-1.18
-1.19
-1.2
-1.21
-1.22
-1.23
-1.24
-1.25
-1.26
-1.27
-1.28
-1.29
-1.3
-1.31
-1.32
-1.33
-1.34
-1.35
-1.36
-1.37
-1.38
-1.39
-1.4
-1.41
-1.42
-1.43
-1.44
-1.45
-1.46
-1.47
-1.48
-1.49
-1.5
-1.51
-1.52
-1.53
-1.54
-1.55
-1.56
-1.57
-1.58
-1.59
-1.6
-1.61
-1.62
-1.63
-1.64
-1.65
-1.66
-1.67
-1.68
-1.69
-1.7
-1.71
-1.72
-1.73
-1.74
-1.75
-1.76
-1.77
-1.78
-1.79
-1.8
-1.81
-1.82
-1.83
-1.84
-1.85
-1.86
-1.87
-1.88
-1.89
-1.9
-1.91
-1.92
-1.93
-1.94
-1.95
-1.96
-1.97
-1.98
-1.99
-2.


==> anc/WILS3HQG1/HG1gS20000.dat <==
# HG1gS20000
-35.002281383773479792506147638
-35.0355059914111166863207144451
-35.0375985455711014390607164743
-35.0398190818525942880498684026
-35.0421751321326681703610760821
-35.0446746484751615247749209603
-35.0473260247483103989658230219
-35.0501381192067732315902785777
-35.0531202780684711632209434403
-35.0562823601164227207776683159
-35.0596347623553502621830812671
-35.0631884467522583873068216215
-35.0669549680894117904087259577
-35.0709465029571502591162404425
-35.075175879912748450276290698
-35.0796566108300325318919404584
-35.0844029234626775870419623043
-35.089429795241999486821597384
-35.0947529883275911133071785724
-35.1003890859263012627612340509
-35.1063555298917785953492327546
-35.1126706596130631690516622328
-35.1193537521964620179504325965
-35.1264250639401474142762944691
-35.133905873095518100095301071
-35.1418185239033126111306916793
-35.1501864718857038766912632173
-35.1590343303680757045508839389
-35.1683879181958205745677576384
-35.1782743086022360614765440979
-35.1887218791733613117461652507
-35.1997603628443076347364089891
-35.2114208998492157103430208919
-35.2237360905333281416625377674
-35.2367400489207065152140907802
-35.2504684569147473798724970965
-35.2649586189907561430073386791
-35.2802495172203099792748022697
-35.296381866445861998349097864
-35.3133981694008837649002461604
-35.3313427715456792714293377009
-35.3502619153616906423446459116
-35.3702037938175064783629305894
-35.3912186026877221184501389713
-35.4133585913711232237606236498
-35.4366781118171974758157653424
-35.4612336651295425628278806953
-35.4870839453711417331913820352
-35.5142898800495215286466053885
-35.5429146667092809486905444092
-35.5730238050051687100585647817
-35.6046851235705571513282034321
-35.6379688009335794984534027855
-35.6729473796661134673125698883
-35.7096957728789503012046413808
-35.7482912620996160297182000787
-35.7888134854871326687521046305
-35.8313444152502330020023943082
-35.8759683230418754524246258009
-35.9227717320030377720475046664
-35.9718433540223830035577822267
-36.0232740106651626972689069655
-36.0771565361043166487572681563
-36.1335856602588036647119899199
-36.1926578702084052879021739387
-36.254471247810229147439508176
-36.3191252812895407591520218687
-36.3867206484160085413081150023
-36.4573589687055906298571814309
-36.5311425219077573602278139426
-36.6081739298471651536383453299
-36.6885557984879150649226980723
-36.7723903168767882139856892996
-36.8597788093990065442419234091
-36.9508212375457904789268685123
-37.0456156471469630488982813786
-37.1442575567637944764089317278
-37.2468392826669332659822760686
-37.3534491955414077602276328458
-37.4641709037651294773552191229
-37.5790823577989653956689132527
-37.6982548699052169366105579785
-37.82175204307727609116029728
-37.9496286027164488594538759172
-38.0819291242326848454754485429
-38.2186866493746113704693706984
-38.359921183711389957897214863
-38.5056380672952410752651590388
-38.6558262101300058153654268979
-38.8104561836590998486903039379
-38.9694781590672709639153981136
-39.1328196827667020490938093498
-39.3003832790116862754130611211
-39.4720438691603834012620739674
-39.6476459966807557878893983968
-39.8270008465851805299923632324
-40.0098830475798756844163207441
-40.196027244837704477218115151
-40.3851244309539762555534286151
-40.5768180223339286825343968257
-40.7706996679988433528293565961
-40.966304777598533784920386188
-42.6684232713143504028927506205
-43.4496723042290401516246710159
-43.7542670384618369879466685789
-43.7600011979252349467883823329
-43.5592069735407592244707239846
-43.2069402856380789914931923183
-42.7390335980434140927761614288
-42.1802729928547010633062399898
-41.5485927654247550501718347318
-40.8574272218137114238311885302
-40.1171208011238570853282955304
-39.3358192680614254330212487471
-38.5200573808841052216669817683
-37.6751602317729963079761239945
-36.8055255264840862580444872299
-35.914827169685962621760071478
-35.0061653099938473790895562017
-34.0821790345820985738100582883
-33.1451324305303746515698749105
-32.1969812842273120562343466517
-31.2394254609087818123666767335
-30.2739505291443015419879200534
-29.3018611949130878449370221796
-28.3243084195711651797908315126
-27.342311611150762893661134234
-26.3567769324610231390825107321
-25.368512519000581265572568488
-24.3782412159646924809732760489
-23.3866113072031923648139013669
-22.3942056065387518861295901426
-21.4015492041203262161702432441
-20.4091161009310369144998383965
-19.4173349185295994815840961002
-18.4265938352126289702738000923
-17.437244871584182330504461686
-16.4496076261969734295663978768
-15.4639725441385250466190580769
-14.4806037871627903493292986273
-13.4997417624470857769792176559
-12.5216053577007358587720443552
-11.5463939227161022909336055811
-10.5742890311866622479531162839
-9.60545605144933497174353920341
-8.64004555052667505229041390483
-7.67819455228109242018745979105
-6.72002766751482061062372416224
-5.76565811134975991829306889108
-4.81518862111543439894121521456
-3.86871228619251828257470410835
-2.92631329974816656775537490557
-1.98806764101255602805465703973
-1.05404369564671195686888208725
-0.124302820809602604427533135011
0.801100139277289943868317245037
1.72211638216776305443927914537
2.63870271593430420528955732715
3.55082116384337388145002526297
4.45843860144329016607165464511
5.36152642294135200593160190885
6.26006023409255242829929148921
7.15401956912481579594246947173
8.04338762949111719176674956828
8.9281510424721731245703655854
9.80829963785893949451909468253
10.6838262411255892782661248185
11.5547264816641098326396994363
12.4209986147938502056352855172
13.282643356385575229169070584
14.1396637290518370651888991858
14.9920649189554751535411482999
15.8398541423772476054675890634
16.683040521263606526922755505
17.5216349670463403591972204991
18.3556500720908568608404580299
19.1851000081864012486730600811
20.0100004315437163693335157873
20.8303683938120253934936601042
21.646222258669203230699968518
22.4575816235768922357336478298
23.2644672463265728930374213591
24.0669009760336088393665853418
24.8649056882643901333437494417
25.6585052240072017333925624108
26.4477243322206136538118292568
27.2325886157142628322785962936
28.0131244801360853528270367597
28.789359085857548955541153194
29.5613203025643968117423691645
30.3290366663749933404282217651
31.0925373393216944170532489008
31.8518520710428666107967132507
32.6070111625443595427233298765
33.3580454318994875009341669041
34.104986181765986699581445049
34.8478651686070599456885356045
35.5867145735115701633722998777
36.3215669745157605128815028094
37.0524553203356178843426651789
37.7794129054252090145870398517
38.5024733462820501433407088209
39.2216705589258633840147309848
39.9370387374819633014567154624
40.6486123338050395126279992012
41.3564260380832862460696096529
42.0605147603667056639528442984
42.7609136129670037653812763023
43.45765789367982895172262051
44.1507830697831948726380725876
44.8403247627688001445299299321
45.5263187337656254127538024963
46.208800869617668960737773951
46.8878071695799902182119901874
47.5633737325993794019978260112
48.2355367451479733179908935066
48.904332469580003215841911884
49.5697972329836007387199826829
50.2319674165012118215082610913
50.890879445093684462407375076
51.5465697777245125235152031192
52.1990748979420413640574672086
52.8484313048386788508216856705
53.4946755043673132670492682071
54.1378440009962235106426700809
54.7779732896847819480262659262
55.4150998481632011782136337525
56.0492601295004671977564601657
56.6804905549454371360636615301
57.3088275070268636349000032969
57.9343073228988435724052128024
58.5569662879188794148375205453
59.1768406294463900114061558047
59.7939665108501169003598491551
60.4083800257134447354792159395
61.0201171922271926512675149358
61.6292139477599394697351383425
62.2357061435964216598894291062
62.8396295398349907943186446989
63.4410198004355386716857218512
64.0399124884096949306561092605
64.6363430611454753954806454623
65.2303468658589109851565389967
65.8219591351655181071411282469
66.4112149827647832720225419388
66.9981493992311283518284660974
67.5827972479050995278998738802
68.1651932608787835279521737766
68.7453720350697001621857969859
69.3233680283776512986325213774
69.8992155559192240737717908049
70.4729487863348510672612992577
71.0446017381635230806160732201
71.614208276280431703323458502
72.1818021083929896371621704799
72.7474167815908373508152193006
73.3110856789455955848314091251
73.872842016156265018920262549
74.4327188382363075138404276766
74.9907490162385681823601962447
75.5469652440143145327449638931
76.1014000350027784418374088504
76.6540857190476891056898206653
77.2050544392373807128830193244
77.7543381487651476959333775889
78.30196860780660332552327805
78.8479773804108743870801568038
79.3923958314025359674357278714
79.9352551232912562115218761278
80.4765862131861814995352766752
81.0164198497121480425059534495
81.5547865699248565829019873301
82.0917166962221928871289136985
82.6272403332489181857622590135
83.1613873647919907998613905869
83.6941874506638130206912619756
84.2256700235707260072886942253
84.7558642859641001424539944316
85.2847992068713890435410786432
85.8125035187045323506171060541
86.3390057140431055924596350217
86.8643340423896249326427184929
87.3885165068944204870369253059
87.9115808610474942353228589669
88.4335546053347773692710854166
88.9544649838561972682485388506
89.4743389809029561985472208242
89.9932033174914123209452997215
90.5110844478509386761782882614
91.0280085558631175091429286294
91.544001551449605590852589917
92.0590890669059810964107661597
92.5732964531788540844493721957
93.0866487760834906783832329983
93.5991708124591656451742478993
94.1108870462594191686985162228
94.6218216645743511807602633008
95.1319985535820405946068053092
95.6414412944261271275157570523
96.1501731590165400373331431982
96.6582171057503009619375460273
97.1655957751492670620589225158
97.6723314854116157404607044733
98.1784462278738032499796724019
98.6839616623796564068837111221
99.1888991125531792835808944831
99.6932795609715750463106576493
100.197123644234896900481249266
100.700451647928651270875361143
101.203283501475580728443367196
101.705638772872753622205379043
102.207536663309981715792690883
102.708996001665476184375594948
103.210035238874535908766136585
103.710672442166939907074105807
104.210925289168587755707923993
104.710811061862797742984207551
105.210346640406532028699565172
105.709548496796670995926869865
106.208432688381305006139775791
106.707014851210850618789250422
107.205310193223629708196170511
107.703333487260373483029019855
108.201099063901928847097122716
108.698620804124251475525329722
109.195912131764568037737712248
109.69298600579237877638538492
110.189854912378750724647598756
110.686530856757120764044290034
111.183025354868586016014360173
111.679349424784406220669722819
112.175513577898178253975602194
112.671527809879866208048991556
113.167401591383580913634908429
113.663143858500699789856251086
114.158763002949600798064806346
114.654266861992952349078642892
115.149662708073153519865342562
115.644957238156155086355730866
116.140156562773510836224336106
116.635266194752109501963194069
117.130291037620619510134180317
117.625235373681240580504668122
118.120102851734896971803546137
118.614896474447525737813678759
119.10961858534460853869072416
119.60427085542056608494357459
120.098854269349078834607438255
120.593369111279814693671901628
121.087814950206432672689367382
121.582190624890089120463802915
122.076494228321998578873738239
122.570723091707892662470935733
123.064873767956475727305631599
123.558942014653193395536487538
124.052922776499807052257837799
124.546810167199401891886374482
125.040597450765545473103105916
125.534277022233355388708796191
126.027840387749225737955972376
126.521278144014899582204888004
127.014579957060455244321574834
127.507734540319594732975342473
128.00072963197937905389618854
128.493551971575243776385262209
128.986187275800744746819317657
129.478620213500023779061857855
129.970834379809442684826553361
130.462812269413205973236581554
130.954535248876072417045084895
131.445983528014437523671834559
131.937136130265146402353107577
132.427970862009362759042470301
132.918464280806667449871159127
133.408591662492281309210671289
133.898326967087893377485949294
134.387642803474018086113264799
134.876510392769093619308773453
135.36489953035765802119454697
135.852778546506888292789763204
136.340114265507548483116960033
136.826871963271952415755228323
137.313015323317890954465105828
137.798506391063587208107189393
138.283305526354609175093306677
138.76737135413927004880822542
139.250660713204362291827802188
139.733128602878081573930532733
140.214728127601677935782966972
140.695410439265699345683711293
141.175124677200640319616368484
141.653817905705346334830800799
142.131435048989621725346910934
142.607918823400110183777184391
143.083209666790625457103598441
143.55724566488966453607106521
144.029962474508792162380409463
144.501293243425895354571245808
144.97116852676691699133811637
145.439516199698530516053881989
145.906261366232250378334991742
146.371326263927615800604576879
146.834630164268263170781325781
147.296089268469831867428226114
147.755616598462638621901600724
148.213121882774806691545224883
148.668511437022938337026048086
149.121688038697351547787148573
149.572550795907231598348567577
150.020995009727628191930915718
150.466912029764897838878486153
150.910189102529769990072001693
151.350709212177506669113441294
151.78835091314241016182375786
152.22298815415896931272507141
152.654490093123953214834375236
153.082720902212462869819898196
153.507539562616004603576711148
153.928799648221683874838573994
154.346349097498222429954674514
154.760029972796215500592024347
155.169678206206354805069574795
155.575123331049672200745711589
155.976188197997563300837793019
156.372688674735706861742016933
156.764433327994191438406961172
157.151223086665280990506248718
157.532850884619264908065537356
157.909101281706581687211562334
158.279750061299563707716932851
158.644563802578233599804579074
159.003299425599900914705309174
159.355703707009941509590836824
159.701512764048906238507948745
160.040451504286508820332138766
160.372233038263239105401176269
160.696558051942080027524554919
161.013114135562338845943347854
161.321575065140643442789876519
161.621600032475759765158444193
161.912832819078353294789578644
162.194900908957549234256892298
162.467414534645496514068049358
162.729965650220225374491743066
162.982126824385559227212462064
163.223450045872615827079557622
163.453465432526364938759614391
163.671679834416194823021470216
163.877575320141931969346555091
164.07060753417318300018771439
164.250203911532903005872785006
164.415761734383290172162534707
164.566646013054795976458415864
164.702187171730996484904696576
164.821678516307835660246991272
164.924373458818554103755072756
165.009482469174759559696403512
165.076169720721671534069716596
165.123549391122308219455199599
165.150681574225358610512552517
165.15656775165537972539107209
165.140145764670398096128294503
165.100284217086334494703452038
165.035776228427455723590995407
164.945332442497988442114966918
164.827573179740918433280046125
164.681019601369571247752527711
164.504083728450160074218356267
164.295057128754436266278313047
164.052098046836433587127431306
163.773216706521320018143506515
163.456258457340100347197339284
163.098884364108854608887425662
162.698548747439127284932664577
162.252473066552292380839042544
161.75761538629108253631058011
161.210634476582933145816065178
160.607847339378276631826656657
159.945178623524567889676614822
159.218099941121342646743909704
158.421556494725644543003960548
157.549877597320946887272610534
156.596666517521018149364246452
155.55466346073944105761780787
154.415573169437374965178656855
153.169845220915180374925907448
151.806390014912027635970694126
150.312205663306133095739826486
148.671878772174805412560043371
146.866902314634712797240979499
144.874720605974254750333381522
142.667353445098148487527903083
140.209345363035505485445557097
137.454580155332482933094546189
134.341073121898154367191660314
130.78188303106108033608427208
126.64782000319701395789507769
121.730310766022974621437002305
115.64550020741650737130128266
107.489448668552258469607457429
91.4248047209556469208061582925


==> anc/WILS3HQG1/HG1gS20100.dat <==
# HG1gS20100
-180.057553055046841399098762668
-180.066035071696794527312094172
-180.066630207969344414848587072
-180.067266568754582250223491894
-180.067946965807340075844265597
-180.06867439904367332838306068
-180.069452068832529364788377752
-180.070283389065314189941857994
-180.071172001050472646072031483
-180.072121788282869446898847786
-180.073136892140566108585842243
-180.074221728564537441604122061
-180.075381005779966284037091942
-180.076619743121002085596937587
-180.077943291024273325849392333
-180.07935735226001110390696533
-180.08086800447337707725702984
-180.08248172411249870292024259
-180.084205411823803798750656555
-180.086046419399520015312473656
-180.088012578366667927664704494
-180.090112230311533927975430843
-180.092354259038465441456913775
-180.094748124666890363839230732
-180.097303899775728768284778606
-180.100032307709841089475739976
-180.102944763168845807222885255
-180.106053415204543077036476028
-180.109371192759299949680514901
-180.112911852884088029178387253
-180.116690031781414835627004454
-180.120721298825153770841838264
-180.125022213716251086537008545
-180.129610386940466757096862581
-180.134504543701683076629029725
-180.139724591511881621624877241
-180.145291691626635279253213125
-180.151228334522874263134195446
-180.157558419623747667738234497
-180.164307339483596412019627321
-180.171502068654357346262380903
-180.179171257463106131332548548
-180.187345330938888479985478243
-180.196056593135451231118294052
-180.205339337104927327035027852
-180.215229960785907458799413158
-180.225767089077595329865428068
-180.236991702379835982676911393
-180.248947271886663038919720123
-180.261679901928558709456099932
-180.27523847966577905189046387
-180.289674832441775718221847734
-180.305043893111843486967014878
-180.32140387366752801204804899
-180.338816447481915850435122241
-180.357346940504560830389603066
-180.377064531737324312719806571
-180.398042463323652907172112406
-180.420358260583599223938899727
-180.444093962325003645551917363
-180.469336361757471462331414774
-180.496177258329850925449406298
-180.524713720803570060370400746
-180.555048361863122813290539588
-180.587289624550878397863976919
-180.621552080795859863512682234
-180.657956742284802563285408234
-180.696631383898226271958873573
-180.737710879903961014914373577
-180.781337553065036267366599062
-180.827661536777507329575509743
-180.876841150306029427231814319
-180.929043287130119425527741473
-180.984443816351323599603930407
-181.043227997040125047302148118
-181.105590905320487722723592293
-181.171737873898474511809551944
-181.241884943638332300303600895
-181.316259326673646112879725496
-181.395099880411356399811454293
-181.478657591641217639916584644
-181.567196069801129776879596602
-181.66099204826802831357434898
-181.760335892342845458640288467
-181.865532112374447766899205153
-181.976899880219213715253347918
-182.094773546957619476195254682
-182.219503159484194695885787857
-182.351454973249568139447064686
-182.49101195805982601102506817
-182.638574293425505757713305555
-182.794559849496332456061986629
-182.959404649113954659987151182
-183.133563305958681090823085986
-183.317509433152284731458250385
-183.511736016001492227094276796
-183.716755741819355336160449628
-183.933101278937154032672682403
-184.161325496109881163364209414
-184.402001612514920283279628721
-184.655723267436511031452298204
-184.923104497507201561511574047
-187.994683922401375359829570912
-190.511790003697874464204973704
-192.695695774472973115951809528
-194.644961431871966156890678491
-196.415015508644541344073962586
-198.041155493303026387672049887
-199.547703003489536906967394893
-200.952362320321420223808726655
-202.268554376157925970470188297
-203.506776288705639042510087651
-204.675445198181845731248585507
-205.781448757525814395260092076
-206.830518969954240349193307534
-207.82749461219252121259501828
-208.77651064347094523979159225
-209.681138193641575685613174403
-210.544490162372381396328856166
-211.369302309792778247007035378
-212.157996510943915916449136238
-212.912730788105472609312600233
-213.635439379343033912160202826
-214.327865187627209158129104631
-214.991586325758911619728203814
-215.628038031149883144124389645
-216.238530909855574273543467267
-216.824266241387731950719708962
-217.386348908491360420312808694
-217.925798391595828235099785171
-218.443558173965990508074418133
-218.940503832300149324899010464
-219.417450032741639020244989492
-219.875156609776193515435287656
-220.314333872235278922316477861
-220.735647254394202481607042143
-221.139721409303244602037827872
-221.527143824798295012149307613
-221.898468029185450268433693852
-222.254216442684560993584360955
-222.594882921816622558506249726
-222.920935036618302167691201794
-223.232816114544864619158798452
-223.53094707993105738445164164
-223.81572811372209776828131505
-224.087540154708620053714060953
-224.346746260576785572929911614
-224.593692844618876940964296763
-224.828710801861042496336447886
-225.052116536589097126164925732
-225.26421290173814494597542907
-225.465290059314592460896039928
-225.655626269904877095705036075
-225.835488618365134680438826623
-226.005133681956252883244820962
-226.164808146469539477903219322
-226.314749375263109950748113874
-226.455185935584304634052152334
-226.586338086077436173514920943
-226.708418228959227544166460304
-226.821631329978226115232081905
-226.926175308952323881388112381
-227.02224140339437793889886838
-227.110014507484783212641052806
-227.189673488427409136533466559
-227.261391482027897725119594452
-227.325336169157776355349848262
-227.381670034611448296972964985
-227.43055060972354400982697388
-227.472130699989319763670193817
-227.506558598819020602697347571
-227.533978288456856199081528306
-227.554529629004965468407112245
-227.568348536412765900707775269
-227.575567150216014408824366991
-227.57631399174849809209979636
-227.57071411348544078525477972
-227.558889240126078701776721246
-227.54095790197320393921950984
-227.517035561123167081894217971
-227.487234730939475034962597579
-227.451665089246400057891212157
-227.41043358564556257999671785
-227.363644543327936930106959067
-227.311399755725864982896987231
-227.253798578324189137093414734
-227.190938015926302230952346722
-227.122912805649551896003418797
-227.049815495904846176376692698
-226.971736521597320994560712189
-226.888764275768400284146163319
-226.80098517788437352362121001
-226.708483738962613613020381267
-226.611342623713653100935343128
-226.509642709865431890035611684
-226.40346314482503740096713465
-226.292881399823099894638478447
-226.177973321676609940774444072
-226.058813182297227342082162518
-225.935473726064092706362572947
-225.808026215172681268602997272
-225.676540473064305349147678951
-225.541084926034433229273266397
-225.40172664311200841876070599
-225.258531374296388026917212685
-225.111563587233339184020148618
-224.960886502406708046934985551
-224.806562126917879331877541883
-224.648651286920950388921529242
-224.487213658777629551810786518
-224.322307798992212791924698529
-224.153991172983576269563248477
-223.982320182747927503272298589
-223.807350193463068318475868624
-223.629135559082123564036520117
-223.447729646962067078839213485
-223.263184861569917927883078848
-223.075552667307173888271871568
-222.884883610490884843910613973
-222.691227340527736272911243518
-222.494632630315603276561434854
-222.295147395905240194731232346
-222.092818715453082010974057923
-221.887692847494544288652444181
-221.679815248565711651989633974
-221.469230590199894681030313598
-221.255982775324205828013449609
-221.040114954080051301742249646
-220.82166953909025290602998986
-220.600688220194397010236231119
-220.377211978672952950606901471
-220.15128110097970628571939433
-219.922935192001109808433854319
-219.692213187860263655157946201
-219.459153368282392090377262189
-219.223793368537885636460436458
-218.986170190978220422218124844
-218.746320216179349380346294105
-218.504279213706479846922176384
-218.260082352513506977481746656
-218.013764210989760112873804491
-217.765358786666137859339730452
-217.514899505592155372795267772
-217.26241923139490245606563321
-217.007950274030411997709518804
-216.75152439823746351106153168
-216.493172831703394675214915819
-216.232926272951063526230978907
-215.970814898955694068557373444
-215.70686837249994742076830101
-215.441115849275188094038299649
-215.173585984736559609560157556
-214.90430694071914443687812899
-214.633306391822159280277229932
-214.360611531567827209539827108
-214.086249078341272228725338424
-213.810245281117498852595216109
-213.532625924981248408543925756
-213.253416336445264436406676088
-212.972641388572251090990889986
-212.690325505905570269542427288
-212.406492669213494728460147521
-212.12116642005161519105348944
-211.83436986514778888043217966
-211.54612568061381456509504979
-211.25645611598782463101645197
-210.965382998111197468164289816
-210.672927734843613178640340743
-210.37911131861970189588037712
-210.083954329850566486786026916
-209.787476940173299746569148331
-209.489698915551460061688149335
-209.190639619229318597599962312
-208.890318014542545068016378807
-208.58875266758785777767467828
-208.285961749754026631004662674
-207.981963040116484906303410147
-207.676773927697676562234335098
-207.370411413595140434327916521
-207.062892112979210667207335341
-206.754232256962093896202034774
-206.444447694339967831099148367
-206.133553893209632804213360521
-205.821565942461137331299618006
-205.508498553147690610491032773
-205.194366059734068971132993706
-204.879182421224619406645208841
-204.562961222171861314272895862
-204.245715673566587255590107307
-203.927458613610264785172172515
-203.608202508370444015303520889
-203.287959452319779439939801642
-202.966741168759179482688031029
-202.644559010125503115503029783
-202.32142395818412957386797205
-201.997346624106634529373182508
-201.672337248433713932625580901
-201.346405700923404970624233263
-201.019561480284562056626004036
-200.691813713795454351462795857
-200.363171156807259868163256786
-200.033642192132139601704750706
-199.703234829315483217808812825
-199.371956703791825493516662287
-199.039815075923839791732810874
-198.706816829923721234847921696
-198.372968472656177780419375368
-198.038276132322151954474726295
-197.702745557022299423055876337
-197.366382113199152735520443109
-197.029190783956799306530033671
-196.691176167256801867186307901
-196.352342473988987055599391654
-196.01269352591562337566043399
-195.672232753487403268121257491
-195.330963193529535343847743344
-194.988887486796141753890324829
-194.646007875391042037943904861
-194.302326200052888419096841049
-193.957843897302498209375732788
-193.612561996450106561502446677
-193.266481116460137044138896974
-192.919601462670958219430867964
-192.571922823366961343111143045
-192.223444566200157259928549621
-191.874165634458349292150820687
-191.524084543176793167366965927
-191.173199375090104543707212536
-190.821507776421019193971717543
-190.469006952502450120434973407
-190.115693663229119491208507176
-189.761564218334871004561877838
-189.406614472491589771761001484
-189.050839820225471717695956806
-188.694235190646192470353346125
-188.336795041984326365021882565
-187.978513355932159127238179626
-187.619383631782822599078304004
-187.259398880362456093259234393
-186.898551617749866131527074161
-186.536833858777913955414981175
-186.174237110310607768961272351
-185.810752364289613635771615538
-185.446370090543624727433119738
-185.081080229353742594395703336
-184.714872183767725656593099078
-184.347734811655648504407668043
-183.979656417499190136253015486
-183.610624743906429169552527741
-183.240626962843668534157743534
-182.869649666575440329520818774
-182.497678858303452485422180887
-182.124699942494831641342420139
-181.750697714889590222746882509
-181.375656352176798951058331683
-180.999559401328477817231403773
-180.622389768579727642962130621
-180.244129708043109436866218011
-179.864760809944738429889137091
-179.484263988468992459423972802
-179.102619469198138683449704842
-178.719806776132556759448194094
-178.335804718276578821935082488
-177.95059137577427492198455826
-177.564144085578785008896387643
-177.176439426638032857195170023
-176.787453204578851242385970959
-176.397160435870698657813552768
-176.005535331449253282413949208
-175.612551279779226909989079451
-175.218180829334747090396487234
-174.822395670474606552227154023
-174.425166616688571583611599495
-174.026463585189771700680393677
-173.626255576826957619175417989
-173.224510655289108958441758355
-172.821195925573492626736775739
-172.416277511686812498174982478
-172.0097205335475454594721234
-171.60148908305592244181783333
-171.191546199296279486740661812
-170.779853842834666578925255852
-170.366372869072653754411099216
-169.951063000616207142505151616
-169.533882798616313800768432676
-169.114789633035704471605144742
-168.693739651793548025137692877
-168.270687748737359872627900467
-167.845587530388567701128719624
-167.418391281405199226078275316
-166.989049928701985000779246493
-166.557513004164790266398501389
-166.123728605892687765330626418
-165.687643357897141437728078018
-165.249202368183670583510067497
-164.808349185136985412608422179
-164.365025752125906186663826797
-163.919172360239375716037423734
-163.470727599059523044939500612
-163.019628305372006639604082705
-162.565809509707727637001848867
-162.109204380603424243453813177
-161.649744166461600613987802637
-161.187358134882667482775300205
-160.721973509334033648373106958
-160.253515403012139145441471501
-159.781906749744009912469123181
-159.30706823176478219914104534
-158.828918204196729340345737488
-158.347372616043554003165953634
-157.862344927501008678194289297
-157.373746023371191270591286012
-156.881484122353037627000937065
-156.385464681965495419357941418
-155.885590298842499788938720679
-155.381760604120054119072581732
-154.873872153615309166587050086
-154.361818312475375124002318536
-153.845489133949521377978736898
-153.324771231912225794276172192
-152.799547646736015529050070091
-152.269697704081956312906094982
-151.735096866141730820439932448
-151.195616574828201714428835494
-150.651124086370848329460238236
-150.101482296728124562248863422
-149.546549557180190461383391012
-148.986179479412150325232788582
-148.42022072933935559961443138
-147.848516808861903610908491572
-147.270905824664507874593765193
-146.687220243099668421528543331
-146.097286630105665568798747273
-145.500925375015355112111922196
-144.897950397005939522524035893
-144.288168832822555279010529878
-143.671380704278197853476185038
-143.047378563887541330758103466
-142.41594711683069504455774084
-141.776862817262688566207338011
-141.129893436782973156045930807
-140.474797602653571340712220493
-139.81132430310134374622091086
-139.139212356755289626388346176
-138.458189842949344456413371595
-137.767973489259534215811824444
-137.068268012235464097359549459
-136.358765406822789211570340246
-135.639144179447123159522426065
-134.909068519130887188347361203
-134.168187400331204401659825309
-133.416133610405269387526423452
-132.652522693713249229240791594
-131.876951803338128569459309907
-131.08899845021360477631421663
-130.28821913807710161542070676
-129.474147871071402018906026016
-128.646294518964444650217400471
-127.804143022792895553711764461
-126.947149421200755797143356206
-126.074739674765512412232938531
-125.186307262090198697211321641
-124.281210517277776576570711219
-123.358769673454873306532595975
-122.418263571100801937821793531
-121.458925982846174337743989872
-120.4799414978570218278089983
-119.480440898564227729558332779
-118.459495949885541628259354077
-117.416113505640867914672941268
-116.349228817831966125686550549
-115.257697910866680392845806589
-114.140288853366556485902049389
-112.995671723193107270976664832
-111.822407014466664413069958358
-110.618932175525114162490602438
-109.383545889726484254323773464
-108.114389610857666728329837335
-106.809425733435810795023185101
-105.466411603696421055534716611
-104.082868342746248522747371345
-102.656043134670306170220864683
-101.182863192861800439556788111
-99.6598790023538115924106896629
-98.0831935594084377749146097955
-96.4483730579132984473755768082
-94.750332588462388784805433736
-92.9831875603661004660689960292
-91.1400571128595425624145875154
-89.2127986568344024440255741583
-87.1916408673403737448650250721
-85.0646620389613266959866020225
-82.8170237942896451474856325664
-80.4297994883166459291168524815
-77.878091901905153307633908718
-75.127811696687779378344090987
-72.1296819644297499418449060267
-68.8066936199919487220845045163
-65.0227349208159610691922943155
-60.4747042977664053093792283426
-53.4978022282742145490805055549


==> anc/WILS3HQG1/HG1gS20200.dat <==
# HG1gS20200
76.
75.9997047767505043795598953422
75.9996823300136333366900775959
75.9996581850280141676591663586
75.9996322140450520184239588224
75.99960427977077875933546695
75.9995742346582829271569653266
75.9995419201481903792991904024
75.9995071658534261725092321847
75.9994697886842186590160830495
75.9994295919090183642416780708
75.9993863641466955777285585897
75.9993398782850503734713113789
75.9992898903203155070050387952
75.9992361381119547474207479589
75.9991783400466550233244415933
75.999116193604978514001485543
75.9990493738236786063106833598
75.9989775316461894468686430066
75.998900292153270500266453895
75.9988172526652227914374309944
75.9987279807064899312155106924
75.9986320118228120103954756196
75.9985288472404112461689086086
75.9984179513559519479075846097
75.9982987490452308240870358865
75.9981706227777135699065575721
75.9980329095231365396265306871
75.997884897435434383010524
75.997725822298231843442025882
75.9975548637150462625202876379
75.9973711410261822387045672977
75.997173708933056597787326001
75.9969615528093653124311210442
75.9967335836770889120297941823
75.996488632823823584438400681
75.99622544603631557766127198
75.9959426774233602917642613053
75.9956388827993978579202779883
75.9953125125981868799982415272
75.994961904283859788447720043
75.994585274224448903906219591
75.9941807089906133356955733617
75.9937461560397842586251060326
75.9932794137432704075761994337
75.9927781207110167390429259044
75.992239744365676486680696188
75.9916615687144290256884465274
75.9910406812635411541061952552
75.9903739590170150120177522581
75.9896580534967785875202703568
75.9888893747177405378040209201
75.9880640740466350203245734736
75.9871780258689086719475561218
75.986226807982934187158299362
75.9852056806355555767085317907
75.9841095641073605785029436686
75.982933014750116221498103641
75.9816701993724734582795191028
75.9803148678633241268530882599
75.9788603239350550385557135313
75.9772993938613651087730622689
75.9756243930762660765617701399
75.9738270904923478523372199657
75.9718986703873265529324386323
75.969829691698275671205787385
75.9676100445527354528062520264
75.9652289038550671483791863937
75.9626746797349297835100527252
75.9599349646525673127783288313
75.9569964769426605938829757002
75.953845000564775579810797576
75.9504653208138771701816591666
75.9468411557289242651403737206
75.9429550829211585914425463406
75.9387884615262861136540873455
75.9343213489662585001416029289
75.9295324121867206843319584494
75.9243988330153201657557343615
75.9188962072638882866737272734
75.9129984371739091912254150607
75.9066776167795853317568974657
75.8999039097360757815682122018
75.8926454191320002019792167815
75.8848680487749289333995647644
75.8765353554061653173845286294
75.8676083912665001555345275891
75.8580455363975912298372476831
75.8478023200239824610510206393
75.836831230318292435687294147
75.825081511806507729179428471
75.812498949621318196703848174
75.7990256397586989766853726449
75.7845997444361067096011607417
75.7691552315892990578145487636
75.7526215974784390335955812909
75.7349235713022826825652728562
75.7159808006412785288583964699
75.6957075164656643406082888341
75.6740121763523829730063169749
75.6507970844540134349097880871
75.6259579866529816234921164953
75.3148574435112719875925111562
75.0266839587487934856221592303
74.7530153046117574957379173606
74.4898823184797978265977597787
74.2349647001467857499157237584
73.9867406299495268932116496389
73.7441364758494526407397253909
73.5063554100656624110204972354
73.2727835070472619089338177922
73.0429339524663689930508548606
72.8164118049842634049535020992
72.5928906462222823975023092845
72.3720964982222074215839597966
72.1537963875880085705382282339
71.937789993204790920206592661
71.7239034054333118459287543073
71.5119843704312099496369534491
71.3018986035759164582147175359
71.0935268882760065740675027746
70.886762762162784661079820375
70.6815106496143335760826653945
70.477684338292579401646707791
70.2752057242465395251071970997
70.0740037691246744231657639757
69.8740136266816621335381244947
69.6751759057135907971115454188
69.4774360439103812836888323113
69.2807437726199441693690418004
69.0850526566877290143064686379
68.8903196967260779477487706164
68.6965049836338647039360122087
68.5035713971103366913593663177
68.3114843414200717380736574872
68.1202115128655630201029487845
67.9297226943821437745254754867
67.7399895734406724139373489111
67.5509855800673628145346483842
67.3626857422984165957942551051
67.1750665568035498057263154989
66.9881058727555702276409353809
66.8017827873072470608378740759
66.6160775512731174197843104972
66.4309714838115145191422064314
66.2464468950680681235723005909
66.0624870158818823120663633129
65.8790759337740890252366973256
65.6961985345391829498192820151
65.513840448845446421933221539
65.3319880033243040994136060685
65.1506281756915981384304507747
64.9697485534981841798797503422
64.7893372961542702011916512089
64.6093830999126767570983819269
64.4298751655316227737441047761
64.2508031683685165941563334309
64.0721572306832119592313657354
63.8939278959528236800103430408
63.7161061050209526210022833505
63.5386831739224376828626446886
63.3616507732408678019205816777
63.1850009088703340508397109948
63.0087259040655236624188620109
62.8328183826754622235538454709
62.6572712534661759811106991304
62.4820776954464268656247547188
62.3072311441186010788387651922
62.1327252785839225850685341448
61.9585540094375149941246661277
61.7847114673945354729662503899
61.6111919925937276451475504176
61.4379901245293438430512573468
61.2651005925665989160590741058
61.0925183069994269055473150953
60.9202383506129276422454533298
60.7482559707157605823402371841
60.576566571610643417601718105
60.4051657074736079826863670058
60.2340490756149707632261016651
60.0632125100970687618349390384
59.8926519756857191950313544819
59.7223635621141020061460395467
59.55234347863935397083475216
59.3825880488736169241847284503
59.2130937058726134469184154505
59.0438569874660429100018877789
58.8748745318152095546841845895
58.706143073184321649602682231
58.5376594379128451223158893115
58.369420540577163956328521231
58.2014233803305998617811434926
58.0336650374115813767526122922
57.8661426698104331418061868603
57.6988535100858845805264828723
57.5317948623229781007860250011
57.3649640992245942636163632173
57.1983586593293088229799243203
57.031976044348757450360069404
56.86581381661811134399456619
56.699869596653663527468087284
56.5341410608118939605166870291
56.368625939044723886007274578
56.2033220127459881885164319772
56.0382271126844508265824130984
55.8733391170189643425337545643
55.7086559493916316217848533914
55.5441755770950679037717950275
55.3798960093100848532895129058
55.2158152954103274871683338704
55.0519315233305900197999877976
54.8882428179957192535318591979
54.7247473398071849249654718219
54.5614432831845562787968522829
54.3983288751592738613434905046
54.2354023740182458279667839118
54.0726620679949296067016639746
53.9101062740056831668316774707
53.7477333364292859704893139011
53.5855416259276384585945752421
53.4235295383057511206313963174
53.2616954934092302654058528534
53.1000379340575579580289443667
52.9385553250115485971820824462
52.7772461519734446283050534171
52.6161089206181892488287964124
52.4551421556544849632714792774
52.2943443999143137693255560494
52.1337142134696578612141839879
51.9732501727752192652359995957
51.8129508698359929990704130174
51.6528149113986013798080816389
51.4928409181653471899513678004
51.3330275240299907264820868809
51.1733733753343004737616657054
51.0138771301444694132502862068
50.8545374575465289579004089653
50.6953530369599303128351330313
50.5363225574684988436728815516
50.3774447171680008982547250073
50.2187182225295945873690534064
50.0601417877784663888671303036
49.9017141342869841940767419766
49.7434339899817246561214323922
49.5853000887637585112711112527
49.4273111699416020059854038677
49.2694659776762657480078833047
49.1117632604378542791638585609
48.9542017704731905054575426708
48.7967802632839588776186953788
48.6394974971148799495634527214
48.4823522324514467068995473364
48.3253432315267699028900326443
48.1684692578370956123548651338
48.0117290756655733590969104158
47.8551214496138675311340920835
47.6986451441412184093078083991
47.5422989231105720353455026714
47.3860815493414103695791416727
47.2299917841689247685678820238
47.0740283870091867791879739184
46.9181901149299806268406650467
46.762475722226971598064930515
46.6068839600048938071761097205
46.4514135757634496162047051696
46.2960633129876212695629900436
46.1408319107421031303459676175
45.9857181032695702835244895697
45.8307206195925062208525840271
45.6758381831183188602897634483
45.5210695112474802952571000249
45.3664133149844314312093961257
45.2118682985509980629564631954
45.0574331590020699891315732651
44.9031065858432994625440188204
44.7488872606505796484004214858
44.5947738566910678172867451505
44.4407650385455217463737304346
44.2868594617317212498341267848
44.133055772328749916551712161
43.9793526066019150078198884869
43.8257485906280860672083196989
43.6722423399212351258579413894
43.5188324590579634553107358283
43.3655175413028016321998526608
43.2122961682330712397921401074
43.0591669093630978450459875683
42.9061283217675659605784633545
42.7531789497038075322961802456
42.6003173242328160885293476245
42.4475419628387790479507864323
42.2948513690469208135415197571
42.1422440320394491801183035927
41.9897184262693972547660354831
41.8372730110721525337888543641
41.6849062302744639969517960084
41.5326165118007170698519562702
41.3804022672762650678364828054
41.2282618916276042691582009839
41.0761937626791780697937429655
40.9241962407465937458896428286
40.7722676682260331900731257229
40.620406369179636592365110233
40.4686106489166354022321776149
40.3168787935700080320450750172
40.1652090696684286400640147014
40.0135997237032759587847947433
39.8620489816904655073331315185
39.7105550487268646393946112901
39.5591161085410457252377534466
39.4077303230381283415540922582
39.25639583183845663941609808
39.1051107518098530714268499069
38.9538731765931843763438923999
38.8026811761209701347769683564
38.65153279612875831407148383
38.5004260576589860046727435225
38.3493589565570370039614672537
38.1983294629592010159386303532
38.0473355207722319947068035723
37.8963750471441955542143697626
37.7454459319262873832125518139
37.5945460371252962290477075099
37.4436731963463762321697344229
37.2928252142257841896101669397
37.1419998658532276837871455742
36.9911948961834599154868374138
36.8404080194367465084016518104
36.689636918487818487762678353
36.538879244242914056856616886
36.3881326150044996808562128818
36.2373946158232483144637431329
36.0866627978368393541016534613
35.9359346775951310311274721051
35.7852077363712414626790259754
35.6344794194580594125965001776
35.4837471354496899561035562662
35.33300825550732365650521034
35.1822601126090005161777951259
35.0315000007827218217354995014
34.8807251743223440265368841334
34.729932846985668962523807108
34.579120191174123905311487796
34.428284337093403286540824642
34.2774223718944211081977855127
34.1265313387938993145349318637
33.9756082361738924650538373693
33.8246500166595229702117737226
33.6736535861741738402145540335
33.5226158029713572929684402321
33.3715334766424476026756718857
33.2204033670994351742746824901
33.0692221835318259251954856972
32.9179865833367755643223368527
32.7666931710215121932655980263
32.6153384970770627263771135487
32.4639190568222588370669828064
32.312431289216956386505373363
32.1608715756433584678520780241
32.0092362386542861889452134216
31.857521540687192995669807221
31.7057236827426675758336295867
31.5538388030261170395926315407
31.4018629755512659984408111509
31.2497922087040482018500138712
31.0976224437654053696264550231
30.9453495533914425984477312614
30.7929693400493210302117449148
30.6404775344071961420595477196
30.4878697936764338334684160208
30.3351416999042562097670560105
30.182288758214884342633494277
30.0293063949971560578822465727
29.8761899560365026714974208209
29.7229347045890692583825621784
29.5695358193956581646108205594
29.4159883926330647092179474408
29.2622874278002569862284645011
29.1084278375367279642907300247
28.9544044413702172525963047774
28.8002119633908614876929356776
28.6458450298486857911190420791
28.4912981666711936090081140819
28.3365657968976478869782333595
28.1816422380264623267617718016
28.0265216992719367362716729448
27.8711982787263744901216964346
27.715665960423412073183986163
27.5599186112981697328145944755
27.4039499780395974945944027415
27.2477536838301412057835388965
27.0913232249675877826187006676
26.934651967363666285544710504
26.7777331429136805666760448846
26.6205598457311286561161896935
26.4631250282409222917490089212
26.3054214971244554368416244938
26.1474419091093815176499505788
25.9891787665965435423212746307
25.8306244131160571575784610627
25.6717710286040718008280055981
25.512610624491226948886668446
25.3531350385932763628888461039
25.1933359297937702476702853779
25.0332047725080601762504697132
24.8727328509172209684873624649
24.7119112529597636177315858079
24.5507308640682396228225513022
24.3891823606370050902419585141
24.2272562032065176563245679726
24.0649426293485750746049967232
23.9022316462358650942664858117
23.739113022878075278415412174
23.5755762820056012418365054507
23.4116106915805842241193720008
23.2472052559135948940871578343
23.0823487063627497841327679967
22.917029491590388683262109265
22.7512357673506433768745600257
22.5849553857792766609379080448
22.4181758841550504127104884871
22.2508844730995757974499769395
22.0830680241800886359211638174
21.9147130568768575870806516225
21.7458057248739486991985360962
21.5763318016288108624229252297
21.406276665172583424449970476
21.2356252820891268081469223294
21.0643621906165024378916213225
20.8924714828099380611116439697
20.7199367857001617918878873402
20.5467412413753200277365908076
20.3728674859084510227576680579
20.1982976270455996499730991418
20.0230132205620529667181240601
19.8469952451857633486286204814
19.670224075977706832598301882
19.4926794560485855834992028041
19.3143404664797955544652279599
19.13518549430379511836128849
18.9551921983847574873506819634
18.774337473024473342653189049
18.5925974091006646262114022659
18.4099472525249152291385995577
18.226361359785017499405010745
18.0418131503113246987326471469
17.8562750553782810166837844375
17.6697184632201967548181258935
17.4821136600039902509623844338
17.2934297662603770634517751188
17.1036346683280826217958895097
16.9126949443121803468050158168
16.720575783996539893478213164
16.5272409020803350484669021279
16.3326524440280890493567914687
16.1367708837300104295185215431
15.9395549120622151499762394919
15.7409613153122147650033045509
15.5409448422905996103293789193
15.3394580587813032612794411738
15.1364511877854950707929993787
14.9318719337822471957269902627
14.7256652889555653563752241778
14.5177733190133805235137026507
14.30813492583875611376055505
14.0966855837532243647182296336
13.8833570456196649487904013841
13.6680770143457686132689301001
13.4507687745412498214935146861
13.2313507780971615223529555353
13.0097361762481988622073161328
12.785832289189294141316927503
12.5595400024681539816270215203
12.330753077062621653608158039
12.0993573571383950015780090193
11.8652298557835395079223555877
11.6282376942794450698651938895
11.3882368643467036417195527847
11.1450707748161328583198957964
10.8985685336390970348783046876
10.6485429020939720914060553688
10.3947878390541060526935069545
10.1370755271721419171251692851
9.8751527366745180439082395727
9.60873633135114305334146558997
9.33750764775898144742181149245
9.06110537059271789773133094447
8.77911636477637257926481255381
8.49106367442666431611673091566
8.19639050128845315082173021799
7.89443832251625405530665745556
7.5844161933425226649792405868
7.26535628836180740440217965012
6.93604697375961686737021192435
6.59492710678337003085845909565
6.23990857404133553405954642841
5.86805321336938470774059157975
5.47491414758607838096317460568
5.0529409542295791501524594561
4.58623517044554337821474098135
4.


==> anc/WILS3HQG1/HG1gS21000.dat <==
# HG1gS21000
-81.5071941318808551748873453335
-81.5034943551902998203836243142
-81.5032306571364767763328801717
-81.5029483514047251111906009022
-81.5026461402810364542309823532
-81.5023226368051014485549502589
-81.5019763587360981570241136618
-81.5016057221190288759553838279
-81.5012090344258712494627163098
-81.5007844872442109484479811715
-81.5003301484843302505213836478
-81.4998439540739344991636031792
-81.4993236991078012597891773473
-81.4987670284176294058269720916
-81.4981714265252414819129244307
-81.4975342069400463624029692393
-81.4968525007592940392904006452
-81.4961232445271436440432022758
-81.4953431673059125583519406398
-81.4945087769100714345018972548
-81.4936163452505895665691294016
-81.4926618927341094679934358663
-81.4916411716581305540751823345
-81.490549648539901027030208393
-81.489382485313045634632648465
-81.4881345193220858294704389691
-81.486800242040928593515603008
-81.4853737764371011042541563066
-81.483848852898980493418672597
-81.4822187836385008801497763192
-81.4804764354768030516562759531
-81.4786142009150147433178197583
-81.4766239673868003003329643044
-81.4744970845834862015451062649
-81.4722243297364418839533832877
-81.4697958707349617128454222435
-81.4672012269511418135683861052
-81.464429227636162693063885085
-81.4614679677449629077343818139
-81.4583047610385081976159786107
-81.4549260903047122179107113457
-81.4513175545305370221654506393
-81.4474638128488816683774936587
-81.4433485250745438024841510081
-81.4389542886338001691608014459
-81.4342625716819864202664390553
-81.4292536421928535196610182313
-81.4239064927924272486305660342
-81.4181987610985892828965043713
-81.4121066453156243822574067991
-81.4056048148205307660044796907
-81.3986663154649632921758936618
-81.3912624693032665534136391755
-81.3833627684431539839162150478
-81.3749347627011979144894264152
-81.3659439407304146864224212311
-81.3563536042718612934096392663
-81.3461247351663111157689513228
-81.335215854745754739215108488
-81.323582875207689633359545818
-81.3111789425579354687841965565
-81.2979542706900602455702490717
-81.2838559661514511691155207223
-81.2688278431276436837732050969
-81.2528102281577685788990243556
-81.2357397540749335792622120971
-81.2175491426460726719660683868
-81.1981669753663321543760597277
-81.1775174518434846590725969686
-81.1555201351882489582211488423
-81.1320896838068330905603357275
-81.1071355689726126048701584445
-81.0805617775347195286809423298
-81.0522664991025813342670736995
-81.0221417970272598570270428079
-80.9900732624829637288049147147
-80.9559396509355311180734444233
-80.9196125002692122128891359762
-80.8809557298289584074108830619
-80.8398252196229115912842388987
-80.7960683689191781444326342254
-80.7495236334625995392795126938
-80.7000200405314657912804190183
-80.6473766810513745998834376312
-80.591402177984182672036979626
-80.5318941302147467573758529877
-80.4686385311674930349848996594
-80.4014091613994374342878943758
-80.3299669544368378609592679262
-80.2540593351500126024290821236
-80.1734195299959281237029212966
-80.087765848501977980742457493
-79.9968009354181046553255527749
-79.9002109930293646386909997421
-79.7976649731986750913600995284
-79.6888137388014649779341209755
-79.5732891943221528437220096173
-79.4507033855088949317648486528
-79.3206475681302704402194574533
-79.1826912460481831037691821746
-79.0363811790182976318352897333
-78.8812403608562305309437673526
-77.0333081290278704139343707807
-75.4341890726864784615349901014
-73.9866332633209523968239121073
-72.6468434337541674302125795568
-71.389991519244938267245522038
-70.2001659748185925545268505812
-69.0663448357300787901998163476
-67.9804685737781731379512635524
-66.9364034862678064620127122265
-65.9293354884029919539119031266
-64.9553925157991940194002830879
-64.0113973974582892432235781058
-63.0946995341765837989032460267
-62.2030564172367790949573067721
-61.3345478936123322408590912387
-60.4875126495832187786998478283
-59.6605001897523767765764260577
-58.8522338830120764049984387463
-58.0615820788045950850549304563
-57.2875352174422770498146036331
-56.5291874656176870959691212297
-55.7857218184192135653185256187
-55.056397891976299409466331615
-54.3405418295033763679645422971
-53.6375378854021407997376344758
-52.9468213549902264252317541673
-52.2678725931056158597486587255
-51.6002119212075918080002484571
-50.9433952650783017189990149469
-50.2970103975936993620131326131
-49.6606736859367235243162377153
-49.0340272619677297181428368085
-48.4167365496200655884135164994
-47.8084880951558300907300006557
-47.2089876556396804944310139135
-46.6179585086201468513975900391
-46.0351399521646899050028991412
-45.460285969392899223682321841
-44.893164035733832328796945091
-44.3335540504852579973154019991
-43.7812473770195517736028167505
-43.2360459782766716147174093421
-42.697761636098350712058529558
-42.1662152445601442255349318706
-41.6412361688056327943192955987
-41.1226616620250815704266606152
-40.610336334185550544799761249
-40.1041116669402881447737662226
-39.603845569846156030332061081
-39.1094019736183875510961523064
-38.6206504566682245156915205741
-38.1374659016141310877856467558
-37.6597281788422902760313262143
-37.1873218545260336250769954134
-36.7201359208043120868458517786
-36.2580635460726212792922191585
-35.8010018435612654381430095718
-35.3488516565699598630066463805
-34.9015173588983150535856910568
-34.4589066691619231132335542567
-34.020930477816303156349649613
-33.5875026858281797126765404266
-33.1585400540374511976054442437
-32.7339620623454551069626713361
-32.3136907779472137406345225983
-31.8976507318985072326711456613
-31.4857688033739557038297902818
-31.07797411103073935715018064
-30.6741979109449594156846479843
-30.27437350063465237748121042
-29.8784361287257785898444752165
-29.486322909855269488201140084
-29.0979727444403202219315948692
-28.7133262429729020253081942812
-28.3323256545276046101559429096
-27.9549147991956810192764308406
-27.5810390041813772248509401828
-27.2106450433175031571467791785
-26.8436810797762043591974827349
-26.4800966117681920097161247082
-26.1198424210394555151520483583
-25.7628705239888689039356575693
-25.40913412524324566151519786
-25.0585875735384174025260991945
-24.7111863197659178162887047021
-24.3668868770549410672783439472
-24.0256467827684995447200328496
-23.6874245623012068084078520836
-23.3521796945739270832061293053
-23.0198725791277249623491126917
-22.6904645047261740664389514277
-22.3639176193811916679576545076
-22.0401949017232031573906547635
-21.7192601336416466917448965565
-21.4010778741266414665733379722
-21.085613434247096287257196589
-20.772832853204658815306330881
-20.4627028754067275229663339051
-20.155190928505292949331260119
-19.8502651023516649700881570846
-19.5478941288201990697853764997
-19.2480473624569757863177120365
-18.9506947619120306586701569145
-18.6558068721161927209819854448
-18.3633548071658820583448622951
-18.073310233881354152181871504
-17.7856453560058725623294128417
-17.5003328990151527776642955961
-17.21734609550815876181906736
-16.936658671151958940210714689
-16.6582448311548684807660976175
-16.3820792472435273897950911365
-16.1081370451208962294898270983
-15.8363937923833996498178813291
-15.5668254868766183829129235461
-15.2994085454700283681070554465
-15.034119793232316325086527038
-14.770936452989769041982296256
-14.5098361352511432050094727745
-14.2507968284832777473557048671
-13.9937968897225151162535500603
-13.7388150355077549506618318221
-13.4858303331216765759701754708
-13.2348221921273383718462509841
-12.9857703561879951559283323492
-12.7386548951585717539224347241
-12.4934561974377942191918365666
-12.2501549625705118789197624397
-12.0087321940902455227151378599
-11.7691691925924714750026479358
-11.5314475490295997361222279802
-11.2955491382190284497940176936
-11.061456112556058156335584649
-10.8291508959238290188660759112
-10.5986161777928037658251713798
-10.3698349075026596917227781865
-10.1427902887197758320191452558
-9.91746577406380743496785671084
-9.69384505989713008086072303363
-9.47191208127121117036804964466
-9.25165100702422788146942603025
-9.03304623502449888595102734776
-8.81608238755453287694113894403
-8.60074430683072099566830879998
-8.38701705065391322100515902859
-8.17488588818632132022289354603
-7.9643362958503836357971700685
-7.75535395334541034706479486346
-7.54792473977800240940795401989
-7.34203472990240361848220438619
-7.13767019046710362463224538079
-6.93481757666416065762221054195
-6.73346352867785661326739278646
-6.53359486832943437685397851467
-6.33519859581479816653624135051
-6.13826188653218260562247643483
-5.94277208799691548881658932126
-5.74871671684051308893748732425
-5.55608345589145563527388586161
-5.3648601513350945445259250817
-5.17503480995024234732015249279
-4.9865955964200912606870542431
-4.79953083071519722970332063619
-4.61382898554635320749844321885
-4.42947868388525865827142641505
-4.24646869655097193832121526669
-4.06478793986020851068608738106
-3.88442547333962104561121999331
-3.70537049749826750857094423696
-3.52761235165854048840484007296
-3.35114051184389541082113707932
-3.17594458872177705017826967823
-3.00201432560020302118280060935
-2.82933959647651982146395374595
-2.65791040413690161923018845673
-2.48771687830521444487558888184
-2.31874927383991885348176315066
-2.15099796897773257347514194563
-1.98445346362282123719110895366
-1.81910637768033008910651504263
-1.65494744943311267003485911851
-1.49196753396055395954730606769
-1.33015760159842539934262521825
-1.16950873643874768865419201128
-1.01001213486867430703073559556
-0.851659104147444444694942740365
-0.69444106102048846784437763249
-0.53834953036980227449610395956
-0.383376143899738961844308431605
-0.229512638857397182076194062284
-0.0767508567868154612184628545956
0.0749172576837893563909404289485
0.225499658022473450420381042267
0.375004196942414059584069338818
0.523438627519834984776962364494
0.670810604281665040283784967295
0.817127684263560433779321348902
0.962397328038898315306383310262
1.10662690071932571775351225111
1.24982367292742578214270623499
1.39199482174204148723244965691
1.53314743161677605278664094001
1.67328849527216872881391121718
1.81242491456202478974604663385
1.950563501314359194576158463
2.08771097814739452410517562632
2.22387397926103543828647853914
2.35905905120422398474020126918
2.49327265361856260919117347525
2.62652115995857464600663477219
2.75881085818895537903712579391
2.89014795145915043713780861537
3.02053855875558230323688544981
3.14998871553183004937237624157
3.27850437431705204202309061155
3.40609140530292627209012870007
3.53275559690936813226588896356
3.6585026563292708718890727653
3.78333821005249958672295713651
3.90726780436935542973233412227
4.03029690585371274048043288454
4.15243090182601796707693544419
4.27367510079632557774732302705
4.39403473288753261129913297833
4.5135149502389600794028620372
4.63212082739041609115090264772
4.74985736164686230433216583371
4.86672947342379210080869385874
4.98274200657341571783195018417
5.0978997286917344255630746876
5.21220733140657270584084245355
5.32566943064662424061651832535
5.43829056689155434251450707481
5.55007520540318823653365201028
5.66102773643780131256953161002
5.77115247543951409450408366575
5.88045366321478119401887136224
5.98893546608794991659178172391
6.09660197603785044344100840009
6.20345721081536560609924106434
6.30950511404191417890441333506
6.4147495552887673174506951633
6.51919433013710324576710653387
6.62284316021869051877645809717
6.72569969323707513574927671282
6.82776750296913143047420067335
6.92905008924682098926950126781
7.02955087791898782232063317208
7.12927322079300160963781104499
7.22822039555604403152555437984
7.32639560567581594494334766921
7.42380198028042545028062191028
7.52044257401719867520586640346
7.61632036689013634917718185508
7.7114382640757199180687078228
7.80579909571675101555345155849
7.89940561669388752687031149471
7.99226050637451820984007894598
8.08436636833859583375088888357
8.17572573008102601294122053688
8.26634104269018529999842417872
8.35621468050211761221102550463
8.44534894072993264013753433538
8.5337460430679034716763131367
8.62140812926973319833117055931
8.70833726270043168841627659838
8.79453542786121394688574112627
8.8800045298868004613894893105
8.96474639401446758276042937418
9.04876276502416222445161672372
9.13205530664895990345505519616
9.21462560095510829352795663586
9.29647514769085992290063466239
9.37760536360325731957195742539
9.45801758172199167762898980546
9.53771305060941187035055246807
9.6166929335757142449907103955
9.69495830785829496653942143249
9.7725101637641955908598444974
9.84934940377451888912420577556
9.92547684160963555265327322235
10.0008932012539431060434610641
10.0755991159388759605708153555
10.1495951270827998498404620667
10.2228816831863546918042492081
10.2954591386817369864923142343
10.3673277527343359413195182542
10.438487687995056351809010011
10.508939009301575571641929278
10.578681682326691377514907557
10.6477155721718218437896299288
10.716040441903617136812215473
10.7836559510315360394089562455
10.8505616539241266132972311957
10.9167569981616302597904411055
10.982241322822401071123738984
11.0470138567004972618594172733
11.1110737164516580765696732056
11.1744199046647272855353255995
11.2370513078554225543538992895
11.2989666943791779019675072205
11.3601647122596033815312066409
11.4206438869289112019800819586
11.4804026188764498565883892652
11.5394391812012664621306844418
11.5977517170643813771963421753
11.6553382370362071060047129609
11.712196616334274247143637742
11.7683245919461394443122614394
11.8237197596320424430997616044
11.8783795708015498214242047742
11.9323013292580699572555443797
11.9854821878047453739701923353
12.0379191447048226242847814943
12.0896090399891639963813592458
12.1405485516030969816257575863
12.190734191384293811296758776
12.2401623008628313492715353289
12.2888290468739978068333640305
12.336730416973783366568332083
12.383862214646312720669164106
12.4302200542917441702427619704
12.4757993559823672407638374618
12.5205953399737731509060114519
12.5646030209570437312610442434
12.6078172020368976537444649863
12.6502324684196404706589097419
12.6918431807935784898757945976
12.7326434683832664837622677397
12.7726272216575551148612189746
12.8117880846698740074109478119
12.8501194470075174625410490953
12.8876144353248771999625366117
12.9242659044335737241998651688
12.9600664279202564505537129192
12.9950082882604517746116368188
13.0290834663942143938699325429
13.0622836307264539572669238018
13.0946001255116366637999708435
13.1260239585790659578563881299
13.156545788351089662913582899
13.1861559101023192465850409899
13.2148442414032309172109878145
13.2426003066862914932594921783
13.2694132208669500289754976938
13.295271671945385298567953576
13.3201639025077149118770474389
13.3440776900373569505188911144
13.3670003259382777797633109135
13.3889185931618311247800419988
13.4098187423176444587551097323
13.4296864661363663948970772544
13.4485068721378523388026018771
13.4662644533423013888676464617
13.4829430568436925554009662827
13.4985258500442836197625487346
13.5129952843255570094688710547
13.5263330559043837329196849151
13.5385200635928097853072508589
13.54953636314513622216154382
13.5593611178361376214782250486
13.5679725448684806848863416748
13.5753478571546372360291954411
13.5814631999576066022686094773
13.5862935818041028231549219036
13.5898127990017614236065769457
13.5919933529962631480822286225
13.5928063596925128010790677656
13.5922214497330847947681346153
13.5902066585733605390876711428
13.5867283050116919081349984894
13.5817508566191928410449098518
13.5752367802610090222851803429
13.5671463756015810379168214324
13.5574375891316539143032876726
13.546065805834481385628354363
13.5329836151117088884455083449
13.5181405470044512218954106184
13.5014827740623259197938802785
13.4829527734281831586720280328
13.4624889428273328174553768159
13.4400251632132085383265822932
13.4154902999194115063669863852
13.3888076335080484139101851201
13.3598942115227639267861008302
13.3286601139526840936608917197
13.2950076302471034753398663878
13.2588303580636524872670306932
13.2200122618580541801195630822
13.1784267912076503618510060606
13.1339362966185514428040126787
13.086392297740146835757127076
13.0356379269474204249849390237
12.9815158743809942247920709827
12.9238909605100846523091113745
12.862715971713450357341592678
12.7982519207168736917930966519
12.7320783750888184834214383933
12.686051290583446740409208222


==> anc/WILS3HQG1/HG1gS21100.dat <==
# HG1gS21100
-9.33333333333333333333333333333
-9.33349936536160222572574368956
-9.33351197499822412350962662786
-9.33352553739289673929452789652
-9.33354012410614195531386628905
-9.33355581203579050585314401411
-9.33357268381175316608654475151
-9.33359082821969687680094254492
-9.33361034065571583879475569083
-9.33363132361423634415795007357
-9.33365388721155320947481248455
-9.33367814974756583986499920961
-9.33370423830846392982565072734
-9.3337322894133073924598469633
-9.33376244970765314944317705413
-9.33379487670760381077772893033
-9.33382973959789098422407708701
-9.33386722008785999829409081173
-9.33390751332949428316725956579
-9.33395082890190768223224625101
-9.33399739186704278643981216384
-9.33404744390164429354204384234
-9.334101244510929774056195758
-9.33415907232975753953243567226
-9.33422122651749410976436239679
-9.33428802825321371132745957439
-9.33435982233832105663024072623
-9.33443697891417820103157438737
-9.33451989530283851550596101646
-9.33460899797954781878420014921
-9.33470474468626668143615792237
-9.33480762669610116698654294292
-9.33491817123920426619695682454
-9.33503694410142960282059222511
-9.33516455240778537965596669591
-9.33530164760355288049487612539
-9.33544892864680319137036800452
-9.3356071454269713612348264238
-9.33577710242513236490812253285
-9.33595966263267151210086866549
-9.33615575174615709881298235468
-9.33636636265740904125253833969
-9.33659256025901807915969774333
-9.33683548658691019304543256106
-9.33709636632297465693537768968
-9.33737651268228635731095152195
-9.3376773337110585691573435891
-9.33800033902316641845570399286
-9.33834714700488911238952580789
-9.33871949251943622615750474006
-9.33911923514485564458017472157
-9.33954836798107411225333139905
-9.34000902706410188342236970737
-9.34050350142784699812532955251
-9.3410342438565387273117201172
-9.3416038823734603585612179487
-9.34221523251454549480744536819
-9.34287131043840627027822478559
-9.34357534692754327700086909196
-9.34433080233884249554414258357
-9.34514138256500106933025600516
-9.34601105607224821129751868099
-9.34694407208364660167051910926
-9.34794497998137982374430461364
-9.34901865000575887907537929392
-9.35017029533322139781436959447
-9.35140549562035605101274618007
-9.35273022210596643879038322438
-9.35415086436839708998907369574
-9.3556742588407818562121275234
-9.35730771919254336360829761449
-9.35905906869137125684025365383
-9.36093667466603491573296480468
-9.36294948519673923384742270146
-9.3651070681663035411987826488
-9.36741965281222456420272126062
-9.36989817392666180986966366291
-9.37255431885854138764284699733
-9.37540057747929095189659082483
-9.37845029528116782516920821011
-9.38171772978469205982623317951
-9.38521811043930686266784192165
-9.38896770220901309060041213383
-9.39298387304230589677948569122
-9.39728516543321302701699855832
-9.40189137228751667744259185075
-9.40682361731524143782994470427
-9.41210444017710120494853090678
-9.41775788661869174181818092336
-9.42380960383164612725536471904
-9.43028694128556788586630100026
-9.43721905727812499427842957531
-9.44463703145300120347534405032
-9.45257398353619922084199296143
-9.46106519854017474300539212943
-9.47014825868210889511313716492
-9.47986318225690753345190410766
-9.49025256969680117450893702093
-9.50136175703719749320395960818
-9.51323897699212584755889935637
-9.5259355278215451030640248542
-9.53950595014620491299526953703
-9.70827003834145551140858080526
-9.86269215268055141093310711143
-10.0076918222988198683241041911
-10.1456115409188091348637709503
-10.2778344088824779651367562409
-10.405276524723265742870906174
-10.5285905263980310489644805932
-10.648265516290462753059450718
-10.7646819956565659681485854646
-10.8781446127873377890440025564
-10.9889029161188270680330740938
-11.0971651516831444397677801738
-11.2031077977900021052938687026
-11.3068823673819928813123241319
-11.4086203926797153932105332994
-11.50843716205645182898323871
-11.6064345771001793071062708973
-11.7027033747491148663019926151
-11.7973248818357661273572247832
-11.8903724190572980015109083807
-11.9819124378933385689193051908
-12.0720054511797184686264896262
-12.1607068021913446778909039485
-12.2480673058646154827863279608
-12.3341337877139078873581146688
-12.4189495400976291545253020218
-12.5025547111210992989278986113
-12.5849866381881468406082902889
-12.6662801357289338315800899124
-12.7464677447270365091389522947
-12.8255799501944316290325583189
-12.9036453715911803341805704975
-12.9806909302790383800102101673
-13.0567419973774536200010395079
-13.1318225248137345285146648871
-13.2059551618945648137342498982
-13.2791613593492690361338943065
-13.351461462487813242733961657
-13.4228747948642312767062501729
-13.4934197336279801826817308769
-13.563113777573044939378756952
-13.6319736087506747156293033959
-13.700015148391095493871352585
-13.7672536077781556900202745566
-13.8337035346352208106383018448
-13.8993788555080039670159188034
-13.9642929145681886697799609416
-14.0284585092088708433932446774
-14.0918879227575505423797167554
-14.1545929545934365767758098682
-14.2165849479221976061171582223
-14.2778748154321811607436146044
-14.3384730630308465568605901125
-14.3983898118381512339138233576
-14.4576348185944178875797394017
-14.5162174946233933511618983648
-14.5741469234764538048290262229
-14.6314318773709309084586079013
-14.6880808325240894206095939875
-14.7441019834741743651388922647
-14.7995032564709905410450030483
-14.8542923220105301103285034488
-14.9084766065810973734204096735
-14.9620633036820838241927102718
-15.0150593841709265232059777763
-15.0674716059887569813028311653
-15.1193065233107453135759448823
-15.1705704951631039681785375918
-15.2212696935450834177951639527
-15.2714101110910222451191475041
-15.3209975683045581578019029316
-15.3700377203944882456122621989
-15.4185360637392368640531063465
-15.4664979420048927056220289893
-15.5139285519396276225316071709
-15.5608329488656074144364776963
-15.6072160518878408683077339889
-15.6530826488379289683493821852
-15.6984374009693192176448941277
-15.7432848474194312866598467102
-15.7876294094528880818288353668
-15.8314753944990504405089925457
-15.8748269999961047587591961458
-15.9176883170530826864314163365
-15.9600633339403931931288246261
-16.001955939418713203080365652
-16.043369925915407684004811759
-16.0843089925570282269689695123
-16.1247767480658659808637366278
-16.1647767135280059940103337438
-16.2043123250398416795497293626
-16.2433869362395567528966781929
-16.2820038207296644194472462082
-16.320166174396306952319583422
-16.3578771176306604974117568086
-16.3951396974574576233813288808
-16.431956889575331661902260319
-16.468331600313400318891286801
-16.5042666685082396163079206627
-16.5397648673051513408992051976
-16.5748289058873963678146825307
-16.6094614311368511589902277157
-16.6436650292293441904558095139
-16.677442227167741926208873506
-16.7107954942556792110572570935
-16.7437272435146656690668186631
-16.7762398330471470142590010565
-16.8083355673479573232028178642
-16.8400166985664645667567030184
-16.8712854277215863906315175689
-16.9021439058717356651671796983
-16.932594235241645135801794818
-16.9626384703079170834967150683
-16.9922786188450467755957337378
-17.0215166429335772158687995423
-17.0503544599319568851699557891
-17.0787939434135914294230230585
-17.1068369240705042559742632929
-17.1344851905849494250292744668
-17.161740490470252775954410984
-17.1886045308820936364706249069
-17.2150789794013794739863823267
-17.2411654647898092286589888893
-17.2668655777191676002816710571
-17.2921808714753420443493453767
-17.3171128626380064795517659698
-17.3416630317368705455574457692
-17.3658328238853505145225082989
-17.3896236493924775017404389804
-17.4130368843538203000533450841
-17.4360738712221638484523449191
-17.458735919358649915927930562
-17.4810243055650539234948977156
-17.5029402745978408343859840285
-17.5244850396646136156699158137
-17.5456597829035398214853980157
-17.5664656558463152821973124075
-17.5869037798651986241658984181
-17.6069752466046263157494098975
-17.6266811183978950657253549479
-17.6460224286693766240773409112
-17.6650001823227092897736855826
-17.6836153561153906573466768389
-17.7018688990201772789514929587
-17.7197617325736789296739502044
-17.7372947512125179928177659078
-17.7544688225974080832920256932
-17.7712847879254903583036565813
-17.7877434622312509851292932462
-17.8038456346763289079435632895
-17.819592068828509343863040678
-17.8349835029301853089264048931
-17.850020650156556895988506138
-17.8647041988638259685671636859
-17.8790348128276323693287643012
-17.8930131314719666424792150547
-17.906639770088783610651105636
-17.9199153200485309051254390419
-17.9328403490017967008570199822
-17.9454154010722714334449485231
-17.9576409970412091536836600815
-17.9695176345235653874755007579
-17.9810457881359798964957599993
-17.9922259096567645608084917098
-18.0030584281780487122310646683
-18.0135437502502266210386529883
-18.0236822600188444637435568851
-18.0334743193540569620421275612
-18.0429202679727769691197167417
-18.0520204235536345764862730049
-18.0607750818448558101060022924
-18.0691845167651646670495589808
-18.0772489804978061020083795345
-18.084968703577781596012626038
-18.0923438949723831172726189665
-18.0993747421551056063158901585
-18.1060614111730125749986059466
-18.1124040467076239923681661732
-18.1184027721293903309115591192
-18.1240576895458114559169787757
-18.1293688798432539502639843127
-18.1343364027225154689622451226
-18.1389602967281798044444368999
-18.1432405792718015074706143936
-18.147177246648954142207492381
-18.1507702740501715504789292841
-18.1540196155658068523826073419
-18.1569252041848293116211762163
-18.1594869517875746373259176329
-18.1617047491324597732965011949
-18.1635784658366687339825969617
-18.1651079503508115778195946835
-18.1662930299275541564009287423
-18.1671335105842118361803800335
-18.1676291770592959517492106465
-18.167779792762997310054143034
-18.1675850997215866170572302557
-18.1670448185157072361331098177
-18.1661586482125312047860711147
-18.1649262662917449268556530358
-18.1633473285653264150319454389
-18.1614214690910713769332819959
-18.1591483000798208108545010626
-18.1565274117963380981361571054
-18.1535583724537788414001168182
-18.1502407281016918949996805573
-18.1465740025074851591711918345
-18.1425576970312847556357479327
-18.1381912904941111627132454647
-18.1334742390392907551318596407
-18.1284059759870159602087412742
-18.1229859116819619002986817598
-18.1172134333338619334870218719
-18.1110879048509389223264831381
-18.1046086666660833456056817389
-18.097775035555663512025724741
-18.0905863044508471282801221054
-18.083041742241307308083342217
-18.0751405935711797735237887076
-18.0668820786271314857003341037
-18.0582653929183942375079887582
-18.0492897070486098368084242895
-18.0399541664793263917373033243
-18.0302578912849778697566375223
-18.0201999758991715259302765865
-18.0097794888520999709035746899
-17.9989954724988865617339119906
-17.9878469427386644349490504903
-17.976332888724180846239539313
-17.9644522725617095195435901648
-17.9522040290010444237267041053
-17.9395870651153387705592494954
-17.9266002599705430453643430065
-17.9132424642841855227485270699
-17.8995125000732279644755302186
-17.8854091602907180240079875485
-17.8709312084509482706395663371
-17.856077378242819672423915414
-17.8408463731310948169934686919
-17.8252368659452130772499573921
-17.8092474984553263177975748607
-17.7928768809351995593849461155
-17.7761235917116062424400930572
-17.7589861766998323252473316419
-17.7414631489248873838465581954
-17.7235529880280041138311199442
-17.7052541397579901313279449558
-17.6865650154469776918240085353
-17.6674839914700978490850704124
-17.6480094086885856176348540036
-17.6281395718758018339062809652
-17.6078727491256355831827948995
-17.5872071712427282187254931487
-17.5661410311139360896965015616
-17.544672483060424055839184483
-17.5227996421697556358504737768
-17.5005205836073181454990747874
-17.4778333419063923590743049049
-17.4547359102361459974095606606
-17.4312262396467986263483460012
-17.4073022382911722547145957399
-17.3829617706218069586065336424
-17.3582026565627841311265034677
-17.3330226706553613589945511251
-17.3074195411764823484321108268
-17.2813909492291826433405288355
-17.2549345278038669722073142362
-17.2280478608093867907854119605
-17.2007284820727968105464342457
-17.1729738743066168633353405685
-17.1447814680423701848910582862
-17.1161486405291109266528055908
-17.0870727145955922367048952902
-17.0575509574746613834380758865
-17.0275805795883999115082343607
-16.997158733292454485128992071
-16.9662825115779276377229820385
-16.9349489467291168400591680355
-16.9031550089353048317749156722
-16.8708976048547137224791566603
-16.8381735761286396237934497613
-16.8049796978436831625326003002
-16.7713126769398837598808211077
-16.737169150562451623923378211
-16.7025456843546705425856895876
-16.667438770689416294679221594
-16.6318448268365992934036708957
-16.595760193063695372177359611
-16.5591811306663748039534132382
-16.5221038199260760489595578903
-16.4845243579911966340433739095
-16.4464387566783882016476686345
-16.4078429401902452845901910206
-16.3687327427454668493852577107
-16.3291039061173451125076517929
-16.2889520770761964914835981027
-16.2482728047310936324108158746
-16.2070615377659839803115600043
-16.1653136215649879376465709922
-16.1230242952213567732030405856
-16.080188688424235444408015659
-16.036801818217016574986067759
-15.9928585856206870132719114411
-15.9483537721151555258598509148
-15.9032820359711068935549334619
-15.8576379084244513824332844146
-15.811415789684926422247598607
-15.7646099447698562195856853065
-15.7172144991534815378523650596
-15.6692234342216322213590888124
-15.6206305825208250764340244143
-15.5714296227901248738441631576
-15.5216140747633014559523214705
-15.4711772937279456425318314799
-15.4201124648272646640821373884
-15.3684125970892573829944639667
-15.3160705171668630226412061293
-15.2630788627714761131744907561
-15.2094300757809155478200040175
-15.1551163950015166418608239068
-15.1001298485624703322880266845
-15.0444622459188502483322643998
-14.98810516943793191256993362
-14.9310499655414026829908567026
-14.8732877353738681678336374227
-14.8148093249656604906964985103
-14.75560531485532321010330906
-14.6956660091342613182635443756
-14.6349814238728737266893808125
-14.573541274883997452009166358
-14.5113349647756505584399827492
-14.4483515692408231383610477946
-14.3845798225273849661990639589
-14.3200081020260012444229998013
-14.2546244119082129368890237205
-14.1884163657404758164601327626
-14.1213711679928828367077768856
-14.0534755943534264929180739336
-13.9847159707498867139359891213
-13.9150781509716350524257451978
-13.8445474927726886605955737715
-13.7731088323250673384245710266
-13.7007464568777180686109406789
-13.6274440754607582855719030591
-13.5531847874573007421089689379
-13.4779510488453664714682858893
-13.4017246358900254870001712748
-13.3244866060405256951133590213
-13.2462172557583062468561609816
-13.1668960749688842950342672579
-13.0865016977929933918450798639
-13.005011849169253171661959636
-12.9224032869311288247630541195
-12.8386517388438774845428520766
-12.7537318340412356200381591966
-12.6676170282251608513397688732
-12.580279521903048782610391254
-12.4916901708331267894094320355
-12.4018183877272869963862536155
-12.3106320341179126960538420222
-12.218097301126909544502009468
-12.1241785776757731023161873371
-12.0288383044383903296950143291
-11.9320368115549858889240971769
-11.8337321377856236888202365524
-11.7338798283716000518958929552
-11.6324327083759086525440588144
-11.5293406276679198907264559451
-11.4245501729743611344935927447
-11.3180043415020168349978674294
-11.2096421694993205051822031198
-11.0993983077007686591579578792
-10.9872025338052544609660915737
-10.8729791898630551664043129498
-10.7566465295312591201758366397
-10.638115956390543316641058625
-10.5172911296003650920334179379
-10.3940669066858938096039385766
-10.268328084599359230824935302
-10.1399478885114194518644171655
-10.0087861417816990339372473979
-9.87468702830469306857913576305
-9.73747632697565248650417455191
-9.59695795274952079002237411695
-9.45290957226410420052334293229
-9.3050769620606291427869475368
-9.1531666233406405835990531904
-8.99683592255175462059817762784
-8.83567962541703106408982006393
-8.66921100627916813718453272166
-8.496834488900502001696971445
-8.31780446015195040436928529775
-8.13116022354312815465863664168
-7.93561679203111667635612828026
-7.72936607071701197739130570159
-7.50967152378134172333464351983
-7.27188674048511694392057046523
-7.0062280535713839306064611009
-6.66666666666666666666666666667


==> anc/WILS3HQG1/HG1gS22000.dat <==
# HG1gS22000
-66.6666666666666666666666666667
-66.6662054113889021538341516526
-66.6661703550154092131804509681
-66.6661326476351174283646384621
-66.6660920899389100631100925333
-66.6660484677349882534823229359
-66.6660015508465297610704205751
-66.6659510919284935024982478575
-66.6658968251977103337144764939
-66.665838465069982314858132976
-66.6657757046974651547668655863
-66.6657082143991297378635593801
-66.6656356399765864436456606515
-66.6655576009070081145451918319
-66.6654736884043015979775709047
-66.665383463339051212546712663
-66.665286454007087529777408456
-66.6651821537358186080165925481
-66.6650700183166951637013834408
-66.664949463251362818034207644
-66.6648198607981800049976188305
-66.6646805368048456376734668501
-66.6645307673118822363392798616
-66.6643697749106537066364729363
-66.6641967248384578381432222129
-66.6640107207920171127595763122
-66.6638108004393925132763168459
-66.6635959306089583385949562997
-66.6633650021325958675045629835
-66.6631168243186840246578257328
-66.6628501190287795810841297155
-66.6625635143300810717180243548
-66.6622555376938523315903691765
-66.6619246087079357096105288191
-66.6615690312693035323738274864
-66.6611869852202707039435245556
-66.6607765173895123862909039755
-66.6603355319963889305294348815
-66.6598617803742654930121554555
-66.6593528499655153678973728617
-66.6588061525377026896347376883
-66.6582189115670398626536812514
-66.6575881487315952565358756184
-66.6569106694528740655796734716
-66.656183047420295750640821744
-66.6554016080287303817319743825
-66.6545624106546179175233525989
-66.6536612296912626072327425345
-66.6526935342586520417166694473
-66.651654466497578785860247518
-66.6505388183519229429400956352
-66.6493410067366664255506895211
-66.6480550469825331369022037662
-66.6466745244410616738222265693
-66.6451925641263954598465792448
-66.6436017982620952181473138419
-66.6418943315928150836954983004
-66.6400617043117099512198788554
-66.6380948524449301812786500109
-66.6359840655244816313089456764
-66.6337189413700539692254575262
-66.6312883377891168974755435879
-66.6286803209926194748912510306
-66.6258821105109680285929153521
-66.6228800203815676738570593384
-66.6196593963650542733914177906
-66.6162045489323794017935058463
-66.6124986817491007095888031693
-66.6085238153665326935209790295
-66.6042607058117854565662013079
-66.5996887577501172302746780857
-66.5947859318734043229705439222
-66.5895286461478422544486943619
-66.5838916705321850312929510191
-66.5778480147548550502437636918
-66.5713688087140615494513660849
-66.564423175039596690271939266
-66.5569780933281792966891114521
-66.5489982555360292138591435366
-66.5404459119827204615045190633
-66.5312807073892171313991818812
-66.5214595063402784690890555441
-66.5109362075270626909678000679
-66.4996615460896943051997310903
-66.487582883341715906382566206
-66.4746439831186486399419367787
-66.4607847739512587177045828848
-66.4459410962204900248887167763
-66.4300444334052907192328397159
-66.413021626486646308431929428
-66.3947945705209398433131274707
-66.3752798923431932024254185987
-66.3543886083056977732100285946
-66.3320257608999074887591677803
-66.3080900330491243148091566341
-66.2824733387963301384824441259
-66.2550603890453751491133687485
-66.2257282309444773543494594489
-66.1943457594284668474043292259
-66.1607731993602571254474176185
-66.1248615566324683318457632329
-66.0864520365067767104968469583
-65.606587405169816476183930351
-65.1639918060682420746890521189
-64.7453234823129376274138131695
-64.3442707775609886917339888284
-63.9571302912643077847789675175
-63.5814641052262611503407434649
-63.2155459494514215917752447978
-62.8580898937751996579610465173
-62.5081015113906959407852323276
-62.1647893396790312040068523042
-61.8275088888654363369204280054
-61.4957254945391379577345291107
-61.168988700432205316290091094
-60.846914020206015689225904102
-60.5291696005250755269960593615
-60.2154662433768600169455155973
-59.9055497933310306425306825517
-59.5991952288268015919127249208
-59.2962020064402404467102779915
-58.9963903431054866595689119943
-58.6995982117209950071633602037
-58.4056788871128609330202181648
-58.1144989220551948472162931513
-57.8259364632600589403794360149
-57.539879838967754246180009826
-57.256226365615961642586243397
-56.9748813327892819847609337
-56.6957571344317973287607515115
-56.4187725209587951827263787256
-56.1438519519990414386098183217
-55.8709250334394330749034538897
-55.5999260255191563571787958202
-55.3307934111410333580634473199
-55.0634695154881094001019092766
-54.7979001695684092460108105996
-54.534034411546107600203099013
-54.2718242207180937784007540777
-54.011224279810603353060293448
-53.752191761939318529020065326
-53.4946861391275900449592045039
-53.2386690097342021214591171239
-52.9841039425224427041550071014
-52.7309563354204190252708538464
-52.4791932872899124335520260344
-52.2287834812466615014280614681
-51.9796970782660850582207785222
-51.7319056199709942800393210735
-51.4853819396365755785399768616
-51.2401000805667535570338893131
-50.9960352210981615616546409065
-50.7531636055759865737625921199
-50.5114624807220890404480366045
-50.2709100368818302002377918144
-50.0314853536934715398302814185
-49.7931683497740987065765940292
-49.5559397360598186080694673706
-49.3197809724763698751813168178
-49.0846742276500217125436754492
-48.8506023413983482622530507011
-48.617548789766693436781689413
-48.3854976523993435097947079464
-48.1544335820549935520903585621
-47.9243417760943648501334357974
-47.6952079497840921569179888585
-47.4670183112755003424187769426
-47.2397595381298440975359340268
-47.0134187552731772714925892625
-46.7879835142744110259461285358
-46.5634417738494520551710864372
-46.3397818815027054000284029135
-46.1169925562247856852493544153
-45.8950628721721106704468119069
-45.6739822432601900414942087488
-45.4537404086080349366234243405
-45.2343274187761329598086300132
-45.0157336227450360031652404087
-44.7979496555857671143786330169
-44.5809664267770417948767194799
-44.3647751091277495441900449107
-44.1493671282662879083715077717
-43.9347341526612139243172041799
-43.7208680841403035303257596143
-43.5077610488775121654255323045
-43.2954053888195307604869991141
-43.0837936535256497168730631528
-42.8729185923964963516038189375
-42.662773147268913965597870472
-42.4533504453558168953469197991
-42.2446437925112979754647846032
-42.0366466668025938677708097488
-41.8293527123717396972028829296
-41.6227557335708763889095086674
-41.4168496893562201610792366641
-41.2116286879266711484664415791
-41.0070869815939337662046064087
-40.8032189618718511995985954395
-40.6000191547734257884578090851
-40.397482216304711025103279389
-40.1956029281454239111601666213
-39.9943761935067426196174818315
-39.7937970331573275181925920473
-39.5938605816091370295262042615
-39.3945620834551066361266035845
-39.1958968898512224163248810584
-38.9978604551359524107275962978
-38.8004483335804022347049763644
-38.6036561762629378390305118493
-38.4074797280623701639655160062
-38.2119148247641254530432847792
-38.0169573902741328629003416289
-37.8226034339354492597982921236
-37.628849047942911142995057465
-37.4356904048513567778467754363
-37.243123755173199052371050174
-37.0511454250613523908328644324
-36.8597518140737262816617216816
-36.6689393930156945410662908426
-36.4787047018571342026203119493
-36.2890443477208016956021218505
-36.0999550029389774894514418694
-35.9114334031754643215583194598
-35.7234763456101691231957001195
-35.5360806871836353996460645278
-35.3492433428990216485471253553
-35.1629612841791429189221339007
-34.9772315372763072897737900796
-34.7920511817327873156567382186
-34.6074173488898687507134912967
-34.423327220443515497329974037
-34.2397780270447810797547365548
-34.0567670469431833414990228813
-33.8742916046713408105541563188
-33.6923490697692465502667679898
-33.5109368555466285788643021784
-33.3300524178819153422304931516
-33.1496932540563904913497350156
-32.9698569016221835614755691441
-32.7905409373028022740888265892
-32.6117429759249682716196435089
-32.4334606693805713231417753557
-32.2556917056176075699994010655
-32.0784338076590153663477468095
-31.9016847326483678539244344138
-31.725442270921424727033910909
-31.5497042451025868183339331003
-31.3744685092253362863460926531
-31.1997329478757824221655169776
-31.0254954753584685193150387974
-30.8517540348836289644341594752
-30.6785065977751177989559840469
-30.5057511626982605590269919664
-30.3334857549069103034284602407
-30.1617084255090164631084042777
-29.9904172507500415625669283976
-29.8196103313135860399790440979
-29.6492857916386053928662876167
-29.4794417792526267589280360367
-29.3100764641203938634424429819
-29.1411880380073900783309539362
-28.9727747138577091933957165237
-28.8048347251857624443812704334
-28.6373663254813284197006089626
-28.4703677876274697197089451703
-28.3038374033308567087544983338
-28.1377734825640544181149029493
-27.9721743530193436624858365814
-27.8070383595736617571090271419
-27.6423638637642618982476358872
-27.4781492432747033261373832832
-27.3143928914307968547231231209
-27.1510932167061422528504609029
-26.9882486422369053220820142843
-26.8258576053454933605356392859
-26.6639185570727980523877954478
-26.502429961718684700014126184
-26.3413902963904161400578402761
-26.1807980505587086748355208383
-26.0206517256211259241835459878
-25.8609498344725246769083293677
-25.7016909010822746112913409232
-25.5428734600779811755939570767
-25.3844960563354479863484907057
-25.2265572445746218277554157609
-25.0690555889612697323215257139
-24.9119896627141437028384951873
-24.7553580477173944100995340704
-24.5991593341380006799135729037
-24.4433921200479867769081714082
-24.2880550110512044106248687994
-24.1331466199144610402450185623
-23.978665566202780446135706631
-23.8246104759185856769464407996
-23.6709799811445983773879256218
-23.517772719690252160771415975
-23.3649873347414211181027456237
-23.2126224745132677577823397714
-23.0606767919060176521009707282
-22.9091489441634708336606331478
-22.7580375925340625411035717139
-22.6073414019342882632174726871
-22.4570590406143101773331647941
-22.307189179825564025298895619
-22.1577304934901872211905739546
-22.008681657872090541927857596
-21.8600413512494971173846779252
-21.7118082535887736123334509612
-21.5639810462193794802234194556
-21.4165584115097609696020055138
-21.2695390325440171788408467934
-21.1229215927991658842842384393
-20.9767047758228371112181086327
-20.8308872649112224760452106401
-20.6854677427871082012899464844
-20.5404448912778193917450006919
-20.3958173909929026590670617836
-20.2515839210013734919357425127
-20.1077431585083538876585082478
-19.9642937785309246866234613553
-19.821234453573015780690581055
-19.6785638532991558975122177101
-19.5362806442069019915397187517
-19.3943834892977663953613101334
-19.2528710477464577978728636154
-19.1117419745682498140305080519
-18.9709949202842883895565608274
-18.8306285305846465374980771205
-18.6906414459889319260287663624
-18.5510323015042496219075663957
-18.4117997262803188346166735687
-18.2729423432615387949201529681
-18.134458768835794930374949356
-17.9963476124797922605682226097
-17.8586074764006984173146829689
-17.7212369551738738898479731077
-17.5842346353764619916280260476
-17.4475990952166056324972227915
-17.3113289041580522455382287888
-17.1754226225399021493115840874
-17.0398788011912492095434154415
-16.9046959810404558852738497159
-16.7698726927187975875139129353
-16.6354074561582037271558785265
-16.5012987801828148657576924555
-16.3675451620940669892876002218
-16.2341450872490050812072791739
-16.1010970286315188563806537784
-15.9683994464161837088866090777
-15.8360507875243796011444316968
-15.7040494851723497535906014733
-15.5723939584108495566398284865
-15.441082611656024091289204732
-15.3101138342111399811395419532
-15.1794859997787839745401048776
-15.0491974659631266366806119872
-14.9192465737618347812277983234
-14.7896316470472007506548995862
-14.6603509920360403223530032368
-14.5314028967478938298709085167
-14.4027856304510469982602465603
-14.2744974430958689494852835855
-14.1465365647349447848780358008
-14.0189012049294590398342775085
-13.8915895521412640707235104035
-13.7645997731100440106319038981
-13.6379300122149602500156204347
-13.5115783908201383868712160793
-13.3855430066033291698522334834
-13.2598219328670470426830040603
-13.1344132178314593992206217648
-13.0093148839082674792981537085
-12.8845249269547858729911882865
-12.7600413155073917448446152301
-12.6358619899934770216776668882
-12.5119848619209967811727446729
-12.3884078130446647977097130801
-12.2651286945078025010994724301
-12.1421453259588003265677479862
-12.0194554946411004125371367419
-11.8970569544555566559180200054
-11.7749474249939720686398854189
-11.6531245905425539852146643206
-11.5315860990539647244456330593
-11.410329561086578566880950694
-11.2893525487094851123482947337
-11.168652594371703947536006847
-11.048227189733995778504764569
-10.9280737844615704394109235798
-10.8081897849759021224170431305
-10.6885725531637664018301256584
-10.5692194050415117336591427773
-10.4501276093724696515013365945
-10.3312943862352923650283762501
-10.2127169055408833715259986729
-10.0943922854954554423637512105
-9.97631759100711032433397270088
-9.85848983203318502616635247618
-9.74090596186544990991045875608
-9.62356287535007317726690105834
-9.50645740703908386318143460593
-9.38958632926987017568362786047
-9.27294635016904091848083044496
-9.15653411157675367268421761893
-9.04034618688737316297855827214
-8.92437907880206544262751155014
-8.80862921698865672417665234592
-8.6930929556437882403892668876
-8.57776657095207866799435990708
-8.46264625843666143673888266612
-8.34772813019509353675263166362
-8.23300821201423287290739699938
-8.11848244035725020198138775976
-8.00414665921547636799234229312
-7.88999661681728276816705053039
-7.77602796218564925155532635436
-7.66223624153548512005063060833
-7.54861689450113130026764529835
-7.43516525018378035423335389645
-7.32187652300780054776341728871
-7.20874580837413486489048446964
-7.09576807809805915558915303275
-6.98293817561761830363313713291
-6.87025081095800733874838722263
-6.75770055543601678662860247624
-6.64528183608740817943206852714
-6.53298892979871525661633305335
-6.42081595712346631745042381911
-6.30875687576117922778831226245
-6.19680547367567674284809959409
-6.08495536182728806519850652772
-5.97319996649132257572742444961
-5.86153252113280046431768530873
-5.74994605780477651161205134724
-5.6384333980346680005190601013
-5.5269871431597621042056206801
-5.41559966406949389570927816151
-5.3042630903081097670390700415
-5.1929692984869127177574510743
-5.08170989995036862544321455639
-4.97047622763487077341469284213
-4.85925932205283829022744385129
-4.74804991632797596561582849441
-4.63683842019984789071402853113
-4.52561490290729943079407006613
-4.41436907485056641316074408774
-4.30309026792098027457481549959
-4.19176741437483028334984000423
-4.08038902411396476396221315901
-3.96894316021985136833841609758
-3.85741741256977637493972852817
-3.74579886934329605177074855897
-3.6340740862035465016331333001
-3.52222905291108187680494249187
-3.41024915709696022459373734918
-3.29811914488613294497566946648
-3.1858230780209795299380802953
-3.07334428708705391366353567773
-2.96066532038755082771898766528
-2.84776788794817647187000913829
-2.73463280005820807440674576316
-2.6212398996643344996731482405
-2.50756798782865581187321470974
-2.39359474133760742119751531355
-2.27929662140036578406554072093
-2.16464877219823847579413245679
-2.04962490783404125997016483169
-1.93419718597416856137303714488
-1.81833606616534116894945587171
-1.70201015042924163162649959022
-1.58518600327383772771372338812
-1.46782794768727730631906007358
-1.34989783296883347644481840054
-1.2313547693618529944502001598
-1.11215482333314054061191744562
-0.992250665920484341518042637809
-0.871591164748185949689357249731
-0.750120907956160325078494159721
-0.627779645215767766286477858536
-0.504501626953203225274366111008
-0.380214817494612860581120066814
-0.25483995054268660082908978901
-0.128289385390442883187921887226
-0.000465708369824975329103809650483
0.128739995624509433162708961938
0.259450304990539342600562624501
0.391804201671386302792011987828
0.525960597284256563522134982993
0.662102948913976267482322274737
0.800445421263301469776447409852
0.94124130290077700878316260837
1.08479481293664547220529213486
1.23147820053869459729479179488
1.38175748639233353699907337341
1.53623311675975812380017754604
1.69570821798978114229658185185
1.86131285734762726965071412184
2.03475737619526334237146891416
2.21894578625553779376811100914
2.41999288312584055239172011955
2.66666666666666666666666666667


==> anc/WILS3HQG1/HG1gS30000.dat <==
# HG1gS30000
22218.1364376625885330748840007
22233.199959172493310329873134
22233.9972259907969663810184339
22234.8341772046375205103786941
22235.7126160896974893387758735
22236.6344159379304056420808049
22237.6015219178544644958810859
22238.6159529157250324955260275
22239.6798033500783169934511222
22240.7952449514523328201724283
22241.9645284983615928722636521
22243.1899854998267400318032136
22244.4740298139376543075802426
22245.8191591910564085958008344
22247.2279567293427872015269487
22248.703092229307888440538093
22250.2473234330685659477555716
22251.863497132885085269755518
22253.5545501324143575258596417
22255.3235100428994573601806106
22257.1734958952408687507664276
22259.1077185475541063286641699
22261.129480866410168342843072
22263.2421776584779016675710668
22265.4492953277391016277762728
22267.7544112318264408323392857
22270.1611927093396602124368706
22272.6733957482255488298201821
22275.2948632634609438607673798
22278.0295229503543496832146148
22280.8813846777800759151351128
22283.8545373835785459197621792
22286.9531454321974225452477094
22290.181444392410535651858531
22293.5437361906357137579108497
22297.0443835929793300505757523
22300.687803966665889826138876
22304.4784622689669772030777131
22308.4208632091274943842721133
22312.5195425261010441153530657
22316.7790573221537716280021113
22321.2039753895808554942096074
22325.7988634649066346296905507
22330.568274342013302402396406
22335.5167327726701606033245189
22340.6487200799223764722541034
22345.9686574067526416003643432
22351.4808875193596024044527372
22357.1896550813128684280337531
22363.0990853117562436647997239
22369.21316093775003462249322
22375.5356973477824067377687675
22382.0703158504524396060030781
22388.820414939348570327205548
22395.7891394622314907811643508
22402.9793475897974611616489677
22410.393575476564825355750142
22418.0339995038129074470529251
22425.9023959920293176937335871
22434.0000982680111218735566842
22442.3279509696406714903848064
22450.8862614694426887415385695
22459.6747482963511369837978264
22468.6924864336992709164470667
22477.9378493703218661269129184
22487.4084477808537337556690731
22497.1010647108528322816709367
22507.0115871422999145106779232
22517.1349338153605951134068287
22527.4649791830713186714094576
22537.994473376859526452764597
22548.7149580625619969194897949
22559.6166780688953567847219178
22570.6884886731902446991949593
22581.9177584326560794383430423
22593.2902674535265285038354367
22604.7901009951752168414938846
22616.3995383117142961355462299
22628.0989366397210561084461597
22639.8666102476039739925338553
22651.6787044697418391520846832
22663.5090646569283572401165139
22675.3290999838485714425895238
22687.107642064319429865130629
22698.8107983358602699924728142
22710.4018001868341831936971569
22721.8408458119319775473532393
22733.0849377951709442095648311
22744.0877154338664966797300477
22754.7992818322245652891798113
22765.1660258093197156594687004
22775.1304386832986553184545051
22784.6309260117211874656592454
22793.6016143870738938960885646
22801.9721534067359223757093651
22809.6675129581326826628584486
22816.6077759826000873399835595
22822.7079269057497418475616879
22827.87763594806373125494129
22832.0210395572920859608218489
22835.0365172342662442037297546
22836.8164650563294735637962216
22778.5325707251108097105413495
22654.1549326815275145702695933
22506.6804807020487335364549489
22349.6020716370458371418584083
22188.6133410745925341832163024
22026.4995645162130963574509033
21864.7437305349578984416714425
21704.1743494394356945890819785
21545.2639617287355756001688119
21388.2802424197926768427199352
21233.3680248778969637916328959
21080.596350635104549595588256
20929.9862576630898293792937521
20781.5285972656452681625181346
20635.1947060736982558380441553
20490.9436495418391297066984712
20348.7269350161942807609172784
20208.4916596927138176802943493
20070.1826307546426705320414686
19933.7437990032813784196147277
19799.1192274212248802719675684
19666.2537410003639848542754125
19535.0933561001524040039538048
19405.5855562550017002869073083
19277.6794605610835519544597768
19151.3259167780507531210492405
19026.4775417329744956023796113
18903.0887250209222408507829894
18781.1156073955060814479491128
18660.516042001099237471597447
18541.2495442953937650059292966
18423.2772348627901377332108094
18306.5617781321458637492077399
18191.0673191530957679223587983
18076.759419960415837748604661
17963.6049966002743581865574825
17851.5722575592642534676935048
17740.6306440936424060389815973
17630.7507727783110587645808788
17521.9043804654368613571052579
17414.0642717485806999997947383
17307.2042689605436838202457385
17201.2991646849977971022462164
17096.3246767283149232334589123
16992.2574054750855685900505973
16889.0747935358350272105858526
16786.755087586313156218679623
16685.2773022928925487226812706
16584.6211862168882598894547446
16484.7671895911327778464985464
16385.696433864244845323051175
16287.390682911227644852269599
16189.8323158129531151789203208
16093.0043011114613566248852922
15996.8901724526250611441900127
15901.4740055324504454728398706
15806.7403962680008466279587048
15712.6744401185603677699795416
15619.2617124871494135602556876
15526.4882501368258027318593429
15434.3405335603316748521641793
15342.8054702455646603071396681
15251.8703787830560047515595276
15161.5229737651280384190474595
15071.7513514296818422071913347
14982.5439760046391261203249659
14893.8896667119379446244303717
14805.7775853926688331280886499
14718.1972247174458476219720492
14631.1383969484457384514004005
14544.5912232208097537525055161
14458.5461233195733296804646379
14372.9938059108210215203963126
14287.9252592198485773678049261
14203.331742118368811528001308
14119.2047756037874733103132753
14035.5361346484959548816375093
13952.3178403993792525576650113
13869.5421527089683850449136134
13787.2015629808127938621725233
13705.2887873127161898824453941
13623.7967599224745233498918546
13542.7186268416824996572930411
13462.0477398640402190335042271
13381.7776507353986100661395857
13301.9021055735355477974879056
13222.4150395063577802664513645
13143.3105715178806275160045766
13064.5829994919511906634104661
12986.2267954442545930923375653
12908.2366009336794178886981084
12830.6072226446206384178252446
12753.3336281322683979761756787
12676.4109417233712326935077732
12599.834440565374833588800598
12523.5995508172241374376063886
12447.7018439754792066883094036
12372.1370333297356582217735576
12296.9009705416598590476847128
12221.989642342249140922731304
12147.3991673422092080399487449
12073.1257929506059389428356723
11999.1658923971980435465927571
11925.5159618540915746457638619
11852.172617652578081057273197
11779.1325935912261273575730853
11706.3927383314918293930379761
11633.9500128772987422641956262
11561.8014881352116102420287103
11489.9443425519928172138026509
11418.3758598264854859668858659
11347.093426692913645667280902
11276.0945307728282598667016348
11205.376758493058685689910557
11134.9377930671527875030194308
11064.775412537905892453803767
10994.8874878786894583793004486
10925.2719811513951068883180703
10855.9269437189089107545028048
10786.8505145101248463571515809
10718.0409183355954381855938851
10649.4964642520021224928136877
10581.2155439737080113148918329
10513.1966303297317990252772314
10445.4382757645537578515218785
10377.9391108812333376962220043
10310.697843025383026441991889
10243.7132549086050338457385397
10176.9842032700562171015760927
10110.5096175748626397697409018
10044.2884987481584080350453092
9978.31991794357410930494885449
9912.60301534504842891468106436
9847.1369990008824735360041066
9781.92114368905799831546575384
9716.95478981247806754114342169
9652.23734232403915661487871185
9587.76826967946782426394351793
9523.54710281790114007931878751
9459.5734341690209635602413644
9395.84691668598559338589706452
9332.36726290337667108661987455
9269.13424401940928467768801962
9206.1476890016819395884127292
9143.4074837157705143016435149
9080.91357007599656056502013755
9018.66594521772540326358545294
8956.66466069057350006826977719
8894.90982167192748961815212118
8833.4015862001993400812748773
8772.14016442726305547926338043
8711.12581788953855052000651084
8650.35885879720760873819330418
8589.83964934106533403444145552
8529.56860101652823056789575064
8469.54617396433703666029160335
8409.77287632750872922597310516
8350.24926362410773872810159709
8290.97593813542140151921006411
8231.95354830913905576310945917
8173.18278817714798652200564419
8114.66439678757267113949771508
8056.39915765069649249481696279
7998.38789819841729848603779965
7940.63148925689991343287276866
7883.13084453209997202553308507
7825.88692010784426893956433973
7768.90071395616321620271835637
7712.17326545958099376937575599
7655.7056549450785835281522523
7599.49900322945410925138332871
7543.55447117581378006347411603
7487.87325926093526733316035557
7432.45660715325354819889470801
7377.30579330122713621203169744
7322.42213453185020313791006026
7267.80698565908338744490764677
7213.46173910198309546686312511
7159.38782451231584108021941584
7105.58670841145064886006002563
7052.05989383632877339062609702
6998.80891999431597250610952374
6945.83536192674832302644983752
6893.14083018098809184995516025
6840.72697049081148042704596879
6788.59546346495515357918446034
6736.74802428365335082621319384
6685.18640240300206591045112681
6633.91238126699127372100320295
6582.92777802705048860009885289
6532.23444326895705894802824896
6481.83426074696054465690591104
6431.72914712498029035633098565
6381.92105172473690255136925734
6332.41195628068176593179965861
6283.20387470159199654439775597
6234.29885283870132992098158903
6185.69896826024038308161870605
6137.40633003226251268826559328
6089.4230785056341192796030406
6041.75138510907072091032917472
5994.39345214810243975099716044
5947.35151260985471304479686385
5900.62782997353205569329305219
5854.22469802649456573821675666
5808.1444406858185758560445914
5762.38941182523441306566794933
5716.96199510733563418277331497
5671.86460382095535478078695047
5627.09968072360638279744753872
5582.66969788888280232341710958
5538.5771565587214259818150062
5494.82458700042214268920677424
5451.41454836832662807411768311
5408.34962857005515355588873767
5365.63244413720132271471248553
5323.26564010038447527402219828
5281.25188986855922440731998895
5239.59389511248112626257496446
5198.29438565222681508116014976
5157.35611934866606598005043492
5116.78188199878216263002225173
5076.57448723473564028642691669
5036.73677642656493678448873481
4997.27161858841570531171624673
4958.18191028818851232594761823
4919.47057556049235035580379215
4881.1405658227888261515986211
4843.1948597946090263358534615
4805.6364634197219008941976451
4768.46840979112952401708843571
4731.69375907876077525221233012
4695.31559845973081371439702119
4659.3370420510291749536303923
4623.76123072659593799977908371
4588.59133252611569756973795788
4553.83054188646575753322245579
4519.48208005449731411958331892
4485.54919491163525460250184285
4452.03516091795046074799776697
4418.94327905753725643636524029
4386.27687678500622793076516116
4354.03930797289360778082579697
4322.23395285977871294674343411
4290.86421799889052255192058474
4259.93353620697332579637050641
4229.44536651316941776428015216
4199.40319410766401835893557491
4169.81053028982388179074203853
4140.67091241554639119868404773
4111.98790384352023092461940954
4083.76509388008192870877758241
4056.0060977223345874824773397
4028.7145563991759017596753599
4001.89413670986199109375817518
3975.54853115971159036542934981
3949.68145789253161444054863486
3924.29666061931995598811646987
3899.397908542774464719779749
3874.98899627710826979606010119
3851.07374376264081073776993439
3827.65599617460099146946523186
3804.73962382554361129026811322
3782.32852206074248742885639296
3760.42661114588328477330370166
3739.03783614633581315849947218
3718.16616679723922916695880602
3697.81559736358395842387176955
3677.9901464894209877419394565
3658.69385703527219565332097547
3639.93079590275430404407014128
3621.70505384536352769612120287
3604.02074526429773098268561288
3586.88200798811750129930919919
3570.29300303496661503469160925
3554.2579143559854675022131794
3538.78094855845768907326267008
3523.86633460712986033583909878
3509.51832350203640884451709757
3495.74118793104580885258844417
3482.53922189521944900571468602
3469.91674030494025750677744979
3457.87807854455608932643293194
3446.42759200359956854556743357
3435.56965557106109805551470707
3425.3086630913722721461011327
3415.64902677820050040702729278
3406.59517658336140352925254823
3398.15155951745587989983927852
3390.322638918660304336350138
3383.11289366583253756451914337
3376.52681733180895907134426131
3370.56891727245664410919564886
3365.24371364670795364988324519
3360.55573836243984746075502734
3356.50953394266458321087062727
3353.10965230606928524842574767
3350.36065345547602163668036731
3348.26710406728806042649878112
3346.83357597443806967037159301
3346.06464453475596341559144982
3345.96488687602321408924036602
3346.53888000827158766326444269
3347.7911987931116915695811855
3349.7264137590341125481760515
3352.34908875070621986322431632
3355.66377839928309273635086188
3359.6750253996527943565443958
3364.387357579334665413174783
3369.80528474243364328065951147
3375.93329527061177238989498982
3382.77585246145658881667744609
3390.33739058288987553798944125
3398.62231062035252989581658453
3407.63497569140913018778254947
3417.37970610006339066237352736
3427.86077400065760648263493483
3439.08239763820926476161111059
3451.04873512914961239161453617
3463.76387774287482476771899953
3477.23184264077055910045612481
3491.45656502516369983823999692
3506.44188964599610495787825895
3522.19156160784212082170054483
3538.70921641414095560758595281
3555.99836917911432429495512485
3574.0624029307066319023147315
3592.90455591992520502264744194
3612.52790784306407201797231224
3632.93536487334323863653675285
3654.12964338734484653340420471
3676.11325225911543358568434461
3698.88847358074248498890223557
3722.45734165238752451698765881
3746.82162006691738311403540606
3771.9827766941306745099565523
3797.94195634679205834672742816
3824.69995088487189200241528279
3852.25716648508787142446080149
3880.61358776952598325827537239
3909.76873844915711375672298951
3939.72163809473100604985465856
3970.47075459795932979802421843
4002.01395182907762635177712456
4034.34843193159863771951672029
4067.47067161990934061885073153
4101.37635175862195440651809298
4136.06027940223752912060897668
4171.51630135729178559492198119
4207.7372081938109215937271889
4244.71462747509651117141421225
4282.43890479033476240848712826
4320.89897095813038780364773825
4360.08219351451903133757724057
4399.97421029863531553260662117
4440.5587425935780641047952415
4481.81738485749623875888426314
4523.72936757612443540078747144
4566.27128916501881941587646407
4609.4168121251999560414255398
4653.13631778167820988441768221
4697.39651287490506675751853434
4742.15997998544189398289010585
4787.38466219431975189906707972
4833.02327044071333892650821035
4879.02259963309533929092020657
4925.32273674145677114007078173
4971.85613972144695413619839456
5018.546562875408194212811205
5065.30779640876302208532374884
5112.04218195524778558046640079
5158.638855298655211644853887
5204.97165514789756307520445976
5250.89662031741782227881425006
5296.24897593821922354663950901
5340.83948038739620089550955803
5384.44996567081979234871848384
5426.82785095186416319117999019
5467.67933578826042535749410722
5506.66087743624493846570000519
5543.36841162213478447549872823
5577.32356722144227832342166185
5607.95581864566853214165763238
5634.57906078274663269146811274
5656.36038914688320611126546819
5672.27776677754629757218532818
5681.06148410348048279395752749
5681.11136370590368032055037313
5670.37656391042825783048976638
5646.17565863594413001222479888
5604.91731132112149138728392762
5541.64700737847513562017068519
5449.27005621643344244442001362
5317.12307331450083260164492185
5128.09211558998686035918302616
4851.99084163563322069486870041
4426.99349471622648281441689852
3684.96591279067660101633349879
937.852239202778480243854446178


==> anc/WILS3HQG1/HG1gS30001.dat <==
# HG1gS30001
10.3789120432048243931657266543
10.3789553907624957803237291791
10.3789589201557714390019886629
10.3789627370081834464527631516
10.378966864744786644929381317
10.3789713287011332225973040559
10.3789761562792868828203326149
10.378981377116600928924871868
10.3789870232683071199358713133
10.3789931294050482669625931426
10.3789997330265807563416347668
10.3790068746929740901043997268
10.3790145982747437605619791478
10.3790229512234720092996920461
10.3790319848645990030312443023
10.3790417547142054912463580785
10.3790523208217579600690709703
10.3790637481409495999626061703
10.3790761069309460740779015653
10.3790894731905352026016922156
10.379103929127885447280478301
10.3791195636688407642114394775
10.3791364730069203677735647531
10.3791547611984526983306899039
10.3791745408065550113433998345
10.3791959335979752304735811096
10.3792190712971428899705888148
10.3792440964021331321583230376
10.3792711630676339760598622252
10.3793004380604247466983340824
10.379332101793325137037443334
10.3793663494440625341750359435
10.3794033921660328401297850338
10.3794434583985001218331150705
10.3794867952843963169953043867
10.3795336702045474114839215749
10.3795843724378707366795266623
10.3796392149578633072772965612
10.3796985363765376848371437207
10.3797627030478642311286960881
10.3798321113437516043802973114
10.3799071901166460289908300762
10.3799884033639595991279977335
10.3800762531107543106447343386
10.3801712825284175918736645436
10.3802740793084730409603292829
10.3803852793121833650464993982
10.3805055705182278991996818595
10.3806356972924815368636865708
10.3807764650057926060452837955
10.3809287450276615138035298951
10.3810934801258673009768323439
10.3812716903043830865045631612
10.3814644791143711835422866852
10.3816730404756617455649615443
10.3818986660489021966264313776
10.382142753201525055908235437
10.3824068136138251415470869332
10.3826924825747688033503563165
10.3830015290206820269521237778
10.3833358663736838925138487694
10.3836975642406482236767547052
10.3840888610375885459654961562
10.3845121776086664081909188862
10.3849701319135144028623062096
10.3854655548612329234655932853
10.3860015073742495705247196087
10.386581298770202806815771433
10.3872085065551015929890047364
10.3878869977261878949251878303
10.3886209516881485247582234191
10.3894148848915366193536224218
10.390273677307410031971761488
10.391202600857200208929324972
10.392207349921602412012714237
10.3932940740567214978961304522
10.3944694130496930415139785958
10.3957405344493820984526245853
10.3971151737103717801414957733
10.3986016770900941468145514322
10.4002090474393990595488130666
10.4019469930258405314770348463
10.4038259795261843790662586973
10.4058572853197625833740854306
10.4080530602069285635705455776
10.4104263876665614258415175065
10.4129913507528270886337250645
10.4157631017136687273425679535
10.4187579353911394595610798346
10.4219933664360050098051511905
10.4254882103352535975282453199
10.4292626682103918040408359507
10.4333384152957284678827392742
10.437738692948212146386011928
10.4424884039726555949275081828
10.4476142109671216583938042755
10.4531446373015322912204245305
10.4591101702367769540106488724
10.4655433655702324350578379156
10.472478953055080030293065677
10.4799539416834717847655539049
10.4880077237457659327544321391
10.5920921150453318134299875967
10.6909286562788343948081046361
10.784934755133125475837681052
10.8745123970383254768253513396
10.9600128092878871022168801069
11.0417402561985459229316758382
11.1199599524270789361091045571
11.1949051436904525522777396892
11.2667827781863833524887952843
11.3357779526796837245594781451
11.4020574047535782582325133053
11.4657722814023052906468318176
11.5270603590904258695382039343
11.5860478447732132587337253146
11.6428508533100117558995135302
11.6975766320353791928670651948
11.7503245854855243764217501538
11.8011871404205576717011636988
11.8502504818961626278897198507
11.8975951842116581011680961096
11.9432967553928773055099732608
11.9874261099685867437351683506
12.0300499818250501149042637371
12.0712312866317693218101898745
12.1110294415485628264440853118
12.1495006485243128276199446041
12.186698146389147865204984483
12.2226724360568082078126504943
12.2574714824420117128794357363
12.2911408961208503747913696269
12.3237240972918073273747905951
12.3552624642088545548889964624
12.3857954679392733748935328762
12.4153607950341182887337982694
12.4439944594782731942584111576
12.4717309051016700148809590187
12.498603099476980580759681927
12.5246426201967848155863190706
12.5498797343107110234893306916
12.574343471606984839504538206
12.5980616923404901053241426169
12.6210611499386160832400555109
12.6433675491550193130968719255
12.6650056000884642501923503195
12.685999068437882712656113081
12.706370822324676136115976506
12.7261428759782156609914378629
12.7453364305497519977535592463
12.7639719122929235577172085496
12.7820690083252360062560909465
12.7996467001638461803988151116
12.8167232952103504391331607069
12.8333164563427386296705842619
12.8494432297579621608160673292
12.8651200711954486439099078748
12.8803628706601789030104953192
12.8951869757534548315741705944
12.9096072137100816487271798865
12.9236379122322382930410135008
12.9372929192027044415362715308
12.9505856213532557295479964711
12.9635289619578462176058843827
12.9761354576145955937184496111
12.9884172141755236853673627906
13.0003859418783700993476774113
13.0120529697306525101833354536
13.0234292591923094661711198933
13.0345254171998038792104510856
13.0453517085713973695913546297
13.0559180678304129980591456502
13.0662341104806522985832577319
13.0763091437657421835267641057
13.0861521769418738750936203512
13.0957719310914934440820589186
13.1051768485035004730172636027
13.1143751016438563256061142392
13.1233746017388915439567215729
13.1321830069921387925383374832
13.1408077304541645054569798327
13.1492559475636220088501538615
13.1575346033765924413257833298
13.1656504195002092132743008948
13.1736099007455697398004654526
13.1814193415140181563984262615
13.1890848319300287075799455441
13.1966122637331260695940904711
13.2040073359405411116627577036
13.2112755602916140467013690413
13.2184222664843175062915463102
13.2254526072136760925268279651
13.232371563021303035006819545
13.239183946964755633405979771
13.2458944091149263797830465676
13.2525074408892334560873311359
13.2590273792279503351426906632
13.2654584106206173192840499585
13.271804574989106050506792205
13.2780697694335595028819231633
13.2842577518471030533705256416
13.2903721444049153868388780418
13.2964164369329598133224031969
13.3023939901614057603495952618
13.3083080388675155522055063828
13.3141616949125319961781848226
13.3199579501768767428735746752
13.3256996793977569311294021567
13.3313896429130773966000368331
13.3370304893153669106216758132
13.3426247580192487761908882594
13.3481748817458179493594649145
13.3536831889271280360169613155
13.3591519060338414411678838814
13.3645831598289540682836476319
13.3699789795503717672052239335
13.3753412990249887335984584169
13.3806719587167978276264490436
13.3859727077114488915247428432
13.3912452056395632207224565919
13.3964910245410100228144626394
13.401711650672253649035288063
13.4069084862587882922861856136
13.4120828511945894233205367009
13.417235984690428210691692362
13.4223690468728162865918517924
13.4274831203352732423352821271
13.4325792116435379418428303048
13.437658252796276921154109315
13.4427211026427786020141378739
13.447768548259060605505141329
13.4528013062837589364828007281
13.4578200242151120608063413051
13.4628252816702997644838288879
13.4678175916083460255549144449
13.4727974015177468130508374226
13.4777650945699376279552032377
13.4827209907396716014537444825
13.4876653478933369555904971463
13.4925983628462025069333636708
13.4975201723895415572669367528
13.5024308542885478746327809013
13.5073304282519224365023335043
13.512218856873976102745858659
13.5170960465500613322609962515
13.5219618483661153809174828575
13.5268160589630680512194875536
13.5316584213768389409747087555
13.5364886258546221980748739117
13.5413063106481309733925998591
13.546111062784449019106980584
13.5509024188151131537794049016
13.5556798655440275592989993656
13.5604428407347890421151804892
13.5651907337979814381520545765
13.5699228864589772259557549075
13.5746385934067650966451530029
13.5793371029243036748584845853
13.5840176175008837567890769444
13.5886792944269642960822073513
13.5933212463719308940406799633
13.5979425419452097070980102805
13.6025422062411544432325343311
13.607119221368109452722665144
13.6116725269620378015532139275
13.6162010206850896233304605781
13.6207035587094729544184392291
13.6251789561869766449863548587
13.6296259877044827846566680042
13.634043387725794365389465536
13.6384298510200926070248541191
13.6427840330773274743419655963
13.6471045505108344012595074419
13.651389981447460091399301976
13.6556388659054704689401134263
13.6598497061605043945210839079
13.6640209670998276236282890035
13.6681510765651326557932429512
13.6722384256841215890564443651
13.6762813691911008431067840406
13.6802782257368086344698050198
13.68422727818768836679328932
13.6881267739148136278873427479
13.6919749250726632524236298892
13.6957699088679379052520276186
13.6995098678186028557593269869
13.703192910003335039598354744
13.7068171093015461318796516141
13.7103805056241471773434238874
13.7138811051352143302800327728
13.7173168804647094425505716379
13.7206857709124035948117105611
13.7239856826431461871215470704
13.7272144888736168839462783584
13.7303700300506925389385421635
13.7334501140215562007291938326
13.7364525161956704166399203451
13.7393749796987323012112713578
13.7422152155187232155180598661
13.74497090264416140641257753
13.7476396881946615773199868897
13.7502191875439010994489858833
13.7527069844350884199211635242
13.7551006310890251772114020125
13.7573976483048495904699185478
13.7595955255535448439923888552
13.7616917210642924377284627809
13.7636836619037468158583717813
13.7655687440483040148823311688
13.7673443324494335872867370617
13.7690077610921396537685090202
13.7705563330466136134701570323
13.7719873205131377951186164271
13.7732979648602961599434634334
13.7744854766565450675036370198
13.7755470356951940859600313617
13.7764797910128438669324945586
13.7772808609013252100665103125
13.7779473329131806121547604771
13.7784762638607268286155466607
13.7788646798087342699851036593
13.779109576060756411655579335
13.7792079171391398103691754354
13.7791566367587427951123377364
13.7789526377943884323632590231
13.778592792242074955628153986
13.7780739411739644965348269345
13.777392894687168659301706706
13.7765464318463472422274929526
13.775531300620134229214788407
13.7743442178114030517269269575
13.7729818689813810576795968417
13.7714409083676211195206587891
13.7697179587958363703320122379
13.7678096115856021756358346078
13.765712426449927631418594399
13.7634229313886971277062786534
13.7609376225759808341495422718
13.7582529642412113521539729132
13.7553653885442222401157507158
13.7522712954441426576690758495
13.7489670525621409952920627352
13.7454489950380090613545051733
13.7417134253805771943856998355
13.7377566133119495591479841675
13.7335747956055478767056398353
13.7291641759179509373319550144
13.7245209246145164576639764737
13.7196411785887711775179501553
13.7145210410755545554514734145
13.709156581457901024499004884
13.7035438350676455203393019255
13.6976788029797369041917599076
13.6915574518002439836618402735
13.685175713448039099283341298
13.6785294849301447064830046812
13.6716146281107290571856439811
13.6644269694737379886704135335
13.6569622998791509773959795666
13.6492163743128510316995476408
13.6411849116300997005887931101
13.6328635942926104891582524875
13.6242480680992163193251797274
13.6153339419101293845985532594
13.6061167873647948488115816869
13.5965921385933433630479842652
13.5867554919216513570266101159
13.5766023055700225386388594645
13.5661279993455090490978467072
13.5553279543278963157670884125
13.5441975125493818685915923768
13.5327319766679852918018617099
13.5209266096347341274787945651
13.5087766343546789939874270637
13.4962772333418004980641767684
13.4834235483678807783638872283
13.4702106801054238010251673959
13.456633687764720921998354775
13.4426875887251718321031910769
13.4283673581609859132986471385
13.4136679286614053721925726784
13.3985841898456094035277413868
13.3831109879724782077935261022
13.367243125545417091290916083
13.3509753609124642757400464895
13.3343024078619316148003070547
13.3172189352138553502393132511
13.2997195664075645528068066166
13.2817988790857082141682096223
13.263451404675118340770220332
13.2446716279649261269872627372
13.2254539866823916591111873718
13.2057928710669549593379772075
13.1856826234430678885200884101
13.1651175377924228932433351997
13.1440918593262562523144115319
13.1225997840584708403362292248
13.1006354583803970216608582688
13.0781929786380907116710248384
13.0552663907131555502331356479
13.0318496896081722484413866904
13.0079368190379232942005411769
12.983521671027716218729966095
12.9585980855202345124909692342
12.9331598499924831177753134128
12.9072006990845464155253181452
12.8807143142420420957550018758
12.8536943233743357301681598855
12.8261343005307798917822554863
12.7980277655974601125187695378
12.7693681840171698645641678999
12.7401489665356003547901247513
12.7103634689770207536095717021
12.6800049920530433530525825955
12.6490667812084192062878530133
12.6175420265081965574303940929
12.5854238625710007622171737812
12.5527053685536648390368746977
12.5193795681929592272038417802
12.4854394299107433283114374096
12.4508778669894962247898586269
12.4156877378258866554081794743
12.3798618462708208283387367821
12.3433929420652699429525843676
12.3062737213821375186417782113
12.2684968274854912808974085557
12.2300548515196684566941210055
12.1909403334420816717195001616
12.1511457631150220372542886159
12.1106635815733956149849468356
12.0694861824871610965639703042
12.0276059138392851851661931636
11.9850150798423263736602950569
11.9417059431193303098496321907
11.8976707271776083081025011576
11.8529016192072180435697944907
11.8073907732396218773322391634
11.7611303137061211428421396496
11.7141123394403206411828310273
11.666328928174143715055583554
11.6177721415828842513153747573
11.568434030941552178547793167
11.5183066434624652769330842068
11.4673820293928048531419811487
11.4156522499608530576748365259
11.363109386271061610267120451
11.3097455492611967149884889113
11.2555528908498362036620012749
11.2005236164197861006423969369
11.1446499988029193564946100876
11.087924393954977586896344539
11.0303392585355648117182676212
10.9718871696395568789237224455
10.9125608469622411323016758409
10.852353177722641070569586816
10.7912572447188248043985504446
10.7292663579469477990929085223
10.6663740902840530408924943051
10.6025743178153450609298603884
10.5378612654823521700625537993
10.4722295588422878092977297159
10.4056742828649833769461209114
10.3381910488569403038184089529
10.269776070798545118893547795
10.2004262526181328470645486477
10.1301392882152919378134250993
10.0589137763982292721285549935
9.9867493533323898249201677541
9.91364684563081743855294789323
9.83960844787821394235723072615
9.76463792920601472302948407163
9.68874087457218824753921648646
9.61192496770961731620301877568
9.53420032437504366826605986111
9.45557988667075324572205253594
9.37607989197957004573437287301
9.29572043366620651061323168321
9.21452613545653736654914168889
9.1325269677384020167331827824
9.04975924254629594723525832629
8.96626683558996595880919035841
8.88210269968173276423214324076
8.79733075629010474920706535139
8.71202828372931533145281959622
8.62628896641955139960437775076
8.54022683727918909850758712364
8.45398144700831276824437736964
8.36772475060255441039224447611
8.28167044900926996851473667945
8.19608692730545675099199016608
8.11131561155914116978161002275
8.02779776257970729012436067685
7.94611492839509156492608818892
7.86705257513124588731869136526
7.79170540161676496035776163725
7.72166333997314926253197555482
7.65936959832461945416656500057
7.60889814938998609354150243162
7.57798248149490013642476730263
7.585375263747318238272483922
7.7540016314657228473842890878


==> anc/WILS3HQG1/HG1gS30010.dat <==
# HG1gS30010
-3150.04450912134114328797731729
-3150.68666645588400818143633228
-3150.71702602952616393680324463
-3150.74866763565606185605836701
-3150.78163524580134397106892007
-3150.81597364396319532495131382
-3150.85172838787274385856840038
-3150.88894576479203866118528896
-3150.92767274151082619821392591
-3150.96795690817913649304514328
-3151.00984641560497152441972585
-3151.05338990563627177687207007
-3151.09863643423695040820263204
-3151.14563538685826596287804992
-3151.19443638569930433030471881
-3151.24508918844402201871390667
-3151.29764357805734266505480749
-3151.35214924321938812585458645
-3151.4086556489752704382320025
-3151.46721189717819280115411597
-3151.52786657630614392737670735
-3151.59066760023747463739225673
-3151.65566203557838942782659261
-3151.72289591714615742172171567
-3151.79241405122595286060709181
-3151.8642598062369994223087636
-3151.93847489046545759586051847
-3152.015099116547620718731667
-3152.09417015241785167391504724
-3152.17572325847169489316809098
-3152.25979101073615055031875888
-3152.34640300988662929184095421
-3152.43558557600406141951148496
-3152.52736142902647286047766625
-3152.62174935491753243012513056
-3152.71876385765060174085041598
-3152.81841479719116903473664691
-3152.92070701375371403416891381
-3153.02563993871152622785951046
-3153.13320719265027402828969636
-3153.24339617117867879083568237
-3153.35618761924295358714554069
-3153.47155519483616913451824116
-3153.58946502314982764745938411
-3153.70987524238304235120494642
-3153.83273554260517262610938518
-3153.95798669926083192204451649
-3154.08556010311207820701552747
-3154.21537728863144243864425866
-3154.34734946309127882713674639
-3154.48137703883964567391093601
-3154.61734917151032721327589352
-3154.75514330718430965687561058
-3154.89462474180147428243909927
-3155.03564619641370807248863586
-3155.17804741217306617760888306
-3155.3216547692597940146041704
-3155.4662809342733749113268916
-3155.61172454093342004203801952
-3155.75776990926389114098783773
-3155.9041868087611501432138209
-3156.05073027137049799991865546
-3156.19714046041350576318625225
-3156.34314260191527829701743948
-3156.48844698507190019069143809
-3156.63274903886805318938838414
-3156.77572949209673171205066041
-3156.91705462423981253172626927
-3157.05637661483169172437512087
-3157.19333399903896824973602176
-3157.3275522372367556650929343
-3157.45864440633490378905690893
-3157.58621202049209093656907135
-3157.70984598863777644526612683
-3157.82912771588510994096243955
-3157.94363035544401493418709345
-3158.05292021701278926212165654
-3158.15655833681656705283376111
-3158.2541022134474429049137434
-3158.34510771241705418727868522
-3158.42913114082833680021780709
-3158.50573149177647314039063436
-3158.57447285596403038993510457
-3158.63492699552280518644829303
-3158.68667607213209732660668554
-3158.7293155181631611297563953
-3158.76245703571120609065120817
-3158.78573170394359910477745928
-3158.7987931701348040528412654
-3158.8013208940084728890628326
-3158.7930234084923313934762931
-3158.77364155263286678563050297
-3158.74295162412794064869355729
-3158.70076838962210307582258049
-3158.64694788046877555081966273
-3158.58138988998337934396108944
-3158.50404007516931256637225281
-3158.41489155136035809821558555
-3158.31398585204187189358743468
-3158.2014131081280792082500309
-3158.07731128100738660355489835
-3157.94186426152760469964263837
-3156.29016420927736772085980084
-3154.98769750929073815711106382
-3153.87986393159783007379239148
-3152.84010813710352088333801525
-3151.7904151565774739503662696
-3150.68245976089027822722237408
-3149.48561816274419193787868356
-3148.18015714648021335440897752
-3146.75328387625349489843992875
-3145.19676722559160704516864481
-3143.50545191821773941782225242
-3141.67629976761733933906660017
-3139.70775350592541524851589921
-3137.59930446520397482226266173
-3135.35119274725252559290807269
-3132.96419564104766353561365852
-3130.43947609650280457815019049
-3127.778472846828708973384136
-3124.9828198967475816964133926
-3122.05428702100218575120942662
-3118.99473549020668637978304954
-3115.80608495919860828038323913
-3112.4902886206841217609685948
-3109.04931453313779827076989436
-3105.48513159657551137912448884
-3101.7996990505293671574458894
-3097.99495865634018583260169007
-3094.07282893484502371527439872
-3090.03520098379649203941070799
-3085.88393551279790923661799349
-3081.62086081823126284830813462
-3077.24777148437738169284063878
-3072.76642764521799803323494464
-3068.1785546782477604881457512
-3063.48584322989800695424082166
-3058.68994949399596705595775643
-3053.79249568161168257635179473
-3048.79507063383899920439190212
-3043.69923053938404826450603117
-3038.50649972694866005976605003
-3033.21837150879320632073025386
-3027.83630905692201166526140166
-3022.36174629734519598540606684
-3016.79608881105770459340418093
-3011.14071473291307961404805022
-3005.39697564159153684156250773
-2999.56619743547499044726362896
-2993.64968119052896287993489529
-2987.64870399731839679863419941
-2981.56451977510314111577351313
-2975.39836006161052087000159243
-2969.15143477759974632171342574
-2962.82493296574219651026581181
-2956.42002350366383707035819242
-2949.93785579124807577213578741
-2943.37956041249280562304298439
-2936.74624977236519175626442299
-2930.03901870921077998822716573
-2923.25894508335691006815920705
-2916.40709034261001603753623431
-2909.48450006538690569250802305
-2902.49220448224536180868923683
-2895.431218976592513580085459
-2888.30254456535291989602518292
-2881.10716836037424592272328573
-2873.84606401133847516241414202
-2866.52019213093214093431912428
-2859.13050070301118793594296658
-2851.67792547447568061765203376
-2844.16339033154738364911638381
-2836.58780766111944824477722506
-2828.95207869782568397760066054
-2821.25709385744586271716121536
-2813.5037330572488212802142232
-2805.69286602384153631339944207
-2797.82535258907334582955440964
-2789.90204297451928658979943293
-2781.92377806504370127605278316
-2773.8913896719229084962081698
-2765.80570078598409082469931298
-2757.66752582119667872099386555
-2749.47767084913241391789797095
-2741.23693382469097550761721332
-2732.94610480346954681433320902
-2724.60596615113698511136939897
-2716.21729274515631737879844584
-2707.78085216918310717720015915
-2699.29740490045180051751214209
-2690.76770449044744002098328966
-2682.192497739146112604267162
-2673.57252486309414113265059192
-2664.90851965758331899970733948
-2656.20120965316739213879415014
-2647.45131626675348926541599468
-2638.659554947491262136389134
-2629.82663531767209766011209745
-2620.95326130884087773744902411
-2612.04013129331336636731026379
-2603.08793821128337318566820271
-2594.09736969369535540728916283
-2585.06910818105005414445909646
-2576.00383103830309519965689791
-2566.90221066600919846665112616
-2557.76491460785771470716168953
-2548.59260565473862525267147762
-2539.38594194547188152712363439
-2530.14557706432701044947380073
-2520.87216013545425282472750459
-2511.56633591434311962735850819
-2502.22874487641913124288515349
-2492.86002330288463361550413667
-2483.4608033639049499083716913
-2474.03171319923671444722306902
-2464.57337699639103575876782213
-2455.08641506642013641652827514
-2445.57144391741230873569038426
-2436.02907632577639723709900788
-2426.4599214053935618778136383
-2416.86458467471078147095754416
-2407.24366812184741611465785513
-2397.597770267783152891967101
-2387.92748622769280308982072419
-2378.23340777049069461736177898
-2368.51612337664480346566884135
-2358.77621829431828658594508535
-2349.01427459389370945633339909
-2339.2308712209329991656468065
-2329.42658404762399267677958019
-2319.60198592276238494228476263
-2309.75764672031590790006075719
-2299.89413338661568450526698785
-2290.01200998621789752466662283
-2280.11183774647718672943213952
-2270.19417510087153648580849905
-2260.25957773111683487750148799
-2250.30859860810777190926688288
-2240.34178803172029472961159209
-2230.35969366950944903496226445
-2220.3628605943351049032291779
-2210.3518313209467894293451322
-2200.32714584155762502139000442
-2190.28934166043619852187230169
-2180.23895382754406003184959692
-2170.17651497124546914454126499
-2160.10255533011496806335631974
-2150.01760278386736371860441576
-2139.92218288343374254167392477
-2129.81681888020622013587335602
-2119.70203175447324192143227038
-2109.57834024306639823653565614
-2099.44626086623889673632848372
-2089.30630795379504471408160939
-2079.15899367048933271229637537
-2069.00482804071297710418521567
-2058.84431897248507188023345634
-2048.67797228076481740414749955
-2038.50629171010063519893439689
-2028.32977895663134173320567014
-2018.14893368945393959763237602
-2007.96425357137199033799857151
-1997.77623427903795853659125289
-1987.58536952250236054310245559
-1977.39215106418201262601075639
-1967.19706873725915136025911504
-1957.00061046352269293793835034
-1946.80326227066240697077906297
-1936.60550830902630346387890346
-1926.40783086785106822684065332
-1916.21071039097493132741204715
-1906.01462549204191458655995431
-1895.82005296920597689050301609
-1885.62746781934315960587665538
-1875.43734325177942800219533374
-1865.2501507015415077049189212
-1855.06635984213762723567199116
-1844.88643859787469807426133043
-1834.71085315571809184736532796
-1824.54006797669980967369302664
-1814.37454580688048085168723878
-1804.21474768787027645307036061
-1794.06113296691347748511787712
-1783.91415930654109661864004595
-1773.77428269379561656907839715
-1763.64195744903157659534410019
-1753.51763623429541078313580483
-1743.40177006128761735121305024
-1733.2948082989100167108736588
-1723.19719868040053697580350796
-1713.10938731005764862040699716
-1703.03181866955625458137559445
-1692.96493562385652785317966313
-1682.90917942670687510789107234
-1672.86498972574189163778789428
-1662.83280456717585953915775405
-1652.81306040009202708933142827
-1642.80619208032759227514586661
-1632.81263287395399696486714853
-1622.83281446035181982743735374
-1612.8671669348792353373108483
-1602.91611881113268259788743446
-1592.98009702279806080156504413
-1583.05952692509043744074235342
-1573.15483229577992040270138959
-1563.26643533580100532203032053
-1553.39475666944236451460367718
-1543.54021534411369295105165811
-1533.70322882968586950421430622
-1523.88421301740032756722064196
-1514.08358221834315751194483595
-1504.30174916147908374807319003
-1494.53912499124007073677363471
-1484.79611926466291457382220754
-1475.07313994806976902509783748
-1465.37059341328513648721143101
-1455.68888443338242454496779532
-1446.02841617795272686338871779
-1436.38959020788803231186757412
-1426.77280646967059766493230537
-1417.17846328915973611557160202
-1407.60695736486677529247555341
-1398.05868376070842357048521794
-1388.53403589822825123923312465
-1379.03340554827544253727764082
-1369.55718282212940460751307729
-1360.10575616205822897118738494
-1350.67951233129838898332864698
-1341.27883640344242169287940401
-1331.90411175122068329382142311
-1322.55572003466258255867941836
-1313.23404118862198486039187569
-1303.93945340965073910299566888
-1294.67233314220350950418696044
-1285.43305506415629202442125836
-1276.22199207162015954538198676
-1267.03951526303092842450843311
-1257.88599392249439314188151368
-1248.76179550236623998212497285
-1239.6672856050440740290260755
-1230.60282796394864698666558005
-1221.56878442366988095915919772
-1212.56551491925229133002236832
-1203.59337745459321096940980901
-1194.65272807992598184039970903
-1185.74392086835898592178272947
-1176.86730789144003189517867301
-1168.02323919371419373472168987
-1159.21206276624170844497696789
-1150.43412451904097873968744724
-1141.6897682524200882118831224
-1132.97933562715851701741402517
-1124.30316613349894049354641413
-1115.66159705890709636744710917
-1107.05496345455571285043946197
-1098.48359810048639418165257769
-1089.94783146940115591635036593
-1081.4479916890329828773078193
-1072.98440450304234118934559263
-1064.55739323038400471157422835
-1056.16727872308584747417577442
-1047.81437932237839887427383938
-1039.49901081311094825683953318
-1031.22148637638681033512082703
-1022.98211654034701224027206615
-1014.78120912902812564383561727
-1006.61906920921623138626893386
-998.495999035215056528236466251
-990.412297991442150950459408996
-982.368262532762557792734280917
-974.364186122464763291023573536
-966.400359167778769920218491135
-958.477068952830903889137586906
-950.594599568924424301365639412
-942.753231842029125541846496824
-934.95324325735689391419424216
-927.194907880893569728531872124
-919.478496277750450517464934094
-911.804275427191321370258967614
-904.172508634182983813585246869
-896.583455437308842085723975722
-889.037371512876159252302213641
-881.534508575038076709836638618
-874.075114271741357385481717667
-866.65943207629994143594572571
-859.287701174383452395900821258
-851.960156346195876948550486132
-844.677027843609311405273278638
-837.438541262000951720033069372
-830.244917406528241134770833936
-823.096372152560602249440586028
-815.993116299969218545265674695
-808.935355420958099514368465578
-801.923289701100147266516590602
-794.957113773221037385909271042
-788.037016543751320130905137536
-781.163181011143116738877096196
-774.335784075921995198455479447
-767.554996341916913447618614961
-760.820981908181354799131740447
-754.133898151086774473591745657
-747.493895496035034547099217501
-740.901117178199415827593370996
-734.355698991663826896925306231
-727.85776902628672757717324071
-721.407447391569765699514685551
-715.0048459267608832528555223
-708.650067896367340242681715164
-702.343207670195356285785635048
-696.084350386969466370597474446
-689.87357160051576992683724042
-683.710936907418514177634666325
-677.596501554978331906133326787
-671.530310028212327321574823036
-665.512395614540380142897340622
-659.542779944697748809872125548
-653.621472508300443779696171785
-647.748470142365958593645939545
-641.923756490956727339834055273
-636.147301433965935792486790863
-630.41906048290372313824174083
-624.738974141364886339251108322
-619.106967227665274383770689862
-613.5229481569212651531190071
-607.986808179612951228580257792
-602.498420573414555845000647114
-597.057639784792487604494206388
-591.664300516559308703011728218
-586.318216757227327568847775477
-581.019180747624671386918090602
-575.766961879815165211886925414
-570.561305522896161831002859875
-565.401931769729959553950346803
-560.2885340980881456173937315
-555.220777939046719812668680826
-550.198299144754724565452316116
-545.22070234690062784141613594
-540.287559196307718076693009364
-535.39840647308942749821269168
-530.552744055672972824729504479
-525.750032735737838420023396769
-520.989691864694542869552005877
-516.271096815725721949581809137
-511.593576243598919556851520539
-506.95640912240718377199473224
-502.358821539062838620632697725
-497.79998321771847658175971547
-493.279003747266490735248161964
-488.79492848061438254218722907
-484.346734070476674577462560513
-479.933323601881272317668434972
-475.553521276358210431393987836
-471.206066596741989352269537888
-466.889607994531411834102302826
-462.602695833640023504443797644
-458.343774714927112859511588561
-454.111174994870602491780929067
-449.903103418821018988083564225
-445.717632754083641201361895122
-441.55269029015193225343998442
-437.406045052189960684298321089
-433.275293548629333891403787285
-429.157843843629217856628723787
-425.050897709047821723242552078
-420.951430567108482987982781855
-416.856168882365103372503382543
-412.761564597655426224063901244
-408.663766130627339468527703615
-404.558585351459891946159854431
-400.441459843808393757191928559
-396.307409603545035304706845053
-392.150987145321794935787065905
-387.966219754423820197658989353
-383.746542326156137031138655159
-379.484718857280039327505706849
-375.17275016666863165778204086
-370.801764787903915311902350216
-366.361889142592112323271021099
-361.842091995562063546959498697
-357.229996705442534685307488791
-352.511652761555509587202757523
-347.671255311727910503061515985
-342.690797491337490545966363404
-337.549634834394809288921911383
-332.223933058236386094365986507
-326.685958745786477518280220084
-320.903154740726630804364934941
-314.836914774024252596724098648
-308.440928607426373482184181962
-301.658898362477436653948625834
-294.421307196392754988410826725
-286.640710740433791143942309839
-278.204631614365974915028492735
-268.964372087012049319468262997
-258.716448542916973535725518316
-247.16964277754127172821728015
-233.881085188926212680235689739
-218.115809559231173164892315287
-198.473498073528842292370417117
-171.491080895943750109338902675
-110.908026491706434629631859005


==> anc/WILS3HQG1/HG1gS30100.dat <==
# HG1gS30100
-17718.0757861021355631715276222
-17711.3245592185344797773274041
-17710.9163214931941400505287704
-17710.4841280138689980676148086
-17710.0266259001208851038475555
-17709.5423896917449786803088358
-17709.0299177319516194812369656
-17708.48762839056342411246617
-17707.9138561216700840096551824
-17707.306847350112037894752236
-17706.6647561811039568612305433
-17705.9856399272610825005565625
-17705.2674544472574106780033625
-17704.5080492903261296188826094
-17703.7051626408113313933045933
-17702.8564160569976745740040104
-17701.9593089984833659671999911
-17701.0112131364236693356192325
-17700.0093664410593986820773327
-17698.9508670410599199577375948
-17697.8326668493556282488910899
-17696.651564950313406918266058
-17695.4042007433230949785949417
-17694.0870468381165436320737611
-17692.6964016974366624772535074
-17691.2283820230153509262020566
-17689.6789148812099764589078101
-17688.0437295650918830448720299
-17686.3183491902812673586974655
-17684.4980820223848193566037223
-17682.5780125345201563230638482
-17680.552992194108852368765322
-17678.4176299788925427928179551
-17676.1662826229791248894061121
-17673.7930445946636367764912734
-17671.2917378087963149695077245
-17668.6559010775941326772933714
-17665.8787793050175000648692901
-17662.953312431166622778285811
-17659.8721241345982717639497545
-17656.6275103020295531838849628
-17653.2114272765869308388990086
-17649.6154798975825816197550154
-17645.830909346762553974237191
-17641.8485808180785751986444346
-17637.6589710302941317085127383
-17633.2521556041519923644640888
-17628.6177963284109241874635938
-17623.7451283418100743023001729
-17618.6229472609462582036491138
-17613.239596287157814394995523
-17607.582953328804009092071617
-17601.6404181788160036679620629
-17595.3988997910783891268340941
-17588.8448037030828525087495969
-17581.964019656380507422989982
-17574.7419094706487338873312241
-17567.1632952316829286342685028
-17559.2124478583230646365164567
-17550.8730761182277256629395199
-17542.1283161675110872454538445
-17532.9607216945561645448575571
-17523.3522547538035578040467826
-17513.2842773809796845591035314
-17502.7375440870603878023414143
-17491.6921953342503646741754777
-17480.1277521033784965670175799
-17468.0231116683428825458534626
-17455.3565446995624060269991252
-17442.1056938247750530174932936
-17428.2475737819334162426938269
-17413.758573305346296262526857
-17398.6144588925579654199510698
-17382.790380605693377394093234
-17366.2608800670716802678471787
-17348.9999008147379361210352526
-17330.9808011891122524609387241
-17312.1763699271263647352008891
-17292.5588446449205954989630315
-17272.0999333943095227120685102
-17250.7708394816821692206029381
-17228.5422897406597776672552582
-17205.3845664515560893142996202
-17181.2675431013223480285750787
-17156.1607241770476443953366192
-17130.0332891840437904733171475
-17102.8541410758737167293846487
-17074.5919592781647351441488416
-17045.2152574804426467754503103
-17014.6924463602655982677711926
-16982.9919013913376795727454158
-16950.0820358717224600514213065
-16915.9313792894048255079088974
-16880.5086611198786280926620978
-16843.7829001237406788036385809
-16805.7234991809761904358141059
-16766.3003456622034838478505608
-16725.4839172950250583418007283
-16683.2453934351601019236128837
-16639.5567715964861945447754229
-16594.3909890306837512487983092
-16547.7220490749428626117390843
-16065.179643419896049892897693
-15722.7538842562112309083580171
-15452.5872592726215041083593992
-15227.8969935031670863790269667
-15034.8858966181189270700413124
-14865.3697976561095390695152801
-14714.0405784661001487227037407
-14577.2347269713585371120499256
-14452.3049242731947827575820557
-14337.2691903984487218996880413
-14230.6012465883715073094418358
-14131.0984137225097501453934617
-14037.7947204519568948729165318
-13949.9016896170422266918420783
-13866.7667688595428043329077623
-13787.8433989918784866222665513
-13712.6689855327043327005312559
-13640.8483744748158456465431461
-13572.0412471066928357873715378
-13505.9523601214438605524157135
-13442.3238875365708964955872259
-13380.9293394812212588160607577
-13321.5686806525285728041363786
-13264.0643730850241085967552622
-13208.258139319088448540638232
-13154.0082929745137533332146143
-13101.1875205591978592396393913
-13049.6810253296239947673566724
-12999.3849640405301116118925
-12950.2051224427565318029352289
-12902.0557867774120291070652523
-12854.858777233826074886887723
-12808.542616074726836382879543
-12763.0418083799421496970281336
-12718.2962174808259855945988529
-12674.2505204176199391498875803
-12630.8537313489221169483902597
-12588.0587829248034105866655992
-12545.8221573151985906082692505
-12504.10355994865538762433812
-12462.8656301291495460018665852
-12422.0736836113771273044858279
-12381.6954829673685139940470376
-12341.7010322005104641253819394
-12302.0623925816195848278644058
-12262.7535171150172912569368262
-12223.7501014061091865956628585
-12185.0294490081915063105129355
-12146.5703495850985988636948334
-12108.3529684459653990513098812
-12070.3587461953902894868275553
-12032.5703074020216404761849927
-11994.9713773254627501421336734
-11957.5467058590227736958596706
-11920.2819979472334642397374886
-11883.1638498246896314207796821
-11846.1796904987247569873875875
-11809.317727964430670908768784
-11772.5668996980199209948232093
-11735.9168270247288936125004836
-11699.3577730013953278688315086
-11662.8806034923836141091355393
-11626.4767511514112731376443945
-11590.1381820516762208590253407
-11553.8573647330305291138496833
-11517.6272414582486075480795167
-11481.441201491086999044865562
-11445.2930562271651277112968403
-11409.1770160250005136189097097
-11373.0876685990576980870501528
-11337.0199588496294483035830543
-11300.9691700159797236816932431
-11264.9309060494886033073669335
-11228.9010751129388708000802098
-11192.8758741203484311380722865
-11156.8517742393157241487531472
-11120.8255072845962384460624188
-11084.7940529377327876966548972
-11048.7546267330732554044717856
-11012.7046687554929762599229758
-10976.6418329996510675530502655
-10940.5639773447005178360694122
-10904.4691541020845885927156185
-10868.3556010974259638551190799
-10832.2217332505845652027944999
-10796.0661346207556483070592821
-10759.8875508860289361385937398
-10723.6848822291563669787395213
-10687.4571766034021616659398043
-10651.2036233542936482987753748
-10614.9235471748718833554592258
-10578.6164023736730266443011933
-10542.2817674361685123885279663
-10505.9193398617667378502412256
-10469.5289312597424300239018159
-10433.1104626886220936656775336
-10396.663960224624034639171342
-10360.1895507457375448254573473
-10323.6874579189352871480128157
-10287.1579983788523795686517482
-10250.6015780870411575176088946
-10214.0186888616275380748181859
-10177.4099050678582487422373187
-10140.7758804606423929899692731
-10104.1173451707599662671322706
-10067.4351028269377017474455455
-10030.7300278064823730640247997
-9994.00306260761646933878960959
-9957.25521533708377230123664462
-9920.48755730698534757842136534
-9883.70122073517213219000841815
-9846.89739654386077735019201312
-9810.07733225145662780129526172
-9773.24232995286345948257691952
-9736.39374438383548048879993041
-9699.53298106518461455172037026
-9662.66149452289659703419056703
-9625.78078658043417394285412054
-9588.89240471971585600064567717
-9551.99794050745530068138278233
-9515.09902808373044884682062417
-9478.19734270982392545050423943
-9441.29459937253775125991231754
-9404.39255144233686572421735993
-9367.49298938281803196564786982
-9330.59773950913403134703496211
-9293.70866279312825562152749078
-9256.82765371305242239207550278
-9219.9566391458506859773987126
-9183.09757730009736408518423763
-9146.25245668777328914143709645
-9109.42329513315782768667925537
-9072.61213881720026824392751605
-9035.82106135581590652199267558
-8999.05216291062908064475574656
-8962.30756933075792904275974094
-8925.589431324304039109162618
-8888.89992365827468541326867946
-8852.24124438572626370456676615
-8815.61561409897503585648181749
-8779.02527520777562049713375322
-8742.47249124141898920429016398
-8705.95954617375024037017917924
-8669.48874377015229143742389905
-8633.06240695558501304581931721
-8596.68287720281037302685921609
-8560.35251393997300166136879138
-8524.07369397674236061041807591
-8487.84881094825751643896589833
-8451.68027477614849783605684715
-8415.57051114593945837109253735
-8379.52196100016847201488437128
-8343.5370800465868484961606528
-8307.61833828082745579063741682
-8271.76821952295675811702612746
-8235.98922096734919511540693121
-8200.28385274534521203187576971
-8164.65463750017576792198470907
-8129.10410997365656117081164452
-8093.63481660417457720299912153
-8058.24931513550793670517176388
-8022.95017423603745521355860399
-7987.73997312792486458103563223
-7952.62130122584833872332522563
-7917.59675778490085247757554439
-7882.66895155727102311618415846
-7847.84050045733947633831207814
-7813.11403123483647742015957201
-7778.49217915571860650621361153
-7743.97758769043366561432765886
-7709.57290820925381275817599913
-7675.28079968436715282685067614
-7641.10392839842770098721758915
-7607.04496765927279628898020851
-7573.10659752052570325823689846
-7539.2915045078093185528553748
-7505.60238135030461787666718934
-7472.04192671739475369953352625
-7438.61284496014256409913025291
-7405.31784585735569328390811055
-7372.15964436599957005185604138
-7339.14096037572415553663901614
-7306.26451846727566906384094852
-7273.53304767456944282514180077
-7240.9492812502046535258165115
-7208.51595643420594246647587223
-7176.23581422578087416103980987
-7144.11159915788580626123982334
-7112.14605907439605818858588804
-7080.34194490967927967277980842
-7048.70201047037363986009029231
-7017.2290122191748886008832748
-6985.92570906043848910179359442
-6954.79486212740488983618578354
-6923.83923457085759731441858098
-6893.06159134902503327010297081
-6862.46469901853821265703134827
-6832.05132552625706460929258214
-6801.82424000177873863501245403
-6771.78621255044149364284830916
-6741.94001404663775820326549266
-6712.28841592724967640087762627
-6682.83418998501991382963580804
-6653.58010816166969121919565399
-6624.5289423405749367633174985
-6595.68346413881009975308283397
-6567.04644469836754429231205076
-6538.62065447635853876236131441
-6510.40886303399966974757701296
-6482.4138388241860331220810355
-6454.63834897744978405922191927
-6427.08515908609955529880542229
-6399.75703298633287183042050411
-6372.65673253810999223074225399
-6345.78701740257358347985595832
-6319.15064481679427764296727879
-6292.75036936561745498950150575
-6266.58894275038153773067245236
-6240.66911355427264949950531127
-6214.99362700407468495474090945
-6189.565224728067627468705059
-6164.38664450982033574372815176
-6139.46062003761697630277196978
-6114.78988064924879089840672774
-6090.37715107189493757079183311
-6066.22515115680771169520340166
-6042.33659560850851790301060592
-6018.71419370819150284631762387
-5995.36064903102174853359474143
-5972.27865915700434095055061014
-5949.47091537508944179376047918
-5926.94010238016667351741666814
-5904.68889796258964878771028274
-5882.71997268985830212852905917
-5861.03598958007277918700795954
-5839.63960376675797056100686215
-5818.53346215464230303353892159
-5797.72020306595807932441787698
-5777.20245587681344335465845329
-5756.9828406431678938870123761
-5737.06396771592412453014366356
-5717.44843734462877845065192667
-5698.13883926925341418086589623
-5679.1377522995045233317768747
-5660.44774388108775648615075552
-5642.07136964832653041818047361
-5624.0111729625088338166113573
-5606.2696844353082406972443558
-5588.84942143659579621038496269
-5571.75288758592846844412440424
-5554.98257222696716588206562233
-5538.54094988404280065882079273
-5522.43047970005242293082213826
-5506.65360485482894428515723856
-5491.21275196308728280412557754
-5476.11033045100676515642750406
-5461.34873191046416851697655727
-5446.93032942988372378378338599
-5432.85747690061956718421835625
-5419.13250829773234399188883095
-5405.75773693396474717227466761
-5392.73545468566051322972390738
-5380.06793118930758058260231135
-5367.7574130073185098745329864
-5355.80612276158962108004549103
-5344.21625823330435095780859419
-5332.98999142736578824702912654
-5322.12946759975789328352337748
-5311.63680424604422032222615673
-5301.51409004911667633252421853
-5291.76338378420458344162583315
-5282.38671317904564779285118525
-5273.38607372700492726527767142
-5264.76342745080505104421988961
-5256.52070161440025404122715116
-5248.65978738038768573394689446
-5241.18253841020132806691353587
-5234.09076940417605339408330885
-5227.38625457840116025849064811
-5221.070726075103372905113239
-5215.14587230310794691789261485
-5209.61333620472228582578748987
-5204.47471344516836352924694177
-5199.73155052045720349787973708
-5195.38534277934953556164907159
-5191.43753235478028296478332927
-5187.88950599983936538711964723
-5184.74259282309595757078577555
-5181.99806191772620659504086769
-5179.65711987855372828182700702
-5177.72090820073606097395413648
-5176.19050055342656519053180814
-5175.06689992130774094890683908
-5174.35103560642610018815764674
-5174.04376008225785619410677303
-5174.14584569139579462928499659
-5174.65798117766750717745305069
-5175.58076804287012040893010395
-5176.91471671763281325441232498
-5178.66024253519147548347367394
-5180.8176614960750790024067686
-5183.38718581085550200350642045
-5186.36891920719592498778975154
-5189.76285198644118393996126037
-5193.568855813919644104995199
-5197.78667822596254603580665825
-5202.41593683538486138227338682
-5207.45611321580206137134096458
-5212.90654644366941568602823793
-5218.76642627531293955833047025
-5225.03478593446105789370110382
-5231.71049448386919689965665051
-5238.7922487525399837569191478
-5246.27856478776186886154770212
-5254.16776879869908846408157094
-5262.45798755554397368656828469
-5271.14713820526411422907109436
-5280.23291746171430589164675629
-5289.71279012430574182072051738
-5299.58397687549798216833869861
-5309.84344130306402160515937265
-5320.48787608833157947702440668
-5331.5136882963753419509063183
-5342.91698369836975489970530378
-5354.69355004994735028558884538
-5366.83883924237247549865846295
-5379.34794823555419736098717982
-5392.21559867329369712920555677
-5405.43611507158675714714875864
-5419.00340146016261345761284514
-5432.91091634560147015466353066
-5447.15164585117997837103187568
-5461.71807487387020415586810214
-5476.60215608246022859732964341
-5491.79527656234038872482172471
-5507.28822189183971838702048638
-5523.07113741179239958151775691
-5539.1334864239054280888110351
-5555.46400502407058137948754237
-5572.05065324353322905915111452
-5588.88056213323515882666540561
-5605.93997638403190099293707189
-5623.21419202707875148216558452
-5640.68748870358244522990864251
-5658.34305593026688311103893915
-5676.16291271505071074249145822
-5694.12781979510232843782256598
-5712.21718367486871706522839468
-5730.40895153277937486130915643
-5748.67949593961196164737098654
-5767.00348818598523296952567876
-5785.35375884752818207721833615
-5803.70114401963317973783736617
-5822.01431542409547177152321867
-5840.25959232100478617676520107
-5858.4007328432198412920938591
-5876.39870199810839597619910377
-5894.21141314026784636017298556
-5911.79343919518650733370352031
-5929.09568928929832195946623883
-5946.06504569420484487437925575
-5962.64395509386590345850502629
-5978.7699670978262810100484552
-5994.37521160606113826029596837
-6009.38580502437884171836223691
-6023.72117335979495957187478337
-6037.29327779758403641101762943
-6050.00572535175944863326227605
-6061.75274342580685298842686154
-6072.41799240550411491701814657
-6081.87318444387613402188873224
-6089.9764690041523952350333988
-6096.57053597651104193751096154
-6101.48037456047497186262912632
-6104.5106096118365542091028231
-6105.44231539522855903058809194
-6104.02917767914509339358421628
-6099.99283600740162171557993697
-6093.01718461561804727784773669
-6082.74133665702635426874665052
-6068.75085283971257530991903498
-6050.56668793068537997181654664
-6027.63109436847915263458899153
-5999.28940535475951463187457484
-5964.76614085466326158091861803
-5923.13313833556439060967276387
-5873.2662300430577421276430497
-5813.78505181772686863871140072
-5742.96727429687533130238546756
-5658.62270779045272522759969913
-5557.90186334822907467937502722
-5436.99210807361979234058040463
-5290.60911713305357941324836675
-5111.08605995735859492868127141
-4886.58906416763018598751578065
-4597.15231777254469265667582787
-4204.00414118064686819276521928
-3608.94388861260370178889739076
-2023.79101311513418610382349007


==> anc/WILS3HQG1/HG1gS30110.dat <==
# HG1gS30110
2513.75145688804507452546688567
2513.40979333034567230721966508
2513.39063876679145984570543335
2513.37046703871767284818426411
2513.3492282331649161194009234
2513.3268702873755200950809414
2513.30333891866361293957275592
2513.27857755381139692959912072
2513.25252725817223293635202188
2513.22512666468132973406403575
2513.19631190299643605217578734
2513.16601652901400541810673783
2513.13417145503090934288347505
2513.10070488084797504457743335
2513.06554222613948027317005103
2513.0286060644423087404331902
2512.98981605914981162712419766
2512.94908890192858697973109071
2512.90633825401142893049352504
2512.86147469085665713991326884
2512.81440565070295236172033793
2512.76503538758972824582408759
2512.71326492945598582478939943
2512.65899204197553928659221195
2512.60211119883347208902985826
2512.54251355919767072174073008
2512.48008695319026410910095357
2512.41471587621672745669001511
2512.34628149306522871098573019
2512.27466165274542039210013208
2512.19973091509420150799573293
2512.12136059023585815099184008
2512.03941879204527095039409551
2511.95377050682535209973033765
2511.86427767847330511980234086
2511.77079931147440515900327105
2511.67319159312644751205845132
2511.57130803646242591827394593
2511.46499964540294111664374638
2511.35411510373280150845715027
2511.23850098955768904658003471
2511.11800201695597521680823067
2510.9924613065970505165439215
2510.86172068715005023843731783
2510.72562102935469286979762568
2510.5840026146680582088676587
2510.43670554043636361687788118
2510.28357016356786136141964736
2510.12443758470044855500433694
2509.9591501748638705143067895
2509.78755214662975823606599285
2509.60949017172124007926697353
2509.42481404701538011889222092
2509.23337741081388328525229869
2509.03503851117780481886876574
2508.82966102801759780707794432
2508.61711495049765253905963105
2508.3972775111511661075694013
2508.17003417790306624141785529
2507.93527970496180899261203395
2507.69291924326083464445941871
2507.44286951080258435771470794
2507.18506002287713544729395573
2506.91943438168816203296961348
2506.64595162441507041196792768
2506.36458762816530939404222578
2506.0753365696180126426052398
2505.77821243642174088676360226
2505.47325058657702122767555325
2505.16050935109987399740416273
2504.84007167421616373778555547
2504.51204678416830371724194706
2504.1765718864147412299552038
2503.83381386955713402500452999
2503.48397101272775473299319992
2503.12727468139711977322555889
2502.7639909966049045879310681
2502.3944224604606827167804561
2502.01890951838869477730791009
2501.63783203598541840551006429
2501.25161066550173544599862127
2500.86070807383333729407243756
2500.46563000048275785560139492
2500.06692611022181042479519457
2499.66519060111053138379868334
2499.26106252409277795198011131
2498.85522576556254322602002334
2498.44840863905025745485162768
2498.04138302648439617170315319
2497.63496300330816591786508751
2497.2300028750392739248695154
2496.82739454561584641323899599
2496.42806413003391653791675347
2496.0329677153092273703748694
2495.64308616464297070258721177
2495.25941884978867988684401761
2494.88297618595319720982105341
2494.51477083206160309624176501
2494.15580740681265964156945363
2493.80707055758081299071813285
2493.46951120481027378370080315
2493.1440307690165705865740184
2490.88136967437574652454008345
2490.02767587058160669981508396
2489.42938073908757772984755952
2488.76347188857102067082917118
2487.91511202887157727048085736
2486.84174155893631274420975287
2485.53027149248845356942144576
2483.98068744717131335735872239
2482.19895901304778927623367662
2480.19372044187289348510235785
2477.97463649783081089297342351
2475.55157635239067622983714569
2472.93419537755981739841098733
2470.13173047248450237011365324
2467.15290979054619741584759704
2464.00592435201223030896908626
2460.69843291052175246886547631
2457.23758413974432594412945966
2453.63004716390604343000906844
2449.88204536039247313627445065
2445.99939059450039824643435699
2441.98751633864404978692208649
2437.85150888169657990883467349
2433.59613627331955103706490367
2429.22587490176007631699383758
2424.74493374670966523816288817
2420.1572764258479383534983206
2415.46664119126695943754084968
2410.67655904619657117445274691
2405.7903701531309304227786254
2400.8112386975709561537601527
2395.74216636078574611008403966
2390.58600454245471567924630529
2385.34546546108474555201919177
2380.02313224745292525054130705
2374.6214681344132281333180292
2369.14282483542230491801260648
2363.58945019415617738398856287
2357.96349517860172451266837352
2352.2670202849680595872515173
2346.50200140960492030630370738
2340.67033524076039485461079136
2334.77384421637919983788883441
2328.814281089158339969622731
2322.79333313566722869008439255
2316.71262604243816531452124221
2310.5737274984807713642532075
2304.37815052061722569222776196
2298.12735653532652980732600426
2291.82275823838373143820027371
2285.46572225144719655202672803
2279.05757159285129742265574204
2272.59958797817491354571496457
2266.09301396465307909891855064
2259.53905495215820382624846923
2252.93888105227950161832612219
2246.29362883595790896334036405
2239.6044029691742574568578297
2232.87227774532797723359580972
2226.09829852217091977491792267
2219.28348307046613731302297239
2212.42882284091597467035254642
2205.53528415533999226365439467
2198.60380932757432971481429239
2191.6353177191042155504626441
2184.63070673402520129978305335
2177.59085275755172648187990441
2170.51661204194971473135471126
2163.40882154345943693007737983
2156.26829971349263999562438465
2149.09584724713090230012791465
2141.8922477917192124786391172
2134.65826861813241323403011992
2127.39466125710165014454893681
2120.10216210280575970637692712
2112.78149298577179062316169924
2105.43336171697886207427064648
2098.05846260492279241600514784
2090.65747694727333546470716132
2083.23107349864049637357585074
2075.77990891586033321971124604
2068.30462818211304530047308479
2060.80586501109624960721216611
2053.28424223239347208538918048
2045.74037215910141551578038874
2038.17485693870895586787489116
2030.58828888815556155253562341
2022.98125081393647044335621041
2015.35431631806608578510496086
2007.70805009065929037802872893
2000.04300818984238933018904744
1992.35973830966086676111273018
1984.65878003660980053749168445
1976.94066509537436595992417553
1969.20591758433214149385965411
1961.45505420133569480803304076
1953.68858446026298170909825179
1945.90701089879425693914719034
1938.11082927784731228856083475
1930.30052877307777586487790783
1922.47659215882779090843843827
1914.6394959848845188347578745
1906.78971074638946507468654436
1898.9277010472205029942388934
1891.05392575715057444019619706
1883.16883816307028676705014435
1875.27288611454592412104497776
1867.36651216396967030802321744
1859.45015370154503266773615642
1851.52424308533749731914602
1843.58920776660827715641058453
1835.64547041063758080006467488
1827.69344901323308320860817351
1819.7335570131091704838090263
1811.76620340031301968204862354
1803.79179282086461948429389908
1795.81072567776940261614142143
1787.82339822855421187449032434
1779.83020267946982691071884493
1771.83152727649620922088392416
1763.82775639327995087763441525
1755.81927061612711311488727907
1747.80644682616869043540415493
1739.78965827881031258780857113
1731.76927468057248020567848746
1723.7456622634226011715822819
1715.71918385669533621368198568
1707.6901989566932574107186574
1699.65906379405555683081270836
1691.62613139897850014542859844
1683.59175166436748837824187173
1675.55627140699695748744634578
1667.52003442675089857494258147
1659.48338156401351026133587466
1651.44665075527638896066544891
1643.410177087025712886533036
1635.37429284797007268312424211
1627.33932757966693722722886019
1619.3056081256032095434174765
1611.27345867878291755616080944
1603.24320082787279066780104295
1595.21515360195428942240118581
1587.1896335139285757108167344
1579.1669546026189293790213836
1571.14742847361322835111558184
1563.13136433888730842308295806
1555.11906905524830097563242566
1547.11084716163540752684847647
1539.10700091531400509204486061
1531.10783032699748177797989268
1523.11363319492977417900219649
1515.12470513796021344530487592
1507.14133962764098204008421999
1499.16382801937623506230963362
1491.19245958265074562986236737
1483.22752153036479040330666929
1475.26929904730089624695403451
1467.31807531774701977907560309
1459.37413155229972580048017792
1451.43774701386996608063202228
1443.50919904291313461266001862
1435.58876308190418722449287718
1427.67671269907776045942195884
1419.77331961145240512069194583
1411.87885370715726210885534816
1403.99358306707875055213079616
1396.11777398584410920505693008
1388.25169099215793021221354477
1380.39559686850714821662768244
1372.54975267024929611933297323
1364.71441774409821031365074662
1356.88984974602076173111533712
1349.07630465855760340771770764
1341.27403680758035942416894209
1333.48329887849713295659165322
1325.70434193191768180533726898
1317.93741541878909720405264482
1310.18276719501232504418633004
1302.44064353554938701574646707
1294.71128914803069173321098636
1286.99494718587137188967670531
1279.29185926090514209780300043
1271.60226545554374259754706144
1263.92640433446961573034350283
1256.2645129558690543151905676
1248.61682688221266315593618196
1240.98358019058958622501835903
1233.36500548260157199174188257
1225.76133389382257729668510395
1218.17279510282924553944537347
1210.59961733980723718224262319
1203.04202739473803912930413697
1195.50025062517053388732343304
1187.97451096358126902369168534
1180.46503092432703180566194816
1172.97203161019300252388699068
1165.49573271853943238519485249
1158.03635254704946751676399085
1150.59410799908041907803934663
1143.16921458862046025396067143
1135.76188644485241353358600203
1128.37233631632597569519052256
1121.00077557473941285750009851
1113.64741421833144335278870723
1106.31246087488371156677392283
1098.99612280433394080688128221
1091.69860590099953723637645921
1084.42011469541109947540549075
1077.1608523557549691448059355
1069.92102068892363593253568058
1062.70082014117248620664555811
1055.50044979838105628570195239
1048.32010738591661970090673904
1041.15998926809760162673016092
1034.02029044725397258964893635
1026.90120456238142704532913955
1019.80292388738579988647009441
1012.72563932891381483364865009
1005.66954042376589237944896727
998.634815335886370892402018117
991.621650852926112011519777624
984.63023238237206992176236645
977.660743947238002818634761346
970.71336818131009314313406565
963.788286323940820265174160042
956.885678214383994452868994283
950.005722285663413392657199309
943.148595557967141392380826407
936.314473631558935839969570144
929.503530679197854598272604809
922.715939438056570843036844719
915.951871201128397401569413379
909.211495808112479880908660298
902.494981635766055690821263751
895.802495587712093317323378465
889.134203083690021675786998066
882.49026804823663179449005317
875.870852898783581107175544593
869.276118533157252851674407917
862.706224316466017988246368895
856.161328067359213090498373587
849.64158604364138315955847066
843.147152927224541510076892776
836.678181808400367915025370975
830.234824169413399107612460759
823.817229867315360439921273397
817.425547116079841782647440541
811.05992246795553228006023081
804.720500794035194869232980693
798.407425264016479901679677359
792.120837325129544975887346482
785.860876680205262234556148164
779.627681264856551748595581632
773.42138722374407684992598495
767.242128885896170822283444166
761.090038739051430419940954217
754.965247402990906219264226896
748.867883601825238514289446808
742.798074135200425758752130379
736.755943848384165542568411365
730.741615601192870552868915878
724.755210235717528338663779009
718.796846542804538025859296209
712.866641227245513059913153622
706.96470887162777979225689567
701.091161898794920006127097734
695.246110532864193520122153722
689.429662758745026486100774579
683.641924280099952990789206154
677.882998475686442515451766024
672.152986354014923450363574274
666.451986506255012196983546285
660.780095057318466607079324181
655.13740561504368891437509431
649.52400921740269327095409392
643.939994277647311839222339374
638.38544652730702532675860593
632.860448956946151891513813842
627.365081754583194180193665342
621.899422241669908157289461863
616.463544806522098048201907515
611.0575208350882361810597788
605.681418638935729954187738442
600.335303380327983763744225441
595.019236994258302500451015779
589.733278107299123786423665422
584.47748195311701449467342707
579.251900284495286457177849112
574.056581281696936700283719701
568.891569456990855729494853354
563.756905555153826280570663104
558.652626449749703444997636
553.578765034975269578872512928
548.53535011284953342065189173
543.522406275509626488585970973
538.53995378236186928742774768
533.588008431820956785482083704
528.66658142735346149887472882
523.775679237523879887153939075
518.915303449722151424924560982
514.085450617230847810312770673
509.286112099267939764469094008
504.517273893617066408492965223
499.778916461431409821454070591
495.071014543769453109793035426
490.393536969390896057020550056
485.746446453308622160036202743
481.129699385557638649475970901
476.543245609604108792160337803
471.987028189776700487745579919
467.460983167058196372203481278
462.965039302527326920494070689
458.499117807688743438519610713
454.063132060872547676754021443
449.65698730882340098600998948
445.280580352532461595555673289
440.933799216292701994780966407
436.616522798878936032602832114
432.328620505667464033803745787
428.069951860415872106726133563
423.840366095320358033620330614
419.639701717855059054453294192
415.467786052774170505183220494
411.324434757521982783785485133
407.209451309146993808892842641
403.122626460652472845976512832
399.063737664535564791280575312
395.032548461068317223243266967
391.028807828654719216434667309
387.052249493355505245753219384
383.102591194404311026782374526
379.179533902241599140446912028
375.282760985262986675917388155
371.411937321112079070661471514
367.566708347939924862870899638
363.746699050598347242322513791
359.951512876226470047508977657
356.180730573121592296844583386
352.433908946148936026569338529
348.710579521230173549524382601
345.010247110647000617385118279
341.332388269990552840953037136
337.676449636565256349366144581
334.041846137899365477407809417
330.427959057703621364277683909
326.834133945130296844771485643
323.259678351489299371622480065
319.703859376642866322691192843
316.165901005086521909730278947
312.644981209184868423685462694
309.140228794111089161963673119
305.650719955672605359354998901
302.175474518312871123624783848
298.713451816065428262121591613
295.263546173985901450273985516
291.824581941460971650638528573
288.395308021620576232396736918
284.97439183265291334735615068
281.560412626886223290535875809
278.151854081742179460509052793
274.747096062693108486828954246
271.344405441683399894834001808
267.941925834495968515217295754
264.537666096491265699556936043
261.129487387048389277945275317
257.715088577657933748586753956
254.291989735366713109960932768
250.857513360104269401614571948
247.408762988660909515150137947
243.942598696236350086242673523
240.455608923908448707397173484
236.944077930909741878562377546
233.403948005935429716669381102
229.830775360542078342319525423
226.219678354508412687178364335
222.565276346246266030763924525
218.861616990626063080180672141
215.102089178666519929374246939
211.279317965905288592660019694
207.385036677116056085102352079
203.409929767308963143233345133
199.343437754221883520464313487
195.173512292380539411169861528
190.88630472018496499053037466
186.465764344979830901516550994
181.893111941895337223380452507
177.146137025479183529222751333
172.198240114062686941935648243
167.017095461894564502167670677
161.56273003811636554170454524
155.784668926623853400318862317
149.617515725441482764826982121
142.97375274275499544107066938
135.731225409958312588013990368
127.709431515331240398595010698
118.618854794733955518692859371
107.930898614197653825867919514
94.4139087888031599528924129424
70.3282645836524247137114793092


==> anc/WILS3HQG1/HG1gS30200.dat <==
# HG1gS30200
3953.10232591391340903366897784
3953.64661401441392255995018444
3953.68281950529913482042945331
3953.72139273118857259820485051
3953.76248536979243374005005431
3953.80625856811749321707861528
3953.85288351424862059167494357
3953.90254204212336330449259936
3953.95542727108056527850474906
3954.01174428205004597163814609
3954.07171083233971327337834077
3954.13555811106916920995293772
3954.20353153739492608905620332
3954.2758916037718080430831615
3954.35291476659798278156439169
3954.43489438669735128042025026
3954.5221417222027045660476809
3954.61498697651610511167889601
3954.71378040413931491527937219
3954.81889347728670087005031935
3954.93072011631580437937067357
3955.04967798713654338023056633
3955.17620986888866836854697556
3955.31078509530843403427897559
3955.45390107333925257368111913
3955.60608488267710117035670876
3955.76789496007935755242954619
3955.93992287240517797326192549
3956.12279518249610159715907287
3956.31717541214679513795655442
3956.5237661065572079129367514
3956.74331100479828548369326542
3956.97659732096310740504878722
3957.22445814081310418751225523
3957.48777493886401083771927356
3957.76748022098746896537942165
3958.06456029773062645212600139
3958.38005819367651381770456536
3958.71507669828108086664066388
3959.07078156372709648388831418
3959.4484048554290365794568556
3959.84924846090483291020083402
3960.27468776279797267490389767
3960.7261754818847757026599044
3961.20524569593437387455795848
3961.7135180403003913572575704
3962.25270209611074568771031666
3962.824601971882267184662468
3963.43112108431659264306980035
3964.07426714392934865669872154
3964.75615735102199158662666604
3965.47902380732045319115149316
3966.2452191483722114703508299
3967.05722240150841549390124885
3967.91764507383465282069071039
3968.82923747430680024206569957
3969.79489527347058014830290531
3970.81766630388785203057526032
3971.9007576036316178579884202
3973.0475427044969064021816428
3974.26156916573715461831093277
3975.54656635318574084369496387
3976.90645346254949866572919944
3978.34534778445408868229765955
3979.86757320746789022395752552
3981.477668953818522167417097
3983.18039854083013419967347578
3984.98075895923507614649140335
3986.8839900574341511824191535
3988.8955841184778529311807117
3991.02129561399791700420356428
3993.26715111651390362833833101
3995.63945934845156165720255511
3998.14482134281495430961764037
4000.79014068672753222618175581
4003.58263381497138899486089946
4006.52984031617963353881474163
4009.63963320944273366644824321
4012.92022914374197254129036635
4016.3801984667853259589010884
4020.02847510345375145901042168
4023.8743661771265797036558343
4027.92756129959747418949175703
4032.19814144706755853411070511
4036.69658733075591912574166431
4041.43378716094129193497055009
4046.42104369267875401589046417
4051.67008042995241383412957935
4057.19304685255386478459909348
4063.00252251643390865379382588
4069.11151986357123646573578762
4075.53348556143695618704706944
4082.28230017479866520625514999
4089.3722759537814911126011802
4096.81815250165274370826645203
4104.63509006357370893534688269
4112.83866015340254115483770846
4121.44483320935357233095187972
4130.46996294071712144779121846
4139.93076699669280221951228746
4149.84430355443427458253836525
4160.22794338635984773550644551
4275.59218603379323712702586912
4365.8231324749296136440665261
4441.57401682650091646541039229
4507.425751075835740987927269
4565.8911764116373088100131925
4618.53915612624157328117149967
4666.43290116605424652727199883
4710.33525998368454588320195115
4750.81715009392893554117144111
4788.31996917611236251287763596
4823.19392389796592313764131963
4855.72279619167390412664235732
4886.140615623129623008542598
4914.64326890729254958612016158
4941.39681669463375967844926686
4966.54359733598947186513130425
4990.20680090431925804746400422
5012.49395975626269171676006765
5033.49965522775416989621279193
5053.30764647864261279257135448
5071.99256619570343405674929854
5089.62128674438025070526515325
5106.2540321944782153135045439
5121.94529198530269058334157065
5136.74457803688852806738374255
5150.69705704819509536599521262
5163.84408236141550368887384276
5176.22364431732766088151276775
5187.87075393726775528507600238
5198.81777166743150391120591372
5209.09469054738095493082004848
5218.72938132956370897657938995
5227.74780564554369252658821304
5236.17420218938193275702513191
5244.03124999701482237308384858
5251.34021218893318594873072757
5258.12106297175940921844941068
5264.39260023203876297000497384
5270.17254567951194088786617394
5275.47763418949518484720167999
5280.32369374096493365587646632
5284.72571713777147283842417218
5288.69792652665343047604302004
5292.25383158073180523206490162
5295.40628209563983261542674394
5298.16751564317035329296968881
5300.54920084090534766233432452
5302.56247672299767027448049881
5304.21798863488511209421987321
5305.52592102142543099654398661
5306.49602743227013134718601806
5307.13765802903038864605154483
5307.45978484492899772622228975
5307.47102501834808007766029453
5307.17966219628399022623936276
5306.59366628163317103515901092
5305.7207116789740643198543723
5304.56819417667611067894972546
5303.14324658841655058635783079
5301.45275326423109715308695519
5299.50336356982137925368010709
5297.30150442278272853095092639
5294.85339196552339722625183514
5292.1650424467693341268973161
5289.24228237655753195116110592
5286.09075801340426952612946628
5282.71594423679634061657752201
5279.12315285321074050425466311
5275.31754037944958547640470237
5271.30411534312010442867388848
5267.08774513653976773064491145
5262.67316245716163330496599066
5258.06497136473664368422901699
5253.26765298285881072149151937
5248.28557087019325798361938582
5243.12297608458626186035092824
5237.78401196134651087020071922
5232.27271862525852936424013266
5226.59303725432087660824204976
5220.74881411177698146092762274
5214.74380436171056506180705909
5208.58167568229747100934971822
5202.26601168972976207650398257
5195.80031518484583814973489919
5189.18801123360289543262998807
5182.43245009170709033704499726
5175.53690998296497805638685615
5168.50459974023062490123535534
5161.33866131719038891102606304
5154.04217217864647498541699023
5146.61814757642628620898877697
5139.06954271755307680757699145
5131.39925483086065323396019677
5123.61012513781743497746291216
5115.70494073293997934654590306
5107.68643637882029880750550654
5099.55729622046242823990849216
5091.32015542331944582408607462
5082.97760173914044366833965213
5074.53217700347590428938960858
5065.98637856844786164614661837
5057.3426606741665614151198886
5048.60343576196667564903884706
5039.77107573244218927053026385
5030.84791315107869132579576689
5021.83624240411390668898252485
5012.7383208071009210027393347
5003.55636966850279412882920732
4994.29257531051131240038382434
4984.94909004915575358298986538
4975.52803313564904925591643787
4966.0314916608080026671086393
4956.4615214242806829189657008
4946.82014777021724243143883022
4937.10936639092971052050621024
4927.33114410000135702991410225
4917.48741957622658712618956778
4907.58010407968764482953080669
4897.61108214120432137046000167
4887.58221222632706480096814488
4877.49532737498207391352843396
4867.35223581781885950198395546
4857.15472157025611711215477598
4846.90454500517034443583168002
4836.60344340512323757074293333
4826.25313149497831365637092091
4815.85530195571424773975037188
4805.41162592020190746275331848
4794.92375345167386104490722438
4784.39331400557907424400566041
4773.82191687548146321753526427
4763.21115162362880488982835492
4752.56258849678810590865283264
4741.87777882791478516298856954
4731.15825542419583036709299008
4720.40553294198135067439835769
4709.62110824909457545964441202
4698.8064607749872611133746571
4687.96305284918558531838761552
4677.09233002845085937386899473
4666.19572141305970603344960435
4655.27463995258966979580244221
4644.33048274157848951041986562
4633.36463130540841423290861848
4622.37845187675093072268573632
4611.37329566289204635182549367
4600.35049910424378907627188611
4589.31138412433380394304190677
4578.25725837155180344838997681
4567.18941545291912946332548238
4556.10913516013577223791313344
4545.01768368814783415323166499
4533.91631384646759136821132067
4522.80626526346796612111314442
4511.68876458386334873517780093
4500.56502565957927550165874516
4489.43624973420445223370907949
4478.30362562120999046993817385
4467.16832987611247243830077451
4456.03152696274956157714110002
4444.8943694138293084044448709
4433.75799798590704865344816604
4422.62354180893683467876802519
4411.49211853053766594443195303
4400.3648344551083745714317037
4389.24278467791886290450637106
4378.12705321429946807865955954
4367.01871312404453056501991598
4355.91882663114075726315339467
4344.82844523892568312020132324
4333.74860984077643732042923444
4322.68035082642410017498076851
4311.62468818398418483718997743
4300.58263159778918423996759808
4289.55518054210467901332180449
4278.54332437080619782580042882
4267.54804240308984922859191833
4256.57030400528569565530782664
4245.61106866883890807457853139
4234.67128608451991655406835393
4223.75189621292105061589607999
4212.85382935129353696138156612
4201.97800619677518438847833487
4191.12533790605563022462925856
4180.29672615152264327511215707
4169.49306317392966926675641685
4158.71523183162156035796525191
4147.96410564635224496565609291
4137.24054884572496255909727157
4126.5454164022826049600432839
4115.87955406927266596388478888
4105.24379841310829976564993134
4094.63897684254402084466781222
4084.06590763458163882612684398
4073.52539995711910666451125387
4063.01825388835206461316536027
4052.54526043293498123676509579
4042.10720153490592160902389097
4031.70485008737610726388301376
4021.33896993898256789840150845
4011.0103158970993167283187781
4000.7196337277996052354522411
3990.46766015255892426503270979
3980.25512284168551244751333417
3970.08274040446220511013033703
3959.95122237598050253395562387
3949.86126920064475086471476193
3939.81357221232130738767628959
3929.80881361110449932882947983
3919.84766643666807684726512736
3909.93079453816770132582265255
3900.05885254065679421192526864
3890.23248580797479413233871399
3880.45233040206352527549100324
3870.71901303866396240635425762
3861.03315103934218147207908518
3851.39535227978970349302992864
3841.80621513433976701948084412
3832.26632841663729434189429402
3822.7762713163964420940460483
3813.33661333217564083440576727
3803.94791420009592329252989945
3794.61072381842410957209612696
3785.32558216793805172433779069
3776.09301922798663140035067716
3766.91355488815254402977160031
3757.78769885542108201810174249
3748.71595055675313822829414287
3739.69879903695547946830739639
3730.73672285173597729870981458
3721.83018995582591912209791161
3712.97965758604574456735058421
3704.18557213918454837562890729
3695.4483690445574484203248024
3686.76847263109842254456084651
3678.14629598883945623122640136
3669.58224082461979959501887039
3661.07669731186179082251943709
3652.63004393424204710271380134
3644.2426473230788354419818902
3635.91486208824809567207921527
3627.64703064243187646681014092
3619.43948301849384113973374351
3611.29253667976698100451166857
3603.20649632302871640444089601
3595.18165367392814398832538255
3587.21828727461927672331503539
3579.31666226334269214875478526
3571.47703014568602439002421389
3563.69962855724117448973852895
3555.98468101736293768412206777
3548.33239667371991920612236195
3540.74297003731409357264207003
3533.21658070763011516997359701
3525.75339308755946668751385417
3518.35355608772769010811760952
3511.01720281983523302110143174
3503.74445027860380816458177328
3496.53539901190054997171820912
3489.39013277859159832913956461
3482.30871819365498250027078728
3475.29120436005974856064952318
3468.33762248689409833196364635
3461.44798549319980817128679122
3454.62228759694328804836736441
3447.86050388852523516322335098
3441.16258988820083554587477093
3434.52848108675076834791550551
3427.95809246870976011636474749
3421.45131801742400139150238812
3415.00803020117124791587685445
3408.6280794395377465551952664
3402.31129354920410445673382297
3396.05747716824770066854154367
3389.86641115802205206252526566
3383.73785198162350656839103981
3377.67153105790254891723254671
3371.66715408992065444428042572
3365.72440036669378545808949233
3359.84292203700004455646835374
3354.02234335396141262860894167
3348.26225988903761720897159093
3342.56223771399368700787378601
3336.92181254932131297366992591
3331.34048887750738942462252946
3325.8177390194506544939889875
3320.35300217222875799574995025
3314.94568340631289113701973327
3309.59515262021481080448531185
3304.30074345043113241053893322
3299.0617521344215527373629613
3293.87743632422054873701693459
3288.74701384813537321832378554
3283.66966141782606399907089518
3278.64451327789486018701368146
3273.67065979493196208838005246
3268.74714598277097992475094645
3263.87296996049959830956429499
3259.04708133954774306075888702
3254.26837953593556597764041375
3249.5357120035054281029726567
3244.84787238368419062547013089
3240.20359856702278940209232616
3235.60157066143737837400412242
3231.04040886172819429390900498
3226.51867121457642563964980838
3222.03485127281323430724697479
3217.58737563231589154955813679
3213.17460134441067161787199727
3208.79481319614729603012725561
3204.44622085025157507508728203
3200.12695583595728324760440682
3195.83506838126061081400860154
3191.56852407642562541676508385
3187.32520035779135562201186538
3183.10288280008403096957336968
3178.89926120451461630159463307
3174.71192546893418329663641097
3170.53836122521907102129671762
3166.37594522785436208957220645
3162.22194047636692675366827582
3158.07349105281581429491383683
3153.92761665396423406842689767
3149.78120679601817811977875355
3145.63101466790434006974592104
3141.47365060695458647535660879
3137.30557516854348101844850077
3133.12309175866395950895379375
3128.92233879559555142835683551
3124.69928136368702229027251895
3120.44970231880400051563848144
3116.16919280113994915244140437
3111.85314210680770965394235755
3107.49672686486387373900127043
3103.09489946110654739579797933
3098.64237564405650131608761708
3094.13362124189928729857746685
3089.56283791173604430942846661
3084.92394783415303628839848122
3080.21057725674671246472317254
3075.41603877968408793617967612
3070.53331226446523449362065191
3065.55502423358486562646630427
3060.47342561352879254340579629
3055.28036765621358639075344391
3049.96727585426127373587957887
3044.52512164301504570590218653
3038.94439165649754796764072272
3033.21505427505806054615919767
3027.3265231686161302092923261
3021.26761750043262640749405411
3015.02651841132225363218920579
3008.59072135208077308830467224
3001.94698377133006835224736788
2995.08126759540582334700247106
2987.97867585440888769946805814
2980.62338271177518455154810031
2972.99855604082871515478023943
2965.0862715572486615351122284
2956.86741735685668761906804188
2948.32158751821580675060470068
2939.42696320249073259609359526
2930.16017941039926536372330566
2920.49617522722101656543764795
2910.40802498818944416641765061
2899.86674731089169613752966456
2888.84108834632015370656992974
2877.29727486720119520744850165
2865.19873190367254262657183436
2852.50575850301714480882297118
2839.17515376670782245629947014
2825.15978351722483668264084708
2810.40807565128137796954652255
2794.86342928487342576860314608
2778.46351896814970744370579017
2761.1394702369351307065118654
2742.81487613922745919346823225
2723.40461550963857521310799406
2702.81342176480857093958142945
2680.93413453693555951451173274
2657.64554357286159736631947567
2632.80970198693031352437062599
2606.26853947492244728966552883
2577.83953800823962184878178704
2547.31013065581307384590218904
2514.43032810902336883591025959
2478.90283189594071824399562182
2440.36949488539605304238949622
2398.39232045000049021598819776
2352.42602085958176452994288292
2301.77700690576372337062028222
2245.53950567410290495890764782
2182.49080323356046002349844305
2110.90781988700794927280728965
2028.21679314061107854827639319
1930.23773031523098909825734771
1809.22309446743139679486845106
1646.75659545918032687624034181
1320.88041976259585983468676132


==> anc/WILS3HQG1/HG1gS30210.dat <==
# HG1gS30210
-597.093859390423781028808825538
-597.128133161874085894307978192
-597.130317434932520963995207636
-597.132637149218608220108755633
-597.135100407305328646572131911
-597.137715773042088657151307789
-597.140492295928306876745232009
-597.143439536618933231206173828
-597.146567593600901935675000748
-597.1498871310795504722948407
-597.153409408113898512826931281
-597.157146309039352296849124271
-597.161110375215857549498713961
-597.165314838138741788233935815
-597.169773653948436681816285315
-597.174501539373922349217590028
-597.179514009143054804017156053
-597.184827414890888965331244973
-597.190458985594653484598152993
-597.196426869561127481045695165
-597.202750177988766989782556236
-597.209449030122980556124763827
-597.216544600018404941321889113
-597.22405916491682497246910779
-597.232016155243453160639200845
-597.240440206217566853048814054
-597.249357211065920112493873549
-597.258794375818825324837579582
-597.268780275659250809845094186
-597.279344912784614145567593197
-597.290519775729068406901613068
-597.302337900080874737174406308
-597.314833930514816622627932193
-597.328044184043417796493894587
-597.342006714372847117815005927
-597.356761377229691183220222761
-597.372349896503100321206253884
-597.38881593102300727571706368
-597.40620514176901083331548889
-597.424565259275928060099587633
-597.443946150970755908145734836
-597.464399888141640362355931286
-597.485980812202210438372399347
-597.508745599874062738139563921
-597.532753326866032890920297553
-597.558065529580900777031187876
-597.584746264328068726343931023
-597.61286216346423102606363436
-597.642482487822806814374647361
-597.673679174726606440189488595
-597.706526880806494486219285075
-597.741103018771332207300947284
-597.777487787190839215163373833
-597.81576419226279899490391536
-597.856018060438813798384418927
-597.898338040678137875570738034
-597.942815594986507210449325063
-597.989544975775838738474384197
-598.038623188450668168690375586
-598.090149937487684142598076349
-598.144227554125123585803174762
-598.200960903618519311338928522
-598.260457269847710938761005269
-598.32282621487649259922675887
-598.388179410870097964731253993
-598.456630441566210655446014523
-598.528294570271605293715226629
-598.603288471118114120320211742
-598.681729920057592477048235197
-598.763737441805113636074298949
-598.849429908651923428435613911
-598.938926086763866127779450808
-599.032344125256167843132980724
-599.129800982990719845948329758
-599.231411787676404458245637719
-599.337289121465588266462083125
-599.447542226829684688762240858
-599.562276126062648603419344255
-599.681590647302372751997283895
-599.805579349475145595008328213
-599.934328338056512132779963384
-600.067914963001931963024114458
-600.206406389631398688096651
-600.349858032652480828680930653
-600.498311842874833205833028907
-600.651794435504826117533832324
-600.810315048210205358093322867
-600.97386331641021632724301482
-601.142406852474901990831933385
-601.315888614706715800933939581
-601.494224051126449942889170159
-601.677298002191887258590646539
-601.864961345639478091218390971
-602.057027365654434004030532561
-602.253267827540362515002059238
-602.453408737973060926074969671
-602.657125769781076397138486024
-602.86403932899439625460363486
-603.073709240637883622557518626
-603.285629028412901154071576401
-603.499219762003296430249130661
-603.713823444254000958196588685
-605.508766258751337242812215456
-606.199754058688567743352075644
-606.305298118611764625608342803
-606.036049535985773599267062376
-605.502531541460383890417474394
-604.771169266989398376803844453
-603.885475173944110318177235243
-602.875715168826093639883652567
-601.763897089998380981274759538
-600.566582056440280774049559759
-599.296577665484378767034942116
-597.964012272034285414647288935
-596.577045829266040690868664952
-595.142356831722568309301200666
-593.665485733895372824760962624
-592.151083230237281989315421589
-590.60309363643523172550882229
-589.024892887756683523370414478
-587.419394105456773180710215142
-585.789129538412547768323218155
-584.13631500008274632180730503
-582.462901136355658619255172979
-580.770614649170711538605856882
-579.060991763564581175730331872
-577.33540563670434806876453547
-575.595088986416486803028143508
-573.841152911424833330953790889
-572.074602651221801029046041523
-570.296350866718437480857479964
-568.507228897414074473127421223
-566.707996355553332619239607273
-564.899349344660236557667400625
-563.081927533283283093193262806
-561.256320270650035520528426475
-559.423071896218024324873741522
-557.582686367608217085713192306
-555.735631309469901835247311916
-553.882341568212708521695218966
-552.023222343313834805624798624
-550.158651954349268025918011162
-548.288984293455160004003247986
-546.414551005172017177203719955
-544.535663429226593127063255303
-542.652614336502633121952333777
-540.765679484035320944719760202
-538.875119011171379460955534105
-536.981178695936331382739524004
-535.084091088037366337136761583
-533.184076532719865048342692678
-531.281344097819269260101135099
-529.376092414751808180402291209
-527.468510442821956814793853098
-525.558778165053954495856972797
-523.647067222748396710860675725
-521.733541495097312456309372651
-519.818357629441073583595892606
-517.90166552710031185507442968
-515.983608789151001801311789925
-514.064325126018643074068610322
-512.143946734337649639872492632
-510.222600644145855678610267297
-508.300409039154060388387968944
-506.377489552540461605184568251
-504.45395554046431640052104939
-502.529916335267648191879295711
-500.60547748013438867109427312
-498.680740946799650940673487549
-496.755805337745000745708648878
-494.83076607417614786812666127
-492.905715570955280891721046761
-490.980743399549414247108769447
-489.055936439957424070474023324
-487.131379022488974408398987387
-485.207153060190423671095936314
-483.283338172640293761833500717
-481.360011801773467413938572562
-479.437249320335374907746786403
-477.515124133515452682004940729
-475.593707774262214630272778701
-473.673069992739852349866548016
-471.753278840347890500554089071
-469.834400748690641603277222202
-467.916500603851654362496101825
-465.999641816299697415838041613
-464.083886386726770590574675041
-462.169294968094925707596027214
-460.255926924147075248809228618
-458.343840384617261912048292296
-456.433092297357869875024964658
-454.523738477584814011305040551
-452.615833654426698439379666815
-450.709431514950158263195514938
-448.804584745820969556569514834
-446.901345072748926131409679352
-444.999763297853841820586199532
-443.099889335080257943354150442
-441.201772243779439922969252159
-439.305460260568964955347093029
-437.411000829572571269050172888
-435.51844063113590205056915013
-433.627825609107282167024762624
-431.739200996766666915741220841
-429.852611341480357058360267885
-427.968100528153945176177203676
-426.085711801551210262130142128
-424.205487787542278966053897226
-422.327470513340294413225393707
-420.451701426782050976305355104
-418.578221414704542074269184683
-416.707070820466106372312048691
-414.838289460657825932358491298
-412.971916641048009897034779017
-411.107991171799972714871390387
-409.246551382000871671347674003
-407.387635133537090794738148372
-405.531279834349534430771864835
-403.677522451100212350769520811
-401.826399521279648555312494185
-399.977947164782918210907318124
-398.132201094980502454261482081
-396.289196629308640883638909273
-394.448968699402448854026615343
-392.611551860793744228534540693
-390.776980302194289587860474823
-388.945287854383995140186336597
-387.116507998722539242264677843
-385.290673875301842495925519208
-383.467818290755873165199533923
-381.647973725743361863237376176
-379.831172342118158104638618876
-378.017445989801166724440056466
-376.206826213367054919696877096
-374.399344258358217614164098752
-372.595031077337827052728218768
-370.793917335693169284053159707
-368.996033417199882967093310277
-367.201409429357162399608557765
-365.410075208503464640649531228
-363.62206032472176806347380031
-361.837394086542964751255077155
-360.056105545455530086622678791
-358.278223500229198059567305541
-356.503776501059978710189846051
-354.732792853543483319966603718
-352.965300622483172149972405233
-351.201327635539807467583197541
-349.440901486728080157227463779
-347.684049539766080304347496422
-345.930798931282999773843157139
-344.181176573890187039188559328
-342.435209159120420481039683531
-340.692923160240025245678487751
-338.954344834938229767545320792
-337.219500227897940498470331222
-335.488415173251906576281741075
-333.761115296928049476525024745
-332.037626018887545531457245599
-330.317972555259071015070598489
-328.602179920372449760330194876
-326.890272928694781505340013569
-325.182276196671974898457420136
-323.4782141444784618955668166
-321.778110997677729748475955303
-320.081990788796172528245129113
-318.38987735881263578998294869
-316.701794358565905225790853791
-315.017765250082272649041432988
-313.337813307825200103056152625
-311.661961619868995004423371599
-309.990233088998305745360858801
-308.322650433735147835105477405
-306.65923618929507521549432141
-305.000012708474019611727247925
-303.345002162467232458815503949
-301.694226541621678871680812123
-300.047707656123151106998003385
-298.405467136619289812169337792
-296.767526434779624894898907007
-295.133906823793673907830318668
-293.50462939880806426668634947
-291.879715077303576254769191841
-290.259184599412936465898595811
-288.643058528180125962649875763
-287.03135724976190384383441739
-285.424100973572184996809781172
-283.82130973236985043381868985
-282.223003382290509659296020063
-280.629201602822676873505920062
-279.039923896728766377586347188
-277.455189589911257200422725017
-275.875017831224322616501120239
-274.299427592231166766881351062
-272.728437666907257936397500377
-271.162066671289596085420272786
-269.600333043072100892591404206
-268.043255041147155746508263967
-266.490850745093292741851601941
-264.943138054608953702941612145
-263.400134688892212490554510988
-261.861858185966294262534766125
-260.328325901950677872703499176
-258.799555010277518123889220486
-257.275562500853075058171112165
-255.756365179163787789477745413
-254.241979665326580479440987777
-252.732422393082937845641301401
-251.227709608736236990526457728
-249.727857370031771267219279286
-248.232881544978850272271241645
-246.742797810614307791319934774
-245.257621651706696536542426873
-243.777368359400394718341748559
-242.302053029798794799823999214
-240.831690562485689101443987579
-239.366295658983910162773312403
-237.905882821150225834424895666
-236.450466349505429868948784495
-235.000060341498508205386586075
-233.554678689703699095458582164
-232.114335079949201594038454526
-230.679042989376221622998127441
-229.248815684426977702106432828
-227.823666218760219405629646406
-226.403607431092740526234534021
-224.988651942965295681452617561
-223.578812156431253549775955164
-222.174100251666241935217983773
-220.774528184496959286634518749
-219.380107683847243990530630505
-217.990850249099406555824965078
-216.60676714736874055105039556
-215.227869410689035665781251864
-213.854167833106820367297074215
-212.485672967681962120219096494
-211.122395123392149831077025451
-209.764344361938675861216750805
-208.411530494450823398945205203
-207.06396307808604896246291753
-205.721651412523029073652322562
-204.384604536344514440593882409
-203.052831223306804041038915862
-201.726339978492515022140704467
-200.405139034343182019581478689
-199.089236346568071030681517292
-197.778639589925438011629483403
-196.473356153872300549522546782
-195.17339313807862190541266832
-193.878757347801630032625669449
-192.589455289115809418966859585
-191.30549316399391033023152266
-190.026876865234117766580400751
-188.753611971228310674500160499
-187.485703740566120145686316978
-186.223157106469262907262797739
-184.965976671050382756486589398
-183.714166699390377070325138018
-182.467731113427917437789157662
-181.226673485654592088347606347
-179.990997032608802343586314384
-178.760704608161234971238259382
-177.53579869658440618612784452
-176.316281405398430178299283837
-175.102154457984804448702455988
-173.893419185959624823837455532
-172.690076521297243656649068014
-171.492126988194964177517630663
-170.299570694668920928095963729
-169.112407323870829293063879603
-167.930636125114794844026060118
-166.754255904602853923873743409
-165.583265015837368913456789263
-164.417661349707823097209218277
-163.257442324238949009795621106
-162.102604873986478488073724833
-160.953145439066120103038717698
-159.809059953800647768724943077
-158.670343834969220501688464794
-157.536991969642244721553429727
-156.408998702584234113004360064
-155.286357823206214654270587908
-154.169062552048260447448157293
-153.05710552677172568033344403
-151.950478787639655330037469604
-150.849173762462707685624865265
-149.753181250986700669886416713
-148.66249140869659614674153804
-147.577093730010356362069782531
-146.496977030834638379354413305
-145.422129430452729339136691463
-144.352538332713460553253092306
-143.288190406488064209559860683
-142.229071565360044531093859472
-141.175166946511116616946706552
-140.126460888764111124912732467
-139.082936909741440820134608719
-138.044577682095264255663837719
-137.011365008762849888094807349
-135.98327979719782705164002911
-134.960302032524993460217814843
-133.942410749563115951460555518
-132.929584003656694189510209203
-131.921798840253936497088877254
-130.919031263164201540368207346
-129.921256201423865852899164165
-128.9284474746949595110160066
-127.940577757115942515819187091
-126.957618539518641675302235931
-125.979540089919598013286956905
-125.006311412187850534013045063
-124.037900202784462305768880742
-123.074272805461833810708058518
-122.115394163802996120946643922
-121.161227771472577192873962783
-120.211735620041926996517490124
-119.26687814424090326610673851
-118.326614164477983898807128451
-117.390900826458600634744317211
-116.459693537718788450505859309
-115.532945900877312376444746113
-114.610609643394252610815001881
-113.692634543607470847428782034
-112.778968352800301498216425176
-111.869556713034049661078618231
-110.964343070457252488910800079
-110.063268583779969202907415399
-109.16627202757537938715252939
-108.273289690042432809435193209
-107.384255264831917585518695777
-106.499099736503770459479649888
-105.617751259145373978371375526
-104.740135027638552014097199614
-103.866173141016512668819679731
-102.995784457300556401538212921
-102.128884439149352612701097993
-101.265384989590288656651926444
-100.405194277032009651156163673
-99.5482165486788772524999435295
-98.6943519313806267847391349042
-97.8434962188527824510241024693
-96.9955406440940023722580123446
-96.1503716357038544216270314177
-95.3078705566667007208006201978
-94.4679134240122231657632102747
-93.6303706075881293080997510979
-92.7951065059827914878114479251
-91.961979197411546580093832612
-91.1308400631260776343936062796
-90.3015333806169584350774738676
-89.4738958835494598900342704993
-88.647756284995457734278369599
-87.8229347600918680066890599298
-86.9992423837590901495524267931
-86.1764805185402485775854088176
-85.3544401469601503819271688182
-84.532901142035640320892745672
-83.7116314686768854660382915719
-82.8903863076783454508692810104
-82.0689070927798899387318151205
-81.246920449847364341032056398
-80.4241370255344301082547092911
-79.6002501907900581470229202769
-78.7749346022020308593116433723
-77.9478446013331073345653770754
-77.1186124288088634041094447309
-76.2868462258230595671010095346
-75.4521277907706617322359686946
-74.614010052686873655783063194
-73.7720142157880972945758218243
-72.9256265203217348924128074901
-72.0742945536715022460844334651
-71.217423031621777726651088126
-70.3543689520464083928753044067
-69.4844360009663244154240007687
-68.6068680624442616722821232245
-67.7208416471414264167005840133
-66.8254570067678557105689309813
-65.9197276392225963689944491144
-65.0025678064234518357740263129
-64.0727775757365172392091293969
-63.1290247449553731821769901147
-62.1698228027682994159762602067
-61.1935037856289229695091212225
-60.1981844778960398882294889125
-59.1817238019832621167022514278
-58.1416683572689949161713401641
-57.0751817217972613014454442453
-55.978951040516698249298341409
-54.849061076520169591611830525
-53.6808203552818057926501345062
-52.4685144692847887794376992315
-51.2050443349752026068117574708
-49.8813741899775998890163806056
-48.4856466108355379938105598732
-47.0016714167195795755144205784
-45.4061208465939007844127093608
-43.6626787476275437893755588675
-41.7074634068234287604332302555
-39.3991435505211937210462749143
-35.9743541070121261757195652589


==> anc/WILS3HQG1/HG1gS30300.dat <==
# HG1gS30300
-1648.40198592904452285443643161
-1648.38823537938417193353106142
-1648.38723440976035128263314055
-1648.38616107128176618658282368
-1648.38501017225536594122297532
-1648.38377615184246407842889868
-1648.38245305408107348482861286
-1648.381034500102191265147647
-1648.3795136584162784899635433
-1648.37788321313784845489356008
-1648.37613533000719689763022416
-1648.37426162005884364986157997
-1648.3722531007761701577692737
-1648.37010015456099161159576584
-1648.36779248433535408188934644
-1648.3653190660806515033464213
-1648.36266809810616730040040933
-1648.35982694682531076776719409
-1648.35678208880308582829976359
-1648.3535190488226431099192329
-1648.35002233370206564785947422
-1648.3462753615747605866744349
-1648.34226038632790691054380811
-1648.33795841687327136529689248
-1648.33334913090327603765922047
-1648.328410782762401771959998
-1648.32312010503975729236123444
-1648.31745220346284517882922587
-1648.31138044464511812676139507
-1648.30487633621074212044939806
-1648.29790939878896139835080658
-1648.29044702933748141388891291
-1648.28245435521923200554416248
-1648.27389407841961852513450857
-1648.26472630925178145053397674
-1648.25490838885532524649026923
-1648.24439469974929725917998648
-1648.23313646365274125437429617
-1648.22108152573575311242405937
-1648.20817412441045425590079569
-1648.19435464571448801220643866
-1648.17955936127934152902561547
-1648.1637201488117965808871468
-1648.14676419394890087795542177
-1648.1286136722747997036174994
-1648.10918541021133577535870303
-1648.08839052341325991436596844
-1648.06613403121292935548839147
-1648.04231444556822268169289835
-1648.01682333287077340452078858
-1647.9895448468692048949186737
-1647.96035523085350733424708763
-1647.92912228713168414337945443
-1647.89570481170794335210876906
-1647.85995199194263070250264254
-1647.82170276483738653267957703
-1647.78078513344422539361073959
-1647.73701543874392930702396157
-1647.69019758417683001775658231
-1647.64012220983722222612870913
-1647.58656581316075857799826446
-1647.52928981274165618719479063
-1647.46803955171278732387143587
-1647.40254323690609013470587931
-1647.33251080978253513397858996
-1647.25763274487939224552658402
-1647.17757877126698621846246603
-1647.09199651223667794304894498
-1647.00051003815558094676543021
-1646.90271832712056847446653704
-1646.79819362772342968506224446
-1646.68647971789949902160458239
-1646.56709005347253023710726093
-1646.43950579962773961040837506
-1646.30317373814141817898951397
-1646.15750404276780686608541126
-1646.00186791473040272482811451
-1645.83559506978372866153536516
-1645.65797106780089084724018571
-1645.46823447529981151917903636
-1645.26557385074448434216876035
-1645.04912454184433034375197396
-1644.81796528342182761596098599
-1644.57111458372281975223585712
-1644.30752688630168430569159372
-1644.02608849382085738306708051
-1643.72561323925658737302950216
-1643.40483788909521882964098647
-1643.06241726213116879892488065
-1642.69691904643274560900975163
-1642.30681829591798637619474404
-1641.89049158677178134665142481
-1641.44621081262873676777394116
-1640.97213659603339861129371501
-1640.46631129215923763025409804
-1639.92665155910736800907974422
-1639.35094046730091331897785495
-1638.73681911852501843316916982
-1638.08177774301749714944701756
-1637.38314624067052884647446428
-1636.6380841298367232679329627
-1635.84356986441758021588145391
-1626.06771024504002724001401444
-1617.20938101109528677275060779
-1608.91315514819678609640347835
-1601.01684128732123991738791234
-1593.42768013543179812047035119
-1586.08584628342680667575568548
-1578.94970602208165125770077416
-1571.98871444016561704100236464
-1565.17957268865509968342066808
-1558.50396940212501956770627039
-1551.94716754659577442940447398
-1545.49707581789709577403322176
-1539.1436138453368427276565201
-1532.87826386998525676954861884
-1526.69374534234085425062992547
-1520.58377317288007205726548396
-1514.5428744875330190871258354
-1508.56624727780137727787310205
-1502.64964967673413615467275828
-1496.78931203425675557067101221
-1490.98186624217444152360417951
-1485.2242883002543380729891075
-1479.51385117957169499168774386
-1473.84808578871798263592400419
-1468.22474838480140968399264793
-1462.6417931608712032354152774
-1457.09734902849798638759191622
-1451.58969982845227129823566878
-1446.11726736411991463969681922
-1440.67859677566934537888372581
-1435.27234386806313830617936528
-1429.8972640799563108030262613
-1424.55220283853700150978577187
-1419.23608709124280012255934077
-1413.9479178418397567813942036
-1408.68676354768145771541387683
-1403.45175425865590775239944602
-1398.24207639758217499314520421
-1393.05696809755951992601142905
-1387.89571502471161654387233725
-1382.75764662546171886379193188
-1377.64213274635525412987362226
-1372.5485805818563957247048679
-1367.47643191175591363345237677
-1362.42516059505532707941890118
-1357.39427029161055119912818626
-1352.38329238656666287419903597
-1347.39178409580738689378269485
-1342.41932673337062880317262435
-1337.46552412412025200945731502
-1332.53000114697623434721661403
-1327.61240239574140802992538609
-1322.71239094606546711121823664
-1317.82964721839095957081125557
-1312.96386792786088202063874802
-1308.11476511315780502935077657
-1303.28206523711079074960363592
-1298.46550835266609467058228438
-1293.66484732848545675584001314
-1288.87984712902413780200229878
-1284.1102841444603357855657353
-1279.35594556630725684161399668
-1274.61662880494664065476009003
-1269.89214094568457335315006989
-1265.18229824025265548729475803
-1260.48692563096493405236441976
-1255.80585630499769312377953819
-1251.13893127648889600897094558
-1246.48599899435996596318083037
-1241.84691497394745037257880028
-1237.22154145069792817823528051
-1232.60974705433183910133878612
-1228.01140650200988907494144294
-1223.42640030916842847316904803
-1218.8546145167906063849977669
-1214.29594043398557732230337196
-1209.75027439483695978020586759
-1205.21751752856429855144627486
-1200.69757554211613883698142465
-1196.19035851438147146547613525
-1191.69578070126842964254952085
-1187.21376035095580808786320857
-1182.74421952867476864314264067
-1178.28708395042546784003002142
-1173.84228282507671575447061245
-1169.40974870433653088127759877
-1164.9894173401179320183230552
-1160.58122754885780926846700553
-1156.18512108237751501454759267
-1151.80104250490215713634499304
-1147.42893907588168121814236592
-1143.06876063828089451882958519
-1138.72045951202779098934790808
-1134.38399039233004514647921807
-1130.05931025258849910570656096
-1125.74637825165400357823092371
-1121.44515564519020972407195266
-1117.15560570091995282741125983
-1112.87769361754681919705706546
-1108.61138644715643385899458988
-1104.35665302091402975942837274
-1100.11346387788603329707682405
-1095.88179119682379343508283081
-1091.66160873075725385103297899
-1087.45289174425537565045407635
-1083.25561695321851332760798584
-1079.06976246707577575102826646
-1074.89530773326770984706377425
-1070.73223348390146661364909478
-1066.58052168447198310637521826
-1062.44015548454867311377405315
-1058.31111917033269368864505438
-1054.19339811899507237639824431
-1050.08697875471086648728507265
-1045.99184850630910466094925432
-1041.9079957664625539682498341
-1037.83540985234538288339630645
-1033.77408096769057007963318094
-1029.72400016618245817137406485
-1025.68515931612318595950601639
-1021.65755106631486695600637494
-1017.64116881310232939663479302
-1013.63600666852400602042396227
-1009.64205942952117210493025774
-1005.65932254815818825336095523
-1001.6877921028087201123850801
-997.72746477026508972052550296
-993.77833779872997105047357879
-989.840408981651583411425186669
-985.91367663236536805703697406
-981.998139559506862422153851853
-978.093797043162119231994470098
-974.200648811723560195954602116
-970.318695019420611612942353007
-966.447936224495847098530471962
-962.588373367998665570618441429
-958.740007753169765052037613345
-954.902841025390838919488498541
-951.076875152675024825635336313
-947.262112406674681265804239477
-943.458555344184056035146292416
-939.666206789115347787857867738
-935.885069814927549523208565939
-932.115147727488303848870716442
-928.356444048349796897917652054
-924.608962498420473224106489272
-920.87270698201507013900660496
-917.147681571266148909087446841
-913.433890490880943992256767642
-909.731338103227961928059951024
-906.040028893738340353950198611
-902.359967456607526543180285008
-898.691158480783355387873517449
-895.033606736227100328704308846
-891.387317060434538716564543688
-887.752294345204516754711896542
-884.128543523642919707461833129
-880.516069557390351595834577571
-876.914877424062206185653596157
-873.324972104890168699200367138
-869.746358572554526277206345011
-866.179041779196985656654258335
-862.623026644603999631303711974
-859.078318044550890395724877123
-855.544920799297328562458249403
-852.022839662224982163844081723
-848.512079308608390941325480715
-845.012644324510348282337966578
-841.524539195793286847627373891
-838.047768297238364764051234977
-834.582335881764137730262699954
-831.12824606973687895413623085
-827.685502838364773940327168162
-824.254110011168371174404775922
-820.834071247519813079893484391
-817.425390032243504603826691514
-814.028069665270999737989412245
-810.642113251342999506345462884
-807.267523689751458721206024862
-803.904303664114893386994424746
-800.552455632180066245868851712
-797.211981815643304829034389567
-793.882884189984774697281130234
-790.565164474309090501691437494
-787.258824121185699230336174257
-783.96386430648251367165477071
-780.680285919186309845872042144
-777.408089551203430041732259857
-774.147275487134353240610685408
-770.897843694015707191717784956
-767.659793811023301283402463127
-764.433125139129756684237062757
-761.217836630710300036571760162
-758.013926879090269292878216405
-754.821394108027855095234954207
-751.640236161125568400063078634
-748.470450491163884818607886874
-745.312034149350468339163178209
-742.16498377447832166566124023
-739.029295581986147280449208888
-735.904965352914132433591851704
-732.791988422748292478760479599
-729.690359670146420203477445652
-726.600073505538593910625600993
-723.521123859595093854487389074
-720.45350417155446505792899662
-717.397207377404344361069028121
-714.352225897907540582399378079
-711.318551626465718700047661076
-708.296175916812891754987600676
-705.285089570530767492331221395
-702.285282824377830325047622573
-699.296745337423862740365291746
-696.31946617798142346591636978
-693.353433810325602242091908181
-690.398636081193162558442981549
-687.455060206051963831279007656
-684.522692755131322828475190751
-681.601519639203730261966361484
-678.691526095108081917788336583
-675.792696671004313999093872097
-672.905015211349049011134646408
-670.028464841581560979635269783
-667.163027952509056493613750209
-664.308686184379940394583895101
-661.465420410633391254165143237
-658.633210721313211411312112743
-655.812036406133538558375511849
-653.001875937183609909311566651
-650.202706951258355046033096943
-647.414506231801158765202057977
-644.637249690444679732602469627
-641.870912348135133537400477035
-639.1154683158249488096325971
-636.370890774718181347068882595
-633.637151956052522554834990119
-630.914223120401163728394773789
-628.202074536477175531989767355
-625.500675459422431089013235105
-622.809994108562439976234639454
-620.129997644607767582923597143
-617.460652146281988150396844155
-614.801922586355358642126046108
-612.153772807062602600967772893
-609.516165494882356410107913058
-606.889062154654952852640737246
-604.272423083014296401134905365
-601.666207341108618969647598511
-599.070372726583891490794142667
-596.484875744802603052158382587
-593.909671579269502689781296132
-591.344714061234726368504979152
-588.789955638443500070923931323
-586.245347343000315961522467656
-583.710838758314118770768550645
-581.186377985089610108531073307
-578.671911606328275376503956752
-576.167384651301157053400316807
-573.672740558453734842351675224
-571.187921137201522664354302214
-568.712866528573149599079304101
-566.247515164655751112493937987
-563.791803726795452394477207248
-561.345667102503571083220671677
-558.909038341016895369895323887
-556.481848607457998286061795633
-554.064027135539022207130956477
-551.655501178749701048919171706
-549.256195959967572501525695196
-546.866034619425359519669130844
-544.484938160967359079568888382
-542.112825396523356097717148627
-539.749612888725069775823268881
-537.395214891586426025172362104
-535.049543289165019646068707722
-532.712507532117969208261164281
-530.384014572060960628301149715
-528.063968793634605628548260988
-525.752271944177290676468564757
-523.448823060898441347406353451
-521.153518395440555534738628883
-518.86625133571244412381815725
-516.586912324869835453279413678
-514.315388777312823982873533416
-512.051564991562545843841113064
-509.795322059871913849126072757
-507.546537774417209072586058194
-505.305086529908769529495321627
-503.070839222449900089029822641
-500.843663144463409553205025018
-498.623421875494815316581470057
-496.409975168690193750763766137
-494.203178832734841741376826142
-492.002884609026293264809505622
-489.808940043841741011010747988
-487.621188355245477676102292971
-485.439468294466519298339110553
-483.263614001460021698796124148
-481.093454854348360999892042991
-478.928815312418722326595529451
-476.769514752333619996300785104
-474.615367297188840521355780332
-472.466181638029728162714389559
-470.321760847411380805448546894
-468.181902184561037108544364564
-466.046396891671544564187682076
-463.915029980823115787016158341
-461.78758001099640181852021558
-459.663818854603010422952294214
-457.543511452919725017742195764
-455.426415559769560907532307692
-453.312281472746125888371018152
-451.200851751227195801658345664
-449.091860920368599884334964437
-446.985035160210022968999799785
-444.880091978959713543359970849
-442.776739869454829219808375967
-440.674677947717687800482893727
-438.573595572444891788868977896
-436.473171944175453008531372837
-434.373075682784875801306608387
-432.272964381843782909464248212
-430.172484138261103018620920382
-428.071269055501978888059294765
-425.968940718528159971472916716
-423.865107638452318714555304654
-421.759364664725904251116704857
-419.651292362491048570706068458
-417.540456352518665577417824356
-415.426406610924965941789118429
-413.308676725604580237743111055
-411.186783106037420772417639522
-409.060224142814997999788580903
-406.928479312886355451754936164
-404.791008226139775442921678584
-402.647249608508991027607962131
-400.496620216316148213404074763
-398.338513676031683035178693373
-396.172299243036112518311556943
-393.997320472301835715438231282
-391.812893793164397199989159649
-389.61830697951068597230213669
-387.412817505762756708129028954
-385.195650777964677892465505779
-382.965998228067711720827914842
-380.72301525813476360883711108
-378.465819019623221947341205418
-376.193486011126392218374884984
-373.905049475922703100252144003
-371.599496578357257614491567903
-369.275765335412847152306403307
-366.93274127675850157769597202
-364.569253803022750982960958849
-362.184072207941675093200987226
-359.775901325276881238495194777
-357.343376755862848163596524817
-354.88505962367730544724534279
-352.399430802250414215923522612
-349.884884543815452903459620026
-347.339721433081058890646256015
-344.762140575033513810354527362
-342.150230911335428567868611808
-339.501961542147738347260241149
-336.815170908903486711193790204
-334.087554667868455751711382008
-331.316652053172527639234141048
-328.499830490026980558953616222
-325.634268172305068983979902086
-322.716934261283390433096660215
-319.744566291148061013898907915
-316.713644277945716020584379033
-313.620360916797367736846451779
-310.460587110406214898386178136
-307.229831890711842592349587377
-303.923195562011282049028438794
-300.53531459003525509498635787
-297.060296362184465221992329531
-293.491641413687196868538576689
-289.822150001419323710608352066
-286.043808936359069065050822463
-282.147653245386356035685035278
-278.123595354222291333928120239
-273.960211804508450037807017848
-269.644473626950840947214418955
-265.161400721956148612577225807
-260.493611840177178549715502355
-255.620728106657011041221776624
-250.518566119592864191014259973
-245.158020247012149530460737112
-239.503470794549174563687950455
-233.510440647037706210237679856
-227.122004346559294566391507583
-220.263004768627029853150170461
-212.830128686685045997422779135
-204.673382370868363004430019068
-195.557201552003697725748969598
-185.062808356613280388543801169
-172.250629208258395625387473825
-151.867396083445402104196276838


==> anc/WILS3HQG1/HG1gS30310.dat <==
# HG1gS30310
55.1111111111111111111111111111
55.1100535431788893171479348583
55.1099778197965343259689933775
55.109896724786168825448186402
55.1098098812165763662282057716
55.1097168860450798743723687618
55.1096173083365283565415379149
55.1095106873631028039846344548
55.1093965305771568883896298792
55.109274311448815558983408312
55.1091434671595323585185690666
55.1090033961422524876270633169
55.1088534554582415887165587991
55.1086929580000180295924442673
55.1085211695091671885349836353
55.1083373053971178261959026379
55.1081405273562209258029329619
55.107929939747688139560373606
55.1077045857521178375267245556
55.1074634432674592478702538074
55.1072054205383367236378098815
55.1069293514996740742834307245
55.1066339908165203441550155267
55.1063180086008804665593721222
55.1059799847851938073496235842
55.1056184031308775447797742124
55.1052316448490567909599308001
55.1048179818092358905521887384
55.1043755693102218461468744788
55.1039024383860875932947654356
55.103396487618356021231206258
55.1028554744238912108423398514
55.1022770057861972056484840446
55.101658528395942474948250293
55.1009973181645456669853370926
55.1002904690725707484771689378
55.0995348813124825210522345537
55.0987272486830020070047694007
55.0978640451898703996955749674
55.0969415108052751595736240284
55.095955636335507283253942708
55.0949021473435995645384542856
55.093776487070736504274612402
55.0925737982971220425574538383
55.0912889040797360595369822703
55.0899162873009991601347081344
55.0884500689587921453764956925
55.0868839851245363045595163937
55.0852113624921277917945552802
55.0834250924364284862676879404
55.0815176034957415713413305906
55.0794808321882374145615028519
55.0773061920676391536772966162
55.0749845409186228508363863885
55.072506145987329561765534288
55.0698606471371218542481606089
55.0670370178142412070570542626
55.0640235237023317173355168086
55.0608076789388864723606990245
55.0573761997605431317788672958
55.0537149554378026123889522819
55.0498089163531677906514139021
55.0456420990698970546256118961
55.0411975082315403272823788543
55.0364570751251736611398494236
55.031401592733774387320817965
55.0260106470954847793840838499
55.0202625447796019894821666126
55.0141342362810104548740668833
55.0076012351264460310675006101
55.000637532477455953634465999
54.9932155070062037604252636044
54.9853058298113731574375022599
54.97687736413236035853210214
54.9678970596107227487603378553
54.9583298408384860302330843913
54.9481384899234165619525243127
54.9372835227917555412770109919
54.9257230589392028153643847889
54.9134126843311466832743714198
54.9003053071432783341240684117
54.886351006023821451432696142
54.8714968705486639372224949945
54.8556868335307129779035823733
54.8388614948348176304322288432
54.8209579363396221296974011611
54.8019095276777309219562364376
54.7816457223755796451575837362
54.7600918440044037734720565474
54.7371688619436575581141544162
54.7127931563481273410292701742
54.6868762718997577127073972292
54.6593246599148009828636422672
54.6300394083662233819369697351
54.59891595937024331445916802
54.5658438136742958971826455936
54.5307062216714368347981003935
54.493379860452999293200704622
54.4537344963969341162810291397
54.4116326327733758926595215412
54.3669291418312014329463023849
54.3194708808092277428120212654
53.7502453856731837290729705862
53.2525925123108684434838291316
52.798479680397224060505903177
52.3752287864613203468897996757
51.9756326192368463833965552214
51.5950632750428863200808100266
51.2303107076565318881693897911
50.8790256576049775499134512879
50.5394194252388853082036112103
50.2100879996896030720512740807
49.8899023444742125819543914028
49.5779364935863897442959390418
49.2734185154188673674346523357
48.9756959568465731580906661516
48.684210811838887611059703629
48.3984809591645025781255727856
48.1180861161088185264824609553
47.8426570205019117251693850046
47.5718669689202005841605234741
47.3054251062952767685884711042
47.0430710387375894660507413842
46.7845704607237572808181624636
46.529711570138335991890167932
46.2783021025384224110616774251
46.03016685737867605703429025
45.7851456189572772482801568649
45.5430913969365077735855363276
45.3038689277575297724045278551
45.0673533906851807137999746908
44.8334293016827245610832669116
44.6019895556028025887323447201
44.3729345928427015009165038164
44.1461716710497875586480582624
43.9216142259693383438347869835
43.699181308318451431506968899
43.4787970858077443353589500705
43.2603904012388428198464194327
43.0438943790726091455237802855
42.8292460740614701501392672287
42.61638615652368854828473626
42.4052586296504331945988439456
42.1958105749112665838876901868
41.9879919221863447647064070027
41.7817552417249483425115374737
41.5770555554264567039585477371
41.3738501652747826567442379397
41.1720984970412688608384546712
40.9717619576127475716839663591
40.7728038045079075046761389844
40.5751890263220380673585145241
40.3788842329923448360114175389
40.1838575549072356347533400302
39.9900785499964786168749954531
39.7975181180376028783495852316
39.6061484214995750066007337891
39.4159428123195047244796047017
39.2268757640734737182217273946
39.0389228090598615200635377801
38.8520604798638744088653734418
38.6662662550163114459140614373
38.4815185083987282351427497904
38.2977964620817676963158468204
38.1150801423141026801990930399
37.9333503384066786919323247416
37.7525885642811868596726478785
37.5727770224733084470495866221
37.3938985704005728734764180287
37.2159366887219385015525070903
37.03887545163167974930341059
36.8626994989440543356557729983
36.6873940098377079650632801757
36.5129446781400481672443202809
36.3393376890418802792646967723
36.1665596971418782496688725904
35.9945978057286340070480782904
35.8234395472155928342858854513
35.6530728646509655259662945975
35.4834860942308879012968239989
35.3146679487497145460786061178
35.1466075019264463095802395986
34.9792941735509508577670940962
34.8127177153978875842879691106
34.6468681978601325287496194541
34.4817359972570513963664275314
34.3173117837762212094922369032
34.1535865100101820474207154532
33.9905514000525352425972144665
33.8281979391202161406494115585
33.6665178636710785882454373013
33.5055031519880530901943473294
33.3451460152030976254262527178
33.1854388887359643317518544892
33.0263744241244700941594988229
32.8679454812244966234955108597
32.7101451207593668445053282994
32.5529665971995592312079530553
32.3964033519549391038389177689
32.2404490068628139662225744883
32.085097357956166093370455109
31.930342369497386477695604215
31.7761781682637360013197311558
31.6225990380715978664979659391
31.4695994145273649373634009434
31.3171738799935313296385459247
31.165317158759233533918799644
31.0140241124051164120525127158
30.8632897353529870752440976399
30.713109150591268148780855173
30.5634776055677741933118285938
30.4143904682418137825589862865
30.2658432232880674054625092503
30.1178314684451102376154082616
29.9703509110018409985509598928
29.8233973644154454961489945602
29.6769667450548678221384162501
29.5310550690640851287111990601
29.3856584493397849833948991042
29.240773092618328848770502277
29.0963952966671525399958201996
28.9525214475760057534762951946
28.8091480171436690221419033018
28.6662715603560087424722617232
28.5238887129514401663733955606
28.3819961890700653190052456713
28.240590778982938490104360844
28.0996693468980869914322081681
27.9592288288400799633387315438
27.8192662306000937863963825131
27.6797786257535697015556939215
27.5407631537426981143697606727
27.4022170180210952670006424359
27.2641374842581619818003594773
27.1265218786007314552000733939
26.9893675859897240229925304841
26.8526720485296318122987376815
26.7164327639087556000125993249
26.5806472838682103466903456361
26.4453132127178050807753862613
26.3104282058969873621439852308
26.1759899685791227284856536865
26.0419962543174555774831410468
25.9084448637311701001196020788
25.7753336432300383783794759803
25.6426604837762078025482993176
25.5104233196817417444374780921
25.3786201274405861260276739467
25.2472489245936903196390629762
25.1163077686260638665225173047
24.9857947558946009565004260712
24.8557080205855526134755597593
24.7260457337005722131306523241
24.5968061020703034447521408587
24.4679873673945212360895935806
24.3395878053078755987350799145
24.2116057244703259253294780116
24.0840394656813890764874011348
23.9568874010173587264454025275
23.8301479329906859784698182284
23.7038194937307422953691384697
23.5779005441852153936864683046
23.45238957334141699453020877
23.327285097466808277626444061
23.2025856593680746122542745762
23.0782898276681056998238122256
22.9543961961002607151264097126
22.830903382819320430669404523
22.707810029728549701929953615
22.5851148018223141289178164189
22.4628163865437142365545957024
22.3409134931567191759804212489
22.2194048521322997815535329434
22.0982892145480778623585308338
21.9775653515010248987386525832
21.8572320535327588879988903116
21.7372881300670029714145001769
21.6177324088587837076952148981
21.4985637354549604651169191212
21.3797809726656904130956504906
21.2613830000464460300242196961
21.1433687133902139323058111054
21.0257370242295151929693570637
20.9084868593478981790583848466
20.7916171603005653159873895355
20.6751268829438051039776968596
20.5590149969729101851778240548
20.4432804854682713077952160311
20.3279223444493456722159250165
20.2129395824362063894585610084
20.0983312200183876493290654367
19.9840962894307476984241396992
19.8702338341360788800036215915
19.7567429084142008013022302176
19.643622576957279180956164304
19.5308719144711191010802769147
19.4184900052821872557002196091
19.3064759429501233596553767455
19.1948288298855061690841335813
19.0835477769726445749561320347
18.9726319031971689730539429359
18.8620803352782025950314906276
18.7518922073048967128857166653
18.6420666603771176100810961797
18.5326028422500769529026371623
18.4234999069827007011652019215
18.3147570145895349735169866851
18.2063733306959903341553195618
18.0983480261967287993185136311
17.9906802769170004775159195841
17.8833692632767391607989244211
17.7764141699572283787576089103
17.6698141855701514152670205192
17.5635685023288405728420725258
17.457676315721542552956922206
17.3521368241865182046405288167
17.2469492287887960795061693486
17.1421127328984002201759721486
17.0376265418698734015254664265
16.9334898627229176406373640583
16.8297019038239741917927524922
16.7262618745685654468485056708
16.6231689850642211681879510282
16.5204224458138112899480921807
16.4180214673991071319002624328
16.3159652601643922772833408775
16.2142530338999435687551054961
16.1128839975252016727284086758
16.0118573587714494485696805159
15.9111723238638149319056624017
15.8108280972024140966178448744
15.7108238810424466935556254059
15.6111588751730563706506739137
15.5118322765947639535599086719
15.4128432791952802022886262662
15.314191073423501551005712192
15.2158748459614892784648295658
15.117893779394229237517841506
15.0202470518769656859747463165
14.9229338367998988987206454346
14.8259533024500320930729649248
14.7293046116699487556811277227
14.6329869215132967089306878154
14.5369993828967501861341743409
14.4413411402482157852733377833
14.3460113311510424273399784137
14.251009085983989343129243915
14.1563335275566996364271804199
14.0619837707404201056355198954
13.967958922093700732636352513
13.8742580794827995486088346876
13.7808803316965104418350082598
13.6878247580551228612344326373
13.5950904280132132690231300578
13.5026764007559585826000221937
13.4105817247886516940486105107
13.3188054375190884383499778409
13.2273465648324840695913257001
13.1362041206585653672660090963
13.0453771065304718992968771246
12.9548645111350866795904244139
12.8646653098544024383231225218
12.7747784642975149328492877921
12.6852029218228191234973326529
12.595937615049967576110382569
12.5069814613611330834285488965
12.4183333623910991684370618705
12.3299922035056827891992135341
12.2419568532679731472222358783
12.1542261628918489467322476103
12.0667989656822136926127108107
11.9796740764613645776908382293
11.8928502909808851179234104644
11.8063263853184248637092221872
11.7201011152587011579659269076
11.6341732156580279312648848185
11.5485413997916448188023569197
11.4632043586830863433990074787
11.3781607604147954150718659296
11.2934092494191478242716376303
11.2089484457490146164081737838
11.1247769443269470833214378751
11.0408933141720244352958835885
10.957296097603356855401165348
10.8739838094191864036172077789
10.7909549360504749343924730163
10.7082079346878116055610685946
10.6257412323804124596675634597
10.5435532251059207031821406431
10.461642276809648427368285361
10.3800067184118283175026316872
10.2986448467813670718567840321
10.2175549236745104595784922794
10.1367351746367428203341702314
10.0561837878661509503702935135
9.97589891303638329777078064117
9.89587866007722973534284489247
9.81612109791073438336429357427
9.73662425314063346243597880902
9.65738610869278136605820508842
9.57840460240409039668994411993
9.4996776255573621922263183569
9.42120302135923100121286342127
9.34297858335826979212930767465
9.26500205380012877300368520469
9.18727112191638123335541557204
9.10978342214354258532305468551
9.03253653226850385225548599358
8.95552797149637929012616111733
8.87875519843650785773885326847
8.80221560900206825805668558604
8.72590653421846547550113603602
8.64982523793532117311588974371
8.57396891443654882897754254492
8.49833468594261469954329134914
8.4229195999986749656166163734
8.34772062674183483226524765349
8.27273465604029369323123365762
8.19795849449661815932059617256
8.12338886230681782278310980163
8.04902238996628267881647136872
7.97485561481297124815551537478
7.90088497739750917962294216597
7.82710681766906336654481747927
7.75351737096498958183932927498
7.68011276379130471313918630517
7.60688900937999933777665735859
7.53384200300807305713342203963
7.46096751706193297094305527435
7.3882611958294328319451968604
7.31571855000033316504147861083
7.24333495085431559696200507336
7.17110562411387045167350611032
7.09902564343737565274137480758
7.02708992352547482273899662283
6.95529321281141782381689219929
6.88363008570331897255398538453
6.81209493434328385464326932192
6.74068195984501742287398283673
6.66938516296781078152463760626
6.59819833418066227570010886664
6.52711504306566332624502009216
6.4561286270046053086809832289
6.38523217908696491767748320488
6.31441853517091417009326543813
6.2436802600216756585307520223
6.17300963244328538239201287744
6.10239862931049620437375650689
6.03183890839699296761040299129
5.96132178988410581336049592274
5.89083823642057800743354044077
5.82037883158840515131981018632
5.74993375661200213480725100072
5.67949276512760217681508920898
5.60904515580640741886991999534
5.53857974259806498029313931011
5.46808482232990271548655421772
5.3975481393612620224719252225
5.32695684695028797739464682843
5.25629746494155890453556307847
5.18555583332559105423615969801
5.11471706115386426553043100769
5.04376547021351930952568823949
4.97268453277172613552963716887
4.9014568025877423979002662799
4.83006383825690741977541856429
4.75848611779026107457862552695
4.68670294313983106157670946468
4.6146923331448639057218362677
4.54243090308809071798832160847
4.4698937287002311595742393455
4.39705419201806839309756452584
4.32388380596392233928411091314
4.25035201384226217528709540114
4.17642595910258380151149273518
4.10207021964272856035839778889
4.02724649955031618003711392597
3.95191326940116301192637346537
3.87602534391218428880990330708
3.79953338268451416335837071918
3.7223832956875485711912217691
3.64451552961572005292009888352
3.56586420369121127453303056104
3.48635605297747423300109760567
3.40590912241628698427273097314
3.32443113342285014013707766834
3.24181741346975601049630711323
3.15794823189770561937303589368
3.07268531242414312691870544083
2.9858671772934916261793676847
2.89730278833151571787520066718
2.80676262634298682805063500552
2.71396577147477922167589240016
2.61856045411004309945031167426
2.52009333846533740676375172027
2.41795795251397522307768117899
2.31130080202322119146685379893
2.19882996326002015162767542381
2.0783516280334493020183226923
1.94524606237091127124065564383
1.77777777777777777777777777778


==> anc/WILS3HQG1/HG1gS31000.dat <==
# HG1gS31000
23090.9013794928288422838974068
23087.4293048844603276592168121
23087.2126399859148082756831174
23086.9827451486875094697851811
23086.7388333693948187555171349
23086.4800723137955395007812645
23086.2055818108799542834493658
23085.914431215820991062960408
23085.6056366354417925732088387
23085.278158009583068393262852
23084.9308960414736795625801585
23084.5626889699188577369348674
23084.1723091758222004871825606
23083.7584596152500343151923508
23083.3197700709298391630682394
23082.8547932137481454069085654
23082.3620004654776323146437033
23081.8397776536180866106344426
23081.2864204488814594481105296
23080.7001295754875578716498029
23080.0790057840640231897890032
23079.4210445765623189226870211
23078.7241306722106481253517828
23077.9860322031252573531701633
23077.2043946277937191522520792
23076.3767343502278199382388223
23075.500432032159968192099353
23074.5727255852259844554331439
23073.5907028296392009958377575
23072.5512938054165058270584545
23071.4512627217668961955169654
23070.2871995297979098346876349
23069.0555111032356967255581115
23067.752412011391270949196001
23066.3739148681395086159164726
23064.9158202402096801322188216
23063.3737060976177518298395562
23061.7429167886024770525863002
23060.0185515209606219366492286
23058.1954523312128284947340841
23056.2681915225719919431587011
23054.2310585522320995315496292
23052.0780463480488191093192409
23049.8028370342454083459515587
23047.3987870453505074954398557
23044.858911607159943372468782
23042.1758685631147677921161743
23039.3419415241044301969405757
23036.3490223193393801952257776
23033.1885927255937336821762981
23029.851705451798216107171533
23026.3289643556687880379505585
23022.6105038687895913370411353
23018.685967606332607346679169
23014.5444861373932043271821298
23010.1746538917531008768897665
23005.5645051787527147245763615
23000.7014892938659078539906886
22995.5724446885242352946712446
22990.1635721787373322672903977
22984.4604071681032949463699823
22978.4477908608999332379770138
22972.1098404410965118806651053
22965.4299181933277139417359115
22958.390599542128419946626723
22950.9736399860404910670883677
22943.1599409035716325962877624
22934.9295142084116333747158434
22926.2614458317922605402018683
22917.1338580104125642778606898
22907.5238703589392261050344661
22897.407559706728841089156279
22886.7599186791015607861237184
22875.5548130042180183356380213
22863.7649375273672003578859805
22851.3617709152536410889447643
22838.3155290336679387381930419
22824.5951169827230836588174905
22810.1680797746261548116870187
22795.0005516397137898752895502
22779.0572039471908676342711106
22762.301191727652335703529484
22744.6940987850118686882608798
22726.1958813858779792774305554
22706.7648105146739611609512683
22686.3574126828534921366324
22664.9284092803744737734789027
22642.4306544571095107739250093
22618.815071521035685627905436
22594.0305878387952115286199152
22568.0240682224805751024118693
22540.7402467841927219430601037
22512.1216572369590255643658279
22482.1085616168791273705120715
22450.6388773967797081396936231
22417.6481029560797523033542814
22383.069241364858015918626503
22346.8327224321212254020335093
22308.8663229588254964565775127
22269.0950851251169586167536467
22227.441232928323216795739551
22183.8240865732161148802412396
21697.4453700493538528934230464
21310.6907430413330894710175359
20978.7515544631827492369527194
20683.1057781011924303930890371
20413.8656371501803864363477307
20164.9868574475653694090195814
19932.4440598169032372650708435
19713.3918759170107476844824451
19505.728621858902110028241712
19307.8484518800036311695398278
19118.4909018044159945021854772
18936.6446714578302308083508289
18761.4834542960909253963466455
18592.3216324495089960343556804
18428.5827851733594034884465038
18269.7767436921582081044594191
18115.4825120853957167093013986
17965.3353155769427372187322424
17819.0166165569710516085673781
17676.2463056970612388563781754
17536.7765145510967572632417502
17400.3866554672813697548797515
17266.8794032678372510862345157
17136.0774086006834318980081495
17007.8205861824078627349389175
16881.9638594232121339086220976
16758.3752707934874899650884081
16636.9343878538336860068173794
16517.5309502256197041042120634
16400.0637143745463622583521738
16284.4394619265114942633781405
16170.572144049818601162098156
16058.3821397341676560547314027
15947.7956099475922906881061243
15838.7439329307922476702034698
15731.1632084964900484736334435
15624.9938212907613355798837601
15520.1800546578016580894058816
15416.6697481160182062505360167
15314.4139925681260896580866255
15213.3668582823838102447990558
15113.4851514360982410420226261
15014.7281956372684608264848512
14917.0576353602889373482910974
14820.4372586664561461851519303
14724.8328369451201700693699597
14630.2119797191085979259225153
14536.5440028185174797119557502
14443.7998084481970743848331069
14351.9517758628285764224952822
14260.9736615247553619736513696
14170.8405077580958685844948285
14081.528559031745053644737171
13993.0151851066593874644315592
13905.2788103717986811306664447
13818.2988487703334623263963855
13732.0556437849459578548929281
13646.5304130097037617671254804
13561.705196887285634645675775
13477.5628112353159567721954931
13394.0868032250875565610151398
13311.2614105107598376752550844
13229.0715232378383431615530921
13147.5026486869090700057151799
13066.5408783326745628972743717
12986.1728571197124484647328809
12906.3857547753888935392969692
12827.1672389973010622629776922
12748.5054503677459168298274314
12670.388978861235778595083909
12592.8068418231853568697713065
12515.7484633088098004658940812
12439.2036546809029841786801897
12363.1625963741538059977421562
12287.6158207413874923847722097
12212.5541959043685018470404425
12137.9689105382259097481921329
12063.8514595244096913113924121
11990.1936304123810024599391156
11916.9874906350434046477999883
11844.2253754272859378428573619
11771.8998764009781226705209085
11700.0038307333713667095346165
11628.5303109291563825208135677
11557.4726151194336882996358867
11486.8242578636021938231803579
11416.5789614226843708096114904
11346.7306474749079819109979718
11277.2734292464738415120366233
11208.2016040323745543706820427
11139.5096460839067193145819831
11071.1921998411531432121297345
11003.2440734902151719790133684
10935.660232826359997133648383
10868.4357954055242673755911626
10801.5660249677930216126835682
10735.0463261175604380916967174
10668.8722392460839154247593171
10603.0394356830725799010822328
10537.5437130648118037076194157
10472.3809909071224824040987316
10407.5473063721928871730616713
10343.0388102190066298255156025
10278.851762927726977841805806
10214.9825309889893668024206339
10151.4275833496040628047664563
10088.1834880066827967251475652
10025.2469087426798092120367198
9962.61460199428183595239357333
9900.28341384849561943867012722
9838.25027715966783702177832296
9776.51220878153297441923230164
9715.06630690872156381210616151
9653.90974852247610267972254629
9593.03978693561648611095927619
9532.45374943207240300008203746
9472.14903499655822743414115452
9412.12311213020773404394007622
9352.37351674821263416913044763
9292.89785015572153176106044313
9233.69377709845541453673515034
9174.7590238846831317444312133
9116.09137657537630038623743821
9057.68867923952849871402751924
8999.54883227177916288808701792
8941.66979076962896005999387279
8884.04956296767117997889361709
8826.68620872639343364889230302
8769.57783807322619631076041424
8712.72260979362996972922460948
8656.11873007012151703391910696
8599.76445116724216150235352344
8543.65807016056792825107774147
8487.79792770795270694480100136
8432.1824068612819611539681928
8376.80993191709611932488794782
8321.67896730451994531209049102
8266.78801650900717493470676891
8212.13562103047877246502515719
8157.7203593744985436544643423
8103.54084607519176033929910849
8049.59573074867111167009332259
7995.88369717578989080412199851
7942.40346241309503310758736921
7889.15377593090261044893309958
7836.13341877746581307310761912
7783.34120276825046277957369953
7730.77596969937583624927720687
7678.43659058431916421431399194
7626.32196491302073145366535146
7574.43101993256314748329470799
7522.76270994863319440112770185
7471.31601564700778619669468644
7420.08994343433708637315168045
7369.08352479752781568104261423
7318.29581568105832152819533522
7267.72589588158415263635118741
7217.37286845921875954630285817
7167.23585916489859207351033438
7117.31401588326535317219067328
7067.60650809052055546970266819
7018.11252632672886902564595637
6968.83128168206710036814926327
6919.76200529653505416658915749
6870.90394787266304770149391958
6822.25637920076851954011375627
6773.81858769633103990707872541
6725.58987994907113113473029544
6677.56958028333368000982954244
6629.75703032939140540458021324
6582.15158860529786790031914198
6534.75263010893290491963784008
6487.55954591989617515456357112
6440.5717428109167281363071504
6393.78864286845820539922145986
6347.20968312221045414410483834
6300.83431518316901651798467831
6254.66200489001417021091040802
6208.69223196351096040917315086
6162.92448966866099946475554645
6117.35828448434573807580059885
6071.99313578020944842368119468
6026.8285755005383227052714415
5981.86414785489989603935472632
5937.09940901531446614755683243
5892.53392681973731802215345124
5848.16728048163738372442522107
5803.99906030546448849733863598
5760.02886740780356681368355737
5716.25631344402018743894578674
5672.68102034020741605950524957
5629.30262003024947790399907931
5586.12075419782287089160636995
5543.13507402316053145594101953
5500.34523993440937908099395898
5457.75092136341607001759737852
5415.35179650578008342685535585
5373.14755208501735167384363822
5331.1378831206815375945000361
5289.32249270029376179410505343
5247.70109175493509852643347194
5206.2733988383594951899339702
5165.03913990948793333925547636
5123.99804811814764337542025228
5083.14986359392301543701754828
5042.49433323798751983325526896
5002.03121051778846568760035281
4961.76025526445879004243133598
4921.68123347283228495800744115
4881.79391710394074028135420122
4842.09808388987340763841613467
4802.59351714088097941603884061
4763.28000555460792737833860574
4724.15734302733856116799708234
4685.22532846714354907784415839
4646.483765608814893683306496
4607.9324628304784744863817097
4569.57123297177425966566208684
4531.39989315349515012866204876
4493.41826459857615184153100409
4455.62617245432617713073820397
4418.02344561579525231785130996
4380.60991655017025740884848473
4343.38542112209254309747375432
4306.34979841979086027513455619
4269.50289058192299651323923968
4232.84454262501934126573201076
4196.37460227142129521383306593
4160.09291977760699733380097072
4123.99934776279626370367101003
4088.09374103772591225806966818
4052.37595643348578481217338111
4016.84585263030476853466866766
3981.50328998617496013720478509
3946.3481303652008034859031144
3911.38023696555856087433909138
3876.59947414694984517884883511
3842.00570725743113948547960629
3807.59880245949925704000952676
3773.37862655531054157974027635
3739.34504681090926983055091043
3705.49793077933818726198764991
3671.83714612250137762030967588
3638.36256043164672827350777147
3605.0740410463320983750737772
3571.97145487173591602325569869
3539.05466819416931402634578805
3506.32354649464305093520038758
3473.77795426033834326582254614
3441.41775479382634409395809052
3409.24281001987632938641994159
3377.25298028968768254911562597
3345.44812418237548474950921053
3313.82809830353390759613097833
3282.39275708069564859710615903
3251.14195255549933014582152914
3220.0755341723700799879579325
3189.19334856351140423321760491
3158.49523932999893054155756518
3127.98104681875861511670178888
3097.65060789520354686742091535
3067.5037557112945180217929858
3037.54031946878003312188535475
3007.76012417736136610752233163
2978.16299040751761428073889346
2948.74873403771440205760845674
2919.5171659957079176710687304
2890.4680919936432806712520069
2861.60131225663279241436815617
2832.91662124448536768229390698
2804.41380736624333152283663381
2776.0926526871667358929980443
2747.95293262778834611652002987
2719.99441565464440342691294907
2692.21686296226711798151491058
2664.62002814600451244588665107
2637.20365686521163958202739503
2609.96748649633425203837387067
2582.91124577538161579986719724
2556.03465442925923024985206872
2529.33742279540463929133855285
2502.81925142914017257229797103
2476.4798306981252172168983044
2450.31884036325735195413360275
2424.33594914533622931280556975
2398.53081427676630753314887306
2372.90308103753423858017437095
2347.45238227465372407416501272
2322.17833790422475304553905593
2297.08055439520511265331453704
2272.15862423393967470165077285
2247.41212536843694526950982307
2222.84062063132243731390658207
2198.44365714033427669313145278
2174.22076567515774284755479615
2150.17146002932180794441230777
2126.29523633580177052933464337
2102.59157236488734240406214154
2079.05992679278456039949160599
2055.69973843932213257008703861
2032.51042547302771578644640305
2009.49138458172652818544244086
1986.64199010669293371693898229
1963.96159313825443756726264031
1941.44952057060606578389096844
1919.10507411344045166895565651
1896.92752925783410425865824536
1874.91613419365217588107420699
1853.07010867554134660304030547
1831.3886428343718450418534071
1809.87089593076362570578691694
1788.51599504708666042921444628
1767.32303371405933360793940736
1746.29107046778001445645792925
1725.41912733271274502163074995
1704.70618822580610682647326125
1684.15119727655190261116543889
1663.75305705738418148029458079
1643.51062671837585129042695257
1623.42272001970575618464633403
1603.48810325483928007700675381
1583.70549305678537239267264395
1564.07355407915688670556931844
1544.59089654306310304351442725
1525.25607364009632412225268942
1506.06757878083066620339567034
1487.02384267732177068622831409
1468.12323024707115403527725888
1449.36403732478698064160289173
1430.74448716702135730323186411
1412.26272673337823439188645519
1393.91682272644906945451360004
1375.70475737092665063142519664
1357.62442391044928515233179708
1339.67362179861320611907001279
1321.85005155823218452154517018
1304.1513092802873724039894699
1286.57488073105983244806220502
1269.11813503262973966611882618
1251.77831787820980909991162457
1234.55254423959807968469632014
1217.43779051931934620656674294
1200.43088609469675184270647014
1183.5285041950636431193637976
1166.7271520464834086271665818
1150.02316021056567607719387963
1133.41267103510261960341824429
1116.89162612412415213660124115
1100.4557527233781489159345651
1084.10054890393536108533415208
1067.82126741130497200555761745
1051.61289802977510863352875116
1035.47014829124230751862446111
1019.38742233405838246422801472
1003.35879768979015046529566422
987.377999743514289788501697143
971.438373575451395582994596453
955.532852847273085602737639906
939.653925343933477984394278355
923.793594719702108770395190915
907.943337923125929717342789947
892.094057687325533023904217171
876.236029366078479614608485575
860.358841268455007160298357501
844.4513274901422143222808093
828.501492051378919242568970872
812.496422921092528827567876947
796.422194223346921488187843363
780.263754571201311255384294656
764.00479903567154181617602979
747.627621708695586260218109306
731.112945125476550069241643506
714.439721928351458534103009361
697.584903020217032267995971451
680.523164986348236787831496458
663.226587642032408820885866076
645.664270024815132043462272407
627.801869758825091887159931157
609.601046133689818249526205406
591.018780960712581376785887801
572.006542544731803723322028634
552.509245799857826580383135482
532.463943866868953668962121229
511.798160739774638501422110581
490.427735785382385563867753825
468.253991949559354253695536686
445.159946596569270264151524671
421.005133539397073457994515268
395.61835257897355112009867031
368.787222295023970602172798886
340.242604674362253280653702443
309.634404464281504261534391181
276.491989562723476219736886006
240.155086100200149519804463088
199.642201948621249978332890142
153.367805476289152380048441903
98.4109645786399676910560622289
27.879721237882076903821120427
-103.251561642029756391605486745


==> anc/WILS3HQG1/HG1gS31010.dat <==
# HG1gS31010
-883.575126748975629029071919805
-883.391830893201721901462584583
-883.381247151775787461218059165
-883.370077279248643870007013354
-883.358290590229192160367562705
-883.345854918524543971645728005
-883.332736554597343705191989861
-883.318900181025092473610290704
-883.304308805946874087179827251
-883.288923694487401457748295755
-883.272704298153287112327183688
-883.255608182201921104612711347
-883.237590950989341113908762594
-883.218606171310030948338910132
-883.198605293748713311435903402
-883.177537572071938950680699657
-883.155349980695645521582181738
-883.131987130273893740628621478
-883.107391181463713230753214751
-883.081501756931432679721591055
-883.054255851677054258831968744
-883.025587741765184997090837049
-882.995428891563780488326810977
-882.963707859605509212294016008
-882.930350203200926454625133613
-882.895278381947869649546981126
-882.858411660297562438556706132
-882.819666009354848831389703116
-882.778954008107772332782590341
-882.736184744300362477885897594
-882.691263715181980685357689196
-882.644092728386888560440507299
-882.594569803218805639230317183
-882.542589072637080765436919857
-882.488040686263661071728891292
-882.430810714753241259620555491
-882.370781055892735474067469379
-882.307829342820440389705577102
-882.24182885477983907452116047
-882.172648430847798769099565846
-882.100152387101787843060545877
-882.024200437715499391526635713
-881.944647620496715815399527373
-881.861344227405145240467889421
-881.774135740611039129840860706
-881.682862774677357528027227689
-881.587361025468741467871199317
-881.48746122640919576320405238
-881.382989112726747524010240732
-881.273765394336943112001071818
-881.15960573802734026107052257
-881.040320759611543773685970667
-880.915716026723158180728261769
-880.785592072916553705583403215
-880.649744423731750737727823496
-880.507963635364127783774620888
-880.360035346555063992281225769
-880.205740344285958826786641535
-880.044854643814143424791880617
-879.877149583533714135347915032
-879.702391935075862349040747424
-879.520344028980301227267435849
-879.330763896170216962668978951
-879.133405425345970349049528352
-878.928018536275557250186989829
-878.71434936880045009802546754
-878.492140487191554522014621187
-878.261131099279103604592789967
-878.021057289539653559944076714
-877.771652265050001581032944071
-877.512646612908655492226066122
-877.243768567377042418976483204
-876.964744284601293568946900002
-876.675298122337260961169101902
-876.375152921612204643281429812
-876.064030286711834484880835661
-875.74165085927628653214905351
-875.407734581618020734588183712
-875.062000943633062329533364953
-874.704169206858631826733753548
-874.33395859832880097564125167
-873.951088465888763805855577958
-873.555278385540601491635744407
-873.146248210201597048443760009
-872.723718047952322424567969709
-872.287408156427510474087133398
-871.83703873844928338241036617
-871.372329622310273061540197808
-870.892999808273640179971933898
-870.398766860857520775471707143
-869.889346124301961094198030296
-869.364449736265285070252190092
-868.823785412251768492287543151
-868.267054970520477020844537607
-867.693952564252441135165544975
-867.104162584545492837790589893
-866.497357194347748396984361086
-865.873193449715666209076274702
-865.231309960773649868005121999
-864.571323040441064218947391025
-863.892822284359900523441795527
-863.195365520481523076087542292
-856.095550473134032220171421184
-851.006836577756327276493283173
-846.82508263109214356658187587
-843.153379617087875684444157926
-839.802134320239394158081120599
-836.666153348440969067011906999
-833.681288641556299444696433203
-830.805774782518251712937004982
-828.01107800041570513561697843
-825.276972287605231943375308413
-822.588697820163547939941479263
-819.935228600907592211628125635
-817.308168578700422231566272245
-814.70102212517768540496763465
-812.108696937786117344328478797
-809.527156379841802179501024498
-806.953170813668952421463217501
-804.384136227786572144319472223
-801.817939654791847963190673118
-799.252857778118283747299001458
-796.687479500089734562079015577
-794.120646085198988779024406603
-791.551404379374780420213735049
-788.97896988387348988858378481
-786.402697343442069902013550398
-783.822057125706531223978141747
-781.236616107707437606901563771
-778.646022101900839286159855489
-776.04999108484582655882419241
-773.448296662252604711598009746
-770.840761331235187238349846872
-768.227249196429667131509395857
-765.607659869496959944289514881
-762.981923337404608295716872803
-760.349995628077789402862239047
-757.711855135653581635601779324
-755.067499493961774796095658411
-752.416942907691699750665002533
-749.760213867259037365470233713
-747.097353186616774571386237248
-744.428412313886882325450368333
-741.753451873279061494541272765
-739.072540403737155456314604071
-736.385753265443270036425049287
-733.693171689971888721320310051
-730.994881953723163289381077446
-728.290974657435105772601514717
-725.581544097204530401739099194
-722.866687714636514853414964531
-720.146505615572014319803492298
-717.421100148377453837215463756
-714.690575534070592264722623515
-711.955037541645785120877154096
-709.214593202883212142303342686
-706.469350561708638593975421169
-703.71941845383576334027545714
-700.964906312991020796539900284
-698.205924000506405136648703288
-695.442581655482355450443619018
-692.674989563080680463071857287
-689.903258038815826565779108989
-687.127497326978953512946308196
-684.347817511559521573427865386
-681.56432843822865846695056478
-678.777139646121884144078006571
-675.986360308309559862712346136
-673.192099179974856389753571394
-670.39446455343378772898413106
-667.593564219232214220675787463
-664.789505432642628436868537124
-661.982394884960561655296711619
-659.172338679068837922532327022
-656.35944230879582887424842196
-653.543810641648989242466211425
-650.725547904548912982760398797
-647.904757672231431583722269337
-645.081542858021080120145027356
-642.256005706711387452203078363
-639.42824778931588473591310123
-636.598369999478967268750998008
-633.7664725513581719544226706
-630.932654978809380423691200192
-628.097016135724217728587259391
-625.259654197384743482226888111
-622.420666662714649538123749047
-619.580150357318781455044469907
-616.738201437214061837998766174
-613.894915393164963160524457663
-611.050387055545688735832734296
-608.204710599659290207726221496
-605.357979551451181584675265844
-602.510286793560994695345218027
-599.661724571662539698575276866
-596.812384501046858377330198964
-593.962357573408050701240720462
-591.111734163795772730856099378
-588.260604037702096248354430685
-585.409056358253831886272690127
-582.557179693484487455314352986
-579.705062023662796798567955784
-576.852790748657243163498780941
-574.000452695318242751358363734
-571.148134124861673753309305136
-568.295920740239256139776350083
-565.443897693482927707382823686
-562.59214959301184028860533839
-559.740760510891932615820996294
-556.88981399003923747133593469
-554.039393051359163341100939863
-551.189580200814966399820794468
-548.34045743641950769292842217
-545.492106255145182201775409005
-542.644607659747619500352015601
-539.798042165499397514158700298
-536.952489806830588302789064776
-534.108030143873473962676331519
-531.264742268909237237144041924
-528.422704812714850237653941431
-525.581995950808760346866215279
-522.742693409594308977647560303
-519.90487447240012009625591314
-517.068615985416964622676749373
-514.233994363530847018082578024
-511.401085596052274293279022073
-508.569965252341857798728713155
-505.74070848733256672887632012
-502.913390046949101322958572918
-500.088084273424985112960681577
-497.264865110518090926665036316
-494.443806108625416214207678454
-491.624980429798011004011923446
-488.808460852657037654979935733
-485.994319777212006687767642116
-483.18262922958228837586568582
-480.373460866623046389500151172
-477.566885980456778458736885983
-474.762975502911680525518148677
-471.961800009868075885982337795
-469.163429725514170018529804902
-466.367934526512405725705890887
-463.575383946077702412196130736
-460.785847177968868252118999389
-457.999393080394475097703128465
-455.216090179834483639939140191
-452.436006674778900905320289062
-449.659210439384743983827540968
-446.885769027052573224394733905
-444.115749673923845270428549541
-441.349219302300321479904286247
-438.586244523986750699792948741
-435.826891643558027240115613173
-433.071226661552005396942455856
-430.319315277589131167143979944
-427.571222893420030025966366471
-424.827014615902166932533812229
-422.086755259906671206102664267
-419.350509351156394683294962656
-416.61834112899624671870916572
-413.890314549096824213365181049
-411.16649328609232902340093169
-408.446940736153738882977657493
-405.731720019498171430525668203
-403.020893982835354109346091672
-400.314525201752085668858763895
-397.612675983035547762273798146
-394.915408366936297755612797842
-392.2227841293717463623313785
-389.534864784070896123283470299
-386.851711584661089085240135547
-384.173385526697484310617597643
-381.499947349635958090933639291
-378.831457538750091947990380475
-376.167976326992885698052427831
-373.509563696803805030739166078
-370.85627938186174521877549519
-368.208182868784464727535214112
-365.565333398775014632608743186
-362.927789969215661875475814152
-360.295611335209776485838947858
-357.668856011072124966496603225
-355.047582271767984063276671555
-352.43184815430146111732156625
-349.821711459053379107143154566
-347.217229751069056319061961792
-344.618460361296282321165788373
-342.025460387773763540613976189
-339.438286696770283238450436672
-336.85699592387479202020671807
-334.281644475037616193294036038
-331.71228852756294226101615485
-329.148984031052706604204425173
-326.591786708301989919909261498
-324.040752056145986235905838153
-321.495935346258586272299937185
-318.957391625902584548234924656
-316.425175718631488902227699593
-313.899342224942879977236196059
-311.379945522883236682993010837
-308.867039768604111653767788625
-306.360678896869508233363262201
-303.860916621514277503047453883
-301.367806435853320282878983699
-298.881401613041344841386446219
-296.401755206382896199924736395
-293.928920049592337371492464052
-291.462948757003426582640286312
-289.003893723728097442562130303
-286.551807125764011094614568573
-284.106740920050410559159278516
-281.668746844471767697184966811
-279.23787641780867243353493574
-276.814180939635372015984248379
-274.397711490163325088311260289
-271.988518930030091155364808257
-269.586653900032830546282434056
-267.192166820805643165497902104
-264.805107892439926083516737773
-262.425527094046880280458344079
-260.053474183261245530959044307
-257.68899869568528942094093649
-255.332149944272021722309677065
-252.98297701864654872351284952
-250.641528784364423519779660617
-248.307853882105787599229403834
-245.982000726804036206763450118
-243.66401750670767480771009461
-241.353952182373966382258310845
-239.051852485592899127808568052
-236.757765918239931290411531418
-234.471739751055894141851126857
-232.193821022352355411041711675
-229.924056536640663604118975984
-227.662492863182808434721345471
-225.409176334462143852654805107
-223.164153044571927713321004553
-220.927468847519535768953398045
-218.699169355444107171199903771
-216.479299936745273825865544531
-214.26790571412051649442195769
-212.065031562508576238849077583
-209.870722106936230387114738467
-207.685021720265617370700750884
-205.507974520839164250511754514
-203.339624370019034182439916005
-201.180014869617868138462935877
-199.029189359217445532217910296
-196.887190913371731616005976481
-194.754062338690615211772577466
-192.629846170800468078881390304
-190.514584671177476546241802235
-188.408319823849506456090487571
-186.31109333196206346065710173
-184.222946614203701726663812695
-182.143920801086014545705783279
-180.074056731073109591990320475
-178.013394946555228942172708521
-175.961975689660918760099628925
-173.919838897901884989323775933
-171.887024199644388674065881632
-169.863570909400736775400809499
-167.84951802293411063492356321
-165.844904212169643570129093189
-163.849767819904310402451493508
-161.864146854307823884372935013
-159.888078983206344790250014329
-157.92160152814040256425388582
-155.964751458187990482714439205
-154.017565383543341791308015413
-152.080079548841409615448921326
-150.152329826217561893075397837
-148.234351708091461293953327611
-146.326180299663527082476001223
-144.427850311111769016792239489
-142.539396049476140359872046788
-140.660851410216875437039576946
-138.792249868432554249278167209
-136.933624469722869576250731196
-135.085007820680257688071503046
-133.246432078993688898183439199
-131.4179289431469951349325912
-129.59952964169313460288824591
-127.79126492208475424996205911
-125.99316503904030461518442433
-124.205259742423783794901115514
-122.427578264614932416534549882
-120.660149307345363889973608955
-118.903001027974687573665291533
-117.156161025179160072199543783
-115.419656324023774321167568624
-113.693513360386959424478806068
-111.977757964705207703674730001
-110.272415345002959648291980751
-108.577510069170952131922366182
-106.893066046453959168817131279
-105.219106508106415404624579691
-103.555653987171797119108697169
-101.902730297338829194694254698
-100.260356510824573341286977055
-98.6285529352312154355357993666
-97.0073390893198890465001826174
-95.3967336776411271635482453301
-93.7967545639575018732781225225
-92.2074187433896670612325771871
-90.6287423132123344605520533034
-89.0607404422216580863044732362
-87.5034273385900427586591083737
-85.9568162161184920860200834988
-84.4209192587902291944579237038
-82.8957475835224146449189187731
-81.3813112010053006210936078475
-79.8776189745100435394807231574
-78.3846785765375877327860290645
-76.9024964431714631394376676164
-75.4310777259869348834234018934
-73.9704262413576187540689281384
-72.5205444169883409695835233848
-71.0814332354895696861619996578
-69.6530921747940639742911062665
-68.2355191452003443778261309223
-66.8287104228100433542821683388
-65.432660579106982195815620272
-64.0473624064047621263137103406
-62.6728068388665475119175571047
-61.3089828687753294588726125343
-59.9558774577050305030942692685
-58.6134754422120545733827120436
-57.2817594336329721016304156675
-55.9607097115365859441200657306
-54.6503041103372278899374747141
-53.35051789853030909621260864
-52.0613236499603461831145299378
-50.7826911064752874475058335396
-49.5145870312582624883301767915
-48.2569750520580636149925189357
-47.0098154934618108636802344792
-45.7730651972662891077111965818
-44.5466773299071503439416119742
-43.3306011757961343707367497503
-42.124781915294045126339469111
-40.929160385909538866571472543
-39.7436728251586419708832714679
-38.5682505933447705598868633692
-37.4028198743208979577224549667
-36.2473013520709335153533498892
-35.1016098606922635514598385357
-33.9656540050709744143325195892
-32.8393357492098864335068303385
-31.7225499687905067039956206735
-30.6151839641154520071349648698
-29.5171169290783986803367394461
-28.4282193712329668698062045842
-27.3483524773667149775037014541
-26.2773674182154769029685168194
-25.2151045850571744878658690514
-24.1613927498794486126018338968
-23.1160481395933856632138397743
-22.0788734133313959680995790751
-21.0496565301782004891966214011
-20.0281694926873219524395039972
-19.0141669491664497283644395872
-18.0073846348927891180690507074
-17.0075376290431578849275185134
-16.014318400066530240371124861
-15.0273946073290755427360302197
-14.0464066209204406276437432729
-13.0709647142655715657485455479
-12.1006458753049166643993939589
-11.1349901710549312248558239699
-10.1734965867760713474417801742
-9.21561824401473720094273191848
-8.26075688046476830074073999309
-7.30825644759665009689831625554
-6.35739564755106978371208148489
-5.40737918646385060002686106972
-4.45732746384052305025983407821
-3.50626434217287497439358878505
-2.55310254111257918340893036887
-1.59662606678613536036806386665
-0.635468905610013016857592897891
0.331911036854902223879487509794
1.30726411800725941668728000676
2.29258911750442614548142621891
3.29018393557652253206129477318
4.30271042724131235853257449367
5.33327852028223264754255816884
6.38555714479773724302750214567
7.46392325341238138959544840944
8.57366630729234128725710892414
9.72127586308158677310443270189
10.9148578819424274269683614315
12.1647584613430576091704286665
13.4845381238264725664718406373
14.8925744188057398115538493843
16.4148776997985807690834719041
18.0904902136288758071275885872
19.9831851842549756814801995003
22.2120133999284299093463750154
25.0627992785593550459514808683
30.4865136796040448727570306631


==> anc/WILS3HQG1/HG1gS31100.dat <==
# HG1gS31100
1083.16720760265962589962625352
1083.28470739852634695038265981
1083.29234170079851638340909131
1083.30046070646786993847676081
1083.30909429582287122650042405
1083.31827412013494553935227181
1083.3280337009113540809808222
1083.33840853424208876287259573
1083.34943620046242728592705861
1083.36115647935881504335407151
1083.37361147115155044635482973
1083.38684572349328794553042814
1083.40090636472757641368257215
1083.41584324365645100651354065
1083.43170907607041809178167964
1083.44855959829793129344219874
1083.46645372803455940554150194
1083.48545373271439174094046325
1083.50562540568770103611943791
1083.52703825046936493108253115
1083.54976567332189892819545131
1083.57388518443502833498768727
1083.59947860796036179332040307
1083.62663230115474731626147278
1083.6554373828790997850499463
1083.68598997169067559698588397
1083.71839143375570575633184478
1083.75274864079573304612738343
1083.78917423826466008989255914
1083.82778692393410776197579455
1083.86871173704188702997993787
1083.91208035813185441214277774
1083.95803141968277535673659126
1084.00671082758865352603082988
1084.05827209351285649803687325
1084.11287667809280353577466953
1084.17069434492046454569363157
1084.23190352516589625148381783
1084.2966916926459136517423896
1084.3652557490671174068583472
1084.43780241909117692452279893
1084.51454865477975796838857213
1084.59572204887597993868921773
1084.68156125626792926283726915
1084.77231642285661585995772377
1084.86824962091484628138848212
1084.96963528987373518955967141
1085.076760681308845694570154
1085.18992630671701758175103536
1085.30944638647650419163287136
1085.43564929816569690313544358
1085.56887802217797853088737455
1085.70949058231052019692031737
1085.85786047872142042083950143
1086.01437711034066774754185625
1086.1794461834840579138302223
1086.353490103053356929408911
1086.536948342308484332819607
1086.73027778676596945306452238
1086.9339530473099351641311324
1087.14846673709476261041015061
1087.37432970626960016508149313
1087.61207122796104523475929335
1087.86223912830851636886599492
1088.12539985265372811680900627
1088.40213845923777084856436577
1088.69305853095286795840160903
1088.9987819948270068318213854
1089.31994883798416903944400885
1089.65721670781643885313980271
1090.01126038302222448132014792
1090.382771101002307442493973
1090.77245572585730199601117872
1091.18103573989094226369781944
1091.60924604008771502920474332
1092.05783351949471536458899382
1092.5275554117898994523588267
1093.01917737555549405310534459
1093.53347129288919989972092319
1094.07121275496964024709770422
1094.63317820503851984108161898
1095.22014170696203890566413043
1095.83287130507969678171608834
1096.47212493843072316203865327
1097.1386458696575259812248673
1097.83315758591178264265561365
1098.55635812592163765981461656
1099.30891378400685691655406307
1100.09145213824108082201371811
1100.90455434614423067472873423
1101.74874664723068458771633536
1102.62449100742634585587049908
1103.5321748357856810206126037
1104.47209969907285839384887468
1105.44446895460300329476892479
1106.44937421625304633332929423
1107.48678056272835111736327925
1108.55651039099179432229012264
1109.65822581120552668846016942
1110.79140947258023949289459351
1111.95534370214896040988019068
1113.14908783065727664289502511
1124.74011891809740364924712428
1131.73281660814344688720523645
1136.18642850524212456214073668
1138.96168853896763775552287226
1140.52049686135548681647794224
1141.14592389812018918367593731
1141.02668017027360481125501483
1140.29616413542442594372085236
1139.05285064983103196896017624
1137.37190474083283305054690993
1135.31224623189550585593970217
1132.92107424873713446129054575
1130.23688784521385398580821823
1127.29157292768530349561888822
1124.11188619307139947217869554
1120.7205365063825890977465218
1117.13698977954810352251559491
1113.37807920875832808593064396
1109.45847551514419802824684794
1105.39105456360535376203347934
1101.1871884770569160355546421
1096.85697884891709355411798647
1092.40944553338490634140865153
1087.85268093297027320146588996
1083.19397718599222318201778973
1078.43993184959328692664158391
1073.59653635755322443664000339
1068.66925056088078672764582004
1063.66306593375927242871468827
1058.58255947963308552461752667
1053.43193995429649029128029841
1048.21508770094621381857131897
1042.9355891420151549670600811
1037.59676677660527337647817053
1032.20170537757034123975156222
1026.75327495919960366967198649
1021.2541509878718192409194186
1015.70683222859386415082706869
1010.1136565559093967397501285
1004.47681500511948842134944655
998.798364296673663980866464287
993.080238031081582661394141604
987.324256722287912664497248977
981.532136812984787618874281055
975.705498794888116061519326374
969.845874539843664212469900504
963.954713933169916115617270196
958.033390888415356850937990722
952.083208812326404345171479649
946.105405579978665785837073074
940.101158072465459343703635767
934.071586323056209831293968543
928.017757312162702425632109824
921.940688446642229873450042446
915.84135075480643293606834993
909.720671824895758063983446624
903.579538511640626622723035806
897.418799432793481534201089406
891.239267275123556698281201314
885.04172092727018233368632269
878.826907455009821435139055675
872.595543932872153056247458708
866.348319144611877208797827494
860.085895163780349419078377508
853.808908824523138202278629628
847.517973091737682204502795071
841.213678338843544100229217041
834.896593540632649923769523979
828.56726738796656455856085952
822.226229330462073455864159822
815.873990552746422235001760791
809.511044889360478503846049627
803.13786968294000629298005439
796.754926589895785882781222191
790.362662337452078089759116574
783.961509435571663715241331877
777.551886846999087566575301473
771.13420061838485354152022299
764.708844475209935389411291208
758.276200383009314746874098709
751.836639077192961769119380741
745.390520563580635073493505486
738.938194591601236468546407845
732.480001101956560863951051376
726.016270650411665106386518325
719.547324809248434732157541857
713.073476547804090112038980579
706.595030593411303583689444781
700.112283773960367707908981387
693.625525343215630121000101329
687.135037289937447354096632277
680.641094631786539808691257636
674.143965694919252163215724408
667.643912380119297622673573639
661.141190416253604188380201175
654.636049601786448033017192756
648.128734035036757408117272093
641.619482333817942792081636138
635.108527845057531892953769739
628.59609884495496894574094903
622.082418730199911223791075366
615.567706200739981180185394075
609.05217543455599163870567313
602.536036254873955357949506808
596.019494290216538410304513406
589.502751127671854615536638197
582.98600445973447578540984894
576.469448225052112970923761717
569.953272743391482355061304253
563.437664845118291764844135596
556.922807995468965601184778888
550.408882413875571757113906869
543.896065188590336288579513788
537.384530386842049975201954858
530.874449160743511839860239969
524.365989849156850587514932788
517.859318075712053660827136502
511.354596843163258075571127081
504.851986624257264832408796282
498.351645449279281102475194053
491.853728990432026950765130582
485.358390643196024964725036836
478.865781604811083843939657979
472.376050950011655737027663648
465.889345704141859505090125637
459.405810913769488211487850643
452.925589714912231290843750042
446.448823398983614399185284636
439.975651476560769145760484481
433.50621173907106874700150367
427.040640318489883715007334636
420.57907174513720505931038709
414.121639003656633559976442436
407.668473587256226130418391231
401.219705550286908950520040052
394.775463559230597799416056682
388.335874942166795719595136506
381.901065736783254574669301338
375.471160736993278836241910453
369.046283538219406441295741687
362.626556581400512909597202796
356.212101195776841875611422283
349.803037640505059163051468324
343.399485145153150476130620925
337.001561949122827194194264126
330.609385340045063622613503651
324.223071691192455817068328799
317.842736497950260630228138061
311.46849441338623819424498246
305.100459282957776282043502058
298.738744178393215860040773375
292.38346143078281894834226842
286.034722662913418232335737894
279.692638820879458589540917186
273.357320205001879933449444012
267.028876500085094898831623941
260.707416805041180492599581845
254.39304966190932671308916585
248.085883084297564297413346253
241.78602458527282537405303134
235.493581204724472230837910425
229.20865953622555817277225899
222.931365753415258206541756337
216.661805635925123857235507772
210.400084594871073738770119623
204.146307697932327628191006606
197.900579694037824917893790916
191.663005037680036731213031146
185.433687912875483081482395529
179.212732256790700725556800694
173.000241783051872394469285105
166.796320004755822547252231833
160.601070257199607441265742091
154.414595720345476972762595202
148.236999441037561316582458922
142.068384354986235854144337565
135.908853308535742259589506599
129.758509080230291011850835669
123.617454402193540170785126796
117.485791981336036208912147178
111.363624520404914290039969055
105.251054738889886945535746254
99.1481853937993009794158275938
93.0551193003198120415673385
86.9719593523730140946438346746
80.8988085430821664565887420558
74.8357699851619837594254356105
68.7829469312442935964341237689
62.740442794152222441618988067
56.7083611671354422606230903467
50.6868058440788977686030582219
44.6758808396973372390317877247
38.675690409727887871347102141
32.6863390711328497597120311366
26.7079316223248302755374146187
20.7405731634263030185318616766
14.7843691165756522700431941419
8.83942524629175499245939763906
2.90584767990915778211921124481
-3.01625707190407424855560246461
-8.92678209453372593226371849656
-14.8256200486998591820034316408
-20.712663149618077964291257159
-26.5878031460293338210167296281
-32.4509312990858838200936848555
-38.3019383610809074895670811199
-44.1407145540091693229060553428
-49.9671495479459786598949135473
-55.781132439231548943841681741
-61.5825517284476932982540287794
-67.3712952981736127910673522171
-73.1472503905073373675392566157
-78.9103035843391669080732073698
-84.6603407723632308460942900246
-90.3972471378130388718664805427
-96.1209071309066320245428812013
-101.831204444986662474867598466
-107.52802199234043102596502856
-113.211241879684593272397527279
-118.880745383298907881134067008
-124.536412923793042973737113799
-130.178124040490078435140664927
-135.805757365409942443839407609
-141.419190596835598856819724877
-147.018300472444357486282978153
-152.602962741986210918339586936
-158.173052139490608436054618734
-163.728442354982558852855105396
-169.269006005688408609425019959
-174.794614606711068246382292237
-180.305138541153858177898780441
-185.800447029671512329038009607
-191.280408099426214358461857329
-196.744888552425844486057870771
-202.193753933220883916451362216
-207.626868495935656940662062405
-213.044095170608786362410152543
-218.4452955288168941869732319
-223.830329748554694678425752788
-229.199056578343698973732462351
-234.551333300540777359646340797
-239.887015693816804865423600208
-245.205957994774545662504896348
-250.50801285867380941132161782
-255.793031319230735524318696257
-261.06086274745682653172154514
-266.311354809502056380189826845
-271.544353423465020419855561716
-276.759702715131667703740283619
-281.957244972602659489485024114
-287.136820599767826729984902761
-292.298268068584549864178490135
-297.441423870115152117073490173
-302.566122464276578264810499417
-307.672196228253719603749438877
-312.759475403525737561505536317
-317.827788041452627551876162923
-322.876959947367045500601753642
-327.90681462311408577214579849
-332.917173207979244420471584049
-337.907854417942218745040913632
-342.878674483191475565613638574
-347.829447083831658442849568565
-352.759983283712889734225377821
-357.670091462307847775124685665
-362.559577244559152878932678159
-367.428243428616067853071269803
-372.275889911375798204033678837
-377.102313611740752250199952387
-381.907308391498979235358762937
-386.690664973730630593817624618
-391.452170858638671140339231056
-396.191610236697187473046601198
-400.908763899005483476128229061
-405.603409144730699453965430828
-410.275319685515922752351780761
-414.924265546724652920455190522
-419.550012965386021176008559466
-424.152324284698318104835000338
-428.730957844941129272852532995
-433.285667870638687886899904881
-437.816204353808896786665141062
-442.322312933123816517677341306
-446.803734768798227111844736345
-451.260206413013110803552469175
-455.691459675670530535201948034
-460.097221485265350768695068014
-464.477213744647515247359713322
-468.831153181436109464392887617
-473.158751192833137937271984495
-477.459713684570777544685344729
-481.733740903710762631976349431
-485.980527264998444225751895462
-490.199761170456867292301406537
-494.391124821887842593781488787
-498.554294025927362046194186132
-502.68893799128171918620298107
-506.794719117748241147228478569
-510.871292776600497392111172952
-514.918307081892094550151371037
-518.935402652205555398546246563
-522.922212362343159563928842211
-526.878361084424825700264646635
-530.803465417823955553752240262
-534.697133407335437610184624708
-538.558964248930500518791041971
-542.388547982410571081117825073
-546.185465170226461080385210456
-549.94928656167978764068771241
-553.679572741670199413472631393
-557.375873763094378809330321344
-561.037728761940524888244505341
-564.664665554054657302915926227
-568.256200212482137671137327178
-571.81183662420874816826395092
-575.331066025039907427625181588
-578.813366511263485641317701854
-582.2582025266404758813956534
-585.665024323157677032454306387
-589.033267393856643022164816401
-592.362351875922446900235141494
-595.651681922073172877651122412
-598.900645038135227891108276534
-602.108611384519149189171308681
-605.274933039123997538538358233
-608.398943218993894386267216052
-611.479955457825792047893648654
-614.517262736180912957023893377
-617.51013656098092344766013212
-620.457825990570956130595562772
-623.359556601301821558658889648
-626.214529391219479532003651521
-629.021919616046898736642811369
-631.7808755521970703783601201
-634.4905171810607418431356417
-637.149934788262214835282296532
-639.758187470964230006809992179
-642.314301545620418801323783532
-644.817268847811714018782530766
-647.266044914950729515466214685
-649.6595470416830455514804167
-651.996652196742223245121345873
-654.276194788809583094997660226
-656.496964267570979544990279395
-658.657702544628448262321253673
-660.757101217188360626187195359
-662.793798575478736563867988376
-664.766376372610390964699315094
-666.673356333046904017202714817
-668.513196372936525519238246522
-670.28428650222519082176162192
-671.984944374642644696730016452
-673.613410447248267249415761359
-675.167842706137804639380909794
-676.646310909024495702778723708
-678.046790288570444459850149152
-679.36715465237769975135125168
-680.605168806235842817541250286
-681.758480216298197541938853628
-682.824609812995918607241261037
-683.800941824296016796957214756
-684.684712507867490248220809075
-685.472997630218367427843527247
-686.162698515128131705280182689
-686.750526452745299614584479597
-687.232985223307693664938418132
-687.606351443990217094554513935
-687.866652391859201044265644854
-688.009640887685356636408950815
-688.030766741014615124974254373
-687.925144151920257042012686295
-687.687514333303738896446280523
-687.312202451513706527254595864
-686.793067771668340705591983536
-686.123445622745360748411094922
-685.296079446049342820203700431
-684.303040730899279097151106634
-683.135634033480839058947075517
-681.784283461721734236572696134
-680.238395907783707896392421786
-678.486194797612786048347199946
-676.514516019242081782159258305
-674.308554704646249666420139652
-671.851547229072959403963981322
-669.124366442098992563310184954
-666.104998576232922192177761764
-662.767855484371286788783592953
-659.082852303211056731089895704
-655.014141857810772574863936099
-650.518330727320362524641241144
-645.541882881109946910978818396
-640.01719143019420907699618633
-633.856342706660199434582821116
-626.940592035837823493768099388
-619.101103893544210054687344378
-610.079488880740675705733825453
-599.431832375662051098483534763
-586.212416271326994973628987538
-566.064156580863703852386875531


==> anc/WILS3HQG1/HG1gS31110.dat <==
# HG1gS31110
27.0402344289840837814314127408
27.0389235853101241207879183729
27.0388333824357856509832020372
27.0387370777530414041035210504
27.0386342672400874192817192497
27.0385245208532753190797934808
27.0384073809126859254476205901
27.0382823603928122961841985674
27.0381489411132366648095958374
27.0380065718239520713479855997
27.0378546661797392178171367483
27.0376926005977625554539796426
27.037519711992297170149257628
27.0373352953802401203991996231
27.03713860135079703313388051
27.0369288333924676151718334164
27.0367051450701830448487362251
27.0364666370451748503283777167
27.036212353929879880569102759
27.0359412809699105109901509765
27.0356523405448446509577267685
27.035344388479317977997519857
27.0350162101556328687601349255
27.0346665164188367160753251406
27.0342939392649689571928824175
27.0338970273029337133529149081
27.0334742409802262858577963261
27.0330239475625300370124177581
27.0325444158570089433985347171
27.032033810668954285991154727
27.0314901869813059205347231787
27.0309114838464642188291004856
27.0302955179797434800310263527
27.0296399770437973475219952378
27.0289424126133781231235380096
27.0282002328098821184465061422
27.0274106945952903345661677508
27.0265708957153466312711513719
27.0256777662821338235681840505
27.0247280599866224601523931414
27.0237183449322890563875889724
27.0226449940815430445324834025
27.0215041753074786409124353617
27.0202918410443944888352492609
27.0190037175316169986124303845
27.0176352936464409717113960393
27.0161818093234832028454583303
27.0146382435594529063082465207
27.0129993020043005190230720618
27.0112594041419392496256331043
27.009412670066269431647104788
27.0074529068611044298573003911
27.0053735945958312166802036528
27.0031678719522741849528731928
27.0008285215023056255830615723
26.9983479546603020401402487786
26.9957181963396268999281448178
26.9929308693479760116689747954
26.9899771785627035425482691891
26.9868478949342113168992963549
26.9835333393731919002886393346
26.9800233665860325458672949224
26.9763073489320825313439534856
26.9723741603868362328079506279
26.9682121607064694803108309688
26.9638091799016742080423548015
26.9591525031424592444194894378
26.9542288562306229294901348225
26.9490243917930626426805380294
26.9435246763670810693084134425
26.9377146785685005329706629222
26.931578758554834337288106125
26.9251006590191254681453633596
26.918263497975494527935151195
26.9110497636250956992848356729
26.9034413116212264339473228776
26.8954193650849475469976251827
26.88696451775792936490481999
26.8780567407175403988037924659
26.8686753931206416642848059431
26.8587992374873563790933916719
26.8484064600844756023204477902
26.8374746970203696874256319417
26.8259810667195471903552565882
26.8139022095055904024371549036
26.8012143350863619906272197044
26.7878932788053902782447294697
26.7739145675984783298620302655
26.759253496675126626011972054
26.7438852180305970629503548661
26.7277848419866655318701453618
26.7109275530575991205465501209
26.6932887415429362569616402886
26.674844152360521117706244534
26.6555700527522134788941610481
26.6354434206210120529603422801
26.6144421553922217621352752535
26.5925453134329636811988876888
26.5697333702139350864933743153
26.545988511554996223375841344
26.5212949564619556329902645909
26.4956393142358469367544998586
26.2258819791551662435827915025
26.0362817788733631725670053774
25.8933922186428176476131542277
25.7825529819475558954964872026
25.6956231053424157157733535834
25.6274750291866015186582715127
25.5746107982184534511458060491
25.5345078893558570447419302219
25.5052710535630425946986521162
25.4854306363101332322476167221
25.4738180332837945707829136905
25.4694848248225859543259813161
25.4716481032312299408342989582
25.47965225500977628367327626
25.4929414866933645977547702692
25.5110395970955828757029581736
25.5335347749357284088466167698
25.5600679664534620048103883208
25.5903238330357184071382905984
25.6240236230866364101525590923
25.6609194822213359213221923043
25.7007898602602203878386753624
25.7434357657837908635805717503
25.7886776835727477064326826182
25.8363530162010581964702659781
25.8863139442479583111296730348
25.9384256239226146730681612836
25.9925646589530440218194453127
26.048617797154033741446580703
26.1064808123876289377664473167
26.1660575405291901950269799
26.2272590441681024984752149513
26.2900028855490119141955010712
26.3542124910207416606825025772
26.4198165932443229298261769127
26.4867487397963391864463277276
26.5549468587222880957434382486
26.6243528731478471676169213121
26.694912358320860411477487781
26.766574235492848419125123269
26.8392904979018473181106181471
26.9130159648242717719248600168
26.9877080602504464332067101854
27.0633266132287234093897694422
27.1398336773343985466878706354
27.2171933670661034189991513277
27.2953717092653507345284805236
27.3743365079036295355069439009
27.4540572207933337750356262138
27.5345048469599379324221367142
27.6156518235681803010167592598
27.697471931428668674942709575
27.779940208226661433530320563
27.8630328687145985310808661647
27.9467272311965902639552156321
28.0310016497084610850700057837
28.1158354513627199568730543395
28.2012088783853568574669918306
28.2871030344218015292954206894
28.3734998347337018407584072317
28.460381959947213569117063855
28.5477328130479457267520796989
28.6355364793481769354075162069
28.7237776891789630477152337372
28.8124417830837352245493932209
28.9015146793113201364608251149
28.9909828434253266023043029155
29.0808332598638180421342584279
29.17105340529837195049014314
29.2616312236552281987748001827
29.3525551026734020778225886721
29.4438138518857895385457330668
29.5353966819186642678224283718
29.6272931850146247860719388484
29.7194933166913804988579348636
29.8119873784564169432682117373
29.9047660015040309198920422994
29.9978201313271992363378712907
30.0911410131821507271309934425
30.1847201783484234337369866648
30.2785494311316578617930756975
30.3726208365604478962732295101
30.4669267087322830541555188862
30.5614595997670046948071419496
30.656212289329296130585856925
30.7511777746845604190352366021
30.8463492612551351057029277566
30.9417201536461728030484536764
31.0372840471127003702071201284
31.1330347194413756565710122927
31.2289661232223055019392434543
31.3250723784879865227137406727
31.4213477656979942762458102366
31.5177867190494885058770185375
31.6143838200949329926968682623
31.7111337916496577090240513454
31.8080314919730271923097732632
31.9050719092080302194044016764
32.0022501560650791022736065077
32.0995614647367087253377051052
32.1970011820307016830423151097
32.2945647647099418990079362821
32.3922477750280197772611107075
32.4900458764502816786664640471
32.587954829550639366387997659
32.685970488075034703333775125
32.7840887951629946721880162045
32.8823057797192147952262926645
32.9806175529275780647371804728
33.0790203049004541258658432136
33.1775103014565320366746651546
33.2760838810208216239373775557
33.3747374516408152383858256918
33.4734674881131354086237541601
33.5722705292153061700986126154
33.6711431750375782414408938157
33.7700820844100121497028484784
33.8690839724202801713153149045
33.9681456080178887575741967507
34.0672638117007490594589993499
34.1664354532802352784690499253
34.2656574497210697916496474142
34.3649267630525612021501084743
34.4642403983478974579114219646
34.5635954017683617065652568778
34.6629888586694943051501335661
34.7624178917663710187871109526
34.8618796593553055162339525249
34.9613713535894143524716232991
35.0608901988056052297894358891
35.1604334499006649233615371031
35.2599983907542322855499374028
35.3595823326965446146025380901
35.4591826130189427688719066319
35.5587965935252120815401124371
35.6584216591219227130241264803
35.758055216446014876070151042
35.8576946925279516684141498212
35.9573375334888353168055346475
36.0569812032699517232271791496
36.1566231823932735417234336128
36.2562609667515138193598519533
36.3558920664263807101504220852
36.4555140045337391056643397018
36.555124316094437397468808234
36.6547205469296071600898859835
36.7543002525792904736036016924
36.853860997243294037178833198
36.9534003527432112944906938086
37.0529158975045936258835363135
37.1524052155582893794115953533
37.2518658955600052248386853948
37.3512955298271781257425971866
37.4506917133922782329044140074
37.5500520430716932989091973035
37.6493741165493738853625302022
37.7486555314744457610043221128
37.8478938845720215469322744817
37.9470867707664679250923228048
38.0462317823164076547102942722
38.1453265079607573008567887393
38.244368532075122028408418309
38.3433554338378881082040609956
38.442284786405371971682321111
38.5411541560954017839926917414
38.6399611015787236287319741038
38.7387031730776395524452960602
38.8373779115712989435278461667
38.9359828480070780553044960364
39.0345155025174949615801513658
39.1329733836421188872992936387
39.2313539875539437174297523327
39.3296547972897055820518765513
39.4278732819836337712099413614
39.5260068961041328738453941474
39.6240530786929019838056344691
39.7220092526060040935606815024
39.8198728237564054223217364379
39.9176411803575104176741165066
40.0153116921672235450862419947
40.1128817097320737528097788705
40.2103485636309416844712480479
40.3077095637179333205039221046
40.4049619983639467736615214527
40.5021031336964814531635495787
40.5991302128372407553452969035
40.6960404551370808436839536639
40.7928310554078589542970856483
40.8894991831507350099291107314
40.9860419817804801504632890276
41.082456567845345094488258371
41.178740030242040036751992071
41.2748894294253760617836346761
41.3709017966121158148852831706
41.4667741329785784174278148853
41.5625034088515403422740729443
41.658086562891970174557608159
41.7535205012711308693345131183
41.8488020968385782761743684019
41.9439281882815793259373824348
42.0388955792754673601605389283
42.1337010376244456209837623235
42.2283412943923429006853697537
42.3228130430228177649029245589
42.417112938448499601648582326
42.5112375961885459973386539122
42.6051835914340865881626920661
42.6989474581210135659694741757
42.7925256879895684169966570648
42.8859147296301632225293359742
42.9791109875148629349706971602
43.0721108210139424415486373368
43.1649105433969189202916818257
43.2575064208174459568804967692
43.3498946712814411029226362023
43.442071463597802990959762822
43.5340329163110577523292780896
43.6257750966152572824027645395
43.717294019248433833475806091
43.8085856453668964565944805938
43.8996458813986349258325403808
43.9904705778750759258951624667
44.0810555282404144281873542947
44.1713964676377202811559210847
44.2614890716709960549239927565
44.3513289551423370626125512763
44.4409116707633181832699453015
44.5302327078397045832083189949
44.6192874909285546200348907782
44.7080713784667530599192926982
44.7965796613699811835251295471
44.8848075616010973359505931516
44.972750230706866923689389554
45.0604027483219447058666484181
45.1477601206389743925275449792
45.2348172788436309698891785113
45.3215690775133897369010397456
45.4080102929787626699665456843
45.4941356216456973388021860926
45.5799396782777860761450452626
45.6654169942368833514570754315
45.7505620156806772017351626436
45.8353691017157060121653913509
45.9198325225042547897002784131
46.0039464573235052001675421668
46.0877049925752509026586299276
46.1711021197444239635267671075
46.2541317333046092070217373894
46.3367876285686510913060901373
46.4190634994823819078116149337
46.5009529363594205979477416429
46.5824494235549080615118482505
46.6635463370759572805084186826
46.7442369421265046715977678739
46.8245143905841525666596248652
46.9043717184064913449990552153
46.9838018429642832268987099331
47.0627975602987777930290045025
47.1413515423003116050193584725
47.2194563338052205360912846844
47.2971043496079632218515147387
47.3742878713852170312861771219
47.4509990445285637324317652833
47.5272298748822301545773298653
47.602972225382189168280808927
47.6782178125927577234973114982
47.7529582031366509782764654444
47.8271848100142641527556424698
47.9008888888077560530940361056
47.9740615337652995825897662885
48.0466936737606443016755092338
48.1187760681229034744834335685
48.1902993023312322534445373105
48.2612537835688038534210943864
48.331629736130215839194599891
48.4014171966761680132115561671
48.4706060093289457896481542364
48.5391858206019172421816392269
48.6071460741559069965558132202
48.6744760053749444921516350755
48.7411646357534964452667877091
48.8072007670868820868073313988
48.8725729754561332753951003495
48.9372696049980981304989014749
49.0012787614510944748516321419
49.0645883054658960530216359563
49.1271858456712779677947753309
49.1890587314827556293438363462
49.2501940456425211257484698934
49.3105785964779094609675198528
49.3701989098650114931728139218
49.4290412208832873069572254068
49.4870914651462195463121048135
49.5443352697921769875030192191
49.600757944118730064951292973
49.6563444698426675251472529955
49.7110794909669018058275359026
49.7649473032343145974322263196
49.8179318431473773176828030304
49.8700166765310773427589585282
49.9211849866152826064731787823
49.9714195616111767471727419908
50.0207027817547857543212543832
50.0690166057888856261947362368
50.1163425568527185724428432554
50.1626617077469414500996043668
50.2079546655390719629218542679
50.2522015554723719967066572274
50.295382004138598245308536583
50.337475121872341408637613411
50.3784594843217484126402646407
50.4183131131472571052141513197
50.4570134557965473873132812669
50.4945373643002020331459937884
50.5308610730285471630596667112
50.565960175345776098957872855
50.599809599092717447085043118
50.6323835808244512447399074132
50.6636556387233641677956791019
50.6935985441021196427369221104
50.7221842914043493705429301189
50.7493840666035912912774738738
50.7751682138930405465272330812
50.7995062005499718674128764288
50.8223665798491524930209700866
50.8437169518891025832089357507
50.8635239221835720138945364399
50.8817530578579722018499927069
50.8983688412765979802778688476
50.9133346209111491529188828074
50.9266125592441461200471868055
50.9381635774821381907595501313
50.9479472968329101078962885064
50.9559219760779550792248321405
50.9620444451460196263907016268
50.9662700343652149402912643999
50.9685524990396624958922069351
50.9688439389614753155007775967
50.9670947124295838538674063244
50.9632533443029361307685987552
50.957266427566287537238284291
50.9490785178313964907268667341
50.93863202013408710891337687
50.925867067317316250524523012
50.9107213892109079279348532343
50.893130171728611160394220547
50.8730259049009769790136623092
50.8503382187463302926578510252
50.8249937057495842261876009499
50.7969157285671481496092940353
50.7660242114025586317732199295
50.7322354132979553911859717525
50.6954616813566399442717045017
50.6556111816463068430513299484
50.6125876052246438870875705852
50.5662898463710271465539118859
50.5166116496904899073442774285
50.4634412222674514062413847317
50.4066608064726967003567380469
50.3461462083504075879413088311
50.2817662757111753734405348086
50.2133823191052211428181427012
50.140847467714250344944751741
50.0640059508387557862169991033
49.9826922940175170423773075138
49.8967304168307014703998327563
49.8059326170219766379399955935
49.7100984226185741031765212339
49.6090132900890147199283451332
49.5024471220704645841685020617
49.3901525725769790986847313174
49.2718631005417185113010041205
49.1472907236159049086251130891
49.0161234127568598854743073029
48.878022053483233846274723838
48.7326168806466503592039468934
48.5795032686114232009076408692
48.4182367256454413165483697871
48.2483268969406404424716611083
48.0692303203821656868437449977
47.8803415961195244086336305866
47.6809825148098925958479078835
47.4703885241526382497493453474
47.2476916738899077288803884663
47.0118988252588315527886697082
46.7618633746927482743238560331
46.4962479083844347324233496
46.2134738705850963325094409393
45.9116521193526468678301653623
45.5884844362376912576884036766
45.241119181431497525466438397
44.8659311578490886358906466802
44.4581689089834588661990346217
44.011352910316283032473780121
43.5161594178137048891604336754
42.9580943742776391021087828337
42.311704636980972118335601791
41.5207992592606881033007184669
40.2835067285081093187187934812


==> anc/WILS3HQG1/HG1gS31200.dat <==
# HG1gS31200
-50.7892356792384408596598091846
-50.7871192007290343655366741765
-50.7869624645883403867415730792
-50.7867941840609476889204861872
-50.7866135140630082103488443745
-50.786419548083194870091698008
-50.7862113137540989774173460457
-50.7859877681074130956836054334
-50.785747792490579903469458989
-50.7854901871210342698001984152
-50.7852136652525062221875690833
-50.7849168469260796371927283687
-50.7845982522768077645436034167
-50.784256294364664060088281551
-50.7838892714964466837941899982
-50.7834953590029482995813144346
-50.7830726004332397924267961289
-50.7826188981252868730712881753
-50.782132003109311292008215447
-50.7816095042973118546700863134
-50.781048816908962201427357149
-50.7804471700806891875582480446
-50.7798015936010936370835303368
-50.7791089037119893372616409975
-50.7783656879101905421824090264
-50.7775682886807561316606534729
-50.7767127860876820479916309735
-50.7757949791430037249351741737
-50.7748103658699067778749818508
-50.7737541219697258521013736932
-50.7726210779966155309732592839
-50.7714056949371795093203399049
-50.770102038085419302644352633
-50.7687037490959845114454841146
-50.7672040160908443879280448406
-50.765595541686124738982980497
-50.7638705087969328143567891357
-50.7620205440684916338354944389
-50.7600366787717880528340398567
-50.7579093069911674846273273205
-50.7556281409198420921208906897
-50.7531821630670755881007866578
-50.7505595751678212271072539355
-50.7477477435717722255757532335
-50.7447331408740850731296275742
-50.7415012835344024953771170561
-50.7380366652141776881813939419
-50.7343226855446252004855159117
-50.7303415740188335237059842439
-50.726074308681603608790321121
-50.7215005292693561031099536428
-50.716598444429904201733098013
-50.7113447326279407864392394771
-50.7057144363166559669134082271
-50.6996808489288978816740022363
-50.6932153942126247629765407689
-50.686287497404974185823361705
-50.6788644477069955329519438898
-50.6709112514868482945628888888
-50.6623904756029508018484052882
-50.6532620802000547054821633854
-50.6434832402903974886664181411
-50.6330081553888200507397114879
-50.6217878464248941463998938661
-50.6097699391065439459214333057
-50.596898432858219171823484151
-50.583113454402229146407080934
-50.5683509949942153777826206962
-50.5525426302627552311794776849
-50.5356152215385732099811030079
-50.5174905974906037886327034197
-50.4980852148140066495359859186
-50.4773097966389790153138868308
-50.4550689472486290641668919214
-50.4312607416090484844906772919
-50.4057762881248208536488027837
-50.3784992629382856497056185739
-50.3493054139906950652386128459
-50.3180620329576915799945741138
-50.2846273930600267296746442362
-50.2488501506328526254772952522
-50.2105687082129527353960246707
-50.1696105367726302470574885943
-50.1257914545913213407195081257
-50.0789148601110140819989538255
-50.0287709159688848483493938759
-49.9751356812398523795503348345
-49.9177701887526189152177446464
-49.8564194641648270949721843782
-49.7908114832958027196153497315
-49.7206560640185524822255608217
-49.6456436888058000263042124362
-49.5654442538074123617641636024
-49.4797057401081117877227304905
-49.3880528025743862421364546376
-49.290085271447483294577901219
-49.1853765615747590181813333949
-49.0734719838938911894180195187
-48.9538869534929747660073775585
-48.8261050882636950402196392772
-48.6895761918440012044663659437
-48.5437141142103463500881082747
-46.7314199499376197923996587094
-45.0699660788022939349422786601
-43.5034052127478313642214630325
-42.0058186480578862575281611027
-40.5622102578501115762610623507
-39.1628117550595831327880251832
-37.8007640554938542965843624615
-36.4709928473878044928588034001
-35.1695968538578696728699116762
-33.8934864952122772126359385042
-32.6401567881020900344823719786
-31.4075374956509995448466890835
-30.1938902936094855225269918736
-28.9977358804880262391055740081
-27.8178008900732391100104818628
-26.6529783217205460982378815481
-25.5022974521342752295806234096
-24.3649005555388291430108517286
-23.2400246141472407595747877584
-22.1269867531428177399565815111
-21.0251725005321947808829068103
-19.9340262205926032988239420031
-18.8530432415966468433420809174
-17.7817633197703610182241736351
-16.7197651684000465498221663274
-15.6666618443074239035252889378
-14.6220968306352394646168056518
-13.5857406898076312727796457793
-12.5572881869362398610930699746
-11.5364558041255297092663896278
-10.5229795817097242040001746586
-9.51661323459030926653208025147
-8.51712650137916286147541432512
-7.5243036916053107819440291048
-6.53794240227039279345858991725
-5.55785237988121854692763339966
-4.58385450800550917180544254846
-3.61577990358563269909667364782
-2.65346910785570535207297337048
-1.6967713598564942327341206372
-0.745543942320962380298459491909
0.200348408817731164182282172724
1.14103403880822520426730761032
2.07663485882827246981687381964
3.00726678669858084879056663867
3.93304014842465384176453971868
4.85406004479969253186389343696
5.77042668676580838883702205996
6.68223570277232876879196241557
7.58957842097636886282720665158
8.49254212879182966797668697869
9.39121031200008656860422862148
10.2856628753818330419172418381
11.1759763466089945153611925216
12.0622240649434480980685017915
12.9444763561213849491977232574
13.8228006946550944974135997795
14.697261854654832534189720716
15.5679220501598033854327949626
16.4348410658670561354308140921
17.2980763790584923621208606391
18.1576832734476937426068180719
19.0137149455986059781121514685
19.8662226045061483015494768167
20.7152555648735981871763494381
21.5608613345723031872064782026
22.4030856967251822886483491639
23.2419727868159792754358988949
24.0775651651907830996579273053
24.9099038852864676538578852785
25.7390285578919102430436161355
26.5649774117226510464582190689
27.3877873505644897692393412599
28.207494007223149626926884527
29.0241317944954712288449005915
29.8377339533616678271361597827
30.6483325985819827351856847983
31.455958761866828111863217309
32.2606424327764473753107854678
33.0624125974942605998912525261
33.8612972756072082484395906104
34.6573235550165011274714563111
35.4505176250931223494227532196
36.2409048081841290199705121903
37.0285095895681947015094863131
37.8133556459518534647505049947
38.5954658725914943373245494036
39.374862409120259002474211889
40.1515666641535688270855546311
40.9255993387420075685703169144
41.6969804487356754904949987284
42.4657293461198749168770168229
43.2318647393780556220669964835
43.9954047129343130144390099754
44.7563667457243676189148206164
45.5147677289408380710702915111
46.2706239829957310161285081135
47.0239512737403911882300279455
47.7747648279806664793211792607
48.5230793483227304912671564604
49.2689090273828547914496886461
50.0122675613924220091254132826
50.7531681632276072981745649245
51.4916235748914188557158392232
52.2276460794741683545092270467
52.9612475126169303862072051275
53.6924392735011381465665792216
54.421232335386143134277004662
55.1476372557153327174566174657
55.8716641858102447480747616463
56.5933228801710371916879139861
57.3126227054006576737781122881
58.0295726487691080374519746626
58.7441813264333079622430645509
59.45645699132722526724497713
60.1664075407361548949361382408
60.8740405235682902222079502977
61.5793631473360360205402594571
62.2823822848588590841784161496
62.9831044806988574868372935885
63.6815359573396500453222888175
64.3776826211186414848810453225
65.0715500679222038137139291791
65.7631435886528284815065259335
66.4524681744768451257298283005
67.1395285218608693425454591709
67.8243290374047323245264726299
68.5068738424782578685522880024
69.1871667776688857640332395159
69.865211407046793612050723446
70.5410110222538404785868883331
71.2145686464223443118899903103
71.8858870379294096945483792503
72.5549686939922422658077590679
73.2218158541096201158968846294
73.886430503354439759593809505
74.5488143755220141355462400814
75.2089689561385716979832923128
75.8668954853341883640694991815
76.5225949605841771939948982913
77.1760681393227635945475349423
77.8273155414326859717986759034
78.4763374516141825721426856286
79.1231339216366542342878375207
79.7677047724761294500635272084
80.4100495963415020502394034595
81.0501677585923625710424307135
81.6880583995511015208918130986
82.3237204362118259815828300673
82.9571525638484998920175366923
83.5883532575245926441366349308
84.2173207735063999573586808707
84.8440531505820850945743643967
85.4685482112883770609636609324
86.0908035630467552232754774939
86.7108165992108465526576051229
87.3285845000266621928630614291
87.944104233507204064293235592
88.5573725562228795210303325103
89.1683860140090724816979788173
89.7771409425921327646513028918
90.3836334681349613919812491233
90.9878595077032882121919453413
91.5898147696536591633708860031
92.189494753944073699981706969
92.7868947523681381868701672702
93.3820098487135282800323754133
93.9748349188454823275767974927
94.5653646307159785041861746671
95.1535934442991806115484007769
95.7395156114536711138108256173
96.3231251757119249137232732751
96.9044159719974134984932801431
97.4833816262696662849918995048
98.0600155550975541658009773796
98.6343109651609992978356490492
99.2062608526812549839463621781
99.7758580027798399776511772281
100.343094988766152596967643171
100.907964171353731572296047193
101.470457697805072484396674574
102.03056750100485088226503553
102.588285298461345619093379364
103.143602591235798520636393822
103.696510662799389118250474913
104.247000577817445753470396338
104.79506318086045680758397712
105.340689095041388043959501765
105.883868720578753988702986545
106.424592233284832832341457383
106.962849582978355427153804786
107.498630491820939496557045682
108.031924452576480079006251395
108.562720726792646412736145055
109.091008342903573841870110779
109.616776094252776800209913797
110.140012537035245416208640739
110.660705988157623689375531125
111.1788445230153014209525861
111.694415973185185044344539956
112.207407924032844095377715934
112.717807712232660188380248761
113.225602423199533917921639894
113.730778888430631981421662883
114.233323682755581905077027148
114.733223121493444941480097462
115.230463257514718874949142659
115.725029878206541498914355998
116.216908502339182293302610126
116.706084376831824198657142904
117.1925424734155492226405383
117.676267485191350783190759146
118.157243823080902044831888551
118.635455612167712888322854405
119.110886687926208410343243749
119.583520592336158813781449319
120.053340569879784047618190175
120.520329563418746407833922366
120.984470209948130328405749455
121.445744836224390576725316592
121.904135454264127813779428684
122.359623756710423769416804894
122.812191112063336889704326055
123.261818559771022998332323808
123.708486805177804027001478745
124.152176214325360947885702023
124.592866808603074408442276894
125.030538259243377934686973475
125.465169881657823628171411437
125.89674062960938871290973299
126.325229089216372753035807811
126.750613472783049503620106937
127.172871612452043800249683512
127.591980953673202241703834297
128.007918548483516256697747288
128.420661048592437029524135263
128.830184698266693225287989564
129.236465327008484012003320411
129.639478342020671005036836733
130.039198720452332910612228509
130.435601001417775239214683303
130.828659277781803883099493555
131.218347187703774955303959362
131.604637905932623383070493116
131.987504134844748608249450975
132.366918095216296599540516331
132.742851516721022408552417806
133.115275628144545836405684735
133.484161147305423499994450443
133.84947827067305272069803352
134.211196662671995166656306801
134.56928544466185996160702738
134.923713183581415858687913177
135.274447880245108822692442703
135.621456957279643646178221841
135.964707246687744636055980496
136.304164977025639449616098888
136.639795760180210236894231653
136.971564577731125660020340808
137.299435766882604297947792672
137.623373005948762474708467616
137.94333929937576560992440399
138.259296962283229581759489961
138.571207604506504965590819688
138.879032114120619856612207101
139.182730640425753618693411811
139.482262576373161456289924144
139.777586540409465111613403023
140.068660357716164959940993622
140.355441040820109792866534823
140.63788476954947887166407085
140.91594687030858235797582147
141.189581794643466650113657675
141.458743097068915815995530693
141.723383412125964219992605745
141.983454430637473220482663517
142.238906875127670694353204093
142.489690474369799913847933612
142.735753937024167275945059295
142.977044924326909366604736275
143.213510021787711074991672256
143.445094709852489592570903174
143.671743333484705115268167311
143.893399070616458172034839816
144.110003899417875206510510021
144.321498564330456964209082713
144.527822540807056080626716948
144.728913998697947706554671053
144.924709764219045618707795398
145.115145280434680408947332202
145.300154566183479062052067997
145.479670173371748108709161592
145.65362314255434557749971086
145.821942956718308426070989775
145.984557493179458355319368435
146.141392973496814150222795692
146.29237391130386488860757858
146.437423057949574917626993692
146.576461345835365024437692228
146.709407829327208248347273203
146.83617962311435342266960322
146.956691837878001167288889239
147.070857513124457898913885012
147.178587547027831114407041188
147.279790623117146276195208049
147.374373133631798990794427031
147.462239099357436465545514313
147.543290085741613143291356148
147.617425115074802902049740244
147.684540574507481603739113729
147.744530119657916815076793949
147.797284573547903217012984878
147.842691820584837598848108847
147.880636695288098028282890744
147.911000865435524412527134452
147.933662709281721989387150602
147.948497186473736165862670011
147.955375702261166136212592552
147.95416596456676148462645388
147.944731833449719113881198181
147.926933162456975431251685279
147.900625631317444345570851492
147.865660569390019772180017826
147.821884769227832145334332699
147.769140289568261650307270625
147.707264247000048911958966373
147.636088595494923739929648336
147.555439892920836607470975221
147.465139053576382810306187935
147.365001085700514833044886711
147.254834812817191112647513844
147.13444257767012666996808018
147.003619927387061584131190505
146.862155278384543622745875997
146.70982955938152910389548424
146.546415830731308052904526545
146.371678878104254513151976946
146.185374778356276653755185444
145.987250435196815541875358413
145.777043082022610748686785252
145.554479749005509254257600589
145.319276691210046424954542774
145.071138774164384739687369102
144.809758812910646919080339877
144.534816860110941052019793214
144.245979438275504353105255309
143.942898710600066585126961843
143.625211584239779094927819911
143.292538739093913004686076087
142.944483574313654471111924517
142.580631063756484315449254963
142.200546510473092047769052235
141.803774189000548143205330433
141.389835862717344617886087119
140.958229161754325434677873292
140.508425804905006709069710364
140.039869646584132748324249637
139.551974527077218317655004914
139.044121901023853863954437063
138.515658215182272475291163339
137.965892001906705010907926625
137.394090649276587118356375459
136.799476802253131857833822744
136.181224341359735602321075301
135.538453875879381887523283436
134.870227677042196784944725967
134.175543962637535555408322709
133.453330427280785921490566664
132.702436891356527136772627337
131.921626915350077729010466495
131.10956819342345442540724174
130.264821498768083438512482626
129.385827900897841735301828452
128.470893908140539215832303077
127.51817410236393723495823837
126.525650720816659905228182762
125.491109492602982405116961841
124.412110841581745604340714031
123.285955304435529178658700602
122.109641654599178887799616724
120.879815728501210436051268151
119.592707257853237115645733858
118.244051024323639889437277106
116.828987219016896019497748135
115.341933763171865487413824138
113.776420120216647175478664159
112.124867103233410379262639842
110.378289114739022883042956036
108.525881855810429654791841586
106.554435379332386198404196139
104.447470402839745810977747999
102.18391539793681017776564189
99.7359769954622762588370386156
97.0654873601117631887297490564
94.1170901737662318290710630757
90.8039441798990296825587759213
86.9718543720816934415409241689
82.2753780011125924763011312457
74.7892356792384408596598091846


==> anc/WILS3HQG1/HG1gS31210.dat <==
# HG1gS31210
-2.66666666666666666666666666667
-2.66672289956497851968635900763
-2.66672717511732519698614456056
-2.66673177414292151617455910096
-2.66673672097439341257765734536
-2.66674204176246172015285086951
-2.6667477646107058360855465083
-2.66675391972022061302136221518
-2.66676053954488417385332526574
-2.66676765895800563220825310535
-2.66677531543117658400519669147
-2.66678354922620895689376661434
-2.66679240360110462631657350577
-2.66680192503106940775905371282
-2.66681216344565591096654428602
-2.66682317248319660927610861715
-2.66683500976377067188539524543
-2.66684773718203598664698799829
-2.66686142122135174653593083173
-2.66687613329071738926456398486
-2.66689195008616099728224176943
-2.66690895397832494245617334585
-2.66692723342811908269490303166
-2.66694688343244270365018352593
-2.66696800600211619652205610061
-2.66699071067431275589341268293
-2.66701511506193978818807491625
-2.6670413454425898982319883104
-2.66706953738986296466732223573
-2.66709983645005466259955501639
-2.66713239886741362579947974069
-2.66716739236139008920200900751
-2.66720499695953419203062565194
-2.66724540588995308021293467145
-2.6672888265375035047446811736
-2.66733548146818180701577671298
-2.66738560952647710786676613031
-2.66743946701077733021084763201
-2.66749732893226260479768856225
-2.66755949036308792049604725639
-2.66762626788004793829655716394
-2.66769800111033311714401956667
-2.66777505438642919830895591334
-2.66785781851768323781590757926
-2.66794671268656041610910125172
-2.66804218647814852349140406892
-2.66814472205203313378223141914
-2.66825483646626793555521164921
-2.66837308416380347350338545413
-2.66850005963241573083831835284
-2.66863640024989571201897310439
-2.66878278932702470408444379968
-2.66893995936166952973201857706
-2.66910869551819026430537773436
-2.66928983934726206053344693421
-2.66948429276217547405499366764
-2.66969302228869864554850579042
-2.66991706360666257225625438348
-2.67015752640257024953173591484
-2.67041559955373448407264601372
-2.67069255666572050990082294376
-2.67098976198621102848196122828
-2.67130867671982579706911398043
-2.67165086576991823264778223524
-2.67201800493494046174383427484
-2.6724118885886185278925163281
-2.67283443787491365198383732584
-2.67328770945056595148912523847
-2.67377390480992608178301783319
-2.67429538022877982253924867852
-2.67485465736596232242909605683
-2.67545443456374376049913224902
-2.67609759889024731683065499542
-2.67678723896953371269550043728
-2.67752665864745362154080374465
-2.6783193915439285717249927715
-2.67916921654497017996739937402
-2.68008017429048313473190250736
-2.68105658471671440334340289809
-2.6821030657151032030752621804
-2.68322455297224506375787716591
-2.68442632105869840899179307846
-2.68571400583742063955991734359
-2.68709362826570704034113616205
-2.68857161966760102975139104531
-2.69015484855682567946620862072
-2.6918506490933271275532657859
-2.69366685125948866938922928403
-2.69561181284493251646622398408
-2.69769445333153064331745107889
-2.69992428977274567434469706375
-2.70231147476365794552926030804
-2.7048668365999367750557257393
-2.70760192172550285809661171028
-2.71052903956961254864500957878
-2.71366130987446762886983491273
-2.71701271261409415875092361896
-2.72059814060400130611293936408
-2.72443345489886541085627355544
-2.7285355430720024995882495373
-2.73292238046548433674486258935
-2.73761309449317941544286762345
-2.79609001278048517046952693509
-2.8497862731157393591999245927
-2.90034171854405106721914584147
-2.94853718030626971162125698344
-2.99483369184971487726780763586
-3.03953661935219969206807983578
-3.08286350879934368298816019772
-3.12497739431904313990870579491
-3.16600510966329976716063959931
-3.20604820426244592968133418546
-3.24518986092849791156658025348
-3.28349949500549259103370450242
-3.32103593259666736843128956752
-3.35784967801621984932633026619
-3.39398457533768290884795554426
-3.42947905401881727632774623665
-3.46436708125561532459097918799
-3.4986789026941493998784419828
-3.53244162727858870911907492772
-3.56567969524132155605919168246
-3.59841525707555730075087950805
-3.63066848372657282287549654207
-3.66245782295267044818585687171
-3.6938002130659829387065537647
-3.72471126257130262911937155626
-3.7552054022547652737306562295
-3.78529601481814421075374398154
-3.81499554606271561353609676297
-3.84431560079853349941558552634
-3.87326702602012328082409520934
-3.9018599833981438763441861063
-3.93010401275261566694907905473
-3.95800808787079057111451450021
-3.98558066579248454000034650262
-4.01282973049346706506044385127
-4.03976283174263271568919441051
-4.06638711978308967871129810215
-4.0927093763848266364668761079
-4.11873604273252153667986116873
-4.14447324454266006089391029231
-4.16992681474657053534847453956
-4.1951023140280026829875455764
-4.22000504946369849795711752834
-4.24464009148160745222898040775
-4.2690122893228513813238783927
-4.29312628516933465567197293439
-4.31698652707828511214887586903
-4.34059728084740139224219266844
-4.36396264091918351412657224424
-4.38708654042003441448082548194
-4.40997276041851031315016374292
-4.43262493847739372024787115901
-4.45504657656583774117575103625
-4.47724104839049485574904845388
-4.49921160619813929585990204085
-4.52096138709668667260949056019
-4.54249341893659571272070290664
-4.56381062579031030281932014767
-4.58491583306358536242488371122
-4.60581177226916923282278772084
-4.62650108549033018034534542787
-4.64698632955906559232499745582
-4.66726997997147690223655048424
-4.68735443456069460803299869798
-4.70724201694586439655953530631
-4.72693497977403010474807511108
-4.74643550777024843760087024984
-4.76574572060992354445096130615
-4.78486767562613891610295081768
-4.8038033703636740799657784189
-4.82255474499040827482285653275
-4.84112368457594052631519851075
-4.85951202124641228801770211552
-4.87772153622385312409623188532
-4.89575396175765365195498016808
-4.91361098295520247147882589878
-4.93129423951816917832480021851
-4.94880532739042076722757183952
-4.96614580032310640588163137592
-4.98331717136203265110883779228
-5.00032091426207380505405623338
-5.01715846483301681350299751522
-5.03383122222092380847528760415
-5.05034055012880533992158322327
-5.06668777798013106437627487535
-5.08287420202845995658234410623
-5.09890108641624700577938169745
-5.11476966418567607565632317077
-5.13048113824417754917680109817
-5.14603668228711310911455569238
-5.16143744167994722651657645421
-5.17668453430207447318778161986
-5.1917790513543325842601931805
-5.20672205813210231743986114066
-5.22151459476577572135947449174
-5.23615767693026365223822073805
-5.25065229652511055396742010633
-5.26499942232668899518598448923
-5.27920000061385764988041799868
-5.29325495576838378029973506587
-5.30716519085135434482711639913
-5.320931588156728164107853683
-5.33455500974311473015193650462
-5.34803629794480286429184672421
-5.36137627586300418146353014228
-5.37457574783822188968893955436
-5.38763549990460456030855590774
-5.40055630022709688551205039918
-5.41333889952215485558556767279
-5.4259840314627510190993947452
-5.43849241306835633283350434388
-5.45086474508054837860059827266
-5.46310171232486125005446057832
-5.47520398405946003630968902371
-5.48717221431119240528959984743
-5.4990070421995411839455408186
-5.51070909224897492091878546393
-5.52227897469016808532475443095
-5.53371728575053869723198037784
-5.54502460793452870309591477245
-5.55620151029403121215687496897
-5.56724854868934871355101633113
-5.57816626604104752066410740755
-5.58895519257305586676055701903
-5.59961584604733623700533734779
-5.61014873199044660429503310106
-5.62055434391229018185248192308
-5.6308331635173390603963916552
-5.64098566090860361169125743792
-5.65101229478460676668444836136
-5.66091351262961017170633719524
-5.67068975089732774975375463179
-5.68034143518835130783163257185
-5.68986898042150250035088356505
-5.69927279099931564966774971569
-5.70855326096784660716179933858
-5.7177107741709939829546596914
-5.72674570439951065249974391715
-5.7356584155348754385831366325
-5.74444926168818724413067387152
-5.75311858733423665247022474816
-5.76166672744090309659122852753
-5.7700940075940191080044478352
-5.77840074411783687076160876401
-5.7865872441912263098913167348
-5.79465380595972821982814419149
-5.80260071864358047220845300886
-5.81042826264183011943455219377
-5.81813670963263921726531997095
-5.82572632266988741375896554094
-5.83319735627616978128768022599
-5.84055005653228399186435718658
-5.84778466116329674310727982379
-5.85490139962127532285572122862
-5.86190049316476634533181032262
-5.86878215493509999193751612935
-5.87554659002959453688370187868
-5.88219399557173252393070190286
-5.88872456077837667806345110517
-5.89513846702409047781498284102
-5.90143588790262527345010891607
-5.90761698928563290693627803042
-5.91368192937865996549858666643
-5.91963085877447707582505279215
-5.9254639205037940151881326672
-5.93118125008340887367955099611
-5.93678297556183704347007451726
-5.94226921756246343179182029818
-5.94764008932425898970657224722
-5.95289569674010041438431322385
-5.95803613839272971447977854192
-5.96306150558838822234985299361
-5.96797188238815758955834873371
-5.9727673456370383097819864571
-5.97744796499079437242420632215
-5.98201380294059075766085227505
-5.98646491483544863611064642663
-5.99080134890254133078938872439
-5.99502314626535233252607526194
-5.99913034095971492975010403633
-6.00312295994775131675466143756
-6.00700102312972737854297059642
-6.01076454335383771259259007774
-6.01441352642393383582353813119
-6.01794797110520693629138634922
-6.0213678691278349612707542058
-6.02467320518860228412753578065
-6.02786395695049865942928096099
-6.03094009504030265688641698875
-6.03390158304415325776550039829
-6.03674837750111180021642120945
-6.03948042789471497038430933896
-6.0420976766425180521336429141
-6.04460005908362616761568223338
-6.04698750346420976169418132662
-6.04925993092099910335138101132
-6.05141725546275109457463230747
-6.053459383949680189822147717
-6.05538621607084373492869037157
-6.05719764431947053117410656749
-6.05889355396621991612175959074
-6.06047382303035712564442733196
-6.06193832224882915917372257642
-6.06328691504322381048983014624
-6.06451945748459294713337227272
-6.06563579825611952055544907465
-6.06663577861360616416817505595
-6.06751923234376158521191597758
-6.06828598572025927645997071047
-6.06893585745754136282173099136
-6.06946865866233865340291375807
-6.06988419278287618898844947549
-6.07018225555573175560678506842
-6.07036263495031297410882771269
-6.07042511111091667075744946852
-6.07036945629633228178635269144
-6.07019543481694904276004070181
-6.06990280296932465825000296123
-6.06949130896817103561904068032
-6.06896069287571049523344470124
-6.06831068652835363472488514164
-6.06754101346064772338058587427
-6.0666513888264421305791011081
-6.06564151931721484547443472967
-6.06451110307750161975453663994
-6.06325982961736665696785822996
-6.06188737972185107613352621909
-6.06039342535733258942746127453
-6.05877762957472694874651310434
-6.05703964640945872873675227715
-6.05517912077812591902001247955
-6.05319568837177959018641649847
-6.0510889755457365706770032244
-6.04885859920583961869395346775
-6.04650416669107598815851007287
-6.04402527565246156355821807172
-6.0414215139280938679909665568
-6.038692459414273224141305138
-6.03583767993258716122004511951
-6.03285673309284880352776357514
-6.0297491661517754392658582869
-6.02651451586728874201720426072
-6.02315230834831319192447546353
-6.01966205889994410841577721397
-6.01604327186385135017107495402
-6.01229544045377914905481775916
-6.0084180465859967104426483186
-6.00441056070454811949689173399
-6.00027244160114372747280124857
-5.9960031362295285392116180012
-5.99160207951415616685764921062
-5.98706869415298963883870941094
-5.9824023904142427395751643829
-5.97760256592686758545438940941
-5.97266860546458579639083927212
-5.96759988072325187861682459226
-5.96239575009132827072191381801
-5.95705555841324189746921274609
-5.95157863674538199913652022021
-5.94596430210448843100500422262
-5.94021185720816852934930969108
-5.9343205902072689862021778808
-5.92828977440981693259772337812
-5.92211866799623156410929481947
-5.91580651372549411614403694226
-5.90935253863194977000239850072
-5.90275595371240010184688252319
-5.89601595360312893026180398683
-5.88913171624648782573770030412
-5.88210240254665006555622463396
-5.8749271560141233949636860954
-5.86760510239859253110649075249
-5.86013534930964185667940954119
-5.85251698582488712781269196216
-5.84474908208502219272496700913
-5.83683068887526260615410846812
-5.8287608371926425459076606795
-5.82053853779859450224194490072
-5.81216278075621272170274966852
-5.80363253495157124082638555342
-5.79494674759843543015337214265
-5.78610434372567216528864454451
-5.77710422564662791996027370256
-5.76794527240970609686334829257
-5.75862633922933462530634097365
-5.749146256896472098226407198
-5.73950383116775532002344585412
-5.72969784213234290183689764811
-5.71972704355545826798447107939
-5.709590162197580905208741519
-5.69928589710817665579223574762
-5.68881291889279606721588954483
-5.67816986895230398375228589576
-5.667355358692933394239530348
-5.65636796870578170416921726431
-5.64520624791428771938342158977
-5.63386871268814232191471640264
-5.62235384592199466010385333478
-5.61066009607721820143774588629
-5.5987858761848967021787913063
-5.58672956280807848146933855299
-5.57448949496122774721757814189
-5.5620639729846734488684149248
-5.54945125737171850861995030492
-5.53664956754592452007386670953
-5.52365708058592823858887258265
-5.510471929894975474082532869
-5.49709220381217429541745065772
-5.48351594416227162372856613098
-5.46974114474054407378636293745
-5.45576574972916391436689702698
-5.44158765204115273572583216365
-5.42720469158776715198410715682
-5.41261465346487076973283271552
-5.39781526605353266580515690725
-5.38280419902975246099815465556
-5.36757906127784322976929093199
-5.35213739870160314883594136313
-5.33647669192697184927333467249
-5.32059435388939443617583019115
-5.30448772729860122187378667262
-5.28815408197295008277742146661
-5.27159061203486619307886676222
-5.25479443295824533877473001198
-5.23776257845795605594454580756
-5.22049199721077571912105505899
-5.20297954939621884781221413113
-5.18522200304475377275451479187
-5.16721603017984679778534915972
-5.14895820273911026178083323043
-5.13044498825855018614666091639
-5.11167274530249660167590482042
-5.09263771862023943317746576406
-5.07333603400866708147433326711
-5.05376369285829320118523012904
-5.03391656635793638326448869864
-5.01379038933096094556925896186
-4.99338075367336438652824686676
-4.97268310136107334908977415154
-4.95169271699054501747524839925
-4.93040471981311844242074681271
-4.90881405521946689058596811998
-4.88691548562590602287031355962
-4.8647035807091416507461899086
-4.84217270693021135848076742375
-4.8193170162817888238227619631
-4.79613043418556405122227931382
-4.77260664645795300948223078487
-4.74873908525276874895205366052
-4.72452091387851698723364464151
-4.69994501037544224172613773241
-4.67500394972308439055398654533
-4.64968998453259849714324026205
-4.62399502405907027262539513664
-4.59791061134707854001271973219
-4.57142789829727583933547851329
-4.54453761841212737198124152911
-4.5172300569443755964698106785
-4.48949501813131788768430676073
-4.46132178915041534312905845185
-4.43269910037563651483400315601
-4.40361508144747992299428466792
-4.37405721259057455434278255414
-4.34401227051832862964136572562
-4.3134662681507634518289677397
-4.28240438723497779507640876285
-4.2508109027919695508480196048
-4.21866909811152885246437420393
-4.185961168769231489275642026
-4.15266811383400561166595580981
-4.11876961205532905728295659548
-4.08424388034470066416376373751
-4.0490675112684181536553638579
-4.01321528550990727769032653884
-3.97665995428819748450305665769
-3.93937198546351443888035287499
-3.90131926542234391956669486818
-3.86246674667307571431242396996
-3.822776028199786410274978434
-3.78220485172602870617702794404
-3.74070649170501078909019357706
-3.69822900943489768952637858768
-3.65471433121410638439028040619
-3.61009709536095137445190248343
-3.5643031907547014001744476441
-3.51724787624243193648453806782
-3.46883331889132463897746217458
-3.41894530751725154019939254261
-3.36744876402789924358549557686
-3.31418144653750049017262201833
-3.258944829633500667232323815
-3.20149037560620569034531732147
-3.14149785229215382933065665834
-3.07853893067703889211870942675
-3.01201091246122621468599078942
-2.94100161903822501888932561772
-2.86396224682837231464019015508
-2.77763157341268353242437592252
-2.66666666666666666666666666667


==> anc/WILS3HQG1/HG1gS32000.dat <==
# HG1gS32000
1508.29118061914566474625943535
1507.84828522467215217667525798
1507.81881395450377942723848845
1507.78741409512078982344018482
1507.75396196082124847164109361
1507.71832612924789579196746586
1507.68036697267525947203821152
1507.6399361620907497608534612
1507.59687614258454237649068614
1507.55101957848952620846490742
1507.50218876663605389012197679
1507.45019501600661484928029071
1507.39483799199278965768626097
1507.33590502337088365947526764
1507.2731703700234253812718651
1507.2063944493412066877300584
1507.13532301914470089371250321
1507.05968631486449541452997309
1506.9791981386178011862679948
1506.89355489771214845262832974
1506.80243458999805788921999807
1506.70549573337981330894866962
1506.60237623667750072395299988
1506.49269220891428120799517739
1506.37603670398051642087698942
1506.25197839750097457552887895
1506.12006019260304654454943674
1505.97979775115286177141681946
1505.83067794689260932979868719
1505.67215723677647440557552774
1505.50365994666466762926955161
1505.32457646739537026831921682
1505.13426135711340584481080299
1504.9320313455924935668640143
1504.71716323614551282042899887
1504.48889170057484418381423109
1504.24640696247315130784986009
1503.98885236404460266197140949
1503.71532181147825471425926775
1503.42485709376996638679595471
1503.11644506975771914585442072
1502.78901471800860867874600614
1502.44143404407519192593258143
1502.07250683952557328637580675
1501.68096928704697802597749304
1501.26548640582810675686313695
1500.82464833134295549620142995
1500.35696642358984091548228942
1499.86086919778607746834783531
1499.33469807148327950449574955
1498.77670292205296709830398993
1498.18503744849960478842893317
1497.55775433159118312911590361
1496.8928001863589836689647418
1496.18801030111151817754087325
1495.44110315723633783049851258
1494.6496747242312852541028374
1493.81119252461792924173171596
1492.92298946364881388638857902
1491.98225741903154273861946371
1490.98604058626173232156701836
1489.9312285755890118728152198
1488.81454925714141816541428424
1487.6325613513100542017339759
1486.38164676215450663031144269
1485.05800265233746897288538708
1483.65763325894200087189848898
1482.1763414504750800797233889
1480.60972002642531764604840927
1478.95314276193020677147110904
1477.20175520142894054286966334
1475.35046520664114559452432412
1473.39393326583094863614227941
1471.32656257310138543674978901
1469.14248888842872101702968383
1466.83557019130292414370909029
1464.39937614320320867154764287
1461.827177376720857191713489
1459.11193463196090379583775507
1456.24628776392591383057880239
1453.22254464792614856120477516
1450.03267001368881333173487964
1446.6682742427737511626912848
1443.12060216816371505743937435
1439.38052191950509920003056557
1435.43851386245166881216352261
1431.2846596859324747980829445
1426.90863169695006422775836676
1422.29968238874190785571404097
1417.4466343548337006426723051
1412.33787062870646622796368433
1406.96132553652057828029820236
1401.30447615862123225909393388
1395.35433450442611747355003145
1389.09744051480415163548089042
1382.51985601623417774768289877
1375.6071597619279128768024761
1368.34444370675957011869417332
1360.71631067531748392533469574
1352.70687359573825344770320242
1344.29975648626531929702486164
1335.47809739676305444163392659
1236.33842191497046929677172253
1157.24081426684757794769398593
1089.64238457517814875718344127
1029.8753899260170115629740887
975.930519984389719047098866842
926.554807988357133931015167777
880.900137888870310556906998541
838.358724722661582486539287275
798.476264122192841807851409497
760.901966927278709189903003607
725.357887231802427795059721764
691.619111747682996503136148399
659.500428676043699870654983329
628.847048231576505467492984495
599.527957401311592517580891221
571.431044619105731166657667321
544.459447533578135447827144735
518.528766806257181321302636233
493.564906299654079717743536773
469.502374907027989050522221562
446.282934327902802018673999449
423.854509986883180251653294919
402.170304819574591871978877983
381.18807136999163551101602259
360.869508803647211468531167732
341.179759486375817296863021937
322.086985662306145864942162274
303.562011122533876808021343483
285.578016023020084119843813194
268.110275486300709748582261382
251.135934517392650615175583315
234.633813229572658852685570464
218.5842375182462598029206545
202.968891219342476132343891622
187.770686500251810657458469368
172.973649799120307424195713704
158.562821084448399468311225104
144.524164575716678940234395168
130.844489365698015650796765247
117.511378630452099877827548714
104.513126314752832726291721195
91.8386803474581656002690019279
79.4775915798321384975336572634
67.4199677553868917091892434308
55.6564319166497380483290098682
44.1780847357473883053278467126
32.9764703245414302411498627961
22.0435451384286713013313690449
11.3716496376062377318751212059
0.953482412035308743212535469288
-9.21792348730221779759159246065
-19.1492222370046499326501554251
-28.846775148910865949749398176
-38.3166689727184063029691058648
-47.5647327492493958216660874085
-56.5965533524830242795908532168
-65.4174898431549079742562838114
-74.0326867433358557596914852505
-82.4470863296737703679602026755
-90.6654400326830926301350146872
-98.6923190204017753065486259156
-106.532124036740855790889645571
-114.189094557785289208224242664
-121.667317323046293287949566414
-128.970734293111771012593820137
-136.103150080203694766279482318
-143.068238893753250767582523007
-149.869551039180100794833734643
-156.510519004554257676420536907
-162.994463166678314181628321662
-169.324597145312348193856044514
-175.504032831726182759154959366
-181.535785115508580802921585603
-187.42277633148060464104533717
-193.167840446739734138131944774
-198.773727006173373385379744751
-204.243104853273148531082835004
-209.578565641710592086421367727
-214.782627151891923573228256225
-219.857736425580745598751779529
-224.806272730650860367808338783
-229.630550367096687723366465065
-234.332821324576711537567503285
-238.915277800987799079931295005
-243.380054590857829133021196473
-247.729231351694321438061202243
-251.964834755831872156775809022
-256.088840534775972622344015149
-260.103175422540571139449464506
-264.009719004017361246331901767
-267.810305473992503156769915066
-271.506725312037945852603421743
-275.100726878146690517786073028
-278.59401793365149691694668629
-281.988267091662225740361085926
-285.285105200976013500555440287
-288.486126667154787319360246629
-291.592890714224430862841562757
-294.606922590227566758533471742
-297.529714719655935419716195687
-300.362727805597373343013869307
-303.107391884255197420272952519
-305.765107334333268732410598891
-308.337245843627123070810082188
-310.825151335019389875603242205
-313.230140853945431809080408193
-315.553505419271952941594934023
-317.796510839416540334891369874
-319.960398495429077835090143248
-322.046386092656112989632313696
-324.055668382516028627130673108
-325.989417855825775250757344524
-327.848785409038505358236284253
-329.634900984675299669364501188
-331.348874187162905417869830394
-332.991794875222666582377529679
-334.564733731893291532393981361
-336.068742813211477034855381429
-337.5048560765194143062178451
-338.874089889316589603660353326
-340.177443519524825095334205788
-341.415899607989969712575777271
-342.590424624000845049611514727
-343.701969304565793857264190118
-344.75146907814929778666037996
-345.739844473535468946115684149
-346.668001514451630336156497645
-347.53683210055354780875313488
-348.347214375344035172503673063
-349.100013081568507798882313201
-349.796079904604500272058060695
-350.436253804337089642264897372
-351.021361335988484148415749158
-351.552216960347660862755332583
-352.02962334382478360588387575
-352.454371648735129286063978303
-352.827241814198326287236147931
-353.149002828020797187131700186
-353.420412989912338863335791532
-353.642220166371708959387490308
-353.815162037560865538440380408
-353.939966336473076861163697971
-354.017351080686434154874445626
-354.048024796981318580568209383
-354.032686739088053746741099081
-353.972027098819279062781547245
-353.866727210830471391640910676
-353.717459751241489525537507504
-353.524888930341986739711779956
-353.289670679594001799060421642
-353.012452833135970839476816549
-352.693875303983775751956449881
-352.334570255116234873715050232
-351.935162265624626219865451676
-351.496268492098390828709700698
-351.018498825412073983175714451
-350.502456043071806248059067039
-349.948735957273186684550729558
-349.357927558816290573408982444
-348.730613157017667777959543847
-348.067368515753610705266546286
-347.368762985763638732575312914
-346.635359633338055813109867129
-345.867715365508577368746039629
-345.066381051856379829561198914
-344.231901643047490264704154615
-343.364816286201194057662417818
-342.465658437193085685115550571
-341.534955969990512080818873305
-340.573231283114451035112743059
-339.581001403318320308454300718
-338.558778086570818787552360063
-337.507067916426651673838262196
-336.426372399865880354217571442
-335.317188060679657627212767575
-334.180006530477254061247912654
-333.015314637386545496344880629
-331.823594492517509429755076261
-330.605323574255763909163399573
-329.360974810450771531417858073
-328.09101665856101840985447496
-326.795913183816258976074567237
-325.476124135454787902592824111
-324.132105021091656171266723508
-322.764307179271785476683994746
-321.373177850260050047642980893
-319.959160245118584082597196056
-318.522693613119832990457905526
-317.064213307542194335755616879
-315.584150849893486792387182649
-314.082933992605939646273602158
-312.560986780244908727185742429
-311.01872960927209449888897169
-309.45657928640266192480864522
-307.874949085594337302204084175
-306.274248803705282282020576501
-304.654884814856317630977129208
-303.017260123531886914406203188
-301.36177441645301124553265379
-299.68882411325438871220669494
-297.998802415996734294140609532
-296.292099357544436342166837014
-294.569101848837622402652674142
-292.830193725086778804730427012
-291.07575579091715352449449836
-289.306165864489289003620911045
-287.521798820621179497267400352
-285.723026632936724884192854304
-283.910218415064358473683180964
-282.083740460908959025465363306
-280.243956284019415847530533471
-278.391226656073499388160340404
-276.525909644500997173847576817
-274.64836064926540528924315095
-272.758932438823817915253126643
-270.857975185284030842907732491
-268.945836498777268507105945577
-267.022861461064357114973517137
-265.089392658392598091485700316
-263.145770213620045575637252815
-261.192331817623358349981435997
-259.229412760004879680266292454
-257.257345959114097413493515169
-255.276461991398150691864326249
-253.287089120095578171870609956
-251.289553323287045101408175791
-249.284178321316342435316934576
-247.271285603594519815103234675
-245.25119445479959517648370504
-243.224221980483876473337424629
-241.1906831321005350320827097
-239.150890731460684907831064644
-237.105155494631847851506979537
-235.053786055288318680424767021
-232.997088987523590554168550267
-230.935368828134653488520024628
-228.868928098387642002340572931
-226.798067325273978709048360029
-224.72308506226583957193010386
-222.64427790957945308969841393
-220.561940533954439526033489751
-218.476365687957097116290730386
-216.387844228815249658973377022
-214.296665136791983722283466697
-212.203115533105323570450250217
-210.107480697400617553644333242
-208.010044084782140831500648386
-205.911087342410155644994021906
-203.810890325669411654774192859
-201.709731113914814874698117474
-199.607886025799744204096965316
-197.505629634192249266281336768
-195.40323478068412196687506997
-193.300972589697596674583813907
-191.199112482194199987550609363
-189.097922188990040476903942601
-186.99766776368160139964582248
-184.898613595185874957724102793
-182.801022419898455069067428544
-180.705155333472986637824484521
-178.611271802225152801797161911
-176.519629674164167440633525347
-174.430485189654528203483112604
-172.344092991710575323917909765
-170.260706135926193407637708531
-168.180576100041787090381302198
-166.103952793150456866837740324
-164.031084564545098396097881784
-161.962218212207947118877343464
-159.897598990943890014817315673
-157.837470620158667739306202392
-155.78207529128289318093321704
-153.731653674842616664916346499
-151.686444927176973608234763843
-149.646686696803257446157454194
-147.612615130429569161192355143
-145.584464878615004847241720049
-143.562469101077154559507196266
-141.546859471646499396178158901
-139.537866182867109533182842799
-137.535717950242864035231625259
-135.540642016128233992124524975
-133.552864153262494231930834837
-131.572608667946055957893509654
-129.600098402857443629526869163
-127.635554739509274824535213573
-125.679197600341442328876635909
-123.731245450449544057946365997
-121.791915298946459473231176189
-119.861422699954831910472065665
-117.939981753228085800915785539
-116.02780510439748742625045661
-114.125103944842649055275172102
-112.232088011182780718349226533
-110.348965584385913358037248478
-108.475943488493253774484152295
-106.613227088955788066278746553
-104.76102029058022887284173349
-102.919525535081405730550342932
-101.088943798238230742340499252
-99.2694745866504374643106633805
-97.461315934093393881103696707
-95.6646643974684356029761380517
-93.8797150523463586561573182336
-92.1066614881019588818940590497
-90.3456958026378142775385705876
-88.5970085966958858282960261505
-86.8607889677559707964677219273
-85.1372245035205905912323317557
-83.4265012749865451685728409541
-81.7288038291041309299902834089
-80.0443151810259146325994915594
-78.3732168059479992881141954397
-76.7156886305479291647827825994
-75.0719090240247822548001998381
-73.4420547887486154458675445137
-71.8263011505282891759130906492
-70.2248217485088376261505533324
-68.6377886247120052214130917732
-67.0653722132363833793629153157
-65.5077413291368022223384295829
-63.9650631570063165264649863299
-62.437503239288337851464502818
-60.925225464351279281136722865
-59.428392054363580080676327432
-57.9471635530132619978528819878
-56.4816988131233486547517857709
-55.032154984222683214417352562
-53.5986875001410557281395255107
-52.1814500667082717631848719037
-50.7805946496490564564509589541
-49.3962714627797228787740820955
-48.0286289566286072513595731722
-46.6778138076206961710925604052
-45.3439709079880035922395777971
-44.0272433565915190064966386862
-42.7277724508684352233799245441
-41.4456976801504506643510564461
-40.1811567206359032836530326585
-38.9342854323411260484320753839
-37.7052178584056539561250522973
-36.4940862271828658250866456208
-35.3010209576136195816743578675
-34.1261506684569905146090878517
-32.9696021920411950916222576213
-31.8315005933013809985189601817
-30.7119691949918205254733022113
-29.6111296101013167165471197347
-28.5291017826661164325093186705
-27.4660040383689006151547413109
-26.4219531465410294196688928124
-25.3970643954548827284966419749
-24.3914516831120444726244776358
-23.4052276261112418294365182799
-22.4385036896296472104382493194
-21.4913903420875041234329472213
-20.5639972387077454313175384611
-19.6564334389525509879318141787
-18.7688076637465959109720486383
-17.9012285995183486614597876432
-17.0538052574518626026033910562
-16.2266473979998591923359974646
-15.4198660327380459160327060593
-14.6335740181345996667498856548
-13.8678867588886049552358608721
-13.1229230423136779817685913917
-12.3988060300122821095545228158
-11.6956644390704054910471792975
-11.0136339525557143906554670984
-10.3528589086971881349137514774
-9.71349433039489859229757882487
-9.09570837251466569093223704556
-8.49968528493977163137438994791
-7.92562901620558908738665663261
-7.37376761800204049582424310609
-6.8443586580988164655351500811
-6.33769591291381776351955679407
-5.85411769765102710791917325413
-5.39401731145013184808662552453
-4.957856241908805930750628121
-4.54618100982771214242766947746
-4.15964487539849096996304856429
-3.79903612550764504658737046907
-3.46531540594365616065622229968
-3.15966569717457414455581252322
-2.8835603052439790359877167819
-2.63885708493486367045057973863
-2.4279318228083060496356235891
-2.25387178654269572925160646748
-2.12076488571925636549629327016
-2.03414697813715582267129002118
-2.00172371979072330503112629533
-2.03459834452757268363038158727
-2.14950510561511554362821120581
-2.37325119842533051259240263129
-2.75272791703574740901757420711
-3.38222590014948758780902285417
-4.50864491202993833756341386391
-8.14885164969064017679488349847


==> anc/WILS3HQG1/HG1gS32010.dat <==
# HG1gS32010
263.977484741547673050988511852
264.001271048868393266191189627
264.002794693626949412102657995
264.004413448825735219286183446
264.006133056741248835460885949
264.00795959098102627989683867
264.009899474375959149981187519
264.011959497738837926316528099
264.014146839522554711596774279
264.016469086411902473587157228
264.018934254883329041214092759
264.021550813767330601565494073
264.024327707848387410855894082
264.027274382537438682473428626
264.030400809651847536059398344
264.033717514337602325426691657
264.03723560316811778992573311
264.040966793453416684935774351
264.044923443792666310885789673
264.049118585901989079294996529
264.053565957748134114192449255
264.058280038016957695255291166
264.063276081943681363872253495
264.068570158529542264826258853
264.074179189166682394155067386
264.080120987689900356000521516
264.086414301870166151150972572
264.093078856360528021405680107
264.100135397100168254772550583
264.10760573717683586990711526
264.115512804141637690739102222
264.123880688763140359626730879
264.132734695199854316754910222
264.142101392561361522326530081
264.152008667818531059591191173
264.162485780012354261583053575
264.173563415698831028792103691
264.185273745553952415021563137
264.197650482048045341449673283
264.210728938082460180106871678
264.224546086463669996762850829
264.239140620070182464690323689
264.254553012546104376680449488
264.270825579331597901186420384
264.288002538814671503916856271
264.306130073360591240100111039
264.325256389944504107197993429
264.34543178007944780366539251
264.36670867869558284917154977
264.389141721587014212298438333
264.412787800999748866408452461
264.437706118887928968722274692
264.463958237315240501693033195
264.49160812542406360582969111
264.520722202336228917188903914
264.551369375285885103392921914
264.583621072216662831418017983
264.617551268001720852240187659
264.653236503366046561018237708
264.69075589550520635348031364
264.730191139303234418891561209
264.771626497954130154555513712
264.815148781686105672471023542
264.860847313174870974888348244
264.908813878111433927975752657
264.959142659260677393400531814
265.011930152208892765652382036
265.067275060851017665099518835
265.125278170511049910566079755
265.186042196421479120195313966
265.249671605109065589280124575
265.316272406044363561029953661
265.385951910710479327848375525
265.458818456032107881685612752
265.534981088878327509788404196
265.614549208111361569742046476
265.697632160397942819589527638
265.784338785729431746201751942
265.874776908310832529852761426
265.969052768176698460944436738
266.067270388572997287903088545
266.169530873807686119651026258
266.275931631918391249419776814
266.386565516132563159972738374
266.501519878703139880711074316
266.62087553029045729636229561
266.74470559762824168406750706
266.873074271757348315075929881
267.006035438634799480621693357
267.143631183426938467591929932
267.285890159273442556293570385
267.432825810762786275140509516
267.58443444178873168906974618
267.740693116860704907607362338
267.901557384317583367991958218
268.066958809243458518559869063
268.2368023032042253118386198
268.410963237214105303248279894
268.58928432359996982565045157
268.771572251656900739370208542
268.957594061178837670121891436
269.147073237101106378130240241
270.90697723933774288662633409
271.868722819916633860474054616
272.402494961631929356175830298
272.659845527837310534284113074
272.720787095436427836135940218
272.633671038526977634754239171
272.430327548079284725643146668
272.132998103747012379092029045
271.757924762252764497108057767
271.317379036664479145661903168
270.820887286846396545668448927
270.27601027821827143607219816
269.688860335410004104910280155
269.064456482668055715476949898
268.406975508372338917944191601
267.719933898622199306971846143
267.006322519184056448828887029
266.268708190851249807639913883
265.50931156114203568275157792
264.730067677342560191498550334
263.932673718977351585637727575
263.118627052904414329459843797
262.289255894489151508376946414
261.445744249078357049333603305
260.589152378742402227777319787
259.720433732028481397989669951
258.840449051410400945861024681
257.949978209034475345670423677
257.049730199191416129334429295
256.140351623965070974918396027
255.222433938542588189215272036
254.296519668937284685837453412
253.36310777323974412462699805
252.42265828498148500542897266
251.475596351579530961601311032
250.522315760511775050925842164
249.56318202964576658772920794
248.5985351250998217231883704
247.628691859466628683476797569
246.653948014649374996814838023
245.674580226543439486146322371
244.69084766302843743867877927
243.702993521970416862346632038
242.711246371979446882546711002
241.715821355371333289504533729
240.71692127002263969187181759
239.71473754448882543848808366
238.709451118798424425884032677
237.701233241679067137676458372
236.690246193562940455089791843
235.676643943518569206501416789
234.66057274722871271651420118
233.642171692252874327269053649
232.621573196054478819715320846
231.598903461618191963210303041
230.574282894916363064992826968
229.547826487992015140353639861
228.519644170998189062066562526
227.489841136160538056467774307
226.458518136304098029977431112
225.425771760299567987462365627
224.391694687533669043021485879
223.356375923287494007063706974
222.31990101671219672909466941
221.282352262919473367459522813
220.243808890552122830198038832
219.204347236065023855521730982
218.164040905826967084823896715
217.122960927047066332377647004
216.08117588843433233924616473
215.03875207141405049879355317
213.995753572648475754846148772
212.952242418541637291196866469
211.908278672346413080347849226
210.863920534437657725214049673
209.819224436265497841910248588
208.774245128458497467932351746
207.729035763506232214755223595
206.683647973414534427974306762
205.638131942693854448426500643
204.59253647701145814288426374
203.546909067811223971962201879
202.501295953180327145908481468
201.455742175219849734008911951
200.410291634156108419648507198
199.364987139411045528201142532
198.31987045783320566743531444
197.274982359275460901786212202
196.230362659691610042946529152
195.186050261911135699470669269
194.142083194239642862268209104
193.098498647021723506715357996
192.055333007293101938627667633
191.012621891639833672182934771
189.970400177373983038152209779
188.928702032127525368354951295
187.887560941959148925596437784
186.847009738062116029071502525
185.807080622155333563144542565
184.767805190634236417954004567
183.729214457552963735121564971
182.691338876504571205100780566
181.654208361461640525874119153
180.617852306635589942446236919
179.582299605409230710192822345
178.54757866839362896935648238
177.513717440657098687160127374
176.480743418171148804119795964
175.448683663515418086863336833
174.417564820881037631840650028
173.387413130409448134943989289
172.358254441901452916299621127
171.330114227929195440884467383
170.303017596381799964466301196
169.276989302473595207281715161
168.252053760242143757385655058
167.228235053561715188746204678
166.205556946696360343997598282
165.18404289441536025118846646
164.163716051692528705718699959
163.144599283009636201658079028
162.126715171283088701410639538
161.110086026431932217452619656
160.094733893604258300277327224
159.080680561078151629370623454
158.06794756785244469358403704
157.056556210941722056120419512
156.046527552389244260523449426
155.037882426010735656315501222
154.030641443881298168107516653
153.024825002577071394445992034
152.020453289182655710394369573
151.017546287074746765439363734
150.016123781491894601220134631
149.016205364899796413827394373
148.01781044216105675853039208
147.020958235517900887804855152
146.025667789395904204061067273
145.03195797503640189463967086
144.039847494964866207906144764
143.049354887302183137965121696
142.060498529925424219095324939
141.073296644484391484951741085
140.087767300279913298845106378
139.103928418009584662402578405
138.121797773386376782979156943
137.141393000635286212504428733
136.162731595872952909335712582
135.185830920374948323290261539
134.210708203735218317324253915
133.237380546921960720450055292
132.265864925234022903332374621
131.296178191161720370100921282
130.328337077155802395512491361
129.362358198308124669988565245
128.398258054947431244115837878
127.436053035153498318074389347
126.475759417192750158453043081
125.517393371878322230512084841
124.560970964857418119011536783
123.606508158828684609762963082
122.654020815692213073713089091
121.703524698634664712905890607
120.755035474151911989671005389
119.808568714011488381466755433
118.864139897157043215457000849
117.921764411556907486403700757
116.981457555998790010873550213
116.04323454183254079599141553
115.107110494662839890897309931
114.173100455993595044702865733
113.241219384825760028518483919
112.31148215921021731414279487
111.383903577757303771410274112
110.458498361104495992533903427
109.535281153343712626451657299
108.614266523409634568887830468
107.69546896643038987207784474
106.778902905041898686721764059
105.864582690667124309473075146
104.952522604761429370375459783
104.042736860025191250484394967
103.135239601584787870561918134
102.23004490814302394274392513
101.327166793100028539092518757
100.426619205645617319421967227
99.5284160318240768957310721727
98.6325710955722945162807568104
97.7390981597321234571652541131
96.848010927037843145303505819
95.9593230410795430399019524427
95.0730480872432306088035451971
94.1891995936284362941632266751
93.3077910319440621140563959391
92.4288358183831954413068028726
91.5523473144775854891279199356
90.6783388279324570688193595168
89.806823613442314223923784943
88.9378148734883653464450204514
88.0713257591181813046905625707
87.2073693707081789218778367324
86.3459587587095038046869622759
85.4871069243778689982176236354
84.6308268204878892068980227897
83.7771313520324343401192775407
82.9260333769075108887047404546
82.077545706583165087328637325
81.2316811067608879437437591856
80.3884522980179889946846325078
79.5478719564393930584912625026
78.7099527142373022750941090418
77.874707160359154335541311817
77.0421478410842969874978107043
76.2122872606097886430583116338
75.3851378816257251948992923295
74.5607121258804839514719585885
73.7390223747362669179128063802
72.9200809697153174639778010187
72.1039002130371767219719236015
71.2904923681473388357311610239
70.4798696602376574265828289796
69.6720442767588493451892446455
68.8670283679254359315441242987
68.0648340472134566023517458075
67.2654733918512846197140798909
66.4689584433038703625399214947
65.6753012077507333183494367906
64.8845136565580203350717929377
64.0966077267449444178370436283
63.311595321444915523386347502
62.5294883103616723942415710848
61.7502985302207224868075170373
60.9740377852163954837102513376
60.2007178474548147434663912978
59.4303504573930903335962675871
58.662947324275037021132269973
57.8985201265637207627838992616
57.1370805123711378525459760971
56.3786400998853319551483058666
55.623210477795255788487731263
54.8708032057136862273195315294
54.1214298145985040955480270146
53.3751018071726529083078275373
52.631830658343094331920729035
51.8916278156190821654628749642
51.1545046995300812293330434223
50.4204727040436626927456689325
49.6895431969837131040608718942
48.9617275204493007276956239842
48.23703699123454976333736489
47.5154829012498806536372736644
46.7970765179449830039860504136
46.0818290847338966731566233168
45.369751821422586379766077872
44.6608559246394057424999831913
43.9551525682688580704749427284
43.2526529038890734855813958932
42.5533680612134351359204287332
41.8573091485368013967027885696
41.1644872531867861040420783024
40.4749134419805750836886370997
39.7885987616877745808602689649
39.1055542394998057333912695997
38.4257908835063790277591858305
37.7493196831796038107031953346
37.0761516098663104782920792015
36.4062976172891870156742495834
35.7397686420573572071327063076
35.0765756041870551773241312073
34.4167294076330800681845123798
33.7602409408317457176632287675
33.1071210772560733108553770391
32.4573806759840102555483153504
31.8110305822804961374545145793
31.1680816281942366915801267927
30.528544633170089453688507614
29.8924304046780103114224614839
29.2597497388595587546119981819
28.6305134211930114406420933235
28.0047322271781889726584038598
27.3824169230421597836809035023
26.7635782664670479965360231349
26.1482270073412393782244712115
25.5363738885353513424014992188
24.9280296467044097159301341913
24.3232050131177570446698850929
23.7219107145183049709884660056
23.1241574740128371066125413512
22.529956011995169322794215863
21.9393170471040820001562811964
21.3522512972180540831474101086
20.7687694804889523787331368402
20.188882316416962090404263625
19.6126005269691868115606923536
19.0399348377444989077404953199
18.470895979187385258780246771
17.9054946878537096538835086943
17.3437417077315027673992256564
16.7856477916200947213510673536
16.231223702571125001008290217
15.6804802153952012902501557573
15.1334281182382341247958808207
14.5900782142317497610029185831
14.0504413232217811262172620177
13.5145282835812581348430014169
12.9823499541111662047811042296
12.453917216036117897939953959
11.9292409751003898918557747282
11.4083321637709189010311707631
10.891201743554228951064504798
10.3778607074347821580290528119
9.86832008244280986070490718558
9.36259093236029501072194571651
8.86068436057444505087773349918
8.36261151308872255951912838977
7.8683835817022947814059741102
7.37801180736962957127482404059
6.89150748375291179861598994941
6.40888196098098934063073472507
5.93014664962969086717718035267
5.45531302493959927452093228883
4.98439263128872671972106539384
4.51739708693903307362062719234
4.05433808907737424168570403778
3.59522741917327708966785640866
3.14007694867793271225491168024
2.68889864509100103068287084625
2.24170457842425156885389702166
1.79850692809375535981971497618
1.35931799027532263850714350557
0.924150185761185951995300191676
0.49301606835959920408478034302
0.0659283338831063289343074404569
-0.357100170224218204720654963788
-0.776056434565180262762340402454
-1.19092727671248106756136182755
-1.60169932930894268168767673304
-2.00835902727043529569448161169
-2.41089259400900741655166775128
-2.80928602658473092376664686127
-3.20352507968464154289959134276
-3.59359524831571481697834031307
-3.97948174908587373606909067413
-4.36116949993234963314801957876
-4.73864309814004659321132627147
-5.11188679647357875016061560415
-5.48088447722499108589178935868
-5.84561962395440248992146783053
-6.20607529067240919240766222937
-6.56223406818044430164581368709
-6.91407804724767418695833739804
-7.26158877825955046902711397286
-7.60474722692277773376589844957
-7.943533725552937127302742813
-8.27792791940279538760036828227
-8.60790870740957100830609403535
-8.93345417664586102558260261216
-9.25454152964878313435667258892
-9.57114700367175244132548440265
-9.88324578074898301560283411853
-10.1908118872790596954493763849
-10.4938180816142512671551441798
-10.7922357278784627396321875438
-11.0860346539185493583729930687
-11.3751829909080689806110026268
-11.6596469916527510824516730606
-11.9393908240715792228247390508
-12.2143763356186972315005581008
-12.4845627835332363111974089142
-12.7499065247091916875519640398
-13.0103606576028670682339717844
-13.2658746068573127986573975693
-13.5163936391086167127078532065
-13.7618582955940755793092410359
-14.0022037234956443036859787496
-14.2373588831293581266625302372
-14.4672456017182772845349859831
-14.6917774359717281376828178279
-14.9108582941817292499626462768
-15.1243807527813879438790973888
-15.3322239804112602540540847123
-15.5342511516493732120607200671
-15.7303061882397172838459935843
-15.9202096008550344540719709442
-16.1037531076853690036364725573
-16.2806925582756142920318007816
-16.4507384589623704187390715034
-16.6135430208909575476984276515
-16.7686820230654717829717142388
-16.915628687284328226905721534
-17.0537147594697959629725724614
-17.1820701190884684941626015921
-17.2995242113599157976202477138
-17.4044344532959372186380186244
-17.4943608713269554501055524739
-17.5653708867281750489976000407
-17.6102574086978429191392144804
-17.6122124517444475501137108847
-17.4686251562817946347785495555


==> anc/WILS3HQG1/HG1gS32100.dat <==
# HG1gS32100
209.377562761299988801851160299
209.384604435043647254666243837
209.385100516893186944360104849
209.385631112952234956158951786
209.38619858846435435974676474
209.386805467758059703032415601
209.38745444469457162657448868
209.388148393780335977024033946
209.388890381984766326082946414
209.38968368130596978991156287
209.390531782129633243184301624
209.391438407428784894342484045
209.392407527854809217075526378
209.393443377772885900575804949
209.394550472297950246355849697
209.395733625390337709372080604
209.396997969073483379804862034
209.398348973839402334442503903
209.399792470311182999748140324
209.401334672235386804756643596
209.402982200881067048233725686
209.404742110926101335986941244
209.406621917915678059449957888
209.40862962738209063638446195
209.410773765719475541832771908
209.413063412911782828959981232
209.415508237217091466712180127
209.418118531916376171282235422
209.420905254239996302321666597
209.423880066590508573618312126
209.427055380185900303969737008
209.430444401252993827212943421
209.434061179906579037707970292
209.437920661855781643709845468
209.442038743085259319367070335
209.446432327665024137615544885
209.451119388849002484969945108
209.456119033628845371350413409
209.461451570915971813152664584
209.467138583531341489057138862
209.473203004188982009655416858
209.479669195665808509475088293
209.48656303535673175188433204
209.493912004420413203415571026
209.501745281727243487162488985
209.5100938428271398023677055
209.518990564160516817111312673
209.528470332741214988421551719
209.538570161545192513560702051
209.549329310843315082645986359
209.560789415720513916681438269
209.57299462002681857467859655
209.58599171700818564661808411
209.599830296866503077073816468
209.614562901498502960501889575
209.630245186662397380600848538
209.646936091818678550851561608
209.664698017887492940987846576
209.683597013159084678322170455
209.703702967585758382230227318
209.725089815673362304164738811
209.747835748177137919370826033
209.772023432790590237435084344
209.797740243996439136932443364
209.82507850222531480054155682
209.85413572244021908641581948
209.885014872232405513843313246
209.917824639476702478484263859
209.952679709550835002074463842
209.989701052073351409641886846
210.029016217057633372924915442
210.070759640314394697589811331
210.115072957861217337310565521
210.162105329014114409419666481
210.212013767741845034445920464
210.264963481757635885600788631
210.321128218703887776914315658
210.380690618652048518878388796
210.443842571990679159215479135
210.510785581608259361972004467
210.581731128091752765405496753
210.656901036455508912342233943
210.73652784268566478491741056
210.820855158130585831437855555
210.910138029485605485623812034
211.004643291807708233042750037
211.104649911649930747883264094
211.210449317022933750227780633
211.322345710468932911473205873
211.440656361067155499850693917
211.565711870676042048435782033
211.697856409150984648224441391
211.837447912652509804442459343
211.984858238473039161594802072
212.14047326905476053521154171
212.304692957040235015185076017
212.477931302284082547054922644
212.660616250750716291455883221
212.853189504121229467315298541
213.056106227723023173496464722
213.269834643068641055803412808
213.494855489834726225699635361
216.062264911590046218111752047
218.138720451947158927889281089
219.917183939024011663143282681
221.48433654448820417139783239
222.889242370110385337556157547
224.163315191301220626309287952
225.328302791503199291372884187
226.40010277252778432358308233
227.390812810682808727251010228
228.309928535343564505103583357
229.16508908542585183714042478
229.962564728112396890943651542
230.707588790523048767308490376
231.40459118888476291153078186
232.05736734023019679561914467
232.669203253032630708375275733
233.242970070029201979163408013
233.781196802216366442852564596
234.286127164996894860991852856
234.759764610296055774944128854
235.20390844984872382233946779
235.620183155679353796274408285
236.010062366089504768352222954
236.374888733861650858804826559
236.715890473751546194135961634
237.034195263587743164238505204
237.33084200422617309817948119
237.606790832599066351539380261
237.862931698457028718310041685
238.100091751697488400360030659
238.319041738162011645720714611
238.520501563727056419419289191
238.705145156702805364588981277
238.873604735015746484267349583
239.026474565922366039869417212
239.164314290994498382671168027
239.287651877011681785806442405
239.396986243569840200405433567
239.49278961019232732687848137
239.575509599141396111267922082
239.645571124690066466388403499
239.703378095102920390207489434
239.749314949813832008778729851
239.783748051139867215597352418
239.807026947222697083528202624
239.819485520653054950758414979
239.821443035338518500656780631
239.813205092562342438598321345
239.795064505804143846511368939
239.76730210271350703852502727
239.730187461613485158744269464
239.683979589036543067314845311
239.628927544039211264664862511
239.56527101438575024971352549
239.493240849120577799128491006
239.413059551551640629018483059
239.32494173623186907595505105
239.229094553144540829753923826
239.12571808196336510728942615
239.015005698963084253580400889
238.897144418896023500459635719
238.772315213919740118917925572
238.640693311456832302321061448
238.502448472686725600767372264
238.357745253207991132772068575
238.206743247265993965635543824
238.049597316812288719426812744
237.88645780654732676978321998
237.717470745995114659035921647
237.542778039566075255713944555
237.362517645481135726260313293
237.176823744356293655625625696
236.985826898176685186051836971
236.789654200332487525359476094
236.58842941732998850641923162
236.382273122743426301644413934
236.171302823927267198998282575
235.955633081967580142257815019
235.735375625313795416637545741
235.510639457498111528116914368
235.281530959318801419153028667
235.04815398583536685317516959
234.810609958497631363451745958
234.568997952707209980238903699
234.323414781088136028570769266
234.073955072723572227547239896
233.820711348597315675450265089
233.563774093462072278421401606
233.303231824341089612833368894
233.039171155855575810239908819
232.771676862557285845316264362
232.500831938433626575784605658
232.226717653741528773273655741
231.949413609316077644202306271
231.66899778849041019191195284
231.385546606754612387041643586
231.099134959273221885598813511
230.809836266373408932368281891
230.517722517108920083616470101
230.222864310998381944532723408
229.925330898030534752743677068
229.62519021702336149804002738
229.322508932418863778680151261
229.017352469590380144127941118
228.709785048734818323447590287
228.399869717417953964792381058
228.087668381837011978206272806
227.773241836861070925879448177
227.456649794906396581695263151
227.137950913700599856034988071
226.817202822986510303721459308
226.494462150213844300289073397
226.169784545264112807168281008
225.843224704251744688380353591
225.514836392442086045599991614
225.18467246632476318856604566
224.852784894878856684706593724
224.51922478006441724066199508
224.184042376573052472395744454
223.847287110868619081106671208
223.509007599547460324118380081
223.16925166704612725234420497
222.828066362723107776931247925
222.485497977339754483553375724
222.141592058964344910695177125
221.796393428322021812174668793
221.449946193612241154007023188
221.102293764814297999025191229
220.753478867500501058708761314
220.4035435561756218678213827
220.052529227160350847630048491
219.70047663103564678832341048
219.347425884664065540022596309
218.993416482803395195750568478
218.638487309327206206922366805
218.282676648066243293141546281
217.926022193283939454067443243
217.568561059798718770700343852
217.210329792765172042718984436
216.851364377125635820857872221
216.491700246743179350144475217
216.131372293226503742112748258
215.770414874456781844603119272
215.408861822826014373716410045
215.046746453196046599048236197
214.684101570586978997347561738
214.320959477603313654105754034
213.957351981605804710949830386
213.593310401636624808649600416
213.228865575105119302015887573
212.864047864241095122153104805
212.498887162322280684976157301
212.133412899682296393916902935
211.767654049505191307072588655
211.401639133412329725774003652
211.035396226847151144230302833
210.668952964263077547894766159
210.302336544119602866159242869
209.935573733691369910594137558
209.56869087369481983172277668
209.201713882736787502612063724
208.834668261589212810703432287
208.467579097293942159851001676
208.100471067101406125623079932
207.733368442246777763775222455
207.366295091567041160281636264
206.999274484962231066595773387
206.632329696703941539147653106
206.265483408594044067621755058
205.898757912976403418246346056
205.532175115604232036889852023
205.165756538365581066739414723
204.799523321869327564170094586
204.43349622789388308358667547
204.06769564170071819826234701
203.702141574214670490721324272
203.336853664072879853993417626
202.971851179544074374173702905
202.607153020319812403662511288
202.242777719179171479591258769
201.878743443528262296870623416
201.515067996815835820353830709
201.151768819826143632303047125
200.788862991850105581884935374
200.426367231735734560219075828
200.06429789881866559973281037
199.702670993733535326727600734
199.341502159106857921519139816
198.980806680131945005147025986
198.620599485026319122423296259
198.260895145371973577676336017
197.901707876338735153959913283
197.543051536790890562724271898
197.184939629277142184596003231
196.827385299903863629866689403
196.470401338091530727357054327
196.114000176214108600903586183
195.758193889121080372462202051
195.402994193541707598311885116
195.048412447371016658229375344
194.694459648836908834204272286
194.341146435547694591597881113
193.98848308341925446652067725
193.636479505480929821747633138
193.285145250559146410728342773
192.934489501837672033731126442
192.584521075293306427606927873
192.235248418005696743587248151
191.886679606339865374874427661
191.53882234399992833249984523
191.191683959952371664591737342
190.845271406217140396583212437
190.499591255524678958538862175
190.154649698836943875530438567
189.810452542730288436530310043
189.467005206637994928641113171
189.124312719950102621493752257
188.782379718968048798462762083
188.441210443711505535826095649
188.100808734574656398116074779
187.761178028829014508144450971
187.422321356969736313844829436
187.084241338902233550601989615
186.746940179965729114968343173
186.410419666790240539057734562
186.074681162983307186701290413
185.73972560464260387080963683
185.405553495690403989458242853
185.072164903025669153147581202
184.739559451489349267592279444
184.407736318638276767211300924
184.07669422932283076683137929
183.746431450063330894984301246
183.416945783219896051637505057
183.088234560950269832934498554
182.760294638949871397323294124
182.433122389968077596573474312
182.106713697094478718611334266
181.78106394680857561369392063
181.456168021786099695935520818
181.132020293454838689089450621
180.808614614292539342749635185
180.48594430985913296778982119
180.164002170555189771355086836
179.842780443098152811145830185
179.522270821707531087805175506
179.202464438989842954063230189
178.88335185651369468698365758
178.564923055064953734513578538
178.247167424571530737114273621
177.930073753686817801055068289
177.613630219020341452825033185
177.297824374003675949255409588
176.982643137379124789554466652
176.668072781298113920977228548
176.35409891901564770374437255
176.040706492166556557856470584
175.727879757608611602460845315
175.415602273816894650511354725
175.103856886813089647517634834
174.792625715612601920790857511
174.481890137171612170145934831
174.171630770815330565026154285
173.861827462127830034540717752
173.552459266282904087035270207
173.243504430794410325072428595
172.934940377663523075305261296
172.626743684899223854609955015
172.318890067387203129272020152
172.011354357081127120728226826
171.704110482488935119037361736
171.397131447425471433194567425
171.090389309001316960245198597
170.783855154816163266369234492
170.477499079323461536156179311
170.171290159331373843137315193
169.865196428603248561392789755
169.559184851518928527417817234
169.2532212957561724017072034
168.94727050394931862969486734
168.641296064280038902338710123
168.335260379952604836113687197
168.029124637503517767590284934
167.722848773892616330321347504
167.41639144231986822564421768
167.109709976708958743385882071
166.802760354795495531603119757
166.495497159754142129301374088
166.187873540295255906043654619
165.879841169157621996856858911
165.571350199919624808578742949
165.262349222046662323079791872
164.952785214087763587126440186
164.642603494929192375850295647
164.331747673007283839872732134
164.020159593376837453709895183
163.707779282525047666823497872
163.394544890814159385162238863
163.080392632428751734798858552
162.765256722695740003595090712
162.449069312636797958245796048
162.131760420603892446002243768
161.813257860838936240905255225
161.493487168788145292001321941
161.17237152299046901211611967
160.849831663347376855678458699
160.525785805568254033528722731
160.200149551571598899173820495
159.872835795607030774264612408
159.543754625846706598947439473
159.21281322117699390259764838
158.879915742902030319225148582
158.544963221049976954280431306
158.207853434950190091821657088
157.868480787725021962962371685
157.526736174313326682298361957
157.182506842613780929503929549
156.835676247304595619631955712
156.4861238958618329452442954
156.133725186261060792332953366
155.778351235806147437679367005
155.419868700484258743966441753
155.058139584197159056023645295
154.693021037165277190724443626
154.32436514274216527902077727
153.952018691812371357314912036
153.575822943874713698127211405
153.195613373834749236777679764
152.811219403444037449351526501
152.422464116228672018998817975
152.029163954644416605435003138
151.631128398079423648380444466
151.22815962019655443557306215
150.82005212396417908938081113
150.406592352565216997573684505
149.987558274197021877005622293
149.562718938577159211132069436
149.131834002749453167754196942
148.69465322353776990775933923
148.250915913718247565225935996
147.800350358669908168415991005
147.342673189913956596325549126
146.877588711557965269559205882
146.404788175216011923524340872
145.923948998472032392333704267
145.434733921382212706322341016
144.936790094862654934662393657
144.429748094068419617536497272
143.913220849024740146091379783
143.386802483803382541207759336
142.850067054426179868899070375
142.302567174399129466962377329
141.743832515304698039568829036
141.173368168171823583954896548
140.590652849359973914643492613
139.995136932384023306813342974
139.386240284408082411465319948
138.76334988297244339181364
138.125817184794968332898431608
137.472955214091444710544396127
136.804035332646282910507411717
136.118283647658453736995858737
135.414877005966589209612528631
134.692938514343777242470929062
133.951532514795497812202901123
133.189658930746662503536622845
132.406246884094065814928222585
131.600147463591902572198565954
130.770125500973923893007776811
129.914850181345309617638368084
129.032884277050855933171249226
128.122671747249639895547135262
127.182523385854994730665687648
126.210600124340584436453966474
125.204893497700754329770145982
124.163202654011921084350228836
123.083107119952035387513108063
121.961934311212837733816701061
120.796720476254848350925396613
119.584163352522622400799881716
118.32056424878450521546914023
117.001756474088289178547717802
115.623015902303176062582709193
114.178947816605692976611266318
112.663341737714029664706615308
111.068982232680023173137410731
109.387397920575108006257972773
107.608521604210592940670152328
105.720219014557262274434187408
103.70761693233539270552601506
101.552112986857471950684198872
99.2298564545001479107147932441
96.7092983349595857766678019145
93.9469811948462185173614715921
90.8796683075183810844502002366
87.4077898430036291910410453225
83.3537911375311281302404392738
78.3177225149115283844389235582
70.0421001546036066301303170363


==> anc/WILS3HQG1/HG1gS33000.dat <==
# HG1gS33000
1489.8136588469829749122450805
1489.79075014506955904440149175
1489.78909635745550472501460878
1489.78732414239047891934435808
1489.78542509785401979182505495
1489.78339023216759924548818109
1489.78120992314060083567147023
1489.77887387442926838380721849
1489.77637106892209206735005588
1489.77368971895291293478219562
1489.77081721313006987663349162
1489.76774005955613839271182429
1489.76444382519816870523735073
1489.76091307115276977110824244
1489.75713128353385051932768674
1489.75308079969326209355565513
1489.74874272946592371302234342
1489.74409687111119530639597837
1489.73912162160121412055983872
1489.73379388088456815983267562
1489.72808894972996080105310569
1489.7219804207293484382457417
1489.71544006201332248817738056
1489.70843769320317006617407153
1489.70094105309399103800885759
1489.69291565853137507466067024
1489.68432465391034787364068528
1489.67512865068947273248216462
1489.66528555627502860231471032
1489.65475039158995939893245963
1489.64347509659967662535432885
1489.63140832302166709599630939
1489.61849521339807227048054482
1489.60467716565982139287014722
1489.58989158225736651909495125
1489.57407160287642584785770484
1489.55714581969722758856683051
1489.5390379740923875168593772
1489.51966663359156935210543464
1489.49894484787028025147098415
1489.47677978244534809467191249
1489.45307232868060860765131383
1489.42771668862288605611006869
1489.40059993310025990011560398
1489.37160153142164128958463799
1489.34059285091859846836811458
1489.30743662446692078543604971
1489.27198638401633956755235566
1489.23408585804186369183818054
1489.19356833070906193066512334
1489.15025596041804708134718907
1489.1039590552565929613015891
1489.0544753027514392832006098
1489.00158895115809624194836082
1488.9450699393730256236747552
1488.88467297238761391505526926
1488.82013653903052102858253969
1488.75118186856343189898805889
1488.67751182250459363399730074
1488.5988097178544146457468871
1488.51473807768745097931568904
1488.42493730485491575649038274
1488.32902427431101713717606301
1488.22659083933454514417332981
1488.11720224666376427935846645
1488.0003954552973923309342487
1487.87567735343680985102623371
1487.74252286775419084234730182
1487.60037295886750117587044405
1487.4486324965857902748057532
1487.28666800815640010077003244
1487.11380529239911097355075698
1486.92932689225029191511058224
1486.7324694178622542651556005
1486.5224207120086216290342708
1486.29831684913499183413342541
1486.05923895896480059761941742
1485.80420986512237520789558921
1485.53219052876790326801928069
1485.24207628675157888688167613
1484.93269287328558420224055885
1484.60279221360177416680576469
1484.25104797750879307810106402
1483.87605088018355526151750969
1483.47630371692709290206673552
1483.05021611798203399837372435
1482.5960990088465090046965729
1482.11215876082490399463095049
1481.59649101582706298242385916
1481.04707416866139282877440744
1480.46176248926049680998452283
1479.83827886642659672473119586
1479.17420715378363932509564542
1478.46698409766847123742164343
1477.71389082567886333717901096
1476.91204387351461628847256942
1476.0583857265915897901042657
1475.14967485166819333113130612
1474.18247519238924244813909658
1473.15314510121120071319763883
1472.05782567861208341659591584
1470.89242848879320034026992683
1456.7368652833876008143019211
1444.14062663795042177980360536
1432.4993764219206057974816587
1421.53832339089092200351824105
1411.100648023171524359175256
1401.08534284718516918223442271
1391.42216728607230626291225243
1382.05960451502563721027808571
1372.95835673183016062903956952
1364.08752736199373227523862553
1355.42223524927201262674642118
1346.9420485854356984279362593
1338.6299153484232794828750216
1330.47140856158852009712341098
1322.45417889218389656502126266
1314.56754824156798744712808977
1306.8022018696380923375430508
1299.14995103112383997803138919
1291.60354712588448205325569318
1284.15653417710351753568346487
1276.80313029285791248214761853
1269.53813136516758757553864121
1262.35683205507883706667760183
1255.25496037462669279534335127
1248.22862307944991003967885262
1241.27425974159088397470206114
1234.38860385490705275402924068
1227.5686496856608362194759343
1220.81162385259912578247984751
1214.11496082809738668779008478
1207.47628171161085086445882533
1200.89337575081956365013905236
1194.36418418321335900667220492
1187.8867860478323644202360203
1181.45938567818778353498337631
1175.0803016365681778796703422
1168.74795688964973513839844616
1162.46087005759796749183644429
1156.21764759522289795120592105
1150.01697678542671466533853581
1143.85761944309261477770198787
1137.73840624243460257548385065
1131.65823159323433851165883044
1125.61604900178777394803815053
1119.61086686113404914710013191
1113.64174462253284240660523157
1107.7077893064284518416783619
1101.80815231647923606634735145
1095.942026524794156187869293
1090.10864360043037610810508109
1084.30727155657091952049565759
1078.53721249470477839400631215
1072.79780052664442280463613229
1067.08839985739621480573653756
1061.40840301379685612344175522
1055.75722920548477945113457025
1050.13432280622382717623498509
1044.53915194486672130663863984
1038.97120719636228826311779203
1033.4300003641939974129910838
1027.91506334650581992298523894
1022.42594707893982298008925304
1016.96222054789120237432687712
1011.5234698684916994508332208
1006.10929742217106616734634002
1000.71932104912663689952239773
995.353173291460222115704376283
990.010500683125589963751826704
984.690963083174068204486981422
979.39423304909490746300697045
974.119995247324882208931351078
968.867945898252894399254941353
963.637792253268714119650264712
958.429252101612791320882687412
953.242053304965146649733634688
948.075933357880483193522798246
942.930638972327709846021900217
937.80592568472989029732524253
932.701557484025896045033093443
927.61730645938909933746796836
922.552952466342419974956901577
917.508282810103940107216582666
912.483091945084014930268141496
907.477181189534128839820605535
902.490358454420385024390356874
897.522437985661105188979853875
892.573240118929122005548240707
887.642591046275477987571392031
882.730322593882856574628669148
877.836272010304573757534767302
872.960281764588719882331102834
868.102199353727393026167962707
863.261877118908206594007255855
858.439172070079654487837901819
853.633945718373721294879787508
848.846063915958553120118988618
844.075396702921256822344631034
839.321818160806152706812949996
834.5852062724572326341194161
829.86544278783532142319471001
825.162413095500640215235007026
820.476006099470249789911383382
815.806114101177322358228114624
811.152632686275454851189198649
806.515460616046388972497259013
801.894499723183628976608399657
797.289654811737625626255414433
792.700833561020495786907321413
788.127946433279737314497214165
783.570906584961138502265468537
779.029629781391125618364679858
774.5040343147181917145778687
769.994040924961851531777988637
765.499572724025813836661654512
761.020555122539793348104285574
756.556915759401635884747650196
752.108584433898235976481762432
747.675493040290116818430926401
743.25757550475054661479990425
738.854767724555709391562051589
734.467007509427756586565706045
730.094234524937560659409542732
725.736390237878694429778785167
721.393417863528589139870356082
717.065262314716998216935949802
712.751870152625828957664952134
708.453189539248116241992007142
704.169170191437415182896099559
699.899763336482196588683185839
695.644921669142952577164867914
691.40459931009267109593691503
687.178751765704128131781069307
682.967335889130084961383626557
678.770309842624974151384025461
674.587633061059020775711220528
670.419266216577982517883085644
666.265171184363811462423930021
662.125311009453548450804862376
657.999649874575664418846852696
653.888153068964868250951468964
649.790786958118113090454282257
645.707518954456158073946443576
641.638317488856585106462761039
637.583151983025635240866468876
633.541992822677620848805888649
629.514811331491992176519524074
625.501579745819393913858420213
621.502271190109242677245803356
617.516859653032493202024337159
613.545319964274342734026526759
609.587627771972652587660458875
605.643759520778845900845446836
601.713692430518973899382250118
597.797404475433531960668059259
593.894874363975453767515062541
590.006081519146519057823988586
586.131006059353179966704005541
582.26962877976354466538209911
578.421931134147956754029126089
574.58789521718627638577961164
570.767503747225606009942978395
566.960740049472811453969576924
563.167588039606769259260764957
559.388032207795825106730911188
555.622057603106477098701319979
551.869649818289802816692278189
548.130794974932631594697331914
544.40547970896092441561351598
540.693691156483264275819444166
536.995416939962780734256488145
533.310645154706234579562022314
529.639364355659372973673542852
525.981563544498032877663793432
522.337232157004821805826200947
518.706360050721540715830160002
515.088937492867834815269718193
511.484955148516864900049632441
507.894404069019085154520582751
504.317275680665493720575870403
500.753561773581990335107118783
497.203254490846731464601553722
493.666346317822618126415523328
490.142830071697285445884703745
486.632698891223186399170108298
483.135946226650575551866623516
479.652565829846402318451564002
476.182551744592317711560464291
472.725898297055184076253618277
469.282600086423654246760672877
465.852651975704555236953031314
462.436049082672972278572322324
459.032786770970082033720103791
455.642860641342929394841236869
452.266266523020480695546068119
448.903000465220417623498154024
445.553058728781260872496110509
442.216437777914530801495659952
438.893134272071764277325445033
435.583145057921312646396769014
432.286467161429945577875293588
429.003097780044379504009863484
425.733034274967937698782349725
422.476274163527631819035128507
419.232815111627032107456304973
416.002654926280365538682019153
412.785791548223348082717772716
409.582223044596319058512957589
406.391947601695302339897773929
403.214963517786671031870623289
400.051269195981139223830612542
396.900863137162846605098945753
393.763743932969339145273650989
390.63991025881828173699454102
387.529360866976766702063076807
384.432094579669105395218354389
381.348110282219008816020419059
378.277406916222077162167065224
375.219983472744527622178506302
372.175838985544094397734516381
369.144972524309034942946945212
366.127383187911171677169992442
363.123070097668888927873012078
360.132032390615990539328954113
357.154269212772304380313083228
354.189779712411895828524681795
351.238563033324723119578150801
348.300618308067533132060199019
345.375944651199756634230295521
342.464541152500117127992574012
339.566406870159617065531084509
336.681540823946509244954949242
333.809941988338799462150983401
330.951609285619758842166492277
328.106541578931850516291257746
325.274737665284395257436636753
322.456196268510214127987560731
319.650916032166392906533309913
316.858895512374212801375112677
314.080133170593184470282477742
311.314627366324007369686890127
308.562376349735153654619463218
305.823378254207644924547715415
303.097631088792450719032265556
300.38513273057478944654219294
297.685880916939454990712631898
294.99987323773112516529504541
292.327107127303431038519257369
289.667579856450378446258256196
287.021288524213514256286113686
284.388230049558019594346075445
281.768401162910689722069921042
279.161798397552524954072918587
276.568418080858408262980608558
273.988256325376082349275558301
271.421309019736361203613100256
268.867571819386217768730720261
266.32704013713607936903138728
263.799709133512335214045239838
261.285573706905714531819979691
258.784628483505828718888874707
256.296867807011785203579978974
253.822285728108373332423599166
251.360875993696892247691563002
248.912632035869236083089134236
246.477546960613371426247846579
244.055613536237834342295955227
241.646824181502337675535771037
239.251170953441012082695813668
236.868645534864204412312681423
234.499239221524122606074369194
232.142942908928945088867455795
229.799747078789302306546759731
227.469641785080286165464412609
225.152616639701346942807596919
222.848660797715593889919922666
220.557762942149122144641185571
218.279911268330041372555155868
216.015093467745877187282510142
213.763296711396950998816302063
211.524507632622213351106749836
209.298712309372805557408246505
207.08589624590734969513356688
204.886044353881612570420961434
202.699140932803749480517346096
200.525169649824802411686385362
198.364113518832498141531107973
196.215954878814657460356221489
194.080675371456679693639276486
191.958255917935598564278372624
189.848676694871107147400833905
187.751917109391711445950659111
185.667955773271783318974812674
183.596770476092732576750675096
181.5383381573787924628882202
179.492634877654998815818647418
177.459635788371826072169602095
175.439315100637606742908034101
173.431646052696287396006891592
171.436600876084244240655492211
169.454150760395774074653165536
167.484265816582468615385385836
165.526915038706946908064647324
163.582066264066334022895249323
161.649686131595404399040183765
159.729740038453421820233036845
157.822192094692368717714796346
155.927005075897425287941921298
154.044140373683189776055038937
152.173557943921176746637941563
150.315216252565536815055642562
148.469072218934650189857865363
146.635081156296192352132884691
144.813196709592381248529805511
143.003370790130311764230416605
141.205553507049476593510293648
139.419693095364664871674458291
137.645735840367312124441776407
135.883625998151926044638345463
134.133305712016297358998228616
132.39471492446467310231722129
130.667791284521752932375556103
128.952470050042079819926954967
127.248683984673924190417257261
125.556363249108869552000518439
123.875435286217733042144868822
122.205824699639898445281426245
120.547453125356266813059845117
118.900239095735462726457413472
117.264097895498245317760109919
115.638941408995779089745413744
114.024677958142972519660594074
112.421212130287870454069114876
110.828444595231381980084328249
109.246271910537632739628249036
107.674586314193029341452509839
106.113275503580661097697813292
104.56222239963473448912002838
103.021304894925953213669310987
101.490395584301527068676859299
99.9693614765609774015255100334
98.4580636854889797773155680545
96.9563570983866829510220447897
95.4640900200404066988824539702
93.9811037898380190498608250304
92.5072323694847382764744173611
91.0423018984770465494095147553
89.5861302141605004275518499181
88.1385263328181935059105678012
86.6992898878040499494746881327
85.2682105202402206021718840502
83.8450672172301829679580779689
82.429627591886280062964542456
81.0216470987175048001867993806
79.6208681770525068913600035591
78.2270193141625818891738288722
76.8398140185738181477134714778
75.4589496926850902874557732047
74.0841063922007525064548776985
72.7149454579966307066067513556
71.3511080038073417048106965489
69.9922132404805258889391890194
68.6378566144003877125163776111
67.2876077339280172798138897741
65.9410080531999738664017858407
64.5975682771935760519851974485
63.2567654453836683507527922361
61.9180396432953791886170709276
60.5807902814323804902907694679
59.2443718689529394033162560674
57.9080891944526736672500733354
56.5711918074714056620058880677
55.2328676707796444027868338903
53.8922358236533784324186620362
52.5483378582307189400633178265
51.200127961946590484300054442
49.8464612152066741054079462719
48.4860797496294474293622596277
47.1175962608926135303811615968
45.7394742207289461810242548511
44.3500039292372677764513240226
42.9472732681006403841646268969
41.5291316222807650397346685796
40.0931448778816340857870315494
38.6365385913282519511054045019
37.156125221070253460456786361
35.6482094872805082010994274637
34.1084630828484926557011640088
32.5317554006432483673011516099
30.9119193766444576012347081184
29.2414184828813956597577392563
27.5108572573404884485757329846
25.7082324941223364779110724486
23.8177294382051678176453299312
21.8176601317270642913315584863
19.6766238895837500909087557555
17.3454675291010388521491483538
14.737162847000458816762437726
11.6575286922342747646474190213
7.03606024960335461440615061698


==> anc/WILS3HQG1/HG1gS33010.dat <==
# HG1gS33010
-52.4444444444444444444444444444
-52.4433306436139107974615758506
-52.4432506446792091289828488169
-52.4431649506432473092736273011
-52.4430731602421829536505484262
-52.4429748442826181542195178923
-52.4428695437258225204559914066
-52.4427567676428821909632722397
-52.4426359910322727145363046134
-52.4425066524908099267751552067
-52.4423681517283557745133723752
-52.4422198469160435307332967026
-52.4420610518571369623999852933
-52.4418910329689486218333905545
-52.4417090060635112775684393493
-52.4415141329139212169197940208
-52.4413055175924502539175377165
-52.4410822025656521529133856077
-52.4408431645307660909907937239
-52.4405873099767418586056898225
-52.4403134704521757263555681121
-52.4400203975213491318272573786
-52.439706757388401261460112495
-52.4393711251684377629091885962
-52.4390119787830776108275674836
-52.4386276924565647888863615294
-52.4382165297871170027718558838
-52.437776636366645992320200428
-52.4373060319203588814795522431
-52.4368026019360329306952104192
-52.4362640887509423954317265173
-52.4356880820625011216403308438
-52.4350720088266630136178583927
-52.4344131225059893947353156216
-52.433708491627042162240655919
-52.4329549876043889414613922248
-52.4321492717860054131854684234
-52.4312877816722246767939217687
-52.4303667162576077948978864051
-52.429382020442187239077576772
-52.428329368455459344957385544
-52.427204146233266447394434719
-52.4260014326843073059656564887
-52.4247159797794388047415462591
-52.4233421913931756434278810186
-52.4218741008228506366433040655
-52.4203053469067590115942642733
-52.4186291486582683690043047445
-52.4168382783283243182911698261
-52.4149250328040127554293695875
-52.4128812032458458593223574862
-52.4106980428612127104770590522
-52.4083662327059696239452780392
-52.4058758454004325865310086542
-52.4032163066400675012320873538
-52.4003763543749463801931669412
-52.3973439955255425615085484721
-52.3941064600956691450792624251
-52.3906501525363162228289631097
-52.3869606002068086477062212821
-52.3830223987720821024881293381
-52.3788191543669567621694526738
-52.3743334223500712575564979157
-52.3695466424616220946345966191
-52.3644390701902331993960151487
-52.3589897041451558594283016369
-52.3531762092205711274002465241
-52.3469748353290360379930413742
-52.3403603314710843730910490501
-52.3333058548976662085282519316
-52.3257828751114936312053699422
-52.3177610724424599999261313554
-52.3092082309211258406068472645
-52.3000901251628266458366017027
-52.2903704009632691272195341106
-52.2800104492945574585080916198
-52.2689692733784463819851249387
-52.2572033485012724065451084845
-52.2446664742224884120209818908
-52.2313096186160434801991092394
-52.2170807541710332703661912457
-52.2019246849651230424409030635
-52.1857828647112432976625776509
-52.1685932052650059375624462113
-52.1502898751672166006808377978
-52.1308030877827964502311925404
-52.1100588785844037944029706517
-52.0879788711160909757683544521
-52.0644800311594712570058325633
-52.0394744086121269147967033373
-52.0128688665753816666845731105
-51.9845647971360997671781369212
-51.9544578233148642078079165279
-51.9224374866407205238403580248
-51.8883869198006307658141584412
-51.8521825037998282683128106809
-51.8136935090573426760471767745
-51.772781719848997987087765258
-51.7293010414980687054247555842
-51.683097089701373393071272004
-51.6340067613657170962014397955
-51.5818577863160483273691536419
-50.9541553728926985586034436511
-50.4028062391951290842839045389
-49.8981379618531729932867573355
-49.4266916061550506352685426922
-48.9807989273871315061287475856
-48.5555266556906866280127301909
-48.1474471988571882051812295933
-47.754048263285934410004745493
-47.373414315575585541042971611
-47.0040397954271571423699398953
-46.6447124835457146703878111493
-46.2944369985808971532622345394
-45.9523825828221999990033627682
-45.6178462788303533087643358854
-45.2902262365012047022117480847
-44.969001905145685301797826549
-44.6537190348532032018914817673
-44.3439781178077623252909430218
-44.0394253416416118750414485464
-43.7397454110539552125292794217
-43.4446557816620321652998618762
-43.1539019769971844579426659216
-42.8672537471856655437043110602
-42.5845018894724394723551236604
-42.3054555948073734279149186938
-42.0299402167025119745495006354
-41.757795382118363562831792346
-41.4888733816948141588684310921
-41.2230377898866472143843891645
-40.9601622756626012802591717022
-40.7001295722046587123881586138
-40.4428305800900858339674247617
-40.1881635831789969875335437622
-39.9360335601768538038344404809
-39.6863515778249843664465250477
-39.4390342540651116196697556599
-39.1940032814557531411351213306
-38.9511850026877825090569041776
-38.7105100313289486134594060599
-38.4719129119810284873908259677
-38.235331814903862659250369406
-38.0007082608832639009001446104
-37.7679868727226462667492894744
-37.5371151502433408902825570659
-37.3080432661036053226346693444
-37.0807238801054480010722650053
-36.8551119699629837486895788021
-36.6311646767653461794417736907
-36.4088411635887239905495667402
-36.1881024859020036528776890422
-35.9689114725738345228612537959
-35.7512326164298419145054688712
-35.5350319734306408756992444168
-35.3202770696471080226005367778
-35.1069368153014357107408317482
-34.8949814252228180518701141415
-34.6843823451368780055010244879
-34.4751121832695512172442176324
-34.2671446468002890464404897306
-34.0604544827471422130912737165
-33.8550174229083980547974043625
-33.6508101325227021039908493646
-33.4478101623426257779625425556
-33.2459959038459840838993260436
-33.0453465473353224631131125722
-32.845842042699278342301511511
-32.6474630626303244358755477789
-32.4501909681120149571015457841
-32.2540077760055408332004597724
-32.0588961285803802556899945794
-31.864839264847299690240423643
-31.6718209935641076409291217702
-31.4798256677954679912469946568
-31.288838160918025125572640705
-31.0988438439709803550930981223
-30.9098285642603903628070595525
-30.721778625132796347641494379
-30.5346807668404671340692521594
-30.3485221484266081401969747419
-30.1632903305644136584714018063
-29.9789732592888770527130378628
-29.7955592505648707707849715954
-29.6130369756392087202743318499
-29.4313954471282460564448443081
-29.2506240057960901451159620278
-29.070712307981722090838371347
-28.8916503136362882368178327691
-28.7134282749345400649930883877
-28.5360367254269010390686362032
-28.359466469700939981079791637
-28.1837085735231503989096762636
-28.0087543544338898585640728694
-27.8345953727701375098993056424
-27.6612234230923943060556497191
-27.4886305259935911231458538076
-27.3168089202692955789697323173
-27.1457510554298285498714976626
-26.9754495845361249710365899991
-26.8058973573423084434900371103
-26.6370874137290026973958691491
-26.4690129774123816564926147567
-26.3016674499148697023901122561
-26.1350444047842502072114644387
-25.9691375820487284653466992004
-25.8039408828962293524552695017
-25.6394483645668945223635731614
-25.4756542354483825149355417321
-25.3125528503641712632688047738
-25.1501387060456193377262609211
-24.9884064367790627634595915413
-24.8273508102197110726290049064
-24.6669667233645618590148099889
-24.5072491986769797484964993144
-24.3481933803559854598393055365
-24.1897945307436754168488164026
-24.0320480268645439447656582415
-23.8749493570908100624761136403
-23.7184941179281607634457478461
-23.5626780109166138427638398218
-23.4074968396414770503803804222
-23.2529465068496378099850283328
-23.0990230116666600289212453921
-22.9457224469103926457092881531
-22.7930409964970094522446886522
-22.6409749329356022530990234962
-22.489520614907640387137175067
-22.3386744849277897814862496207
-22.1884330670827547259999908579
-22.0387929648449660898644364836
-21.8897508589580913476853123114
-21.7413035053914850952943052406
-21.5934477333608342320466048455
-21.446180443412380147368440822
-21.299498605568221522641646919
-21.1533992575303161626309879658
-21.0078795029409089928507999863
-20.8629365096972163637356859447
-20.7185675083182944282756423441
-20.5747697903621119235608485983
-20.431540706890935484354979815
-20.2888776669832189250129162986
-20.1467781362902670035283735513
-20.0052396356360192703750281451
-19.8642597396583709317866905536
-19.7238360754905154345461613573
-19.5839663214808579061995297552
-19.4446482059501098474306099674
-19.305879505984233747087965111
-19.1676580462619617392351061002
-19.0299816979156651997165942184
-18.8928483774244024318429720981
-18.7562560455380194528877836721
-18.6202027062312244929823137568
-18.4846864056866002758793586859
-18.349705231305559579997667689
-18.2152573107462890845498850054
-18.0813408109877641895617006488
-17.9479539374189534545391163255
-17.8150949329523656173056873645
-17.6827620771611249158714854636
-17.550953685438791721080099854
-17.4196681081811753706901660306
-17.2889037299894146467556879097
-17.1586589688936286239987594335
-17.0289322755964666999382770454
-16.8997221327359115569898535269
-16.7710270541667126584598790978
-16.6428455842598506971259961207
-16.5151762972194552468480234552
-16.3880177964166187615961080251
-16.2613687137395700670737544015
-16.1352277089596896400086778402
-16.0095934691128673091803038495
-15.8844647078957205782169038545
-15.7598401650762085989902938547
-15.635718605918192950034362623
-15.5120988206195118290062726946
-15.3889796237631490823062617662
-15.2663598537810936974981444342
-15.144238372430499002555707069
-15.0226140642817638762146956261
-14.9014858362181708005154142502
-14.7808526169467276033947994578
-14.6607133565198712681541587284
-14.5410670258677032488864377056
-14.4219126163404363465244618253
-14.3032491392607433880883892359
-14.1850756254857077300292800474
-14.067391124978084992442648448
-13.9501947063865944406586393009
-13.833485456634967079787200382
-13.7172624805194858309179208786
-13.6015249003147611288225213899
-13.4862718553874929334645946813
-13.3715025018179774940060382825
-13.2572160120291242563039957342
-13.1434115744227550745095012738
-13.0300883930229643851339843177
-12.9172456871263252381252525644
-12.8048826909587320638573840601
-12.6929986533386767967639570746
-12.5815928373467604844366688477
-12.4706645200012477937289145859
-12.3602129919394768906753717752
-12.2502375571049420263836144124
-12.1407375324398708135998704871
-12.0317122475831226351503385752
-11.9231610445732388923040036065
-11.8150832775564798843389537106
-11.707478312499687015935877919
-11.6003455269078127618641067611
-11.4936843095459643838536230503
-11.3874940601658107973501371375
-11.281774189236205230531701104
-11.1765241176778794087487198801
-11.0717432766020679383896194572
-10.9674311070529243587654257247
-10.8635870597535929823873610971
-10.7602105948558031561737118119
-10.6573011816928549516150609695
-10.5548582985358675334630658865
-10.4528814323531635665675063064
-10.3513700785726650013211613247
-10.2503237408471774318089061479
-10.1497419308224419490005688562
-10.0496241679078350157605504458
-9.94996997904959837243615429684
-9.85077889850648234247820112717
-9.75205046762768714787133177008
-9.65378423463298796481887312876
-9.55597975439493045163066143413
-9.45863658822298436337349217342
-9.36175430364954363161162304185
-9.26533247421766193231175872422
-9.1693706792704132903063194929
-9.07386850374176767395962343433
-8.97882553794887181798377975965
-8.88424137738562567457934029656
-8.79011562251744493185291980534
-8.69644787857709995215336414761
-8.60323775536152126966482952854
-8.51048486702946144411697008018
-8.41818883189990259334886231973
-8.32634927225109831892420119971
-8.234965814120137992958168961
-8.14403808710292048737236266072
-8.05356572415442339519287157682
-7.96354836138915261313946077902
-7.87398563788165582113603343901
-7.7848771954669819026233902586
-7.69622267854096669437678342666
-7.60802173386022363018442064686
-7.52027401034171584302485781075
-7.43297915886178410859422110126
-7.34613683205450264195913856875
-7.25974668410923219097450110788
-7.17380837056723709654409527833
-7.08832154811723000182766437849
-7.00328587438970468045390419371
-6.91870100774991400731811829917
-6.83456660708934640349997810102
-6.75088233161555013729515477213
-6.66764784064015064351265919084
-6.58486279336490151931925407701
-6.50252684866560505229302492826
-6.42063966487373301919681503339
-6.33920089955557304537535335514
-6.25821020928872001647044362352
-6.17766724943572586687501050655
-6.09757167391471451213461359531
-6.01792313496676172295972436902
-5.93872128291983233260273143467
-5.85996576594905930128651736642
-5.78165622983314080345219285633
-5.70379231770662262607738991053
-5.62637366980782373724489901055
-5.54939992322215286916420525012
-5.47287071162055332202969272959
-5.39678566499280189470542411533
-5.32114440937537584249505232167
-5.24594656657358900514251144589
-5.17119175387768469011252080348
-5.09687958377255848365693407633
-5.02300966364076883752912472369
-4.94958159545847698025472762092
-4.87659497548394036144115626173
-4.80404939393816538315869478899
-4.73194443467730552553138771285
-4.6602796748563700495181606078
-4.58905468458378616664804251306
-4.5182690265663338037862565318
-4.4479222557439467531182806866
-4.37801391891384696661800761778
-4.30854355434344990353125029317
-4.23951069137144803117362762815
-4.17091484999644666398087198449
-4.10275554045249114052126240638
-4.03503226277078670595435175365
-3.96774450632687219525219823364
-3.9008917493724654900475270506
-3.83447345855115251974352486828
-3.76848908839704204491172953276
-3.70293808081545532413527027989
-3.63781986454466272473546526712
-3.57313385459761806524918797597
-3.50887945168257561366661341093
-3.44505604160140381604362824833
-3.38166299462433356232140261075
-3.31869966483979663432811945506
-3.25616538947792140171477309856
-3.19405948820615725874899271672
-3.13238126239539609325171038127
-3.07112999435484754755918419232
-3.01030494653380419588378365788
-2.94990536068830216646009074625
-2.88993045701054123223307900206
-2.83037943321877492955130524057
-2.7712514636052146739471684385
-2.71254569803931082954313669622
-2.65426126092357681197968518363
-2.59639725009890795774915549335
-2.53895273569611328376739601265
-2.48192675893012338876046251276
-2.42531833083305937436445629319
-2.36912643092204328183211155102
-2.31335000579729733801236698063
-2.25798796766571412313084114322
-2.20303919278467905919068206853
-2.14850251982048636725612945112
-2.09437674811520533518117184293
-2.04066063585532026552684519394
-1.98735289813487905106546998716
-1.93445220490523538956153085877
-1.88195717880275074234255893218
-1.82986639284502577136875525549
-1.77817836798534747137878062328
-1.72689157051405647730472387487
-1.67600440929444639499639073949
-1.6255152328195889266103347151
-1.57542232607511830876977169291
-1.52572390719148686626023641619
-1.4764181238674980270915150849
-1.42750304954500814722295187851
-1.3789766793125340077845621137
-1.33083692551307402391124545368
-1.2830816130287073805509945438
-1.23570847421142891638812367747
-1.18871514342615280387826513788
-1.14209915116780925848148678025
-1.09585791770988816408616554481
-1.04998874623655989308111326831
-1.00448881540451778626110266365
-0.959355171273808921726679733294
-0.914584718538994707667744173476
-0.870174210982824175473834485531
-0.826120241063986183136446709213
-0.782419228538160605413405299317
-0.739067407997183308065752399967
-0.696060815194273166551852937276
-0.653395272003448922401372555843
-0.61106636983788279469168508348
-0.569069451324246212535352500949
-0.527399589997167843557483725763
-0.486051567738578790134052838674
-0.445019849639497622749657787251
-0.404298555904853266500300701828
-0.363881430352894354873816662907
-0.323761804976561865523947404536
-0.283932559930999670298597319499
-0.244386078184062781431608716032
-0.20511419390859328200115431766
-0.166108133497561511123331663625
-0.127358447834165647856128877279
-0.0888549341328212826680712500473
-0.0505865452621186955340572682818
-0.0125412839376485730460205903857
0.0252939215101596307567915611015
0.0629333639885615509540532507814
0.100392732512237839083756664901
0.137689322110308653256929060522
0.174842288013799514557163016026
0.211872956457423456525280982017
0.248805208797819400117549433055
0.285665961938101234314824815084
0.322485777284945389678140530871
0.35929964434472631711150217414
0.39614800646718151205875673375
0.43307813022375991402002485791
0.470145975696383525710294909683
0.507418820194513662121987012808
0.544979058158721445556431414841
0.582929921496162590895005647213
0.621404513826816422566904938071
0.660580978163063669041028247761
0.70071011043800502321913699049
0.742171655778204867261650193911
0.785610618794923012621867462773
0.832385511041772261183720278695
0.888888888888888888888888888889


==> anc/WILS3HQG1/HG1qPS20000.dat <==
# HG1qPS20000
46.2128266887491804433626363908
46.2038982808312224380898156629
46.2033399760350225000851414791
46.2027478347655459161086919793
46.202119889536992223262406329
46.20145406493720698401738011
46.2007481722179010417473937695
46.1999999036549901062276698176
46.199206826672813009981744193
46.1983663777261609216387113322
46.1974758559342700900453078652
46.1965324164612021236609676421
46.1955330636373635548477986481
46.1944746438173060613827557961
46.1933538379694061962442892917
46.1921671539935552284478912323
46.190910918763602602287923283
46.1895812698919979474424365217
46.1881741472148743989558502768
46.1866852839967186343506176943
46.1851101978547894909126575652
46.1834441814045868677414340624
46.1816822926289460417512439922
46.1798193449747503776056987934
46.1778498971828292040891689456
46.1757682428583495776442480059
46.1735683997909336955314783196
46.1712440990358515422933292308
46.1687887737699654111771968209
46.1661955479386544867485109872
46.1634572247127397678064571967
46.1605662747774791410907509286
46.1575148244790271183309083958
46.1542946438573722059260540131
46.1508971345986965291332083231
46.1473133179443674797223173734
46.143533822598390948023535098
46.1395488726801521267238308555
46.13534827577466574294701676
46.1309214111383764845566412147
46.1262572181248166831678348014
46.1213441849011670449708460635
46.1161703375340030595301989477
46.1107232295302708986590252083
46.1049899319278488327225277154
46.0989570240389404740560129773
46.0926105849590417480996839421
46.0859361859643516827696301699
46.0789188839312850500579369928
46.0715432159232193959964519046
46.0637931951017962660290755559
46.0556523081330218065952624073
46.0471035142720995381554526189
46.0381292463254005279658642023
46.0287114137032540493158206512
46.0188314077933432688101887383
46.0084701099014307677754142378
45.9976079020239294466919564349
45.9862246807354830499620061251
45.9742998744942297135866030225
45.9618124646877883559725801951
45.9487410107642215083969221426
45.9350636798142717371858058794
45.9207582809940157495919773675
45.9058023052006941353640375545
45.8901729704388075513668330369
45.8738472733385610807311916321
45.8568020473143118552305511979
45.8390140278767385854411589541
45.8204599256388944733626282883
45.8011165075829951588359702488
45.7809606871815753840407470446
45.759969623993340065500001264
45.7381208333804260294464980892
45.7153923070196353881579943942
45.6917626449052191698003119508
45.6672111995646580269692631061
45.6417182332312374889082529543
45.6152650887376290813866799823
45.5878343749126896251235002131
45.5594101672787396809594580258
45.5299782248580683914205556673
45.499526223904647180413456902
45.4680440093792425710112743816
45.4355238649824246940501012659
45.4019608025493897954206997217
45.3673528715919474161487216736
45.3317014897452251693765838989
45.2950117948382234123793685554
45.2572930192567457252198991373
45.2185588872026854900893354811
45.1788280353731968130322891735
45.1381244574847123856763647979
45.0964779729476148038829331533
45.0539247198548410553980031229
45.0105076722786802795917459498
44.9662771816710050181922740366
44.921291541929213567762588411
44.8756175774188218773081809102
44.8293312529289383197644561107
44.7825183041731656947753418753
44.7352748870294726322194809159
44.3188387666484655178776899485
44.1116979133322134365561657926
44.0069141991945896427916232237
43.9629335545542446827322939307
43.9587299301117765793383155378
43.9820686815143871733255669835
44.0251732679063191374323235014
44.0827883196129122431656645858
44.1511983318715909748079439437
44.2276839801033663765303913488
44.3101998644894992479352801173
44.397173124261366307288029683
44.4873721003854113361533840756
44.579817613843011057513340847
44.6737212348493619344368003817
44.7684412371126423296414725594
44.8634504809712531146290866323
44.9583125474700470264620539549
45.0526637061676152801599130884
45.1461990883050506902711519176
45.2386619441458556230704200568
45.3298351973371791903580844959
45.4195347339329263570109116847
45.5076040179417999286831885319
45.5939097329345546178693353349
45.6783382256171414778238730468
45.7607925822373682306390486009
45.8411902087725228151385593877
45.9194608154315392898805671075
45.9955447280920730105323976317
46.0693914659536553801333369525
46.1409585373778935048031190785
46.2102104156392387551065789595
46.2771176638681983775967224518
46.34165618437283839658778028
46.4038065721701944728592365838
46.4635535562402637253986900871
46.5208855149509554595052198918
46.5757940544580558964437657919
46.6282736407854909443452896231
46.67832127783405120925445105
46.7259362248253316932775728058
46.771119747719385217769952243
46.813874899994342475800908394
46.8542063288792343250207649054
46.8921201037152820296653877307
46.9276235636080894597203167711
46.9607251819411109286495182969
46.991434445663623933839400519
47.0197617475556071920096768017
47.0457182899166398989517773631
47.0693159983337018154869022322
47.0905674443596919007613300283
47.1094857760856173671852506091
47.1260846557188669666480648251
47.1403782033911840631392537157
47.1523809465157241899895942595
47.1621077740952695136657024877
47.1695738954552403442546377698
47.1747948029372329394903817444
47.1777862381428010881243479945
47.1785641613642461473702360165
47.177144723880265461209153225
47.1735442428302612138137939321
47.1677791784126342038919075595
47.1598661131800782926252029947
47.1498217332292619094266192518
47.1376628111037694992129171348
47.1234061902481522338052085124
47.1070687708677249738969601642
47.0886674970636219026271187803
47.0682193451258249934863731345
47.0457413128786136943375602066
47.0212504099833294540748362128
46.9947636491126599129564124339
46.9662980379189593983583605333
46.9358705717265521019322531258
46.9034982268846142854007061995
46.8691979547231914923071429558
46.8329866760602543091400639616
46.794881276212500354096579186
46.7548986004669311469364399454
46.7130554499741233394009861168
46.6693685780276211565540780421
46.6238546866970420053897169743
46.5765304237853464350453959574
46.5274123800833091712515879966
46.4765170868965683089102891696
46.4238610138227502210436098025
46.3694605667580907904479776636
46.3133320861147191650661285473
46.2554918452313561617074136988
46.1959560489616215463911329658
46.1347408324254568493443245697
46.0718622599103657674662706621
46.0073363239102638718014020854
45.9411789442907233950078736274
45.8734059675703063978666885929
45.804033166308507950928004229
45.7330762385915949167869661309
45.6605508076083006887300800921
45.5864724213080046201505748364
45.5108565521345707448885938119
45.4337185968295769082171037437
45.3550738762991461475482708277
45.274937635539042478459901385
45.1933250436131055820913001815
45.1102511936804777953158271346
45.0257311030674251795424807723
44.9397797133798749199091370095
44.8524118906530862719360481534
44.7636424255351438952964771801
44.6734860335012126638684512765
44.581957355095723708525323277
44.4890709561998741637326358862
44.3948413283220193347460083274
44.2992828889087171311149452528
44.2024099816743518571739434026
44.1042368769474189362187720678
44.0047777720316948993174751816
43.9040467915806489307218295184
43.8020579879835742876929289343
43.6988253417620307882307025598
43.5943627619752940042919444407
43.4886840866336034687935812339
43.3818030831180917052661101366
43.2737334486063587726340795886
43.1644888105027337918329630455
43.0540827268723360518096406992
42.942528686878114207930156849
42.8298401112201031793147124311
42.7160303525761949848583274933
42.6011126960437722634564564732
42.4851003595816019085437177624
42.3680064944514313925447596611
42.249844185658772223111204324
42.130626452392393799624188925
42.0103662484620869462798995862
41.8890764627342897909427637134
41.7667699195651996249446667524
41.6434593792310230918069853474
41.5191575383550436728945681545
41.3938770303312101135254257241
41.2676304257439723011006708806
41.1404302327841122941182242095
41.0122888976603378247279075062
40.8832188050064237662642233518
40.7532322782837038713829592833
40.6223415801787306390198993882
40.4905589129959355455152122715
40.3578964190451351567035919842
40.2243661810237408975073816034
40.0899802223935415621329205476
39.9547505077519380649084491153
39.8186889431975195180434247442
39.6818073766898785327863676097
39.5441175984035717253047796848
39.4056313410761388151325840602
39.2663602803501004758556711754
39.1263160351088612753109940674
38.9855101678064496635121706813
38.8439541847910320656239783724
38.7016595366221427469084185018
38.5586376183815752666331426444
38.4148997699778850562683401467
38.2704572764444559696741378151
38.125321368231086583284592699
37.9795032214890545946569961459
37.8330139583496198986692165537
37.6858646471959288310781585403
37.5380663029282836766377819036
37.3896298872227428597215726394
37.2405663087830182843618243807
37.0908864235856370816001757858
36.940601035118335567741467445
36.7897208946116535291922737337
36.6382567012636970387604453865
36.4862191024580378844022892594
36.3336186939747173633880266027
36.180466020194321670870073773
36.0267715742950953992814196194
35.8725457984430587705460148434
35.7177990839750931527548216457
35.5625417715749581721120466742
35.4067841514422023243368083627
35.2505364634539274214844509935
35.0938088973193654839413519918
34.9366115927272248062278112741
34.7789546394857598917855150273
34.6208480776555177682082420175
34.4623018976747108620024723785
34.3033260404771641320857612251
34.1439303976027815345479523923
33.9841248113004741179835158472
33.8239190746234891287997445989
33.6633229315170764387482032092
33.5023460768984253915412257563
33.3409981567288018004248999303
33.1792887680778113122101421566
33.017227459179711683343708247
32.8548237294816926875661034267
32.6920870296840383895930605107
32.5290267617720823717144063466
32.3656522790398621864716438977
32.2019728861053748244919317748
32.0379978389173303275495873328
31.8737363447532958380075649131
31.709197562209117351545316726
31.5443906011795012246547375772
31.3793245228296320754837546333
31.2140083395576980994683909524
31.0484510149481889925848402972
30.8826614637158256272484868874
30.7166485516399743506537516161
30.5504210954893922639263584597
30.3839878629371430835386370094
30.2173575724655161741378503844
30.0505388932607740637800534462
29.8835404450975461974474378772
29.7163707982126788409034512421
29.5490384731683429019722065821
29.3815519407041929770655094172
29.2139196215783621433186716591
29.0461498863970678863408604428
28.8782510554325950648106988656
28.7102313984294119495505422526
28.542099134398165118966934213
28.3738624313972883265493750125
28.2055294063019493601451004287
28.0371081245600473665575493154
27.8686065999349610970849615618
27.7000327942347360171418144178
27.5313946170273851920214535176
27.3626999253419652857321769297
27.1939565233550748637955508288
27.0251721620624074455275164974
26.8563545389349763765974639413
26.6875112975596125568204730005
26.5186500272633193275939366749
26.3497782627210513626057662757
26.1809034835464661768119513431
26.0120331138651778324000977335
25.8431745218700225343744243252
25.6743350193578250278751034653
25.5055218612471329870839135174
25.3367422450763638714425779551
25.1680033104817849657771839406
24.9993121386547224604219609496
24.830675751777369405776085129
24.6621011124365351294513397223
24.4935951230146501659061894716
24.3251646250573108466613868356
24.1568163986166163578319401937
23.9885571615695182099879563544
23.82039356891036759735531343
23.6523322120168099576935770584
23.4843796178881380835860405787
23.3165422483551752768046653766
23.1488264992607181695942816052
22.9812386996095248426540714954
22.8137851106867876240256053825
22.6464719251439813224473904406
22.4793052660509264904869046187
22.3122911859128534747842897076
22.1454356656511963305767973306
21.9787446135467859817432899749
21.8122238641440491103717702751
21.6458791771147529628815107154
21.4797162360797663507097753292
21.3137406473872333752139229754
21.1479579388454785753033230771
20.9823735584088800215276829159
20.8169928728148600822045094874
20.6518211661700518656145356138
20.4868636384836023752718007355
20.3221254041454708569183345013
20.157611490347472294559933565
19.9933268354447011289837737899
19.829276287254848595945633661
19.6654646012927981499158796686
19.5018964389377467546223874449
19.3385763655299548466101787627
19.1755088483940739335652227094
19.0126982547858374503788305701
18.8501488497587269882117010475
18.6878647939470416062615618122
18.5258501412616018445308643027
18.3641088364941114261272953717
18.2026447128259775466113513702
18.0414614892371540958335021538
17.8805627678103200607092395884
17.7199520309254365396108758081
17.55963263833943898393636837
17.3996078241455150829943633252
17.2398806936060916166035135521
17.080454219853303974829593338
16.9213312404503480991531360583
16.7625144538067143865923558572
16.6040064154398742106191719475
16.4458095340755321932614149171
16.287926067578059854925810009
16.1303581187022053335740656241
15.9731076306565991178075246458
15.8161763824689697569522891263
15.6595659841423262508639489438
15.5032778715906579825054128713
15.347313301341942647264308597
15.19167334499543299598230114
15.0363588834193090289628900088
14.8813706006738276998352699932
14.7267089776440707521442216723
14.5723742853652758863746444423
14.4183665780225291580993719724
14.2646856856052886164175137538
14.1113312061957910428217928088
13.9583024978688545269579829227
13.8055986701789176170747067483
13.6532185752083376791210150572
13.5011607981489921625545996372
13.3494236473870702892790841668
13.1980051440585909372294340563
13.046903011040614712613201183
12.8961146613403114894839873804
12.7456371858409733754029055688
12.5954673403606983349190673916
12.445601531975779199585104954
12.2960358045567800824909242011
12.146765823460826228842480766
11.9977868593187277040604318391
11.8490937708501496100859594578
11.7006809866340723287822113344
11.5525424857551872145041241263
11.4046717772395695743853779288
11.2570618781848744260165916013
11.1097052904813118493805562117
10.9625939760096639416116991293
10.8157193301914740757569104731
10.669072153754121729594582203
10.522642622559620484593634393
10.3764202553304445141101097908
10.2303938790882707920064394295
10.0845515921019549603930802233
9.93888072411903023966094075389
9.79336779363017248422658671051
9.64799846188799230636555856672
9.50275748336970797662087056706
9.35762865233714687078649912775
9.21259474510644379164317562109
9.06763745759295553823409118163
8.92273733764335074228204480774
8.77787371160544422489001352831
8.633024604515794505085643135
8.48816665320378059200543106967
8.34327501151691185233544122878
8.19832324676320607236477423982
8.05328322633982105010202134817
7.90812499336937802182532642461
7.76281662999247032623490823167
7.6173241067616907092692874889
7.47161111634296877132390294184
7.3256388894464701939654351646
7.17936599057231845719705137562
7.03274809075416278904348616731
6.88573771400133470157166759988
6.73828395355933522529892258105
6.59033215340496591232925960615
6.44182354953626132846310983169
6.29269486456951993500942908406
6.14287784786565406137030204623
5.99229875180983672762262245811
5.84087773287520224423742333184
5.68852816359790572922846019563
5.53515583842274622633067614868
5.38065805233689066581607177416
5.22492252600838323305512611365
5.06782614439121776733532160946
4.90923346689727618255943034303
4.74899495548421022711027446808
4.58694485124153507538510517704
4.42289860863160768684636034014
4.25664976701938138484469515225
4.08796609782030038302385775815
3.91658480682997435666609809029
3.74220648612363303994601947049
3.56448738388026110701607257606
3.38302936962753017089003112943
3.19736667572223118410850405031
3.00694802078196750157918655956
2.81111193352902881601414284816
2.60905173818042172265963315128
2.39976421035585654871933478306
2.1819712275803228910600069571
1.95399415542341478508973061613
1.71353935722095143550708263223
1.45730005082897465561627626678
1.18012573716161239353502338033
0.872952657135095351258241197751
0.515720598321911361815029023241
0


==> anc/WILS3HQG1/HG1qPS20100.dat <==
# HG1qPS20100
-41.1207032869522513442942382224
-41.1229950688683323292538286775
-41.1231549093615729481804278309
-41.1233257402794605906877931642
-41.1235083042658609397329558109
-41.1237033930618264500863687646
-41.1239118506606215667543626434
-41.1241345766578016199296312472
-41.1243725298077428719914178552
-41.1246267317986288744376714007
-41.1248982712585330175243144524
-41.1251883080058995946854064953
-41.1254980775584164836992241707
-41.1258288959149922376259556976
-41.126182164626299484663699607
-41.1265593761701254821181362438
-41.1269621196485797877843468868
-41.1273920868250485263585116251
-41.1278510785196547383594736873
-41.1283410113828847602726960077
-41.1288639250679712889386968525
-41.1294219898235843354292658052
-41.1300175145293710666798258756
-41.130652955197903720332952835
-41.1313309239676402430870083197
-41.1320541986125736256499738034
-41.13282573259534132877194247
-41.1336486656916835756131047103
-41.1345263352152760631430242316
-41.1354622878731157850564293551
-41.1364602922828046025679975066
-41.1375243521842498079683717691
-41.1386587203794794159225458104
-41.1398679134354467944221416771
-41.1411567271858682304847147526
-41.1425302530692909679987073427
-41.143993895341720055068193947
-41.145553389203230844556281536
-41.1472148198790498995347161551
-41.1489846426965887942776984637
-41.1508697042008499124195990706
-41.1528772643514763475281794803
-41.1550150198454732642187229583
-41.1572911286102676172435802811
-41.159714235512277001327397344
-41.162293499326504495890564038
-41.1650386210128401898541110324
-41.1679598733447045570236560809
-41.1710681319353841278207573324
-41.1743749077068530370528477001
-41.1778923808450087637489019688
-41.1816334362840368475768064545
-41.1856117007610137708455022175
-41.1898415814798114771853001756
-41.1943383064208284744082587302
-41.1991179663299834406741347077
-41.2041975584167045836631576522
-41.209595031786262664492845295
-41.2153293346266521835860370051
-41.2214204631642414187700399064
-41.2278895123954980147171014223
-41.23475872859415476717122628
-41.2420515635841034964513039302
-41.2497927307579773733674952226
-41.2580082628096774298128534091
-41.2667255711358798823921417384
-41.2759735068466779963870291562
-41.2857824233088032784128696899
-41.2961842401261596079194031205
-41.3072125084414992088038651385
-41.3189024774197635186752276636
-41.3312911617476797928585758951
-41.3444174099554013662088455127
-41.3583219733340409355592770724
-41.3730475751875847336601812725
-41.3886389801185795759178981524
-41.4051430630038168139279632017
-41.4226088772686311716042114745
-41.4410877220159914210985129097
-41.4606332075088535992623929822
-41.4813013184408093805321463059
-41.5031504743603862367659409551
-41.5262415865378930910432897964
-41.5506381104798594705172062878
-41.5764060932042408091651809554
-41.6036142142889549653974999497
-41.632333819596211753141046143
-41.6626389464546683057861566894
-41.6946063389497854560642729145
-41.7283154518288911528231709511
-41.7638484413703056797448156533
-41.8012901413942832023592332186
-41.8407280224062021785552892767
-41.8822521316580041774557015008
-41.9259550116908192014711426904
-41.9719315946783670363128465397
-42.0202790696252742575089228618
-42.0710967191849097299717663088
-42.1244857225455434215297468681
-42.1805489204891919571133223829
-42.2393905383518187644024881894
-42.3011158622037448292328262066
-42.990477189721395519682169754
-43.5297860861242819021593018053
-43.9794619294607117015814765464
-44.3663290891746560416812729143
-44.7054339666623835887145565318
-45.0063366541697848584524546173
-45.2756110362476849816686521883
-45.518033321815953386925012767
-45.7372176975991967426362742415
-45.9359861682383222236534398633
-46.1165978661128036867891106972
-46.2808984970589704057435874322
-46.4304217340029414313817573984
-46.5664603290990497954605009351
-46.6901173966120461488359578895
-46.8023442839856599296841198456
-46.9039691170896416852325554179
-46.9957187036151894382189784848
-47.0782356060272574139225275391
-47.1520916359586091741551850133
-47.2177986535895418432951056688
-47.2758173073626500757324301084
-47.3265641786323791091546698587
-47.3704176761653747388669279848
-47.4077229400905606425446248525
-47.4387959531404755114956430293
-47.4639270116927946017184423887
-47.4833836754161500782057614016
-47.4974132889680925440026021209
-47.5062451499090671900547783743
-47.5100923821822034034045556488
-47.5091535630217006820263039757
-47.5036141421676646924555659926
-47.4936476851801611255599979645
-47.4794169670157327620041320692
-47.4610749375246943479576307925
-47.438765576898344511298953525
-47.4126246561531121440660794417
-47.3827804153393219463691046937
-47.3493541701945826676735944167
-47.3124608563395348096011113135
-47.2722095187694683410431727502
-47.228703753276157489550605034
-47.1820421054982449121370805165
-47.1323184325122871511910937836
-47.0796222312134570839609725477
-47.0240389371734166737510492829
-46.9656501971856661969326883204
-46.9045341183016425932822029749
-46.8407654958124711528416279674
-46.7744160223321378929189719349
-46.705554479880179500467379626
-46.6342469166393659206385936923
-46.5605568098709530080096662222
-46.4845452163024751066189904621
-46.4062709111570243899326699582
-46.3257905168654178009524102204
-46.2431586223909689927780285143
-46.1584278939985550641828151174
-46.071649178213427865446256634
-45.9828715976391808497030622833
-45.8921426402370940070133734487
-45.7995082426095878641030614012
-45.7050128677777353035382199008
-45.6086995778958593721152232155
-45.5106101023044568859926241724
-45.4107849012854023239987051227
-45.3092632258500602603353408634
-45.2060831738610960575845859207
-45.101281742762014374087840307
-44.9948948791644169946737754839
-44.8869575255213449054163307741
-44.7775036640955829407738383931
-44.6665663584142210704681026669
-44.5541777923848759953345548093
-44.4403693072345969919024330449
-44.3251714364194496135239770194
-44.2086139386409477036825210247
-44.0907258290947625775630653558
-43.9715354090673670269450938255
-43.8510702939873724951673084989
-43.7293574400302029205460088306
-43.6064231693673406359242850257
-43.482293194144609146478651082
-43.3569926392677628997625137548
-43.2305460640679802368315298236
-43.1029774829146533336116451427
-42.9743103848380940291005167713
-42.8445677522203874801892211541
-42.7137720786085911190378220545
-42.5819453857007625491797197686
-42.4491092395518781268039243736
-42.3152847660435482036694546443
-42.1804926656585220621451202959
-42.0447532275982844171914284393
-41.9080863432795569821032674065
-41.7705115192432157900901714206
-41.6320478895070021474613573165
-41.49271422739142698131542185
-41.3525289568464429484841412737
-41.2115101633047289050341329378
-41.0696756040858979334028160574
-40.9270427183744175139843861653
-40.7836286367926957463996777607
-40.639450190589501226844188672
-40.4945239204626990361070072043
-40.3488660850341784893512360581
-40.2024926689938156561618629513
-40.0554193909283495753238130573
-39.9076617108501504310413355242
-39.759234837440016020405295322
-39.6101537350173453082403868138
-39.4604331302503007701259328537
-39.3100875186178809235638773234
-39.1591311706351775896661028331
-39.0075781378524859287748210718
-38.8554422586383663119441946233
-38.702737163756223007332897671
-38.5494762817434630606150046298
-38.3956728441018274017118601413
-38.2413398903070430568393032871
-38.0864902726455284813001898279
-37.9311366608854916938010137259
-37.7752915467893914576325786543
-37.6189672484743837085234251277
-37.4621759146270473746658794861
-37.3049295285783743743499988355
-37.1472399122447167074186000425
-36.9891187299401080611287606374
-36.8305774920651171910952394978
-36.6716275586771445490941601816
-36.5122801429468413144144962839
-36.3525463145051103092584408723
-36.1924370026849404640536281762
-36.0319629996621298212775927089
-35.8711349634987658515156852626
-35.7099634210931554734921259918
-35.5484587710397300333751586221
-35.3866312864022920594349569732
-35.2244911174038203539752949582
-35.0620482940359074367636083931
-34.8993127285907680654752188181
-34.7362942181186291103734501042
-34.5730024468131890608416520494
-34.4094469883277195236898258744
-34.2456373080242708938024711166
-34.0815827651583396146849690133
-33.9172926150012547979040561426
-33.7527760109024471531148916318
-33.5880420062936729285670008336
-33.4230995566371796261786418663
-33.2579575213197184011140400202
-33.0926246654942300630814724523
-32.9271096618709572582835788406
-32.7614210924596645324134778239
-32.5955674502645803731383196602
-32.4295571409336108327491827172
-32.263398484363312775754149758
-32.0970997162610560292404715288
-31.9306689896657475917380725265
-31.7641143764284374432407111631
-31.5974438686540742668751778149
-31.4306653801056304205907273448
-31.263786747571768671100502853
-31.0968157321991784144439791305
-30.9297600207906662562305975976
-30.762627227070044813754831749
-30.5954248929148243408930860088
-30.4281604895576741791003657287
-30.2608414187575850226640321986
-30.0934750139416284767555350649
-29.9260685413181773099679452913
-29.7586292009624180900191446698
-29.5911641278749574768535454385
-29.4236803930142942696253826004
-29.2561850043039013043501445106
-29.0886849076146344217562300581
-28.9211869877231599173017233509
-28.7536980692470670973783383027
-28.5862249175573087498803732606
-28.4187742396685894484373039349
-28.2513526851082996048167153139
-28.0839668467645720225499129756
-27.9166232617140173479738631208
-27.7493284120296752257730439609
-27.5820887255696991096849266461
-27.4149105767472745219334004664
-27.2478002872822530654003866213
-27.0807641269349676402680529004
-26.9138083142226780730159356162
-26.7469390171190807027363062032
-26.5801623537373003615044454334
-26.4134843929967686069750238169
-26.2469111552743779925721359225
-26.080448613040288570770583529
-25.914102691478749696213932556
-25.7478792690942875069213907502
-25.5817841783035961936451209892
-25.4158232060134593004504402863
-25.2500020941850158155080891151
-25.0843265403846746923765239725
-24.9188021983219706718980058648
-24.7534346783746438370985481164
-24.5882295481012152126718845308
-24.4231923327413209018481530312
-24.2583285157040577223739972757
-24.0936435390445840461724446766
-23.9291428039292105507217739711
-23.7648316710892068414791991902
-23.6007154612635413914080724945
-23.4367994556307639538930259198
-23.2730888962302315274819332992
-23.1095889863728710737762693227
-22.9463048910416645025406596838
-22.7832417372820339301713034675
-22.6204046145822978787963657208
-22.4577985752443619034935104166
-22.2954286347448001046620561197
-22.1332997720864770919675890778
-21.9714169301408532061785331344
-21.8097850159811091665155822437
-21.648408901206219784879687625
-21.4872934222560999657016560731
-21.3264433807179398824817046163
-21.1658635436238399807827826409
-21.0055586437398502940171431146
-20.8455333798465124644002319243
-20.6857924170109968285677547082
-20.5263403868509209472194348439
-20.3671818877899300224361759912
-20.2083214853051137466772112286
-20.0497637121663282555330496501
-19.891513068667486003672636304
-19.7335740228498705415937750428
-19.5759510107175273311886021317
-19.4186484364447758920824200081
-19.261670672575882709371270987
-19.1050220602169284477897999288
-18.948706909219897098322370722
-18.7927294983590087214556364812
-18.6370940754993114370545460628
-18.4818048577575422343595033279
-18.3268660316552600266933419965
-18.1722817532642481436557717729
-18.0180561483441771280405002071
-17.8641933124725122742208645571
-17.7106973111666437976764714161
-17.5575721799982108495797268809
-17.4048219246995837733316817427
-17.2524505212624620284940080655
-17.1004619160285380679839041395
-16.9488600257721701323218991823
-16.7976487377749994051029632491
-16.6468319098924392409116320976
-16.4964133706119562140344508462
-16.3463969191030545260872631481
-16.1967863252588668346895736074
-16.0475853297292458041994244482
-15.898797643945241612805496371
-15.7504269501348412563300224804
-15.6024769013298357450443211343
-15.4549511213636711714054695372
-15.3078532048601291082001875943
-15.1611867172126708508754279794
-15.0149551945542686159008412763
-14.8691621437175349180827514717
-14.7238110421849489411074843884
-14.5789053380289657523937932685
-14.4344484498417806584585979512
-14.2904437666545068108651429965
-14.1468946478455093131896791653
-14.0038044230376235012057000807
-13.8611763919839687234396643868
-13.7190138244420517858474533706
-13.577319960035836187425757758
-13.4360980081054343040214983051
-13.2953511475440597121128297283
-13.1550825266218558149972325527
-13.0152952627961947677554618829
-12.8759924425080173162967763389
-12.7371771209637594856192460742
-12.5988523219023859826851798174
-12.4610210373470226226745692191
-12.323686227340650939013470363
-12.1868508196652972845159513952
-12.0505177095441160514093109865
-11.9146897593257320004730207714
-11.779369798150169952047493174
-11.6445606215956611008402418059
-11.5102649913055738063568057907
-11.3764856345946727018466901193
-11.2432252440338631624011081527
-11.1104864770125283664794345424
-10.9782719552775131460329923518
-10.8465842644477523003415751736
-10.7154259535034807780463941771
-10.584799534248898817499158544
-10.4547074807470964584693056529
-10.3251522287259680595746146346
-10.1961361749537714638962266099
-10.0676616765828956331249530352
-9.93973105046032120793443906229
-9.81234657240315221945493504455
-9.6855104764374993623380053816
-9.55922495399888256353861742291
-9.43349215309220166057827245634
-9.30831417740919591760884044438
-9.183693085401175313983033411
-9.05963088930465818290621237603
-8.93612955411738991620180748769
-8.81319099652204504921163421671
-8.6908170837547289553310702141
-8.56900963241519435243207075802
-8.44777040721547046131637256325
-8.3271011196633674197773071143
-8.20700342667706374022656769887
-8.08747892912670831464980039533
-7.96852917029866862091051130311
-7.85015563427773103904755105035
-7.73235974424220495288044651187
-7.61514286066649670315965124257
-7.49850627942529925252367306106
-7.38245122979308502182154187354
-7.26697887233208873782900947767
-7.15209029666141978679880205779
-7.03778651909934444095193056975
-6.92406848017012173662487224539
-6.81093704196605634373566222589
-6.6983929853546402765390171668
-6.5864370070197846291132620761
-6.47506971632518348894874224694
-6.36429163198679438511545671915
-6.25410317854025126226521440776
-6.14450468258773362644782116587
-6.03549636880738391359256072608
-5.92707835570677686815926719039
-5.81925065110017987972325898198
-5.71201314728737900932355662651
-5.60536561590965567952278565282
-5.49930770245605360926428864955
-5.39383892039033986039104047733
-5.28895864486599775493676325238
-5.18466610599314651754799799229
-5.08096038161740892955691670351
-4.9778403895663813638216318214
-4.87530487931442716108090613854
-4.77335242301092883887281966074
-4.67198140581079670179307419091
-4.57119001543882292664284842198
-4.47097623091125172977371062702
-4.37133781032854276508560806941
-4.27227227764254046194211061091
-4.17377690828889304474922399238
-4.07584871356131219944611494128
-3.97848442358779258134231754985
-3.88168046874981578606445644004
-3.78543295936335762691773714587
-3.68973766341460741505045477937
-3.59458998211296992423073529439
-3.49998492298826838423435776093
-3.4059170702170089424089258794
-3.31238055181275357478734343207
-3.21936900325640066710170697355
-3.12687552707139146870738679932
-3.03489264776390696716422744867
-2.94341226144565444867417077704
-2.85242557933261517667305036165
-2.76192306416168594225199849878
-2.67189435838146514028743974889
-2.58232820274436260046952811779
-2.49321234364276228688884390078
-2.40453342717628774499272200378
-2.31627687748916718193311765342
-2.22842675634778846941299945224
-2.14096560020001765295458741447
-2.05387423001640105835747988416
-1.96713152798473059032820912021
-1.88071417350890976638065700476
-1.79459632880087873949628148773
-1.70874926143318797213741263565
-1.6231408872189494072475773125
-1.53773521122360866000001922076
-1.45249163685130918013548669714
-1.36736410163232106615359205411
-1.28229998171462774858349345499
-1.19723868208105886733118562383
-1.11210979099362834899453468616
-1.02683061601044459054072518436
-0.941302818508700869497063859041
-0.855407692222460767100453969819
-0.768999324888178360170170275553
-0.681894303440288524530814654652
-0.593855454622330097916043980423
-0.504564546075902900621825960082
-0.413572585904242821826226605519
-0.320198494935348031381366067697
-0.223283756723729691571955023102
-0.120385587016128560830976268887
0


==> anc/WILS3HQG1/HG1qPS20200.dat <==
# HG1qPS20200
13.3333333333333333333333333333
13.3332463172033414675623019624
13.3332396868355103564787997414
13.3332325535930303089863369534
13.3332248795391064158005456013
13.3332166238927444250273033148
13.3332077428170722968827572116
13.3331981891920450456651568332
13.3331879123703929330903352355
13.333176857915590958416570723
13.3331649673205396546613116607
13.3331521777055530434505746381
13.3331384214941487933103506822
13.3331236260650277082961203513
13.3331077133785141558125688491
13.3330905995756054016464360461
13.3330721945476454991752761722
13.3330524014744977839761128811
13.3330311163289385208501602967
13.3330082273448321619911918479
13.3329836144464752825993925198
13.332957148636310796403195294
13.3329286913380157008669514098
13.3328980936917534896421998667
13.3328651957981555708370339316
13.3328298259073535567022192294
13.3327917995491250924755732202
13.3327509185999388509790002053
13.3327069702823882451238013415
13.3326597260921870368593268164
13.3326089406475620019912145455
13.3325543504555167142044971848
13.3324956725890548168475841361
13.332432603269039240356996516
13.332364816343923978352066232
13.3322919616601254312013451417
13.3322136633152990239749423577
13.332129517786251748314966913
13.3320390919226502806969237588
13.3319419207970750751494031712
13.331837505401320858100043513
13.331725310178150659133703565
13.3316047603769711295064819012
13.3314752392211084999412946962
13.3313360848735240054163014878
13.3311865871869116679156751969
13.3310259842231664947414597457
13.3308534585261937315755621612
13.3306681331309459019768135053
13.3304690672904198372376565888
13.3302552519011163822287937077
13.3300256046061563320394956074
13.3297789645538525239749746199
13.3295140867880547141336865863
13.329229636245005448382385594
13.3289241813297658265150041572
13.3285961870434837635103712806
13.3282440076308776393142615983
13.3278658787152883052877134256
13.3274599088865051099905218528
13.327024070704289349784692039
13.3265561910780933521078646564
13.3260539409808968308285983531
13.3255148244523453180538543401
13.3249361668434689884375072787
13.3243151022521741456809409093
13.323648560095423584504080983
13.3229332507605449442186725878
13.322165650274416388933988511
13.3213419839253641919310477842
13.3204582087684540863858364346
13.3195099949404538575503315424
13.3184927057060740991301618743
13.317401376152142013783654739
13.3162306904411133908006405479
13.3149749575297632784339421113
13.3136280852529981993269832558
13.3121835526664827540414907386
13.3106343805351506584115927357
13.3089730998476529302529380446
13.307191718229360967937376965
13.3052816841186650445773451979
13.3032338485629630567166002047
13.3010384244818922380511632899
13.2986849432359880880445129626
13.2961622083290280024276171471
13.2934582460617977898453220913
13.2905602529438707068039138904
13.2874545396581714377404838095
13.2841264713605692492595455057
13.2805604040834598233802696919
13.2767396169982050184050996029
13.2726462402763512481674239085
13.2682611782736834726886675467
13.2635640277443317366937474644
13.2585329907742648649902665738
13.25314478210451041783860382
13.2473745304942551428810240701
13.2411956737525242386584670182
13.2345798470443233903836496106
13.2274967640528616160102729042
13.2199140905536566407754983564
13.1246717612431792837109205038
13.0361513873182064798256826961
12.9519348326481081449751283873
12.8708798688261796578384627389
12.7923172810094832620654261861
12.715807183998264897521708201
12.6410385636760843754889465809
12.5677800890423380618127226489
12.4958531412710953719434977213
12.425115777028208222235425178
12.3554525918550003530229397649
12.2867679982262745149454581104
12.2189815922470725111290596727
12.1520248565371356597518864975
12.0858387503225751937771563919
12.0203719073855343829321450348
11.9555792617990095558319220144
11.8914209817872462634885412535
11.8278616300715491885048040653
11.7648694936977037988713387824
11.7024160427209366539198478611
11.6404754882653713530532105985
11.5790244182083289975711202504
11.5180414942067441449922544946
11.4575071977119308883018872407
11.3974036154851995189885987264
11.3377142572465862564613109364
11.2784238996763773157843951444
11.2195184521916278904067328352
11.1609848408405430555094506713
11.1028109073694225600140674267
11.0449853210722860491351983872
10.9874975014703565089220830609
10.9303375502152432507807666158
10.8734961908866739106528916911
10.8169647155785168098426492967
10.7607349373473570852286313868
10.7047991477449972295713608831
10.6491500787768265320427783466
10.5937808687273722365703464529
10.5386850313766623875598539025
10.4838564281995573912279676411
10.4292892431975204660947722541
10.3749779600604437951559691054
10.3209173413967638193987060508
10.26710240980450090961200428
10.213528430585108063097796539
10.160190895926972811936967454
10.1070855104067897204778943934
10.0542081776753841131198142163
10.0015549882103953309961142175
9.94912220803191178644006646266
9.89690626828901547994314923298
9.84490375563551118393670667889
9.79311140332211142687606225122
9.74152608294021247059805402933
9.69014479675928832527430780629
9.63896467060598427518982269466
9.58798294723832253545655326125
9.53719698017313747244513228693
9.48660422792901888264750305231
9.43620224865072967994032592734
9.38598869508433941228733172796
9.33596130987522920387884478634
9.28611792116372166899900725675
9.23645643845540962179424872488
9.18697484874533336138280231905
9.13767121287701685967747730691
9.08854366211904344580401042694
9.03959039494335344605812219341
8.99080967399079879495508004956
8.94219982321070957572572523391
8.89375922516232940374354511119
8.84548631846697337213333447525
8.79737959540066522504056195489
8.74943759961782945667669910442
8.70165892399735793062776266585
8.65404220860304713319446138485
8.60658613875101818717769472014
8.55928944317729335184470357343
8.51215089229921533334563615592
8.46516929656486414275196166905
8.41834350488505475622857967755
8.37167240314289128141563947604
8.32515491277621313602121167531
8.27878998942859895902464075957
8.23257662166489734342908237254
8.1865138297475324617613639877
8.14060066447008946084224445441
8.09483620604492111778865630317
8.04921956304173546406320432565
8.00374987137432551181212408328
7.95842629333278831278000573767
7.91324801665875266049808150978
7.86821425366129400149024696916
7.82332424037136262887958819654
7.77857723573268796927655214058
7.73397252082724862810167116078
7.68950939813351572554004916577
7.64518719081578581876677845665
7.60100524204302359090427722995
7.55696291433572538155572672244
7.51305958893940686911789012464
7.46929466522339773625621587515
7.42566756010370371911237223833
7.38217770748876777508347326697
7.33882455774702885153244166753
7.29560757719523910157934902446
7.25252624760655869811028534869
7.20958006573750194145924127812
7.16676854287285941364427172096
7.12409120438776875417418311289
7.0815475893261514506908443508
7.03913724999477506506508214623
6.99685975157223974820808967297
6.95471467173222491563735246445
6.91270160028036672756326579839
6.87082013880416969592822517822
6.82906990033538646867888529096
6.78745050902432875007105500071
6.74596159982559952661866438241
6.70460281819476239397747868213
6.66337381979548792486630637375
6.62227427021673977870507754105
6.58130384469958471960320298369
6.54046222787323096381800794444
6.49974911349991839803091074926
6.45916420422830226748956823248
6.4187072113549889949183704535
6.37837785459389891912943072941
6.33817586185314599419289231501
6.2981009690191389195978056947
6.25815291974762182913031394344
6.21833146526138559789621865203
6.17863636415439307655992061104
6.13906738220207317009170986985
6.09962429217754968304562159725
6.0603068736735812900673394611
6.02111491292999889207539216858
5.9820482026664360163381686913
5.94310654192015684145636323365
5.90428973588879490317265841028
5.86559759577782358936085651681
5.82702993865258718628486641521
5.78858658729472851556153534274
5.75026737006285612311890355609
5.71207212075730056742798911406
5.67400067848881562281107259426
5.63605288755108618197809273284
5.5982285972969103263522527612
5.56052766201792844847499238454
5.52294994082777747217439399592
5.48549529754855313673195197957
5.44816360060046800368521554614
5.41095472289459732110747546581
5.37386854172860915146255261527
5.33690493868537924604261069138
5.30006379953439504154877133689
5.26334501413585687198519872752
5.2267484763473880405883876807
5.19027408393326879038347733783
5.15392173847611245605635711962
5.11769134529090518162012899225
5.08158281334133355488849267787
5.04559605515832734770890655917
5.00973098676074726655142569655
4.97398752757815021734791288309
4.93836560037556707706099143753
4.90286513118023034765923157915
4.86748604921019135102567991458
4.83222828680476881060333317592
4.7970917793567727618030134749
4.76207646524644974264768954561
4.72718228577709714285967303074
4.69240918511229643745901452765
4.65775711021471680357932374012
4.62322601078644232007978529516
4.58881583921077758192079385406
4.55452655049548812828966213734
4.52035810221743358806873796961
4.48631045446855289123848796105
4.45238356980316228286943783024
4.41857741318652821001313158764
4.38489195194467843346167299266
4.35132715571541594829735730205
4.31788299640050148157548455399
4.2845594481189714744455158702
4.25135648716155955148860701239
4.21827409194619053390838971379
4.18531224297451706724174185192
4.15247092278946991015694268709
4.11975011593379387029697326656
4.08714980890954227754812818354
4.05466999013850375603828932717
4.02231064992353589499607975384
3.99007178041078122666729216508
3.95795337555274169806217096535
3.92595543107218857361125657042
3.89407794442688542899773818083
3.8623209147751025936168166885
3.83068434294190207134337618137
3.79916823138617261757645682392
3.76777258416839527583538414759
3.73649740691912028042757651941
3.70534270680813681377065623379
3.67430849251431766867117366249
3.64339477419612140804157930586
3.61260156346273513794332923717
3.58192887334584151521090088074
3.55137671827199409894079421263
3.5209451140355856264926479127
3.49063407777239424998879699896
3.46044362793369320922873815904
3.43037378426090984204457098174
3.40042456776082024397602486319
3.37059600068126628627877189811
3.34088810648738208521422132981
3.31130090983831738679805073249
3.28183443656444569018282027495
3.25248871364504528007186709442
3.22326376918644167444318072057
3.19415963240060031882103694206
3.16517633358415867277057829848
3.13631390409788713859065515214
3.10757237634656857671181951632
3.07895178375928643742319045705
3.0504521607701118145935066972
3.02207354279917999434393131213
2.9938159662341473304859218249
2.96567946841201952925711242399
2.93766408760134266876014543155
2.90976986298474851381081548322
2.88199683464184591489893395018
2.85434504353245030091373996326
2.82681453148014348943126020431
2.79940534115615624593998858305
2.77211751606356622462071777836
2.74495110052180411841465825784
2.71790613965146103532110116026
2.69098267935939030136377134645
2.66418076632409706864794346815
2.6375004479814092795852622674
2.61094177251042370586986892364
2.58450478881972094332097723195
2.55818954653384340143007468072
2.53199609598003047952583834841
2.5059244881752052700510898997
2.47997477481320727368238940105
2.45414700825226575105742441461
2.42844124150270847184617038362
2.40285752821490075394181626775
2.37739592266740981378475871936
2.35205647975538957339101363846
2.3268392549791811906541582423
2.30174430443312469704209784758
2.27677168479457724102713290122
2.25192145331313354657661507808
2.22719366780004430389476194765
2.20258838661782831444313597671
2.17810566867007431417356893873
2.15374557339142849797524234531
2.12950816073776386465629590683
2.105393491176527595435694408
2.08140162567726276999611126037
2.05753262570230081272337905624
2.03378655319762114790994055058
2.01016347058387462650337205804
1.98666344074756736850854827048
1.96328652703240174447301138185
1.94003279323077129666686479375
1.91690230357540647567601645596
1.89389512273116814122363556491
1.87101131578698584717992987568
1.84825094824793799997343327254
1.82561408602747104703458685855
1.80310079543975491753928471468
1.78071114319217200162920076376
1.75844519637793701651832565077
1.7363030224688451685007426155
1.71428468930814607890115135857
1.69239026510354099950333213143
1.67061981842030089899743937107
1.64897341817450305654807745204
1.62745113362638385174348648462
1.60605303437380549198244291976
1.58477919034583446882893838844
1.56362967179642958405335732264
1.5426045492982374340195251615
1.52170389373649328780525914233
1.500927776303025339994393519
1.48027626849036036348402984037
1.4597494420859288309442558435
1.43934736916636761577999450676
1.41907012209191842460614388507
1.39891777350092015338684369164
1.37889039630439339853556222781
1.35898806368071539245159268744
1.33921084907038367020607562321
1.31955882617086684125880029138
1.30003206893154067980255192661
1.28063065154870832117752936802
1.26135464846070255288383012825
1.24220413434306899827265986478
1.22317918410382858614926062237
1.20427987287881786810106994382
1.18550627602710575743830059366
1.1668584691264852935139575961
1.14833652796903906435844843216
1.129940528556776949039452293
1.11167054709734486895908635545
1.09352665999980326444558323668
1.07550894387047403950308515911
1.05761747550885474346766423898
1.03985233190359878359669498554
1.02221359022856048730815390971
1.00470132783890385690175603007
0.987315622267273883150062549208
0.970056551220029307159375610165
0.952924192573535742381520373087
0.935918624370518090622238670575
0.919039924816471207353223644348
0.902288172276127792605769463088
0.885663445269982504217181994576
0.869165822470871310228723464817
0.852795382700605116807827068267
0.836552204926656727199159557667
0.820436368258900205910047904231
0.804447951946401740616720715926
0.788587035374261112149340265147
0.772853698060502900386213723558
0.757248019653016570970881700891
0.741770079926544604469718618755
0.726419958779717845921702577541
0.711197736232137268705319801896
0.696103492421501362269103933784
0.681137307600778368550770418186
0.666299262135422606853749086602
0.651589436500634141567370162455
0.637007911278661061416021936647
0.622554767156143652911055967565
0.608230084921499764364640091588
0.594033945462350670214517920952
0.5799664297629867585098939947
0.566027618901872377228401397414
0.552217594049189187639111178864
0.538536436464417385203416192606
0.52498422749395416052079546745
0.511561048568768784586197113606
0.498266981202093714136159983517
0.485102106987151124127757412953
0.472066507594914285423764241851
0.459160264771903216554742717596
0.446383460338014048999487868066
0.433736176184381555774799112452
0.421218494271274303259043568595
0.408830496626021896096503736119
0.396572265340973794745982590767
0.384443882571489194752369568689
0.372445430533957466138524388079
0.360576991503848660441464603614
0.348838647813793601855882604042
0.337230481851693087703790079827
0.325752576058855732025803897544
0.314405012928163994491350481385
0.303187875002267945055875464671
0.292101244871806322856899289073
0.28114520517365445574125669167
0.270319838589198614556801815522
0.25962522784263638392686094768
0.249061455699302638658290906582
0.238628604964020722217583988519
0.228326758479478430847395532772
0.218155999124628413891419598494
0.208116409813112607751882900145
0.198208073491710327624169091002
0.188431073138809647740250068877
0.178785491762901707309638928081
0.169271412401097585676368616889
0.15988891811766739641584876143
0.150638092002601256179099234922
0.141519017170191790056474755099
0.132531776757637841081186868017
0.123676453923669057227241569087
0.114953131847191034879324320752
0.106361893725950703266101145982
0.0979028227752216397557281950477
0.0895760022265090112153792288075
0.0813815153262738418375620100044
0.0733194453346763129370979270441
0.0653898755243378052260291006542
0.0575928891791213989814874554275
0.0499285695929305523357547312049
0.0423970000685256826403566627406
0.0349982639163583804890168761244
0.0277324444534229905295487771942
0.0205996250021252976541444076287
0.0135998888891680615328418710622
0.00673331944445314674798894854035
0


==> anc/WILS3HQG1/HG1qPS21000.dat <==
# HG1qPS21000
-5.33333333333333333333333333333
-5.33208898644957900496026347673
-5.33200150482216539534118920268
-5.33190794933752535694077995358
-5.33180790457023154945100469824
-5.33170092720015061232183136553
-5.33158654418239686943435568096
-5.33146425080081625581852643141
-5.33133350859789088415134729909
-5.33119374317354662785725719167
-5.33104434184491691562147334648
-5.33088465115866472234487883224
-5.33071397424699060091269942274
-5.3305315680179566102895379722
-5.33033664017023322942157699153
-5.33012834602182786562756285591
-5.32990578514177842785537990053
-5.32966799777319269549298986494
-5.32941396103538293190986518882
-5.32914258489218443676784518071
-5.32885270787285558511678121033
-5.32854309253123446831186301155
-5.32821242062807266446683222698
-5.32785928802067909417532239019
-5.32748219924318557673875202958
-5.32707956175988986621585757515
-5.32664967987324095692752529255
-5.32619074826710472781284973718
-5.32570084516498506331156794487
-5.32517792508187607605116127087
-5.32461981114738472359792838043
-5.32402418697668986649460381057
-5.32338858806479373614999313838
-5.32271039267837514039967966485
-5.32198681221837102199466013141
-5.32121488102519493797077384189
-5.32039144559724866038060694693
-5.3195131531920977368540899815
-5.31857643977836516617890069859
-5.31757751730505140041425267669
-5.31651236025361617285540814475
-5.31537669143676114061867035661
-5.31416596700643552150430427279
-5.31287536063215388222845671162
-5.31149974680927072991017879862
-5.31003368325540601275656802576
-5.30847139235176527291324969997
-5.30680674158465509636686348227
-5.30503322294106669424259518491
-5.30314393121079697914756992116
-5.30113154114620754719752728876
-5.29898828342939894752392235516
-5.29670591939531326247280946917
-5.2942757144580865382036480726
-5.29168841018686978844364122836
-5.28893419497634065900290794563
-5.28600267325625677327537041755
-5.28288283318367769330919211156
-5.2795630127609289373282136261
-5.2760308643220245790385993159
-5.2722733173301331708908002502
-5.26827653942879640980732916786
-5.26402589569002541823442132355
-5.25950590600314328846924662479
-5.25470020054935564906052040397
-5.24959147330855821002883864515
-5.24416143354688029744984620229
-5.23839075523596938277526791207
-5.23225902435810126790586446268
-5.22574468405491659629989689954
-5.21882497758200474932268755345
-5.21147588903675469818993948442
-5.20367208183294888263228980635
-5.19538683490257710521347369285
-5.18659197661338621678301258648
-5.17725781639985899591463235857
-5.16735307411574111662992839988
-5.15684480712802609776140788092
-5.1456983351855915092648850746
-5.13387716311059224144206794698
-5.12134290137740569033177427149
-5.10805518466254801786888347527
-5.09397158846971116244606120897
-5.0790475439570910857957485563
-5.06323625111968705852890483951
-5.04648859050746305759239243898
-5.02875303369140547819941341699
-5.00997555272383406347873334108
-4.99009952887709225757429191256
-4.96906566098624712702588970402
-4.94681187376697850451843084294
-4.92327322652976805529160664455
-4.89838182276617496261501617432
-4.87206672114279946929570608183
-4.84425384850391548188041544836
-4.81486591555516255761134228267
-4.78382233597863043276982511291
-4.75103914981469587244946376705
-4.71642895203868282584914357889
-4.67990082736147021713534141244
-4.64136029239328838227387127888
-4.60070924642991784871991458258
-4.13117364629175426911417606034
-3.74287678811439821700366683143
-3.40324654813668687183484154086
-3.09776740227220553845660216664
-2.81827691415256674945333635362
-2.55957957091934631266152494231
-2.31809802335200842333474335424
-2.09123066458807064475016561037
-1.87700749418033446566046535707
-1.67388961123035347772111509818
-1.4806447427869028255340690469
-1.29626603476389054697006729205
-1.11991690054513493019517703133
-0.95089230655693745190692371038
-0.788590830812234327554985251527
-0.632494013850000453270913832385
-0.482150784209089112212342386017
-0.337165500503328318603880049984
-0.197188625456563852753294742477
-0.061909350958221329407978115664
0.0689503067413300403970828445592
0.195640287691732625568155599316
0.318386397906840039791025990429
0.437393536062927201664406791562
0.552848378819473154267076771273
0.664921632717119443319308392679
0.773769935907141438607662670157
0.879537474593977342392035260881
0.982357365244589437236179844237
1.08235284309788573168993680835
1.17963828942236212993955738013
1.27432012369855536123520932784
1.36649758199566481753818826529
1.45626339894078871797017915222
1.54370440760255792590546766354
1.62890206914814342977773197876
1.71193294214798773957312107959
1.79286909979324658429249353945
1.87177850197811749081067106455
1.94872532812232328173453364499
2.02377027572093388948708778796
2.09697082887265897108811710673
2.16838150042478960021437475173
2.23805405086020989129535239325
2.3060376866211107792107476233
2.37237924020062867173260014146
2.43712333402586210425939755864
2.50031252989409665928210627156
2.56198746550087847898536008442
2.62218697940752301984205349984
2.68094822563156580154247301701
2.73830677890230543454046909041
2.79429673150144268535980710797
2.84895078250296717292120992331
2.90230032013445708224680501704
2.95437549790180720468388513008
3.00520530504938417881430940988
3.05481763186629237194106321865
3.10323933029561001521546859553
3.15049627025609892944053172308
3.19661339204413277314505044333
3.24161475514668753142188921737
3.28552358376356139811754742648
3.32836230930799765226950304116
3.37015261012910861461508698575
3.41091544867654112947512214394
3.45067110630733904233581430324
3.48943921591664733859766822097
3.52723879255750728931798788161
3.56408826220028744154106130024
3.60000548876908604613677453166
3.63500779958055598736469718371
3.66911200929989442527975990409
3.70233444251907568684917070406
3.73469095505367296706496668595
3.76619695404671152026166674736
3.79686741696083465938176547272
3.82671690953356592046176005575
3.85575960276454718197155342829
3.88400928899826229036756516936
3.91147939716086471544769780417
3.93818300720526790318875519616
3.96413286381458560358492467371
3.98934138941028850498458175264
4.01382069650803910485213051727
4.03758259946104862267802327082
4.06063862562794085315003865282
4.08300002599948394020150499787
4.10467778531614040779904095075
4.12568263170616891837545888242
4.14602504587197062649222174323
4.16571526985049289103405905979
4.18476331537176930416032279074
4.20317897183807468247399034531
4.22097181394469528169896674627
4.23815120896194758773837293819
4.25472632369681414535943104236
4.27070613115139344221705876163
4.28609941689427425147518721256
4.30091478515994398094415259359
4.31516066469038561706078666448
4.32884531433218494435932043798
4.34197682840162401662935937189
4.35456314182951043135384121995
4.36661203509678355503257851144
4.37813113897128868268106778941
4.38912793905550265042296626196
4.39960978015442771372294021059
4.4095838704723414749302705661
4.41905728564659647044437857871
4.42803697262620112269927528874
4.43652975340248175129738507588
4.44454232859872104097892104581
4.45208128092528977823601475087
4.45915307850643395068316700739
4.46576407808454675787246500639
4.47192052810744314704846682343
4.47762857170386172258509333156
4.48289424955214395549391292554
4.48772350264678231361953297185
4.49212217496728611170166838083
4.49609601605358549687433219144
4.49965068349197907148005573361
4.50279174531542831550515928304
4.50552468232181137590628551601
4.50785489031356917084830726477
4.50978768226200740059134729206
4.51132829039935830209255783091
4.51248186824155521734696715394
4.51325349254453069574948300616
4.5136481651967143882230535327
4.5136708150502799225495027196
4.51332629969356981654392121065
4.51261940716701386135842065181
4.51155485762474889345818658551
4.51013730494404609989625686342
4.50837133828455562165909239706
4.50626148359928691146377164474
4.50381220509915676431929661518
4.50102790667285489016811693489
4.49791293326369907519349021658
4.49447157220507813622232356974
4.49070805451601078126933021555
4.48662655615828193361332192737
4.48223119925655485554338916021
4.47752605328279733248900602287
4.47251513620630307194671312707
4.46720241561053516877429833985
4.46159180977796683366369037516
4.45568718874404542913113253739
4.44949237532135907031516867006
4.44301114609504049771757231986
4.43624723239040049500023936543
4.42920432121374269355841380382
4.42188605616727307009948846195
4.41429603833898070346990877962
4.40643782716833131801093118523
4.39831494128858171384150087408
4.38993085934649128589483454775
4.38128902080017638435149846856
4.37239282669582419493004643729
4.36324564042395504818087632919
4.35385078845589553632694812804
4.34421156106109946188734874703
4.33433121300592940538929427322
4.32421296423448852428962293733
4.31386000053207002924074869815
4.30327547417177057739682761908
4.29246250454479352863209926601
4.28142417877494858495967126499
4.27016355231783573412293559944
4.25868364954518360557047499262
4.24698746431479528323156518938
4.23507796052653826909646033164
4.22295807266479962087003342586
4.21063070632781226397899158356
4.19809873874424407271249535388
4.18536501927742749857876484911
4.17243236991759426886560935584
4.15930358576246695909993382263
4.14598143548654703512970891717
4.13246866179942724066717628454
4.1187679818934449522758774364
4.10488208788098231500870309316
4.09081364722170858831082096061
4.07656530314005015448246345801
4.06213967503316405298132898779
4.04753935886968168604761612964
4.0327669275794804783088998016
4.01782493143473274971196030165
4.00271589842247286262887471547
3.98744233460891581629948875067
3.97200672449575287157811681975
3.95641153136864248356173616515
3.94065919763810778700577920028
3.92475214517304510796901693708
3.90869277562704145389972911356
3.89248347075769265292369911115
3.87612659273910776144995758169
3.85962448446777952786411600799
3.84297946986199507996155912209
3.82619385415495558622989406375
3.80926992418176841786324380929
3.79220994866047030159686864519
3.77501617846723509556234446919
3.75769084690591513419299562005
3.74023616997206056689028374997
3.72265434661155675213425187175
3.70494755897401555771578898594
3.68711797266105235279308039384
3.66916773696957655280012977788
3.65109898513021978838324074264
3.63291383454102210927188119471
3.61461438699649309829052930576
3.59620272891216135479123001364
3.57768093154472250604192347542
3.55905105120789271514857728611
3.54031512948407157071214602636
3.52147519343191526259496056223
3.50253325578991806603574696912
3.48349131517609736921049539675
3.46435135628387478364472761866
3.44511535007424326924560006345
3.42578525396430768288458891326
3.40636301201228371830228997822
3.38685055509903784263327752535
3.36724980110624854819045100771
3.34756265509126702455109445588
3.32779100945875321280876959347
3.30793674412916112856052006678
3.2880017267041453303538715885
3.26798781262895846358628532811
3.24789684535190792398760606823
3.22773065648093785766913756897
3.2074910659374009442218307451
3.18717988210708269350259907959
3.16679890198853932365172501178
3.14634991133880867569990758468
3.12583468481655205708621289014
3.10525498612268339082173218683
3.08461256813854057726714704142
3.06390917306165254997720441946
3.04314653253915412429276998357
3.02232636779889939588048021689
3.00145038977832314483484519188
2.98052029925109843792442635852
2.95953778695163739578936973718
2.93850453369748090213744454981
2.91742221050962187704154200135
2.89629247873080561515953440566
2.87511699014184960096635007413
2.85389738707602415583787670088
2.83263530253153424502591889454
2.81133236028214177521963020474
2.78999017498596674454449705778
2.76861035229250466558265501638
2.74719448894789676741896550368
2.72574417289848859396876046563
2.70426098339271175209907900382
2.68274649108132272351868380653
2.66120225811603183831460877263
2.6396298382465547146131357263
2.61803077691611769742577712982
2.59640661135544807961605041167
2.57475887067527915842473731796
2.55308907595739947147733604058
2.53139874034427486604728568407
2.50968936912727138396350924403
2.48796245983350629135278534899
2.46621950231135394683820176122
2.44446197881463258333537069507
2.42269136408549747667750470207
2.40090912543606538845587820317
2.37911672282879460019769401065
2.35731560895564430084940377156
2.33550722931603654903635956473
2.31369302229364350529077404747
2.29187441923202211695545912544
2.27005284450911793937092648363
2.24822971561065929084198598225
2.22640644320246246537388186731
2.20458443120166826589679098623
2.18276507684692967130286098216
2.16094977076757001275530159675
2.13913989705173060805907446849
2.11733683331352638708307624339
2.09554195075922763598052114189
2.07375661425248559296381349021
2.05198218237861924335870175517
2.03022000750798028630559464862
2.00847143585841287951852805457
1.98673780755682441168837116988
1.96502045669988320416931422894
1.94332071141385870426818871828
1.92163989391361940152535983154
1.89997932056080337560364773529
1.87834030192117606956765315417
1.85672414282118957523054635541
1.83513214240375712918952625328
1.8135655941832580561922799212
1.7920257860997830680476022715
1.77051400057263733473664359493
1.74903151455311120974026347597
1.72757959957653231294710717313
1.70615952181361113234268767632
1.68477254212109222628328592798
1.66341991609172286139927040772
1.64210289410355068024943178723
1.62082272136856175760456967633
1.59958063798067017452298872832
1.57837787896307001504542863607
1.55721567431496047123932132147
1.53609524905765452832343564521
1.51501782328008149256933526352
1.49398461218369342047500813664
1.4729968261267853082117360167
1.45205567066823870543468383121
1.43116234661069822710132231125
1.41031805004319025084365188707
1.38952397238319290557763865183
1.36878130041816627929693048371
1.34809121634655160028157503025
1.32745489781824797615294791589
1.30687351797457510922321385673
1.28634824548773024432404425109
1.26588024459974744666043503747
1.24547067516096715212942755858
1.22512069266802378088105456692
1.20483144830135905659315604195
1.18460408896226852889852021282
1.164439757309488654560155598
1.14433959179533165425873459836
1.12430472670137522615793509628
1.10433629217371406467326430633
1.08443541425778000301478714128
1.0646032149327374710328316762
1.04484081214546083559900093418
1.02514931984410006913537941724
1.0055298480112410728972252905
0.985983502696666865155014282506
0.966511386049725730448513273111
0.947114596351312314538356785817
0.927794228045467540500756801275
0.908551371770603114541457290363
0.889387114390356285490347453556
0.870302539024080419524259985952
0.851298725076976851399837024159
0.832376748269873375309784393648
0.813537680668654642354553968657
0.794782590713349637499015928855
0.776112543246881316712812182223
0.75752859954348339472786963123
0.739031817336789185442257060939
0.720623250847597310412626202471
0.702303950811319006065460123115
0.684074964505111677178941878595
0.665937335774703262802209994496
0.647892105060911901047885872255
0.629940309425865301078857141514
0.612082982578924154074181259253
0.594321154902313839965393602599
0.576655853476468613248152378065
0.559088102105092379160621113357
0.5416189213399401009457487723
0.524249328505323809746981566325
0.506980337722347120894082721797
0.489812959932872093886606403007
0.472748202923222208246912949973
0.455787071347625163562929638008
0.438930566751399149444399989585
0.422179687593886169747091028192
0.405535429271135945250007670732
0.388998784138343859974443456274
0.372570741532046358484685850874
0.356252287792077144783045226459
0.340044406283287477781868366304
0.32394807741703380377821828749
0.307964278672435912849433199569
0.29209398461740875360687597444
0.276338166929470989268469935166
0.260697794416333327516251193456
0.245173833036269607071847348158
0.22976724591827357532972905988
0.214478993382004243714989737418
0.199310032957522660659493700811
0.184261319404822896198175556626
0.16933380473315998715721773803
0.154528438220177547719375300176
0.139846166430837706790892720116
0.125287933236155991041730156383
0.110854679831743730729066565429
0.0965473447561605244265601622747
0.0823668639090792585523039610589
0.0683141705692661381008813248597
0.054390195412378146223844132266
0.0405958665285803122531098814451
0.0269321094399851304083649010165
0.0133998471179164347580762757748
0


==> anc/WILS3HQG1/HG1qPS22000.dat <==
# HG1qPS22000
-13.3333333333333333333333333333
-13.3332463172033414675623019624
-13.3332396868355103564787997414
-13.3332325535930303089863369534
-13.3332248795391064158005456013
-13.3332166238927444250273033148
-13.3332077428170722968827572116
-13.3331981891920450456651568332
-13.3331879123703929330903352355
-13.333176857915590958416570723
-13.3331649673205396546613116607
-13.3331521777055530434505746381
-13.3331384214941487933103506822
-13.3331236260650277082961203513
-13.3331077133785141558125688491
-13.3330905995756054016464360461
-13.3330721945476454991752761722
-13.3330524014744977839761128811
-13.3330311163289385208501602967
-13.3330082273448321619911918479
-13.3329836144464752825993925198
-13.332957148636310796403195294
-13.3329286913380157008669514098
-13.3328980936917534896421998667
-13.3328651957981555708370339316
-13.3328298259073535567022192294
-13.3327917995491250924755732202
-13.3327509185999388509790002053
-13.3327069702823882451238013415
-13.3326597260921870368593268164
-13.3326089406475620019912145455
-13.3325543504555167142044971848
-13.3324956725890548168475841361
-13.332432603269039240356996516
-13.332364816343923978352066232
-13.3322919616601254312013451417
-13.3322136633152990239749423577
-13.332129517786251748314966913
-13.3320390919226502806969237588
-13.3319419207970750751494031712
-13.331837505401320858100043513
-13.331725310178150659133703565
-13.3316047603769711295064819012
-13.3314752392211084999412946962
-13.3313360848735240054163014878
-13.3311865871869116679156751969
-13.3310259842231664947414597457
-13.3308534585261937315755621612
-13.3306681331309459019768135053
-13.3304690672904198372376565888
-13.3302552519011163822287937077
-13.3300256046061563320394956074
-13.3297789645538525239749746199
-13.3295140867880547141336865863
-13.329229636245005448382385594
-13.3289241813297658265150041572
-13.3285961870434837635103712806
-13.3282440076308776393142615983
-13.3278658787152883052877134256
-13.3274599088865051099905218528
-13.327024070704289349784692039
-13.3265561910780933521078646564
-13.3260539409808968308285983531
-13.3255148244523453180538543401
-13.3249361668434689884375072787
-13.3243151022521741456809409093
-13.323648560095423584504080983
-13.3229332507605449442186725878
-13.322165650274416388933988511
-13.3213419839253641919310477842
-13.3204582087684540863858364346
-13.3195099949404538575503315424
-13.3184927057060740991301618743
-13.317401376152142013783654739
-13.3162306904411133908006405479
-13.3149749575297632784339421113
-13.3136280852529981993269832558
-13.3121835526664827540414907386
-13.3106343805351506584115927357
-13.3089730998476529302529380446
-13.307191718229360967937376965
-13.3052816841186650445773451979
-13.3032338485629630567166002047
-13.3010384244818922380511632899
-13.2986849432359880880445129626
-13.2961622083290280024276171471
-13.2934582460617977898453220913
-13.2905602529438707068039138904
-13.2874545396581714377404838095
-13.2841264713605692492595455057
-13.2805604040834598233802696919
-13.2767396169982050184050996029
-13.2726462402763512481674239085
-13.2682611782736834726886675467
-13.2635640277443317366937474644
-13.2585329907742648649902665738
-13.25314478210451041783860382
-13.2473745304942551428810240701
-13.2411956737525242386584670182
-13.2345798470443233903836496106
-13.2274967640528616160102729042
-13.2199140905536566407754983564
-13.1246717612431792837109205038
-13.0361513873182064798256826961
-12.9519348326481081449751283873
-12.8708798688261796578384627389
-12.7923172810094832620654261861
-12.715807183998264897521708201
-12.6410385636760843754889465809
-12.5677800890423380618127226489
-12.4958531412710953719434977213
-12.425115777028208222235425178
-12.3554525918550003530229397649
-12.2867679982262745149454581104
-12.2189815922470725111290596727
-12.1520248565371356597518864975
-12.0858387503225751937771563919
-12.0203719073855343829321450348
-11.9555792617990095558319220144
-11.8914209817872462634885412535
-11.8278616300715491885048040653
-11.7648694936977037988713387824
-11.7024160427209366539198478611
-11.6404754882653713530532105985
-11.5790244182083289975711202504
-11.5180414942067441449922544946
-11.4575071977119308883018872407
-11.3974036154851995189885987264
-11.3377142572465862564613109364
-11.2784238996763773157843951444
-11.2195184521916278904067328352
-11.1609848408405430555094506713
-11.1028109073694225600140674267
-11.0449853210722860491351983872
-10.9874975014703565089220830609
-10.9303375502152432507807666158
-10.8734961908866739106528916911
-10.8169647155785168098426492967
-10.7607349373473570852286313868
-10.7047991477449972295713608831
-10.6491500787768265320427783466
-10.5937808687273722365703464529
-10.5386850313766623875598539025
-10.4838564281995573912279676411
-10.4292892431975204660947722541
-10.3749779600604437951559691054
-10.3209173413967638193987060508
-10.26710240980450090961200428
-10.213528430585108063097796539
-10.160190895926972811936967454
-10.1070855104067897204778943934
-10.0542081776753841131198142163
-10.0015549882103953309961142175
-9.94912220803191178644006646266
-9.89690626828901547994314923298
-9.84490375563551118393670667889
-9.79311140332211142687606225122
-9.74152608294021247059805402933
-9.69014479675928832527430780629
-9.63896467060598427518982269466
-9.58798294723832253545655326125
-9.53719698017313747244513228693
-9.48660422792901888264750305231
-9.43620224865072967994032592734
-9.38598869508433941228733172796
-9.33596130987522920387884478634
-9.28611792116372166899900725675
-9.23645643845540962179424872488
-9.18697484874533336138280231905
-9.13767121287701685967747730691
-9.08854366211904344580401042694
-9.03959039494335344605812219341
-8.99080967399079879495508004956
-8.94219982321070957572572523391
-8.89375922516232940374354511119
-8.84548631846697337213333447525
-8.79737959540066522504056195489
-8.74943759961782945667669910442
-8.70165892399735793062776266585
-8.65404220860304713319446138485
-8.60658613875101818717769472014
-8.55928944317729335184470357343
-8.51215089229921533334563615592
-8.46516929656486414275196166905
-8.41834350488505475622857967755
-8.37167240314289128141563947604
-8.32515491277621313602121167531
-8.27878998942859895902464075957
-8.23257662166489734342908237254
-8.1865138297475324617613639877
-8.14060066447008946084224445441
-8.09483620604492111778865630317
-8.04921956304173546406320432565
-8.00374987137432551181212408328
-7.95842629333278831278000573767
-7.91324801665875266049808150978
-7.86821425366129400149024696916
-7.82332424037136262887958819654
-7.77857723573268796927655214058
-7.73397252082724862810167116078
-7.68950939813351572554004916577
-7.64518719081578581876677845665
-7.60100524204302359090427722995
-7.55696291433572538155572672244
-7.51305958893940686911789012464
-7.46929466522339773625621587515
-7.42566756010370371911237223833
-7.38217770748876777508347326697
-7.33882455774702885153244166753
-7.29560757719523910157934902446
-7.25252624760655869811028534869
-7.20958006573750194145924127812
-7.16676854287285941364427172096
-7.12409120438776875417418311289
-7.0815475893261514506908443508
-7.03913724999477506506508214623
-6.99685975157223974820808967297
-6.95471467173222491563735246445
-6.91270160028036672756326579839
-6.87082013880416969592822517822
-6.82906990033538646867888529096
-6.78745050902432875007105500071
-6.74596159982559952661866438241
-6.70460281819476239397747868213
-6.66337381979548792486630637375
-6.62227427021673977870507754105
-6.58130384469958471960320298369
-6.54046222787323096381800794444
-6.49974911349991839803091074926
-6.45916420422830226748956823248
-6.4187072113549889949183704535
-6.37837785459389891912943072941
-6.33817586185314599419289231501
-6.2981009690191389195978056947
-6.25815291974762182913031394344
-6.21833146526138559789621865203
-6.17863636415439307655992061104
-6.13906738220207317009170986985
-6.09962429217754968304562159725
-6.0603068736735812900673394611
-6.02111491292999889207539216858
-5.9820482026664360163381686913
-5.94310654192015684145636323365
-5.90428973588879490317265841028
-5.86559759577782358936085651681
-5.82702993865258718628486641521
-5.78858658729472851556153534274
-5.75026737006285612311890355609
-5.71207212075730056742798911406
-5.67400067848881562281107259426
-5.63605288755108618197809273284
-5.5982285972969103263522527612
-5.56052766201792844847499238454
-5.52294994082777747217439399592
-5.48549529754855313673195197957
-5.44816360060046800368521554614
-5.41095472289459732110747546581
-5.37386854172860915146255261527
-5.33690493868537924604261069138
-5.30006379953439504154877133689
-5.26334501413585687198519872752
-5.2267484763473880405883876807
-5.19027408393326879038347733783
-5.15392173847611245605635711962
-5.11769134529090518162012899225
-5.08158281334133355488849267787
-5.04559605515832734770890655917
-5.00973098676074726655142569655
-4.97398752757815021734791288309
-4.93836560037556707706099143753
-4.90286513118023034765923157915
-4.86748604921019135102567991458
-4.83222828680476881060333317592
-4.7970917793567727618030134749
-4.76207646524644974264768954561
-4.72718228577709714285967303074
-4.69240918511229643745901452765
-4.65775711021471680357932374012
-4.62322601078644232007978529516
-4.58881583921077758192079385406
-4.55452655049548812828966213734
-4.52035810221743358806873796961
-4.48631045446855289123848796105
-4.45238356980316228286943783024
-4.41857741318652821001313158764
-4.38489195194467843346167299266
-4.35132715571541594829735730205
-4.31788299640050148157548455399
-4.2845594481189714744455158702
-4.25135648716155955148860701239
-4.21827409194619053390838971379
-4.18531224297451706724174185192
-4.15247092278946991015694268709
-4.11975011593379387029697326656
-4.08714980890954227754812818354
-4.05466999013850375603828932717
-4.02231064992353589499607975384
-3.99007178041078122666729216508
-3.95795337555274169806217096535
-3.92595543107218857361125657042
-3.89407794442688542899773818083
-3.8623209147751025936168166885
-3.83068434294190207134337618137
-3.79916823138617261757645682392
-3.76777258416839527583538414759
-3.73649740691912028042757651941
-3.70534270680813681377065623379
-3.67430849251431766867117366249
-3.64339477419612140804157930586
-3.61260156346273513794332923717
-3.58192887334584151521090088074
-3.55137671827199409894079421263
-3.5209451140355856264926479127
-3.49063407777239424998879699896
-3.46044362793369320922873815904
-3.43037378426090984204457098174
-3.40042456776082024397602486319
-3.37059600068126628627877189811
-3.34088810648738208521422132981
-3.31130090983831738679805073249
-3.28183443656444569018282027495
-3.25248871364504528007186709442
-3.22326376918644167444318072057
-3.19415963240060031882103694206
-3.16517633358415867277057829848
-3.13631390409788713859065515214
-3.10757237634656857671181951632
-3.07895178375928643742319045705
-3.0504521607701118145935066972
-3.02207354279917999434393131213
-2.9938159662341473304859218249
-2.96567946841201952925711242399
-2.93766408760134266876014543155
-2.90976986298474851381081548322
-2.88199683464184591489893395018
-2.85434504353245030091373996326
-2.82681453148014348943126020431
-2.79940534115615624593998858305
-2.77211751606356622462071777836
-2.74495110052180411841465825784
-2.71790613965146103532110116026
-2.69098267935939030136377134645
-2.66418076632409706864794346815
-2.6375004479814092795852622674
-2.61094177251042370586986892364
-2.58450478881972094332097723195
-2.55818954653384340143007468072
-2.53199609598003047952583834841
-2.5059244881752052700510898997
-2.47997477481320727368238940105
-2.45414700825226575105742441461
-2.42844124150270847184617038362
-2.40285752821490075394181626775
-2.37739592266740981378475871936
-2.35205647975538957339101363846
-2.3268392549791811906541582423
-2.30174430443312469704209784758
-2.27677168479457724102713290122
-2.25192145331313354657661507808
-2.22719366780004430389476194765
-2.20258838661782831444313597671
-2.17810566867007431417356893873
-2.15374557339142849797524234531
-2.12950816073776386465629590683
-2.105393491176527595435694408
-2.08140162567726276999611126037
-2.05753262570230081272337905624
-2.03378655319762114790994055058
-2.01016347058387462650337205804
-1.98666344074756736850854827048
-1.96328652703240174447301138185
-1.94003279323077129666686479375
-1.91690230357540647567601645596
-1.89389512273116814122363556491
-1.87101131578698584717992987568
-1.84825094824793799997343327254
-1.82561408602747104703458685855
-1.80310079543975491753928471468
-1.78071114319217200162920076376
-1.75844519637793701651832565077
-1.7363030224688451685007426155
-1.71428468930814607890115135857
-1.69239026510354099950333213143
-1.67061981842030089899743937107
-1.64897341817450305654807745204
-1.62745113362638385174348648462
-1.60605303437380549198244291976
-1.58477919034583446882893838844
-1.56362967179642958405335732264
-1.5426045492982374340195251615
-1.52170389373649328780525914233
-1.500927776303025339994393519
-1.48027626849036036348402984037
-1.4597494420859288309442558435
-1.43934736916636761577999450676
-1.41907012209191842460614388507
-1.39891777350092015338684369164
-1.37889039630439339853556222781
-1.35898806368071539245159268744
-1.33921084907038367020607562321
-1.31955882617086684125880029138
-1.30003206893154067980255192661
-1.28063065154870832117752936802
-1.26135464846070255288383012825
-1.24220413434306899827265986478
-1.22317918410382858614926062237
-1.20427987287881786810106994382
-1.18550627602710575743830059366
-1.1668584691264852935139575961
-1.14833652796903906435844843216
-1.129940528556776949039452293
-1.11167054709734486895908635545
-1.09352665999980326444558323668
-1.07550894387047403950308515911
-1.05761747550885474346766423898
-1.03985233190359878359669498554
-1.02221359022856048730815390971
-1.00470132783890385690175603007
-0.987315622267273883150062549208
-0.970056551220029307159375610165
-0.952924192573535742381520373087
-0.935918624370518090622238670575
-0.919039924816471207353223644348
-0.902288172276127792605769463088
-0.885663445269982504217181994576
-0.869165822470871310228723464817
-0.852795382700605116807827068267
-0.836552204926656727199159557667
-0.820436368258900205910047904231
-0.804447951946401740616720715926
-0.788587035374261112149340265147
-0.772853698060502900386213723558
-0.757248019653016570970881700891
-0.741770079926544604469718618755
-0.726419958779717845921702577541
-0.711197736232137268705319801896
-0.696103492421501362269103933784
-0.681137307600778368550770418186
-0.666299262135422606853749086602
-0.651589436500634141567370162455
-0.637007911278661061416021936647
-0.622554767156143652911055967565
-0.608230084921499764364640091588
-0.594033945462350670214517920952
-0.5799664297629867585098939947
-0.566027618901872377228401397414
-0.552217594049189187639111178864
-0.538536436464417385203416192606
-0.52498422749395416052079546745
-0.511561048568768784586197113606
-0.498266981202093714136159983517
-0.485102106987151124127757412953
-0.472066507594914285423764241851
-0.459160264771903216554742717596
-0.446383460338014048999487868066
-0.433736176184381555774799112452
-0.421218494271274303259043568595
-0.408830496626021896096503736119
-0.396572265340973794745982590767
-0.384443882571489194752369568689
-0.372445430533957466138524388079
-0.360576991503848660441464603614
-0.348838647813793601855882604042
-0.337230481851693087703790079827
-0.325752576058855732025803897544
-0.314405012928163994491350481385
-0.303187875002267945055875464671
-0.292101244871806322856899289073
-0.28114520517365445574125669167
-0.270319838589198614556801815522
-0.25962522784263638392686094768
-0.249061455699302638658290906582
-0.238628604964020722217583988519
-0.228326758479478430847395532772
-0.218155999124628413891419598494
-0.208116409813112607751882900145
-0.198208073491710327624169091002
-0.188431073138809647740250068877
-0.178785491762901707309638928081
-0.169271412401097585676368616889
-0.15988891811766739641584876143
-0.150638092002601256179099234922
-0.141519017170191790056474755099
-0.132531776757637841081186868017
-0.123676453923669057227241569087
-0.114953131847191034879324320752
-0.106361893725950703266101145982
-0.0979028227752216397557281950477
-0.0895760022265090112153792288075
-0.0813815153262738418375620100044
-0.0733194453346763129370979270441
-0.0653898755243378052260291006542
-0.0575928891791213989814874554275
-0.0499285695929305523357547312049
-0.0423970000685256826403566627406
-0.0349982639163583804890168761244
-0.0277324444534229905295487771942
-0.0205996250021252976541444076287
-0.0135998888891680615328418710622
-0.00673331944445314674798894854035
0


==> anc/WILS3HQG1/HG1qPS30000.dat <==
# HG1qPS30000
3998.194211233764084286922188
4001.61717459226872274756279513
4001.80083952509538359646944289
4001.99379672894699051172244705
4002.19647742658599919342641805
4002.40933013542972755697154054
4002.6328211654250177742215439
4002.86743511584952521111008723
4003.11367536942871971439006514
4003.37206458200211350280193718
4003.64314516580672689686138906
4003.92747976426995410632773576
4004.22565171601738181389145367
4004.53826550560333067925419949
4004.86594719826252564068607872
4005.20934485575995333298573388
4005.56912893018224217121530242
4005.9459926322674238337543855
4006.34065227061034188852772649
4006.7538475578079227442680618
4007.18634187932169973355399432
4007.63892252053409672561550048
4008.11240084715978234985459859
4008.60761243384368997452951859
4009.12541713543289982149820506
4009.66669909505039019644296463
4010.2323666827246388380282488
4010.8233523579402168701960454
4011.44061244907096951934422317
4012.08512684223931050143240604
4012.75789857171285992101793104
4013.45995330350352691182638941
4014.19233870337469711201291055
4014.95612367999008363601805755
4015.75239749345383716920272711
4016.58226871899664542378016517
4017.44686405505791923372529831
4018.34732696450108817934085888
4019.28481613717904706413787256
4020.26050376154166578292995429
4021.27557359244900331746189722
4022.3312188018247195934305385
4023.4286395982567084209304609
4024.56904060112903735976003187
4025.75362795435405955750146158
4026.98360616426959126900353424
4028.26017464577723241508667497
4029.58452396032854820432426665
4030.95783172892065033774980425
4032.38125820284688486514112588
4033.85594147456748880194692563
4035.3829923107253526107197908
4036.96348858904007368804364979
4038.59846932057650394439770484
4040.28892823870974649744646596
4042.03580693600539610143724742
4043.83998753021070949868388076
4045.70228484061892951868661677
4047.62343805623541138058055294
4049.604101877451413227588833
4051.64483711333098937556275275
4053.74610071715061705701578732
4055.90823524351293004303498021
4058.13145771119883851472383107
4060.41584785694066665947314769
4062.76133576650767404441202885
4065.16768887091000988223070293
4067.63449829716394352984384769
4070.16116456493683617375816931
4072.74688262252198299120806876
4075.3906262179988095237861819
4078.0911316041309489763562439
4080.84688057856171162872248673
4083.65608286420177758687924991
4086.51665783838600278086646507
4089.42621562342328507722414793
4092.38203755559343418106841255
4095.38105605447535038229282882
4098.41983391973822610456360326
4101.49454308820762854854538407
4104.60094289014561041646080218
4107.73435785027124168640980073
4110.88965508610602274712369172
4114.06122136376605158325502974
4117.24293987934532489310904547
4120.4281668425446518106234671
4123.60970794819706425992809311
4126.77979483081766965645882911
4129.93006160725295060177783441
4133.05152162290519377914395802
4136.13454452783914228007955061
4139.16883382030985095764579648
4142.14340500684447573455102452
4145.04656453991830880824589029
4147.86588970642810190075483402
4150.58820965251290240883585402
4153.1995877427199908976562221
4155.68530546396142334472524902
4158.02984809703810666196175051
4160.21689239058643566913085952
4162.22929648396788042850341339
4164.04909233668927073295803985
4168.5312309011790813944461752
4157.15354663674093010164680175
4140.23910853203922185236538121
4121.0039135142707798715973356
4100.79205377777269412740785668
4080.25322062249164986902447017
4059.72817937183393896538628192
4039.40363906070839860602617317
4019.38328296474365725791124144
3999.72353004791899295999545422
3980.45282737774830808823288804
3961.58262291005873853922316714
3943.11386923419535096741747202
3925.0410056958061105162596216
3907.35445952763302527466134443
3890.04224791580089649015585813
3873.09101905009677893654348909
3856.4867349772149964510446641
3840.21512134809466738115762938
3824.26196306521469223241753108
3808.61329676297064286426786971
3793.25553354396297196492292716
3778.17553424181489607874408529
3763.3606522461945217779042029
3748.79875415480691781142740918
3734.47822532520060725510757311
3720.38796523618296442448885648
3706.51737608616053870669488472
3692.85634702956934744835125436
3679.39523573614692570117422049
3666.12484845395537040751013332
3653.03641940056321592287350447
3640.12159005333328296690332289
3627.37238872893622501942835589
3614.78121071294052608213676257
3602.34079910788266810046292507
3590.04422650220815839909322249
3577.88487751551872655522020994
3565.85643224239067354182376887
3553.95285059385290443710549049
3542.16835751969030880564009461
3530.49742908407913365139704585
3518.93477936021548133244731025
3507.47534810550556436431018895
3496.1142891767695774521609189
3484.84695964419941576825528334
3473.66890956308485612770357887
3462.57587236327549326328680115
3451.56375581775111815353945266
3440.62863355336652006147639217
3429.76673706869806638170153468
3418.97444822586240807112132466
3408.2482921851405659289144385
3397.58493075318011445685254282
3386.98115611743441605689922582
3376.4338849413111130874913796
3365.94015279622996914131690426
3355.49710890842565328431314379
3345.10201119987106450048370137
3334.75222160414096332593236969
3324.44520163938563238378098891
3314.17850822184298260763198679
3303.94978970448879169115569374
3293.7567821265129814284209634
3283.59730566031968100460235581
3273.46926124368506888751130575
3263.37062738557440871084310409
3253.29945713492296375253820175
3243.25387520242909600041720423
3233.23207522609613179563900788
3223.23231717189658193857248371
3213.25292486152187576082280244
3203.29228361972649845938509613
3193.34883803428066007739485781
3183.42108982201348892896785173
3173.50759579486212198367441723
3163.60696592024363453533658971
3153.71786147043898288245185172
3143.83899325602330738136224821
3133.96911993869716140100376295
3124.10704641917043073462909305
3114.25162229602667024499605575
3104.40174039175194977003752563
3094.55633534235057783560267689
3084.71438224719164643074071604
3074.87489537593648822587903637
3065.03692692958903166261666704
3055.19956585288975743908265602
3045.3619366954404935134446911
3035.52319851910254676706582272
3025.68254384935549685364515167
3015.83919766843914352914454786
3005.99241644822731355154189617
2996.14148722090015142169431713
2986.28572668559174256142501843
2976.42448034929300342029187261
2966.55712170038623248993842216
2956.68305141327802148822441482
2946.80169658268184304399861367
2936.91250998618067702350801686
2927.01496937377507846560816435
2917.10857678319054094227786136
2907.19285787978481321977881867
2897.26736131995638882019274035
2887.3316581370134365957381062
2877.3853411485166473257214454
2867.42802438416049253611815016
2857.4593425333053919210921636
2847.47895041131846468004223722
2837.48652244392308304274174795
2827.48175216879752514817009774
2817.46435175370079885972428859
2807.43405153043932626598533686
2797.39059954402177826857114709
2787.33376111638105784824023238
2777.26331842407236843164935399
2767.17907008938458108913919549
2757.08083078432883426745876094
2746.96843084699355851563431324
2736.84171590977900576547597916
2726.70054653904696168638167398
2716.54479788574270833678749967
2706.3743593465665554660644875
2696.18913423529144023823645695
2685.98903946384127023200124669
2675.77400523276191254340429724
2665.54397473073306804205600748
2655.29890384278476608763019287
2645.03876086689691974691389498
2634.76352623867434011081717731
2624.47319226380286316102645358
2614.16776285800483356034645641
2603.84725329422415402443647261
2593.51168995678248153415704192
2583.16111010225896535739938767
2572.79556162685620743584892041
2562.41510284002491203888459451
2552.019802244129005817539114
2541.60973831994187698744316547
2531.18499931777282727827456446
2520.74568305403087502252275904
2510.29189671304071349278645688
2499.82375665393293525604098222
2489.34138822243759964511000176
2478.8449255674168641049357788
2468.33451146197873778026085323
2457.81029712902006293627757294
2447.27244207105260140766786153
2436.72111390417161317238148912
2426.15648819603157547032107082
2415.57874830769871601633425708
2404.98808523925483447643783712
2394.38469747903147351586290405
2383.76879085635788480188851076
2373.14057839771042618993370456
2362.50028018615503323090471335
2351.84812322397823989310478069
2341.18434129840588829397309187
2330.50917485031217313376654808
2319.82287084582502083708283453
2309.12568265073701315942548981
2298.41786990763413684707202012
2287.69969841565758113486998094
2276.97144001281661937736472655
2266.23337246077330556550396714
2255.4857793320222962160190869
2244.72894989939157818234775381
2233.96317902779224810607195231
2223.18876706814775403488689449
2212.40601975343517846652331734
2201.61524809677321880093821767
2190.81676829149350974430872721
2180.01090161313383625375885895
2169.19797432329360859475513077
2158.37831757529371627466917477
2147.55226732158454811387881893
2136.72016422284756445325127433
2125.88235355873733725091792699
2115.03918514021243722027464228
2104.19101322340494669203889106
2093.33819642497971489815479576
2082.48109763893575109812073774
2071.62008395480337250014780218
2060.75552657719189025464384033
2049.88780074664372978818727702
2039.01728566175194316767350502
2028.1443644024990826993736065
2017.26942385477636814052997697
2006.39285463604299620160357843
1995.51505102208631182425675969
1984.63641087484438732491757864
1973.75733557125333910317030247
1962.87822993308245335347407892
1951.99950215772089313404214392
1941.1215637498804202077152596
1930.24482945417918717149140321
1919.36971718857223935670900443
1908.49664797859491256269024882
1897.62604589238582256575412832
1886.75833797645661613795259679
1875.89395419217609156412564858
1865.03332735293669984478231252
1854.17689306197180633399335812
1843.32508965079242683989236329
1832.47835811821245250081142734
1821.63714206993164426941281456
1810.80188765864591075400255764
1799.97304352465458258072603863
1789.15106073693456238909840365
1778.33639273465136202876420313
1767.52949526907713739522300503
1756.73082634588589646864521597
1745.94084616779608727838439179
1735.16001707753076941409373028
1724.38880350106553498093642292
1713.6276718911342721187839934
1702.8770906709627558682653476
1692.13753017819990668988786392
1681.40946260901637566874966496
1670.69336196233989662925394092
1659.98970398419658822159430871
1649.29896611212709261852299614
1638.62162741964610078153353975
1627.95816856071343623136447823
1617.30907171418444870259900177
1606.67482052820700468821687668
1596.0559000645318522926897174
1585.45279674270258150509871883
1574.86599828409079635266330426
1564.29599365574146065208647949
1553.74327301399267236291441129
1543.20832764783336084775735766
1532.69164992196158449750381045
1522.19373321950523087072618663
1511.71507188436598524787139994
1501.25616116314643366283838736
1490.81749714661910021478487645
1480.39957671069508275522104755
1470.00289745684874265743961753
1459.62795765195361985596255906
1449.27525616748338000887990433
1438.94529241803015255362775428
1428.63856629909108240055593228
1418.35557812407228956046726304
1408.09682856045770535344522138
1397.8628185650884258970430829
1387.65404931849628787971930927
1377.47102215823332238116595451
1367.3142385111365735037231711
1357.18419982446547320762560075
1347.08140749584653492724681515
1337.00636280195755873415983976
1326.95956682588082193785198883
1316.94152038305185245468302396
1306.9527239457273388141324745
1296.9936775658925104541866224
1287.06488079652491444459878102
1277.16683261112790869000472708
1267.30003132144337493348670005
1257.46497449324911458031676499
1247.6621588601421126469202062
1237.89208023520432517642718567
1228.1552334204428473461586899
1218.45211211389123616833127892
1208.78320881425337485371444808
1199.14901472296555592626161925
1189.55001964354640595071092995
1179.98671187809785360129573048
1170.45957812081353039666218725
1160.96910334834376355459821512
1151.51577070685864489023393821
1142.10006139564250814539797934
1132.72245454704448690737682221
1123.38342710260062112590279725
1114.08345368513319418422088782
1104.82300646662257354436648069
1095.60255503163575193218719936
1086.42256623608399507462013936
1077.28350406106944451312601026
1068.18582946156714415327025571
1059.13000020967469655005571829
1050.11647073214654405256488332
1041.14569194191363996427095231
1032.21811106327194898063503312
1023.3341714504047109900136833
1014.49431239888362738406210893
1005.69896894977298602950383715
996.948571685938123159746001588
988.243546520135411426949911922
979.584314474435036692193855582
970.971291450500043994760487547
962.404887990215345272429075088
953.885509026128423868329630869
945.413553621129164663217162841
936.989414696759388226107007946
928.613478749503058786529943063
920.286125554365534993571155461
912.007727855004382902686733724
903.778651039624900990910655158
895.599252801800227692310982798
887.469882785318677149056814174
879.39088221209874200577114985
871.362583492145543603821303016
863.385309814450057934351200019
855.45937471765426714250152389
847.585081639220701868469743758
839.76272344175309816362292544
831.992581915015418077556238536
824.274927252088533537069124667
816.610017497986627042311226414
808.998097968927908527350940961
801.439400640315573436585557277
793.934143501333907680109427921
786.482529873899828691634820602
779.084747693530543403351420378
771.740968749491847497578601969
764.451347881377147803849102102
757.216022129032617559631737244
750.035109832486816054655689387
742.908709678261179682172776628
735.836899688128280820827711273
728.819736146044573874526271036
721.857252458610035965883641539
714.949457943994752612336511718
708.096336543817680254296699023
701.297845451960543498706487771
694.553913653744438246392750933
687.864440368281794150418982291
681.229293386134607113096511303
674.648307293652981587574486383
668.121281574526554816733409499
661.647978578144494129917629788
655.22812134331508440991836605
648.861391264729260617635135907
642.547425588247480989601523366
636.285814719627305464839621527
630.076099329668282906291538748
623.917767236906222203759574437
617.810250046911618629126626053
611.75291952490324435535003969
605.745083675738486651909420612
599.785982502341189332159321342
593.874783410222025392281875907
588.010576221873070268426553803
582.192367760403501321236269556
576.419075956740267113048866249
570.689523428943344990724309773
565.002430475557933042712121692
559.356407417300609200677014124
553.749946212580134793742118881
548.181411262179085247124282445
542.649029306621099378212345267
537.15087830602039391114724788
531.684875176192506631589636128
526.248762236057408720878014061
520.840092199350918001802791779
515.456211517719932815684044745
510.094241851602444703211435707
504.751059408885267169053520615
499.423271847950611727948420252
494.107192389819938027991897313
488.798810721740082831865821898
483.493760199287058081466240573
478.187280762786499388507439348
472.874176872611630763302123826
467.548769631643186371831867939
462.204842095300999356907318732
456.835576561547247782777916903
451.433482373924707414410428171
445.990312445240696854148208254
440.496966298232284759919826362
434.943376895957752191694493687
429.318377862797998162280810884
423.609546827527408762901669285
417.803019484617079436472813482
411.883267472997721560581681408
405.832831176994282184793544836
399.631995866474488888098856829
393.258395926948783809368864584
386.686526862092766968580692402
379.887137642350627723309719138
372.82646584239902171341694199
365.465263317322668719873323892
357.757538440691105556880509185
349.648908099055729626439707426
341.074401819551084068987774352
331.955479566635771139281229306
322.195892087959204620205100225
311.675787102296674826369554102
300.24306477200860094974859811
287.700241731752176096631358441
273.78361465357610543540651131
258.128403068822308857432116986
240.206341518150654298779141177
219.203425339024138558299024447
193.74826008486309399352378808
161.180388452606353699977420146
114.762089399893389844104578955
0


==> anc/WILS3HQG1/HG1qPS30001.dat <==
# HG1qPS30001
-5.04168172139066551312629621796
-5.04157878490875293743214321845
-5.0415704072525433220487345931
-5.041561347736506933999097956
-5.04155155085920652445661557363
-5.04154095660083267266065089519
-5.04152950005525462780221088077
-5.04151711103209122287351870714
-5.0415037136263566981710940696
-5.0414892257530364832380895403
-5.04147355864373182002086320447
-5.04145661630227821684841392518
-5.04143829491598964011507812267
-5.04141848221890649399641184416
-5.04139705680312909172286918453
-5.04137388737399762505771479541
-5.04134883194453257628257609964
-5.04132173696417390496860048648
-5.04129243637645081264972459338
-5.04126075059977387585309715265
-5.04122648542506505945300132806
-5.04118943082342556115134145785
-5.04114935965648332248411062065
-5.04110602628145782383502970133
-5.04105916504232561157587151433
-5.04100848863776170898174349348
-5.04095368635576510816938220865
-5.04089442216404601103918953848
-5.04083033264435304625947624777
-5.04076102475794454324136935286
-5.04068607342835280255474297959
-5.04060501892644733452181577575
-5.04051736404156482470537037713
-5.04042257102113206722748045817
-5.04032005825975452765764464065
-5.04020919671716804071400254184
-5.04008930604274407141089653309
-5.03995965038238872789608366301
-5.03981943384167008484536327207
-5.03966779557683406307074740005
-5.03950380448301165326170248969
-5.03932645344636393796344138002
-5.0391346531241390389175543222
-5.03892722521360816895788780148
-5.03870289516758612364016967745
-5.03846028431070273611537832667
-5.03819790130675200874051175099
-5.0379141329232786593122021181
-5.03760723403503918137355317997
-5.03727531680306517875879163857
-5.03691633896072688600791945382
-5.03652809113240759985997964115
-5.03610818310411510207244726829
-5.03565402895853034238831932878
-5.03516283097957905686504494854
-5.03463156222355675000760030356
-5.03405694764508506676598322833
-5.03343544365666648190906049036
-5.03276321599026742213798756893
-5.03203611571812444379968821347
-5.03124965327775449264485893842
-5.03039897033287214774937791473
-5.02947880928748009454844160811
-5.02848348025470167846105819384
-5.02740682526485520461576862408
-5.02624217947870807229730302145
-5.02498232915166400191711979629
-5.02361946607268664870552399522
-5.02214513817789413162668605677
-5.02055019601280518851556018123
-5.01882473468899917428622607152
-5.01695803095027516289134228406
-5.01493847493005129173385535047
-5.01275349614550987017407144628
-5.01038948323462608009846334407
-5.0078316968994609828466265956
-5.00506417547267856152556464284
-5.00206963247386998461853614915
-4.99882934546762741825629699013
-4.99532303547607925016522388158
-4.99152873613443771239921984407
-4.98742265170866390387362057034
-4.98297900301925790546989651283
-4.97816986023405864440656665279
-4.97296496140541128071085118886
-4.96733151553275322436516148945
-4.96123398883021733869220403802
-4.95463387276990590387084341442
-4.94748943235473682498030523206
-4.93975543294993691463368878913
-4.93138284386915467044955483196
-4.92231851676967532612890868819
-4.91250483676135101612510239686
-4.90187934397576893240954101065
-4.89037432317622629204322464312
-4.8779163588158653686578669215
-4.86442585277175529139363794402
-4.84981650179808150087550375123
-4.83399473155367888496876408758
-4.81685908387025302007726906595
-4.79829955374080259743590777093
-4.77819687232685105917870149453
-4.50847635403323665707697487479
-4.23530112569288511341337625919
-3.95994629362991557655841215913
-3.68322406435023941251143907285
-3.40571525179613789442477543125
-3.12786244377343934671389803831
-2.85001683636366503549535379691
-2.57246503584560186742324486511
-2.29544578584158204262001494676
-2.01916108124443629661316357224
-1.74378391202227402725345756898
-1.46946386442904095879255186938
-1.19633129678616610964295071924
-0.924500531269067216312165648036
-0.654072345261323043288054461602
-0.385135951033576546114479459195
-0.117770593249306496848257834206
0.147953144516932150968390968492
0.411972258577487596259486989714
0.674230421003833903755512620054
0.934677216508161389037176838777
1.19326749294843688943652687055
1.44996080436798794848687623484
1.70472093012311175924371887104
1.95751545712477272879785804549
2.20831541485232346003821368843
2.45709495481597384269353862427
2.70383106771037967535479115411
2.94850333272828412948840114803
3.19109369447307386048501582609
3.43158626368276051776452849811
3.66996713859996078477281350107
3.90622424432637712931251829159
4.14034718791136879310245267333
4.37232712726174846819706211832
4.60215665223880173047201925369
4.82982967654023427172480292526
5.0553413391583241426232986129
5.27868791436809632012285076035
5.49986672933647904213775388196
5.71887608855964280844617209379
5.93571520443467548049668585678
6.15038413335632783699285182119
6.36288371680214255269727763203
6.57321552693179009355944197824
6.78138181628046432232947621879
6.98738547117304669149670202137
7.19122996852651375921125985911
7.39291933574363893178615267192
7.59245811343217769143425615246
7.7898513207110563304011496248
7.98510442288913761045443587662
8.17822330132336050285182602576
8.36921422528182456346935904314
8.55808382565403501425442971575
8.74483907036531721534703227713
8.9294872413655841340451362894
9.11203591307439943424999211744
9.29249293217479552512365751061
9.47086639865773008173880991526
9.64716464802752571803994086301
9.82139623458624797746673669122
9.99356991572183424796028032636
10.1636946371309756803526179315
10.3317795189133499890692565334
10.4978338424788701695968842633
10.6618670382142097156715267191
10.8238886738590389930853537844
10.9839084435462041783636006893
11.141936157463538559958858104
11.2979817320981504716459841685
11.4520551810269131902822209705
11.6041666062195168520185735438
11.7543261898228548816673194725
11.9025441863977290092619947485
12.0488309155808867672496304414
12.1931967551472704818975222897
12.3356521344490724548388480154
12.4762075282097709476748122348
12.6148734506527780009457469444
12.7516604499456740597753404118
12.8865791029422457578841761775
13.0196400102056909627548569445
13.1508537912974173662108570442
13.2802310803168447955768541925
13.4077825216785336039183518307
13.5335187661138079343791823207
13.6574504668848287471033025047
13.7795882761998021521155171854
13.8999428418186882642017521355
14.0185248038394085399312566949
14.135344791655139063827657052
14.2504134210738268852487997754
14.3637412915915793403225071452
14.4753389838120551290473080629
14.5852170570044333208710652154
14.6933860467929547797405523673
14.7998564629714218818309679322
14.9046387874364088158881824876
15.0077434722332780303298897954
15.1091809377094201274395873042
15.2089615707694363717081188628
15.307095723227266160303147304
15.4035937102505278280757668905
15.4984658088925910547196269279
15.5917222567081340839529821137
15.6833732504481599495082536115
15.7734289448306538711878263955
15.8618994513832598038753574723
15.9487948373545385958427145171
16.034125124690544083088577053
16.117900289073617402272716855
16.2001302590204544843773961799
16.2808249150366476867204377523
16.3599940888250403821263912117
16.4376475625453635616448934437
16.5137950681227465959275013498
16.58844628660281068181250297
16.6616108475511635858056461948
16.7332983284952184677261197439
16.8035182544063581824652753554
16.8722800972205598481174979791
16.9395932753956829449168561472
17.0054671535037080610290955837
17.0699110418562928987600974483
17.1329341961620875508776539807
17.1945458172143225877939302463
17.2547550506072513833586148789
17.3135709864800925568423772914
17.371002659287179615064287154
17.4270590475930830230219791402
17.4817490738915251839303389434
17.5350816044469613297874234851
17.5870654491577492611315752479
17.6377093614398783700136871927
17.6870220381302735653049681027
17.7350121194087327182308337049
17.7816881887375971749529333792
17.8270587728182938516454079418
17.8711323415639245388627083565
17.9139173080871133930372196727
17.9554220287023572749607380481
17.9956548029421556940687882422
18.0346238735862277142644536353
18.0723374267031523482380936109
18.1088035917037967847501032593
18.1440304414059233250482079062
18.1780259921093912145592785115
18.2107982036813937047042056896
18.2423549796511937242351659169
18.2727041673138435338221008236
18.3018535578423947326781986327
18.3298108864081250299749474156
18.356583832308327332189053441
18.3821800191012249734062893819
18.4066070147475943697141247075
18.4298723317586930496879610969
18.45198342735010693709377283
18.4729477036011459738276208631
18.4927725076194317034919438334
18.5114651317103343198435758155
18.5290328135509299489824483716
18.5454827363681616073872885823
18.5608220291208993860965040309
18.5750577666856069794571930713
18.5881969700453327286036865518
18.6002466064817539076332314794
18.6112135897700130656138201625
18.6211047803760948702828173139
18.6299269856565010987299752935
18.6376869600599902046744229219
18.6443914053311562783781897896
18.6500469707156302201391448695
18.6546602531666935871840199733
18.658237797553102861349947791
18.6607860968679288351555179287
18.6623115924382224399545122108
18.662820674135324654387202438
18.6623196805856441461937135351
18.660814899381732026909287185
18.6583125672934885477088497086
18.6548188704793417458307667589
18.6503399446972429741716332811
18.6448818755153289208760425838
18.6384506985221041596268699909
18.6310523995360024729820226629
18.6226929148141891681620291502
18.6133781312604703643969208065
18.6031138866321787801041187291
18.591905969745908893207142967
18.5797601206819774948508588247
18.5666820309874886112870369212
18.5526773438778845361031386892
18.5377516544368673002130716639
18.5219105098145773147547916101
18.505159409423918156558030023
18.4875038051349185311559779052
18.4689491014670243481139912499
18.4495006557792155811374326222
18.4291637784578441641125520715
18.4079437331020905967600118783
18.3858457367069382024954276969
18.362874959843565098679301286
18.3390365268370549077174806737
18.3143355159413280581973456101
18.2887769595111961999088374783
18.2623658441714427864401378961
18.2351071109828332650361727341
18.2070056556049585562901363934
18.1780663284558156064752445774
18.1482939348680287531323687998
18.1176932352416154598696334256
18.0862689451931996489054838043
18.0540257357015753891403121514
18.0209682332495230826537045087
17.9871010199617795324083433275
17.9524286337390623672400239579
17.9169555683880482452921968677
17.8806862737472030519966023564
17.8436251558083609513033514521
17.8057765768339476366217377496
17.7671448554697414580391792765
17.7277342668530642717170822429
17.6875490427162918624708108657
17.646593371485571627641249852
17.6048713983746328753232634923
17.5623872254735725783343771148
17.5191449118324967321102201942
17.4751484735398945847329298346
17.4304018837956199348549910553
17.3849090729783504222642307758
17.3386739287073922596861719077
17.2917002958986941661061117648
17.243991976814930353888177971
17.1955527311095082862246605959
17.1463862758643525493707164789
17.0964962856213115665346200469
17.0458863924070290074211389712
16.9945601857511166088421458873
16.9425212126974597064125404915
16.8897729778084810733218046675
16.836318943162182656933630925
16.7821625283417784841354473104
16.7273071104177253577012778411
16.6717560239219509733059525823
16.6155125608140717341370418655
16.5585799704393848101741622479
16.5009614594784108639406565524
16.4426601918877553245242275505
16.3836792888320471163277586654
16.3240218286067043164589923134
16.2636908465512663016146052931
16.202689334953021526991658531
16.1410202429406491298135074749
16.0786864763675810404419262576
16.0156908976847791849086272119
15.9520363258026096422516203241
15.8877255359414822444327137631
15.8227612594709100397786083167
15.7571461837366282443989237328
15.6908829518753967389236339255
15.6239741626170937864851996086
15.5564223700736914055475941174
15.4882300835146846782279468831
15.4193997671285281580809797755
15.349933839769612404228545212
15.2798346746902924506456014754
15.2091045992574576556189507334
15.137745894653108797647718112
15.0657607955583834162950444786
14.9931514898204441604638896933
14.9199201181016172173804477954
14.8460687735101386622989094226
14.7715995012118356941322798503
14.6965142980220371013536349451
14.620815111976972823467209444
14.5445038418838860157453104569
14.4675823368490424594761319875
14.3900523957827813477282602323
14.3119157668807082682134123632
14.2331741470800854394890217926
14.1538291814904257614614563987
14.0738824627972458295584803886
13.9933355306378785331698731104
13.9121898709481879963853782583
13.830446915278968188928129958
13.7481080400807412850723645912
13.6651745659556025055076043975
13.581647756874684446675249406
13.49752881935973546499723475
13.4128189016272231941934756209
13.3275190926932853582681419666
13.241630421437755294931132556
13.1551538556253885839054289607
13.0680903008823094036589476891
12.9804405996255801990718853514
12.8922055299436753664393505618
12.8033858044255083361392280487
12.7139820689355209855067986032
12.6239949013321940318190353043
12.5334248101271760781480996534
12.4422722330820565816484484124
12.350537535739623038815281374
12.2582210098862442804183215818
12.1653228719418086850166873673
12.0718432612734171545177123806
11.9777822384287844685985499439
11.8831397832850376460350633284
11.7879157931083145392513609894
11.6921100805192582576699041166
11.5957223713591711558667771495
11.4987523024512338295874036879
11.4011994192508074035881126555
11.303063173378418682482457241
11.2043429200285744969492226526
11.1050379152470605217568323079
11.0051473130688473209041485872
10.9046701625081483398924064803
10.8036054043915465166436287451
10.7019518680244231152685792696
10.5997082676801787244936025525
10.4968731989009258849353045745
10.3934451345974485688719687771
10.2894224209352579616721654427
10.1848032729925179813949785155
10.0795857701744579587005856114
9.97376785136762291496279484372
9.86734730981592158224102668479
9.76032178769890479910399407066
9.65268877039102649667133408189
9.54444558037878841658819842675
9.43558937081062788392792936453
9.32611711865215259924243139841
9.21602561741683161072358336818
9.10531146943948788600240517871
8.9939710776568715793336222722
8.88200063685618572993175828494
8.76939612434864369121086779414
8.65615329002090953648580809231
8.54226764571255088539635568599
8.42773445386235104443845470074
8.31254871536040664750008372927
8.19670515653628847996202469498
8.08019821520606281755659315263
7.96302202569253731346484533969
7.84517040272356793066770642817
7.72663682410247633596000948008
7.60741441203238660860169043315
7.48749591296236787944654486287
7.36687367580739630642145112019
7.24553962837600680549790802749
7.12348525181871356162539378167
7.00070155288638734248852451567
6.87717903376024747247557391677
6.75290765918330942631145828707
6.62787682058624521900195658688
6.50207529685771950013204649282
6.37549121135921349955080604283
6.24811198472574388475513987183
6.11992428292501148992967716571
5.99091395996626739301242284294
5.86106599455395264444128768765
5.7303644198667095560199978133
5.59879224550562139098280943799
5.46633137049141388872798271117
5.33296248599239484682287069164
5.1986649662249034399005560539
5.0634167456754619382500485345
4.92719418043508062626299680852
4.78997189099359013177746992364
4.65172258329229783003672692212
4.51241684414605957360989127486
4.37202290628016783599719679883
4.23050637712825169326772305406
4.08782992412977441478525990219
3.94395290744665799479898570674
3.79883094864458669012015383975
3.65241542075330197060834966252
3.50465284094236107733210654751
3.35548414140439336585712771273
3.20484378630714381896901073683
3.05265869192766368174527197021
2.89884689189088138502840036187
2.74331586756811164075144211668
2.58596043156918745469869053055
2.42666000398863957561865449647
2.26527504663247186745594783648
2.1016423022755486414719827346
1.9355682919657035811641247041
1.76682019213097228635807295753
1.59511262112831099484598556543
1.42008774668215116547358086873
1.2412838674822552518774814101
1.05808266205464228509969825821
0.869613148691600248685519594323
0.674555879591878473401136049534
0.470668821482596793081852914934
0.253228207036301401867284476702
0


==> anc/WILS3HQG1/HG1qPS30010.dat <==
# HG1qPS30010
-262.053381048310730600145227428
-262.09870783953392852757998555
-262.101211895001628927415243433
-262.10384702177285754797347334
-262.106619577093416359356987648
-262.109536191780555178986835413
-262.112603779578732425795340454
-262.115829546660903558365219513
-262.119221001263064623455189997
-262.122785963438266836323133995
-262.126532574914713423560157597
-262.130469309040849603612902514
-262.134604980798558307742637238
-262.138948756863676071953618551
-262.143510165691043790478915333
-262.148299107599204410468051205
-262.153325864827653280783000746
-262.158601111537236337012386537
-262.16413592372187674066055857
-262.169941788997292729569783184
-262.176030616229749693048817107
-262.182414744965170026614291805
-262.189106954616108149934837041
-262.196120473361189109805964481
-262.203468986708612370284403248
-262.211166645672243751766357613
-262.219228074505665260699317285
-262.227668377936333299022516477
-262.236503147838720417238735578
-262.245748469281995859103239712
-262.255420925884448754821887553
-262.26553760440348981589227088
-262.276116098486699491689972582
-262.287174511506041463244120146
-262.298731458394050856732526624
-262.310806066397559635079944931
-262.323417974661362543832794351
-262.336587332551183411370556365
-262.350334796622403673284325599
-262.364681526138295393295269041
-262.379649177038995077324149472
-262.39525989426020014874238642
-262.411536302298607643195188893
-262.428501493919487688630690058
-262.446179016900538428868445034
-262.464592858705352469005821365
-262.483767428979488236823433817
-262.503727539762335558063635626
-262.524498383308747780671256934
-262.546105507415839007310884259
-262.568574788152471534736553901
-262.591932399891843122051618111
-262.616204782551283780478512378
-262.64141860594794407476742055
-262.667600731184556323986818507
-262.694778168985928564551121123
-262.722978034914336496790411148
-262.75222750140055302690343285
-262.782553746536933209602652014
-262.813983899589779801924637165
-262.84654498320016502380486427
-262.880263852255477007268887669
-262.915167129428177105514944414
-262.951281137393558430367029659
-262.988631827754623969342243805
-263.027244706719462923267942194
-263.067144757594571383393955454
-263.108356360176273878218254127
-263.150903207141546099336077844
-263.194808217558854464522876079
-263.240093447658793316411435736
-263.28677999902292506850305543
-263.334887924366843776061206194
-263.38443613110953063358780016
-263.435442282934891924845824904
-263.487922699562192717365347931
-263.541892254949020623367099123
-263.597364274152385091161131783
-263.654350429069366858938447043
-263.712860633266983121294847416
-263.772902936090023704998873515
-263.834483416203707654992977843
-263.89760607468301447471756037
-263.962272727700076470777970028
-264.028482898782371144580110138
-264.096233710514556913144791619
-264.165519775432180010449687532
-264.236333085702223967159404877
-264.30866290099915304253778887
-264.382495633760736037446442252
-264.457814730739922812375181001
-264.534600549451083931845681338
-264.612830227733941221455887178
-264.692477544218577025349557115
-264.773512766961112088969215456
-264.855902486922009480702839994
-264.939609432266315409785276226
-265.024592258664963018205148413
-265.110805309854513057994821272
-265.198198341653670924480327618
-265.286716201420998074168657466
-265.376298453549702147453979631
-266.2037010461436671126146538
-266.693846943893356050840879799
-267.025172931164385808903832763
-267.259836971834797793812096303
-267.427234795903489064060988737
-267.543727393938558395723617897
-267.619422010148422364385785962
-267.661038980455723364254559327
-267.67329972227094585094691201
-267.659667180323509344361234373
-267.622770902843720652171318075
-267.564665567011769428946752864
-267.486995731032038684336581459
-267.391104968039081150263447843
-267.278110554485634402187767817
-267.148956031446458845588787053
-267.004449099291773724894598889
-266.845289522635067485194399926
-266.672090066785894761832580524
-266.485392469521073719494144423
-266.285679808597297257619579938
-266.073386208078517646923982824
-265.848904549599905650016133317
-265.612592667106338428085632778
-265.364778374174929342619520098
-265.10576358221159307290738156
-264.835827703095444934366777243
-264.555230483073462625096391359
-264.264214380462893932195805804
-263.963006574342244407547242457
-263.651820672395926582008789966
-263.330858171679890569949757268
-263.000309715068413024760987321
-262.660356177650833791269668879
-262.311169610740705980655898645
-261.952914065979060381343244229
-261.585746317920155280437431497
-261.209816500231049070154122819
-260.825268668027417513726167447
-260.432241296765064767691234693
-260.030867726401283135678819458
-259.621276558149545982016304055
-259.203592010010805514994622631
-258.777934236325007577139625473
-258.344419615808268660450216387
-257.903161011893727939803284621
-257.454268008653028678734081857
-256.997847125121298916382284491
-256.534002010465859891860929711
-256.062833622115195927692993768
-255.584440388689868439885781145
-255.098918359342843463584339885
-254.606361340916432013813377792
-254.106861024151230912071090129
-253.6005071000345863286231161
-253.087387367248456782075869365
-252.567587831566037464618261613
-252.041192797950553194081763651
-251.508284956026086939363382679
-250.968945459517386777500865188
-250.423254000191775119524770828
-249.871288876780295895833593346
-249.313127059306000488849724398
-248.748844249203877462402462909
-248.178514935578597004751004734
-247.602212447912305221851002675
-247.020009005504598726202431393
-246.431975763900049943506599571
-245.83818285853482005836366251
-245.23869944581262921252485397
-244.63359374180134121589395081
-244.022933058724393178932282267
-243.406783839406025329984793588
-242.78521168981553954725680516
-242.158281409843459667820670383
-241.526057022431327761518812247
-240.88860180116681295500248312
-240.245978296446714442046787168
-239.5982483603022038479064412
-238.945473169973182473940442787
-238.287713250311845350900504361
-237.625028495089375149790129943
-236.957478187274071756645071302
-236.285121018344101829618934487
-235.608015106693377338905756517
-234.926218015184798876909363405
-234.239786767901189197132952542
-233.548777866140660034992506247
-232.853247303699869573509446225
-232.153250581485611042534377886
-231.44884272149239990663648483
-230.740078280181175516013308428
-230.027011361291882871161537848
-229.309695628120533224359314714
-228.588184315289342355801541376
-227.862530240036697874768276316
-227.132785813051998595236304994
-226.399003048878827988628565249
-225.661233575908462141807639638
-224.919528645984332488206401888
-224.17393914363687452996485146
-223.424515594966897274066527388
-222.671308176194655915116947606
-221.914366721890710613563501952
-221.153740732903744197665517207
-220.3894793839996289693255302
-219.621631531225214530974371574
-218.850245719009545052005051142
-218.075370187014501477483315331
-217.29705287674619802517770133
-216.515341437937839419226939846
-215.730283234714162463352653789
-214.941925351547039823095304046
-214.150314599011312566652377945
-213.355497519349438628988321279
-212.557520391853094635532663956
-211.756429238069446353809544239
-210.95226982683940650371556675
-210.145087679174825971438291697
-209.334928072981213998164075736
-208.521836047632253139252147544
-207.705856408402064314660957936
-206.887033730760884805244804782
-206.065412364539546397286805664
-205.241036437967880933476534711
-204.413949861591935268306527922
-203.584196332074646100360104047
-202.751819335884406482905871741
-201.916862152875749180680959806
-201.079367859766176686131288717
-200.239379333512982927786380317
-199.396939254593736841478421659
-198.552090110193932422018441228
-197.70487419730515306109079917
-196.855333625736949377797569112
-196.003510321045488868702575404
-195.149446027381902084857622844
-194.293182310263123255364134466
-193.434760559267902920230874262
-192.574221990660555835711520181
-191.711607649944898823476824104
-190.846958414350730024108298571
-189.98031499525510287975676168
-189.11171794054055482419941688
-188.241207636892361832924882354
-187.368824312036805430132356817
-186.494608036922358228209865082
-185.618598727845617367534950234
-184.740836148523742123107913217
-183.861359912115082255052542885
-182.980209483189617219693111114
-182.097424179650762955055177309
-181.213043174610042447845331921
-180.327105498216058526450224164
-179.439650039439152163438654755
-178.550715547813076877017256298
-177.660340635134969467284908747
-176.768563777124849190691578622
-175.875423315045831452435131314
-174.98095745728619807565270817
-174.085204280904424088229532734
-173.18820173313822065854778322
-172.289987632878615221512136399
-171.390599672110052881660284117
-170.490075417317467781697331367
-169.588452310861239207356898879
-168.685767672320914692171357324
-167.782058699808551221471883413
-166.877362471252495750308622932
-165.971715945652397584969001524
-165.065155964306217675577816477
-164.157719252009973474110607756
-163.249442418230932677115346659
-162.340361958254944847274700927
-161.430514254308576546940915874
-160.519935576656693176613618746
-159.608662084676109150935975616
-158.696729827905907325211403848
-157.784174747075008669754697691
-156.871032675107554042549101139
-155.957339338106641499440074953
-155.043130356316944873910121563
-154.128441245066722325406351469
-153.213307415689707167814004816
-152.297764176427357521006711146
-151.381846733311926152846141287
-150.465590191030797272234369186
-149.549029553772522972756628677
-148.632199726054978489173865567
-147.715135513536042394728120692
-146.797871623807195316160670924
-145.880442667170418656770373932
-144.962883157398763177973721487
-144.045227512480946079798717442
-143.12751005535032442455441481
-142.209765014598582350403039631
-141.292026525174459508355835333
-140.374328629067838513714496763
-139.456705275979499918316965035
-138.539190323976844270952041878
-137.621817540135872228490237803
-136.70462060116970539879774596
-135.787633094043922628143309272
-134.870888516578978780967239588
-133.954420278039965689538030421
-133.038261699713967866724072998
-132.122446015475258768958194335
-131.207006372338576861111989556
-130.291975831000714463591958762
-129.377387366370646348201617077
-128.463273868088419287369259724
-127.549668141033018245902896134
-126.636602905819419630675055771
-125.72411079928503697721867693
-124.812224374965759649270369636
-123.900976103561780554447413152
-122.990398373393404533586903219
-122.080523490847024960386040825
-121.171383680811452189920276721
-120.263011087104773817925768121
-119.355437772891923256451316206
-118.448695721093129895149201411
-117.542816834783421101129614943
-116.637832937583343514515286284
-115.733775774041068522700187153
-114.830677010006044445485880401
-113.928568232994355837953683036
-113.027480952545948420927742025
-112.127446600573876483597489013
-111.228496531705728173332815714
-110.330662023617382898634632606
-109.433974277359254127897752944
-108.538464417675170175323070295
-107.644163493314045132758720921
-106.751102477334491940127753676
-105.859312267402529695903593465
-104.968823686082537702200387221
-104.079667481121609426765635246
-103.191874325727460557801778877
-102.305474818840046639458536508
-101.420499485397047419503847481
-100.536978776593377030762997228
-99.6549430701348814803447027537
-98.7744226704863876527327902269
-97.8954478091142711632383945028
-97.0180486447237139473478954557
-96.1422552634908264610828793648
-95.2680976792898138212929854809
-94.3956058339153701584057488721
-93.5248095973004909151644633643
-92.6557387677298988330794871157
-91.78842307204928595582474057
-90.9228921658705811802701050063
-90.0591756337734607385997287536
-89.1973029895033275392878122281
-88.3373036761659945739885791591
-87.4792070664193176584313028551
-86.6230424626620336686302094231
-85.7688390972200722134984588213
-84.9166261325306214099258402979
-84.0664326613242421597700476492
-83.2182877068053401382220071327
-82.3722202228313206632164535489
-81.5282590940907688053727666716
-80.6864331362810156030786546298
-79.8467710962854711603176857906
-79.0093016523511268256518071977
-78.1740534142666516874073667053
-77.3410549235415333893175760216
-76.5103346535867398988742302636
-75.6819210098974074839794682226
-74.8558423302380909199253799814
-74.0321268848311450182353466644
-73.2108028765488421147414313668
-72.3918984411098683641993111885
-71.5754416472808827663040022032
-70.7614604970838670139466684428
-69.9499829260100417485387283707
-69.1410368032411758893689752281
-68.3346499318791706568616965522
-67.5308500491848590404502582075
-66.7296648268270251046485736521
-65.9311218711427160453287055458
-65.1352487234099936980219799104
-64.3420728601343516924945080111
-63.5516216933501101130196824974
-62.7639225709381918744919648824
-61.9790027769617846205446581112
-61.196889532021499402526012833
-60.4176099936317533757682295207
-59.6411912566202289828890852449
-58.8676603535523973827787354985
-58.0970442551832401045192793065
-57.3293698709384610179820568786
-56.5646640494276517704742864044
-55.8029535789920589976775313603
-55.044265188289802147267680655
-54.2886255469216080513002825462
-53.5360612661003650124112660964
-52.7865988993680482477029741648
-52.0402649433638639525930696751
-51.2970858386477328908130914106
-50.5570879705835878448914841515
-49.8202976702873009685123166937
-49.0867412156444493845531409866
-48.3564448324035490323464928924
-47.6294346953508469937857478324
-46.9057369295732644790919724593
-46.1853776118166305219858439923
-45.4683827719469448804093132637
-44.754778394523062847116202799
-44.0445904204899104184404409443
-43.3378447490021219872131254506
-42.6345672393888516031083069219
-41.9347837132714509108024773581
-41.238519956846741117181127004
-40.5458017233497428164311372208
-39.8566547357109775016653448881
-39.1711046894248307859301375422
-38.4891772556469839916161889142
-37.8108980845405938852306289083
-37.1362928088927480159693686054
-36.465387048024765773351062605
-35.798206412022175985991597854
-35.1347765063127067631311160126
-34.4751229366234019502106667849
-33.8192713143510646605999676341
-33.1672472623836601057727695394
-32.519076421414130945377677778
-31.8747844567923383300794290172
-31.2343970659655975336315612143
-30.5979399865635936222869791087
-29.9654390051894146090515338129
-29.3369199669851127352729838047
-28.7124087860476976358556454274
-28.0919314567798920619825679692
-27.4755140662694731973214603504
-26.8631828078017328918610767953
-26.2549639956216953528552982342
-25.6508840810764368932727041463
-25.0509696702833993522832750932
-24.455247543488257403672278621
-23.8637446762960189568337182587
-23.2764882629819934350285146156
-22.6935057421155096982077610099
-22.1148248247593408133986251088
-21.5404735255423326946038809887
-20.9704801969424930287479024667
-20.4048735671636753831589448524
-19.8436827820420656877774028313
-19.2869374514802326390564558027
-18.7346677009780893112448037602
-18.1869042289136002117179599366
-17.6436783703237209816714906773
-17.1050221680506304771408711581
-16.5709684522531680087889021914
-16.0415509294426411879265394201
-15.5168042823908920353018479091
-14.9967642824829688221097815667
-14.4814679163547341024633282391
-13.9709535289769633329505283228
-13.4652609857341450137537212103
-12.9644318565136599904116282701
-12.4685096253887999642792376134
-11.9775399301720719391984805415
-11.491570836965382047830888774
-11.0106531558822992383309527367
-10.5348408054184157013269492335
-10.0641912345693120018949991306
-9.59876591383490198498897737386
-9.13863090882800317997221914974
-8.68385755349053425531828855037
-8.2345232441388882718992633284
-7.7907123810205576831676287832
-7.35251749119598556464667439726
-6.92004057596377949999375194436
-6.49339473857593377466453939344
-6.07270616486696198375864113566
-5.65811655243163996735896951461
-5.24978611577284433120121155576
-4.84789733938278539176738291418
-4.45265971412144819673786171473
-4.06431578407034394433719039849
-3.68314896656524166625530192387
-3.30949381245675602348249040379
-2.94374968918508780367369401791
-2.58639936976131029314134414483
-2.23803482930519036154926820001
-1.89939393737724062578371614377
-1.57141418099964594706770746534
-1.25531408300121956051719007132
-0.952721863265861531729791285885
-0.66588957808268427184288964017
-0.398073907030977723767632161416
-0.154275348643848508996814020286
0.0571393898011704069382811347021
0.220143316132104388911873738782
0.295136134786909920721579085407
0


==> anc/WILS3HQG1/HG1qPS30100.dat <==
# HG1qPS30100
-4912.4145350602046294795500606
-4910.9587957356439100630570018
-4910.86994451749898256853266903
-4910.77582791395279839638209096
-4910.67614551510572937424584404
-4910.57058062900985842191107562
-4910.4587994628011651210844071
-4910.34045026743411158887015278
-4910.21516244477284885794864122
-4910.08254561578193056872355462
-4909.9421886485512754817972687
-4909.79365864488555594226944828
-4909.6364998841876296923470438
-4909.47023272336953374030754673
-4909.29435245153341227524442631
-4909.10832809817908319753221839
-4908.91160119371532538460928229
-4908.70358448107899731775738712
-4908.48366057730042547417933291
-4908.25118058389582062361605965
-4908.00546264501853096808572259
-4907.74579045236151052301577298
-4907.47141169587430739966431601
-4907.18153645944005043687614514
-4906.87533556075227925261010862
-4906.55193883473902407688226225
-4906.21043336000335791472633776
-4905.84986162788683505233795362
-4905.46921965391597883026253584
-4905.06745503156353338900494282
-4904.64346492844685869771526313
-4904.19609402529700112200335725
-4903.72413239826505490655551627
-4903.22631334538895181831548088
-4902.70131115832535217496047147
-4902.14773884075950230703431218
-4901.56414577524247836703787034
-4900.94901534057192546036487544
-4900.3007624822310572758825405
-4899.61773123883319654579499135
-4898.89819222798745765352054431
-4898.14034009550729675725175923
-4897.34229093242962363289039713
-4896.50207966490006225210919591
-4895.61765742261187215146056114
-4894.68688889216412732227225327
-4893.70754966243112862736922967
-4892.6773235698118287062211501
-4891.59380005205738262836331293
-4890.45447152025887164039272599
-4889.2567307595177901233728163
-4887.99786836982096358343951941
-4886.67507025970099557519992904
-4885.28541520638480301031401465
-4883.82587249731779990320537284
-4882.29329966920112804922483522
-4880.68444036199505778525819205
-4878.99592230672404430329402991
-4877.2242554673683277615770701
-4875.3658303586434052837911899
-4873.41691656305170653537157272
-4871.37366147223935807318801955
-4869.23208927940339270061622667
-4866.9881002512688116291673052
-4864.6374703099874028894475054
-4862.17585095719711884323258522
-4859.59876957441705994830017301
-4856.9016301359324977031443291
-4854.07971437233941082045804345
-4851.12818342495978486312358347
-4848.04208003339691652885394727
-4844.8163313005618676379786096
-4841.44575208155374863232767551
-4837.92504904480119757781059333
-4834.24882545585134382651323121
-4830.41158673610409636916563397
-4826.40774685060918722087562763
-4822.23163558074315166935027321
-4817.87750673913183113413865383
-4813.3395473855455284187965836
-4808.61188810362870414280310972
-4803.68861439918928969807155405
-4798.56377928131416215604316919
-4793.23141708774103488835081521
-4787.6855586156404165633174057
-4781.92024761817466547282970453
-4775.92955872582689576531964458
-4769.70761684944423242193266925
-4763.24861811912167973036068138
-4756.54685240935802107493252032
-4749.59672749622525929461886871
-4742.39279488647659866927866264
-4734.92977735142878153149210863
-4727.20259818993046132688028499
-4719.20641223458891306238212973
-4710.93663860347228662964101142
-4702.38899518551076525672598531
-4693.55953483153904628144934593
-4684.44468320407769015472053965
-4675.04127821723318168530505382
-4665.34661097316088841975275848
-4655.35846807299537812164136604
-4553.99087276756571881580458297
-4484.44772728512984003759706887
-4431.18769475862024583076690675
-4388.07901553407860920112423862
-4351.9685485832384748167984497
-4320.99062188799366258024549636
-4293.93879787922725222519293283
-4269.98319433876701922300188573
-4248.5262778667842259788007325
-4229.12239764899610290213315102
-4211.42974387577660944370737441
-4195.18010306507021295675357393
-4180.15898532550416033816279426
-4166.19209768689627055109947343
-4153.13586004468615008602786932
-4140.87058543800778965983891454
-4129.29546811833769033568597626
-4118.32482951183624771190896048
-4107.88525893661086069372403333
-4097.9134032571691903636696354
-4088.35423539350826117680892966
-4079.15968168634458626252410885
-4070.28752196207345991410691771
-4061.70049945522938229294847972
-4053.36559409097541758016269344
-4045.25342427233519857829313954
-4037.33775073052581681366349894
-4029.59506215844090701626140092
-4022.0042269152554433667053041
-4014.54619851489483522537580165
-4007.20376520574117657000193336
-3999.96133593379541312396470902
-3992.80475651364400172812377946
-3985.72115102425069076032076427
-3978.69878438236139491981788165
-3971.72694278595442568026552923
-3964.79582930886609940845694794
-3957.89647239934991095808910339
-3951.02064541550245279663379861
-3944.16079563873414717589903293
-3937.30998145776767404318845258
-3930.46181662160235332492556697
-3923.61042062951063866838051523
-3916.75037446650031057440488133
-3909.87668100935188088359481625
-3902.9847295257387008191263859
-3896.07026377057422792503524429
-3889.12935325242385086335802211
-3882.15836730083514425414671353
-3875.15395161461434148797652322
-3868.113007012898093498897127
-3861.0326701465539292861422615
-3853.9102959579863269762129299
-3846.74344170364732470411218384
-3839.5298523761277596332502342
-3832.26744738219829242974968859
-3824.95430835004476119231169121
-3817.588667953589356487512978
-3810.16889965453352764624908273
-3802.69350827387416318091195069
-3795.16112131436206225287637653
-3787.57048096388590275339466434
-3779.92043671724094428653698759
-3772.20993856031989057816122977
-3764.43803066656321162940349196
-3756.60384556062989074774954363
-3748.70659870878443823471272107
-3740.74558349951713784378648972
-3732.72016658148641816286890821
-3724.62978352905063060564220114
-3716.47393480848946825056147955
-3708.25218202054442834750158896
-3699.96414439716925077807589695
-3691.6094955324065830278459258
-3683.18796032912360903166830246
-3674.69931214497093267262351181
-3666.14337012239652428701130592
-3657.5199966888683266678322418
-3648.82909521465124025458629072
-3640.07060781656078645902351479
-3631.24451329708921654406394652
-3622.35082520918115576251508656
-3613.38959003773473326707080191
-3604.36088548962911486600162747
-3595.26481888473801803261757739
-3586.10152564098788069986585175
-3576.8711678470648603154976375
-3567.57393291687208054658335645
-3558.21003232029226234715167184
-3548.77970038522530449819704913
-3539.28319316624929516285221952
-3529.72078737560022022274767901
-3520.09277937248331260350846782
-3510.39948420702027276147305838
-3500.64123471540391942701285138
-3490.81838066307739012427197768
-3480.93128793298077180320257279
-3470.98033775611577636311846276
-3460.96592598187043312281144108
-3450.88846238572171868551424595
-3440.74837001209787687946229779
-3430.54608455033020199924587496
-3420.28205374176503697027833345
-3409.95673681623350098831480018
-3399.57060395619564442875829504
-3389.12413578698549800586848149
-3378.61782289168526729024887536
-3368.05216534925129644346772016
-3357.42767229460198570061628514
-3346.74486149945914175884701064
-3336.00425897280976673717852319
-3325.20639857992550419244616174
-3314.35182167894227488597668394
-3303.44107677406343003078521563
-3292.47471918450637273656922973
-3281.45331072836536712416297538
-3270.37741942061246030110079587
-3259.24761918450435208623364903
-3248.06448957570590605522060583
-3236.82861551848102813642669661
-3225.54058705333905236235105663
-3214.20099909555975758822721572
-3202.81045120405286896622547106
-3191.3695473600385347956124081
-3179.87889575506396148185885742
-3168.33910858789827358099614275
-3156.75080186987286853720101915
-3145.1145952382581733000823078
-3133.43111177728989020419935562
-3121.70097784647864182814879382
-3109.92482291585648106753937973
-3098.10327940783210853290799345
-3086.23698254534391348956547623
-3074.32657020601619996154903127
-3062.37268278203924406127764036
-3050.37596304550821490417288727
-3038.33705601896953792409456724
-3026.25660885093604015279981299
-3014.13527069614424235223985492
-3001.97369260033849953257229382
-2989.77252738937738281650019256
-2977.53242956246778226180118423
-2965.25405518934172977220274684
-2952.93806181119992866955103376
-2940.58510834525446453204093171
-2928.19585499271119097324343723
-2915.77096315003986254173884391
-2903.31109532338725135634675208
-2890.81691504599525918858944749
-2878.28908679849244555722807317
-2865.72827593193345658572260102
-2853.13514859346657905797099503
-2840.51037165451507814569643675
-2827.85461264136312330894111101
-2815.16853966804198139257991215
-2802.45282137141677440530020878
-2789.70812684837847633999957395
-2776.9351255950499722284065813
-2764.13448744791893611805856631
-2751.30688252681401472210977206
-2738.45298117964434128613457362
-2725.57345392882576021376095738
-2712.66897141932032702140231213
-2699.74020436821866947502934748
-2686.78782351579766295848000405
-2673.81249957798859436568001455
-2660.81490320019357173758521359
-2647.79570491239038865630575131
-2634.75557508546837980913761695
-2621.69518388874001348455968396
-2608.61520124857506402152400443
-2595.51629680810619800745881839
-2582.39913988795669758017503039
-2569.26439944794283749157917101
-2556.11274404970513429943414128
-2542.94484182022430055319033755
-2529.76136041617926825657388642
-2516.56296698910609810358789217
-2503.35032815131796764556924904
-2490.12410994254773608727974308
-2476.88497779727581905706604149
-2463.63359651270727648387704353
-2450.37063021736312349374436645
-2437.0967423402519206890060136
-2423.81259558058868881065822324
-2410.51885187802912596881813554
-2397.21617238338798557302653654
-2383.9052174298113018788083358
-2370.5866465043729296334818036
-2357.2611182200665964712777825
-2343.92929028816535317473030433
-2330.59181949092094927169974063
-2317.24936165457626115249704718
-2303.90257162266445834295357303
-2290.55210322956911203128483706
-2277.19860927431992959848567565
-2263.8427414945992408316918735
-2250.48515054093476670749604141
-2237.12648595105457103293979942
-2223.76739612438042965930078988
-2210.40852829663615219208717358
-2197.05052851454765778717445585
-2183.69404161061184035028367942
-2170.33971117791145977454968843
-2156.98817954495346521694739886
-2143.64008775050829421704020851
-2130.29607551842779802027852074
-2116.95678123241951903442362162
-2103.62284191075509110597110912
-2090.29489318089054737143515705
-2076.97356925397630386744049256
-2063.65950289923453985893423858
-2050.35332541818161788531452517
-2037.05566661867307768205343784
-2023.76715478874859819544780639
-2010.48841667025415058749668939
-1997.22007743221836207470180879
-1983.96276064395987523683863965
-1970.71708824790221957595510991
-1957.48368053207241103535456063
-1944.26315610225916026137542672
-1931.05613185380620088844288881
-1917.86322294301584425156368103
-1904.68504275813742579928244217
-1891.52220288991483012795709989
-1878.37531310166676493033524939
-1865.24498129887289810098418907
-1852.13181349823837552525406065
-1839.0364137962085983539250453
-1825.9593843369054563843305118
-1812.90132527945548697238136502
-1799.86283476467965501490612314
-1786.84450888111362717306595809
-1773.84694163032654073255864967
-1760.870724891505342257510506
-1747.91644838527079129292430011
-1734.98469963669018745577675423
-1722.07606393745078281909587637
-1709.19112430715668286032882411
-1696.33046145371081556072314173
-1683.49465373274225646314048881
-1670.68427710603783437809869481
-1657.89990509893550451532409548
-1645.14210875663545942768165075
-1632.4114565993833493620798912
-1619.7085145764782982372975015
-1607.03384601905662505772804476
-1594.38801159160030837934215963
-1581.77156924211725841321180975
-1569.18507415093838209409449604
-1556.62907867807423521337129401
-1544.10413230907174639428235431
-1531.61078159930906374436852895
-1519.14957011666400949249564618
-1506.72103838248892337792216758
-1494.32572381082182408033920528
-1481.96416064576081110212903399
-1469.63687989692545820354012563
-1457.34440927292560409911828343
-1445.0872731127544163398801492
-1432.86599231501887911066987723
-1420.68108426491692328281538532
-1408.53306275886626487426993699
-1396.42243792668563259458569137
-1384.34971615122443194997531385
-1372.31539998533199698810034088
-1360.31998806605240460061161011
-1348.36397502592535260796491628
-1336.44785140126781257146834532
-1324.57210353730504096621006109
-1312.7372134900130460559089117
-1300.94365892452773896095290685
-1289.19191300996872066828706942
-1277.48244431051794485535144354
-1265.8157166725853200846243876
-1254.19218910788464262728572365
-1242.61231567223404892325585196
-1231.07654533988540787443405077
-1219.58532187317669833012500771
-1208.13908368729039367912581508
-1196.73826370988915744871873221
-1185.38328923538769158098810214
-1174.07458177360631895435368783
-1162.81255689253776571397054509
-1151.59762405494357427118733117
-1140.43018644848055642726679887
-1129.31064080904061428245916286
-1118.23937723696903450590535879
-1107.21677900580691246355721326
-1096.24322236318259248566336527
-1085.31907632345481690192767081
-1074.44470245168654813730720268
-1063.62045463850304408547892599
-1052.84667886536059532021700582
-1042.12371295972322977545304033
-1031.45188633961349959054697258
-1020.83151974697001478561753585
-1010.26292496920849238124374133
-999.746404548344559487965280187
-989.28225147699502452232389658
-978.870748880530077306337733576
-968.512169684600509730328877465
-958.206776267212851382767607037
-947.954820094469467210131798034
-937.756541339030760021880220125
-927.612168480291880584795231165
-917.521917885196433526575256051
-907.485993368534093110730461832
-897.504585731487284562540845775
-887.577872277103564473134724363
-877.706016301274406949820127762
-867.889166557697061020182107934
-858.127456695183202856322918653
-848.42100466555539098649582461
-838.769912100238874361855841232
-829.174263653511023736666987661
-819.634126310212355671951407069
-810.14954865555045698355203007
-800.720560104439601307292294325
-791.347170087612808335100644076
-782.029367191517660678051046025
-772.767118248760267929763054117
-763.560367375591000692519365317
-754.409034952628365979194141645
-745.313016544690684470186075573
-736.272181755245705891352870372
-727.286373010592174931597760755
-718.355404268450355051678509389
-709.479059645155781808141732807
-700.657091955116549171637962616
-691.889221155602979261455053403
-683.1751326892824697780413694
-674.514475716183535846307321205
-665.906861225962287714519798254
-657.35186002044119316449193363
-648.849000555381782130600834619
-640.39776662932595959936798235
-631.99759490607867473068093132
-623.647872255989234729068563342
-615.347932899598017261717570455
-607.097055335424756746666636026
-598.894459031654938646926421289
-590.739300859198323049642314297
-582.630671241008745353014616219
-574.567589989620864413815547264
-566.549001801523147737430053287
-558.573771373183162697647849637
-550.640678099195680499348672991
-542.748410308046769312436774857
-534.895558985271706810471336207
-527.080610927204539592435781787
-519.301941260921004829632946779
-511.557805257182551507359953169
-503.846329352978442230200991515
-496.165501288370724380763046937
-488.513159248452015313231139987
-480.886979884937093982533181775
-473.284465072747139455085492265
-465.702927234321145906656436424
-458.139473037575177480620823244
-450.590985241523948867912845599
-443.054102425454612485168274114
-435.525196291787330231124765608
-428.000346177590097908127427913
-420.475310342876800627689419506
-412.945493522423174338694020669
-405.405910128178942909207449738
-397.851142366640532580398227273
-390.275292383527459242652724216
-382.671927358567579176612316459
-375.034016235270452497759058731
-367.353856469730708703119389425
-359.622988799171151734769115182
-351.832097538438711230218775794
-343.970893274297359687308466455
-336.027973992017959484775685699
-327.990659564426916067387747832
-319.844793057399960480228758624
-311.57450030880214157976664954
-303.161896500922141736434595421
-294.586724641635895144547435469
-285.825905497159818729715536413
-276.852970802211745964916876801
-267.637340275881755974303161844
-258.143386078952509882400874189
-248.329202484584712191814518588
-238.144957862299851443146581805
-227.530640142180797952810919107
-216.412896243366537835964564354
-204.700472450473633669322107442
-192.277407879147601288755670753
-178.992444163547997041859516823
-164.641679854927619322640904474
-148.938237529153640047177241424
-131.454409648525736825004354982
-111.497062357996917779774885281
-87.7847224676528632953012697621
-57.2807190023699136593227698477
0


==> anc/WILS3HQG1/HG1qPS30110.dat <==
# HG1qPS30110
215.491382771998687001881447075
215.475143149234834981417076041
215.474132159694243598805367002
215.473060164229383446252367159
215.471923628679838216366796995
215.470718825349809551400163219
215.469441823266952562568958178
215.468088478017344047077684674
215.466654421143464425217164087
215.465135049092135115799043145
215.463525511699468290465900601
215.461820700200061342972891625
215.46001523474791000310353221
215.458103451436828232549556149
215.456079388808556681982845204
215.45393677383722180045520862
215.451669007379382331871785961
215.449269149079577004812972963
215.446729901722075258777432952
215.44404359502044083467938124
215.441202168837555419572003838
215.438197155829926149265632087
215.435019663511426950869077301
215.431660355733110191993622439
215.42810943357738304916266705
215.424356615666683961175767797
215.420391117888830403376056291
215.416201632543452242810003722
215.411776306916387631432824599
215.407102721291613511776705931
215.402167866413223255574721559
215.396958120413162722611476009
215.391459225223906096917409313
215.385656262499007094633178499
215.379533629068512162426442093
215.373075011960582326931127186
215.366263363025351085726139296
215.35908087320205806966146818
215.351508946475852105534243865
215.343528173576361498244846665
215.335118305476191061307664237
215.326258226753930060888745909
215.316925928893046026705378673
215.307098483595196962366396109
215.296752016194016457628417346
215.285861679263306618025854149
215.274401626521802521972056593
215.262344987145234284741430114
215.249663840605288497313173183
215.236329192164233331243349842
215.222310949163387378645507623
215.207577898253239694736203265
215.192097683722816779805282652
215.175836787095780341598060829
215.158760508170655002179649673
215.140832947692442035857132306
215.12201699185257355567591416
215.102274298823584819234488915
215.081565287543895825382821171
215.059849128976542180701902811
215.037083740073401842746820991
215.013225780683226269377275182
214.988230653647371420262994995
214.962052508331274905147608489
214.934644247842145259585501087
214.905957540183685155465006397
214.87594283359658811947121149
214.84454937632860807349781869
214.811725241069732351482487002
214.777417354275865928895272036
214.741571530587870549976443158
214.704132512531143328103398883
214.665044015653437664992393015
214.624248779224516604385117255
214.58168862257958796710776674
214.537304507138307553731045014
214.49103660407135053547217826
214.44282436751592429938637299
214.392606613158782949992976505
214.340321601908818721926616039
214.2859071282695095169582243
214.22930061289258722702407688
214.170439198646266716787899005
214.109259849362046584934336998
214.04569945023104489986745454
213.97969490860140788572944188
213.911183253679602300260179635
213.840101733357155536887379653
213.766387906067102162016112449
213.689979725217138785864275619
213.610815613344998661179322237
213.528834522691122153284349214
213.443975978379135334659669333
213.356180099830250714542239597
213.265387595407189379365860257
213.171539724579673109477211867
213.074578221119323528905056904
212.974445169958526966203351576
212.871082829376206392838537599
212.764433389093252948918061747
212.654438653660310577754027117
212.541039639188196224257200985
211.377232770421099492204381564
210.546853149305546876196075909
209.875040946092754259941514298
209.295077041690944954644861598
208.773712898509596564841848996
208.291869773847250556378819117
207.837581257944200830938051891
207.402865262599566089401872765
206.982151482846801546434296744
206.571416428733645167015070982
206.167674257432176613089201407
205.768660685325082861388917657
205.372628170070745580841913249
204.978208420505207357267012039
204.584317325312119396230940583
204.190087532867699638623629723
203.794819588482021464739484564
203.39794584379543933811019624
202.999003352386579844598880787
202.597613211863035571511501987
202.193464610974513669557715824
201.786302364126559963547208046
201.375917066917935906806825354
200.962137246448173875242038502
200.544823047196187494488076249
200.123861111351891837180115322
199.699160397165693322506721065
199.270648740423164458542126715
198.83827000942661410230092169
198.401981737548878340737604801
197.961753142747262003565826545
197.517563462647472442720185793
197.069400548530239663948555299
196.617259672925202199608585298
196.161142514369455063159681623
195.701056289830795262551749465
195.237013010778051881687439163
194.76902884323831965131250033
194.29712355566551743514340908
193.821320041247451955270932696
193.341643903545251600420930426
192.858123096201685761586407905
192.370787608960191366077502753
191.879669193471888366772067019
191.384801123386350487090402774
190.886217984065055524897705088
190.38395548795725814838815123
189.878050312262769229511891285
189.368539955995800178664371335
188.855462613975527401237943015
188.338857065615987718724545036
187.81876257668138879033818379
187.295218812421913769908066497
186.768265760716977787507319012
186.237943664033695905410756243
185.704292959163022907455756527
185.167354223828736320117640167
184.627168129378565098385691629
184.083775398865154121930317557
183.537216769909566395328051735
182.987532961813642260315896384
182.434764646451421573454396952
181.878952422525391141899331345
181.32013679282172790164054323
180.758358144140968855543578809
180.193656729617500537219180126
179.62607265317364572394401335
179.055645855882548813147692573
178.482416104039049659391200944
177.906422978759739158384036819
177.327705866952795012606307913
176.746303953515335350030145714
176.162256214631187655946172491
175.575601412055398151064664173
174.986378088283716259740991825
174.394624562515865578250741722
173.800378927330817749908568054
173.203679046000658878734884583
172.604562550377101524294805617
172.003066839291355334251524985
171.39922907741401899217468056
170.793086194526976793696051831
170.184674885164046178237649849
169.574031608581390587470881415
168.961192589022540175880877469
168.346193816246299655009230342
167.729071046288910659811627881
167.109859802434613218426901487
166.488595376371250538053876026
165.865312829509812905104499013
165.240046994448846189005025113
164.612832476566481434527154227
163.983703655724494930030029437
163.352694688070301266305592933
162.719839507924131557038513339
162.085171829739869704628851745
161.448725150129124322009921284
160.81053274993911423150492016
160.17062769637585279511648016
159.529042845164929594908457429
158.885810842742958799541222197
158.240964128473393132677464783
157.594534936881065191534461968
156.946555299900342539099170592
156.297057049132300370740895952
155.646071818106773133829066338
154.993631044545563975888041576
154.339765972623470385997645084
153.684507655224129407729296167
153.02788695618799952645330936
152.369934552550081646249650682
151.710680936765241071061665798
151.050156418919228441023966789
150.388391128923712274005456432
149.725415018693831048936836979
149.06125786430695038488912695
148.395949268141472398470568022
147.729518660994691195262727667
147.061995304178821969522951144
146.393408291594452531425225672
145.723786551780776325862096887
145.053158849942066126840327059
144.381553789949938474056894734
143.708999816321041370751926646
143.035525216169872519493461187
142.361158121136503104724999465
141.685926509289043447869301042
141.009858207000742318816715654
140.33298089080166179411344663
139.655322089204914770070404017
138.976909184507492990945472477
138.297769414565750124229140545
137.617929874545637359428551316
136.937417518647818545766539374
136.256259161807818312400598626
135.574481481371380201435927443
134.892111018745232835505488196
134.209174181023480763425994945
133.525697242589853085715310324
132.841706346696057445441263785
132.157227507016499651911429763
131.472286609179640243512509548
130.786909412276268836682066752
130.10112155034498528351126901
129.414948533835183592691611263
128.728415751047840369123766331
128.041548469554414298893113866
127.354371837594167042358619184
126.666910885450218884875292889
125.979190526804654711106946898
125.291235560072997387370246711
124.603070669718366523367321596
123.914720427545640900894810533
123.226209293975942658498883726
122.537561619301760658786670326
121.848801644923029386166033574
121.159953504564478270231771574
120.471041225474564543333666041
119.782088729606300656252609759
119.093119834780284926561849606
118.404158255830241510578232603
117.715227605731372999686613865
117.026351396711825970786145176
116.337553041347566692050485786
115.648855853640960920533674288
114.960283050083348346996497755
114.271857750701898763617368353
113.583602980091033468400598256
112.895541668428691791112509459
112.207696652477718943180681201
111.520090676572647670717376665
110.832746393592142437120050544
110.145686365917371090005860934
109.458933066376565186082162295
108.772508879176026365628297196
108.086436100817832393480893925
107.400736941004492722982745125
106.715433523530799699832951793
106.030547887163117810128031441
105.346101986506349696531029134
104.662117692858814023371994823
103.978616795055266670037828343
103.295621000298293176307108474
102.613151934978296857002784673
101.931231145482303549805115368
101.249880098991800562308902028
100.569120184269824045159208851
99.8889727124375057398380382954
99.2094589177402868346488675982
98.5305999583040035126961181943
97.8524169168810456930352432524
97.174930801586787452362104572
96.4981625466264846711555092013
95.8221330130128325764913912423
95.1468629892743730551040254041
94.4723731921549388858726449169
93.7986842673043193918699493305
93.1258167899603294394599660837
92.453791265622461216655684454
91.7826281307172958059742686547
91.1123477532558492292566254873
90.442970433483025384221268912
89.7745164045193461157581588651
89.1070058329951265699904570799
88.4404588196772619667999508635
87.7748954000887899976984358193
87.1103355451213912115288338976
86.4467991616409879914241093274
85.7843060930866010537070632829
85.1228761200626208139961420937
84.4625289609246494687643613196
83.8032842723590682331179329031
83.1451616499564828588286573362
82.4881806287791993319611243047
81.8323606839228805181630652308
81.1777212310725334873132916587
80.5242816270529763093311901252
79.8720611703739322712442880274
79.2210791017698987239093859719
78.5713546047349371270447174348
77.9229068060525303255547890338
77.2757547763206526607678661781
76.6299175304721981995734173858
75.9854140282909121551320104556
75.3422631749229704776072105698
74.7004838213843526152092158481
74.0600947650641525879243288323
73.4211147502239737820370385452
72.7835624684935532665737506075
72.1474565593627619570023452242
71.5128156106701276110708613822
70.8796581590880284410073663026
70.2480026906047060701795366204
69.617867641003247655796097285
68.9892713963376882477340927563
68.362232293406385862870253365
67.7367686202228233305419560039
67.1128986164839927145348134946
66.4906404740365200472983092045
65.870012337340690230402051357
65.2510323039325342695326459349
64.6337184248841435310922746221
64.0180887052623784397547973438
63.4041611045861419918233548234
62.7919535372823916482145408312
62.181483873141066604350404527
61.5727699377691111238817391955
60.9658295130437785814835521157
60.3606803375654051002771944647
59.7573401071098462059533394785
59.1558264750807747675567143232
58.5561570529620436703256193602
57.9583494107703221862245461035
57.3624210775082208913011637245
56.7683895416181262454244951663
56.1762722514369726203447871651
55.5860866156521866588210499114
54.9978500037590463947966416182
54.411579746519705587931165588
53.8272931364241422526636005909
53.2450074281532994217464239162
52.6647398390446958082716366903
52.0865075495607942522405375481
51.5103277037604266937284911786
50.9362174097735859432519643272
50.3641937402799067624154462385
49.7942737329911717686450445964
49.226474391138191484371035144
48.6608126839624225144507089108
48.0973055472127034107319964546
47.5359698836475043283175284979
46.9768225635431041575629586492
46.4198804252081274971538092755
45.8651602755048936899236428734
45.312678890378051253155717283
44.7624530153909934837540760399
44.2144993662705748972465689015
43.6688346294606735665865671978
43.1254754626851714683888799122
42.5844384955209537352208563637
42.0457403299815583766781816342
41.5093975411121407029768602311
40.9754266775964515073121681327
40.4438442623765651937260810116
39.9146667932861336450453680866
39.387910743697983894047787388
38.8635925631869227892156012484
38.3417286782086600498973166218
37.8223354927958126184765513283
37.3054293892720082934465975374
36.7910267289851655433937891995
36.2791438530610894582960437118
35.7697970831785913183099212897
35.2630027223674116076009902903
34.7587770558303038601036153736
34.2571363517907199190144718815
33.7580968623676264848408261752
33.2616748244790787232988926148
32.7678864607762801204200480529
32.2767479806099662794893061565
31.7882755810310759462158659328
31.3024854478277911239007441931
30.8193937566011756260888468666
30.3390166738817854215845688807
29.8613703582897866851794198341
29.3864709617412910343996961658
28.9143346307038052282592433354
28.4449775075038956959408535891
27.9784157316903880707664181713
27.5146654414566599956537431973
27.0537427751258435744547552974
26.5956638727030338887780727957
26.1404448774989041096779270082
25.6881019378294582685625732887
25.2386512087970123340487524535
24.7921088541578857874584785013
24.3484910482827126462390995428
23.907813978215746471587918305
23.4700938458400423544174760935
23.0353468701559547182510928621
22.6035892896809980622855737097
22.1748373649797841558190646745
21.7491073813334800414305017982
21.3264156515590336500092585567
20.906778518989295912589719136
20.490212360626139029582661566
20.0767335904797402513503515474
19.6663586631083806936199938466
19.2591040773744124451757713958
18.8549863804334893684562929951
18.4540221719757544119001945574
18.0562281087394481413679064345
17.6616209093193714422757366504
17.2702173592948249430999694843
16.8820343167040872738776417128
16.4970887178952166051018399666
16.1153975837860027043231112717
15.7369780265693033951488335457
15.361847256903819875270570711
14.9900225916346577429348726309
14.6215214620928518939267955863
14.2563614230284816303560691595
13.8945601622381581354435522844
13.5361355109546358754898832667
13.181105455074206507728784507
12.8294881473065240381665035779
12.4813019203417545521084826603
12.1365653011416449508329732632
11.7952970264745020099948172006
11.4575160598294497775978546256
11.1232416098630281805749262025
10.7924931505516130277914476196
10.4652904432467622293061442271
10.1416535608580084930808809235
9.82160291441952985084506669543
9.50515928233439083310859458977
9.19234384263369965335479224992
8.88317820863934285370038414002
8.57768446847950127467861851832
8.27588522897784807972417357622
7.977803664522571329946998439
7.68346357162312886342706906421
7.39288942998466317521591827924
7.10610647107697864174952904225
6.82314075535286794863323765305
6.54401925948696107199347449004
6.26876997527090070214144741997
5.99742202212610944805037391492
5.73000577559808720138068023142
5.46655301469754395580988942774
5.20709709158213732357794889955
4.95167312786602519564996901254
4.7003182428538498846039607
4.45307182029044932296968507944
4.20997582189275364112262390647
3.97107515811824777640762040435
3.73641812951107814033357886503
3.50605695581738587461057396442
3.28004841525875478582728399652
3.05845462345878851824087856091
2.8413439913714095641589347475
2.62879241543496282617011127189
2.42088477304965546434997939771
2.21771682547972903252875263877
2.01939767350515850167752759994
1.82605297708848555826915667443
1.63782925361472297088955949468
1.45489973600301758935819127273
1.27747255061232482166119902867
1.10580245950685413665260569001
0.94020829543130227604585089115
0.781099923235796029701161999823
0.629022087484197810620067774669
0.48473045491818724019398336171
0.349335209312917317313149995722
0.224606492888245527035056788918
0.113753241183533076340311354181
0.0241704258179207847381326505669
0


==> anc/WILS3HQG1/HG1qPS30200.dat <==
# HG1qPS30200
1128.38861073457577159331923139
1128.50353389622287287950128824
1128.5112603642602880003135306
1128.51949804667358921496097492
1128.52828011499327874241721065
1128.53764184135623940021800486
1128.54762072738661646586496923
1128.55825664064979366998845424
1128.5695919590970411800564669
1128.58167172393912850479063625
1128.59454380140873404006848204
1128.6082590538938585543460876
1128.62287152094767320857886846
1128.63843861070431217424145555
1128.65502130225506114155778243
1128.67268435956519830103158425
1128.69149655753841228746156289
1128.71153092086324638915455258
1128.73286497630438951766461978
1128.75558101913083604160373038
1128.77976639440294654022059753
1128.80551379387123091222730626
1128.83292156927120751685614612
1128.86209406283092203279883279
1128.89314195584058291433526171
1128.92618263616722158751831336
1128.9613405856312380764459946
1128.99874778819605688430167168
1129.03854415995678972341463143
1129.08087800194866142118529326
1129.12590647683086604510169712
1129.17379611053632598119536498
1129.22472332001235046024776988
1129.2788749682112320298655979
1129.33644894752315478522026096
1129.39765479287616438821569419
1129.46271432575908458062355298
1129.53186233045284278820142094
1129.6053472637833374925128407
1129.68343199973435228292031153
1129.76639461028166338369261456
1129.8545291838289202517240209
1129.9481466826415735805398888
1130.0475758406864981589715722
1130.1531641032913666942262201
1130.26527861003856781828588774
1130.38430722230275028012878545
1130.51065959682806354071853993
1130.64476830671991869397501499
1130.78709001119559051711585308
1130.93810667539710363937528746
1131.09832684151737219666836153
1131.26828695242516030391186889
1131.44855272889464727771655618
1131.63972060144963400651332361
1131.84241919771899242956322044
1132.05731088606696510268173553
1132.28509337610733008654467755
1132.52650137653204660283442725
1132.7823083104803892731028778
1133.05332808844116059959526893
1133.34041693841552164355863892
1133.64447529276824366665457283
1133.96644973085745016358238254
1134.30733497615360869902425349
1134.66817594613377226872745545
1135.05006985276267286515970027
1135.45416835084370926387296992
1135.88167973093525599919111459
1136.33387115287576783506355465
1136.81207091523915770165738664
1137.31767075524372420317398726
1137.85212817275684384475092916
1138.416968771066538617261072
1139.01378860602212327609254723
1139.64425653397104946772805822
1140.31011654762874408030250258
1141.01319008760290532056981667
1141.75537831574279749442148303
1142.53866433478613642932149
1143.36511533691880251519549057
1144.2368846618324490984848481
1145.15621374264755522281599592
1146.12543391564883138451191055
1147.14696806713899220248702082
1148.22333208783712713528705339
1149.3571361021089370067783687
1150.55108543589582888179637506
1151.80798128348410085681100425
1153.13072102919775288971156294
1154.52229817567984192437908376
1155.98580182561593050484923275
1157.52441565851404418512795995
1159.14141633845006310064405563
1160.84017128247301000569172351
1162.62413571259410647256632212
1164.49684890690447568489448134
1166.46192955732091394921675365
1168.52307013268263179954364358
1170.68403013634227693111905597
1172.94862813693151831460230298
1175.32073243954514116498297771
1201.64954163862448037019194087
1222.15359583231939229794788144
1239.26392589045722148343150274
1254.03558386620425161922248487
1267.05109846186784470863922449
1278.67603846854848799710443215
1289.15920940435373464452716758
1298.6797848453454580361759144
1307.3722918623384569202773545
1315.34103797560419494490546099
1322.6689963095001894570966655
1329.42356139732353725428410568
1335.66043293080743680376948365
1341.42632592814557073327975498
1346.76091608680643018902642558
1351.69827013786880795630577069
1356.26791958118325570283146572
1360.49568142179437258523829052
1364.40429557976000078636402948
1368.01392695513132078841311642
1371.34256589949675502016771437
1374.40635128774567103297411984
1377.21983382842649611735116424
1379.7961926696705233660136567
1382.14741510087442872879107119
1384.28444679917724041348756348
1386.21731834833187313166917598
1387.95525248083212009305563735
1389.50675553593603863051200859
1390.87969589914723268548913357
1392.0813716314028331277870512
1393.11856906499438728780979728
1393.99761380665301412292137064
1394.72441532334161549077595016
1395.3045060762386590863214943
1395.74307600062203074177091696
1396.04500299445116271937441788
1396.21487996927303748429558605
1396.25703892820284241825679521
1396.17557246296941707109182097
1395.97435300212833820976815237
1395.65705009300368955762942639
1395.22714595873870984055610055
1394.68794953744793832080356213
1394.04260918162355414266189167
1393.29412417166106236836267958
1392.44535517683485043534140615
1391.4990337796269869765113003
1390.45777116446935421225611013
1389.32406605927305927833125398
1388.1003120072407332367243493
1386.78880403709963084892168891
1385.39174479181936074798184892
1383.91125016889119951827079876
1382.3493545191829228696228136
1380.70801544610757418566320912
1378.98911824224238337274842363
1377.19447999650917695823341145
1375.32585340149917677370153011
1373.38493028742465098518639516
1371.37334490644942837049183175
1369.29267698874045559286829696
1367.14445458945126738971568323
1364.93015674395944579914608926
1362.65121594700299454245809553
1360.30902046986851125632496267
1357.90491652845423729841078458
1355.44021031384375325022877395
1352.91616989596417231984738447
1350.33402700995133222533404087
1347.69497873399080437060234718
1345.00018906663629351238012313
1342.25079041091638513690518441
1339.44788497191803403630311013
1336.59254607397315956527844087
1333.68581940306662173465701288
1330.72872417962389374295800408
1327.72225426641980725601395404
1324.66737921597131385124103663
1321.56504526143329018851940132
1318.41617625470348340101921873
1315.22167455515761449371378297
1311.98242187217564910169593178
1308.69928006438283217299352091
1305.37309189831206167518802782
1302.00468176899557994788389179
1298.59485638481203337445862311
1295.14440541874812052553576449
1291.65410212808090868030280892
1288.12470394434618672692832446
1284.55695303532880575865393631
1280.9515768406918185115655872
1277.30928858275144819158973776
1273.6307877538036699006948274
1269.91676058131472830356563102
1266.16788047220157004443990258
1262.38480843734832990598445837
1258.5681934974311247118232263
1254.71867307105497622340693882
1250.83687334614327848529482051
1246.92340963546131913470174294
1242.97888671710086822313976445
1239.00389916070197358439501726
1234.99903164014101303573278512
1230.96485923337013330841608605
1226.90194771005234922635175761
1222.81085380759850817811439674
1218.69212549617683444502995451
1214.54630223323265895134754304
1210.37391520802503260245624535
1206.17548757665805075892118806
1201.9515346880577314320085127
1197.70256430132005179610569584
1193.42907679483212922858780125
1189.13156536754641724616333004
1184.81051623276706573606570097
1180.46640880478816967122992351
1176.09971587870540975708139945
1171.71090380370548802924684697
1167.3004326501217036782613442
1162.86875637052892766187341584
1158.4163229551370527871551634
1153.94357458172865772138138801
1149.45094776037407223322776237
1144.93887347314521449898295746
1140.40777730903844102634475815
1135.85807959430616070063376765
1131.29019551838707496381082963
1126.70453525561557752249479677
1122.10150408288204334380894306
1117.4815024934074246855895396
1112.84492630678772052095890686
1108.19216677545646612730276896
1103.52361068770637499027139968
1098.83964046740463054871593954
1094.14063427053004741058205325
1089.42696607865437881806660957
1084.6990057894844191112503072
1079.95711930457621786595532126
1075.20166861432766865152146487
1070.43301188035094351831916705
1065.651503515321699012411976
1060.85749426039766635585325535
1056.05133126029514398468646536
1051.23335813610802232477569485
1046.40391505595027673202241312
1041.56333880349935389786953581
1036.71196284451453938644718056
1031.85011739140121963506557455
1026.97812946588893162496613685
1022.09632295988821898432101566
1017.20501869458857651245815568
1012.30453447785715849199446955
1007.39518515999544261692106517
1002.47728268790867426649419552
997.551136157740658949613370498
992.617051866024318154503602828
987.675333359396370031777674821
982.726281482922536106203014784
977.770194427077803646764854617
972.807367773424485801670165073
967.83809453902911376521183644
962.862665219657562975196765631
957.881367831786254763411584975
952.894487953465782335431673671
947.902308764071881982049012604
942.90511108297730375609772924
937.903173407176827398376843892
932.896771947896416146038341419
927.88618066621630044569139518
922.8716713077366329095393616
917.853513436313252623583689929
912.831974466890038800847707107
907.807319697453318551447943295
902.779812340132819112759468042
897.749713551472719253403855119
892.717282461895455843317562569
887.682776204380077974121719194
882.646449942376110815518111907
877.608556896973092985974046199
872.569348373345183061405380306
867.529073786489491481477004907
862.487980686276082148330137579
857.446314781826902122941440469
852.404319965240236749046792559
847.36223833467665007227241089
842.320310216821755427516784226
837.278774188740567448221517411
832.237867099137613464175587061
827.197824089036428303942525176
822.158878611891520951974853951
817.121262453145383418545983792
812.085205749242610691364068857
807.050937006112714916404742337
802.018683117132746201870353869
796.988669380580375885413817014
791.961119516587655013434517086
786.936255683605230443472448123
781.914298494386382714341418241
776.895467031499842976524144056
771.879978862379950203764109429
766.868050053922324003823980929
761.859895186632852020466019643
756.855727368337423597175436029
751.855758247459482500845672673
746.860198025872120541624954894
741.869255471331090349353292905
736.883137929494778867145577844
731.90205133553685280082719441
726.926200225356962832546561757
721.955787746394574391596888484
716.991015668050678707970429465
712.032084391721828295119653135
707.079192960450635465403620993
702.132539068196570528209880738
697.192319068730597515038842056
692.258727984156889179983244767
687.331959513064569202852930429
682.412206038312137542238165222
677.499658634446944314326281537
672.594507074761787977201770051
667.696939837990424545199547032
662.807144114643485606729255897
657.925305812986013631404618073
653.051609564657532983230259898
648.186238729935283755201905525
643.32937540264095254923944448
638.481200414690939178072781808
633.641893340289900487385708992
628.811632499767011601438851962
623.990594963054080385858606407
619.178956552804342286310220955
614.376891847150449415642277255
609.584574182099849282820831583
604.802175653565424324761482989
600.029867119028932837727740747
595.267818198834454407772879541
590.516197277108697886163819171
585.775171502304676697222011307
581.044906787364894126849255176
576.32556780949980951521279998
571.617318009576974230099444097
566.920319591115833157723804262
562.234733518882782408037980579
557.560719517080656145128509101
552.89843606712638403095786052
548.248040405010114777755042959
543.609688518228639757016106465
538.983535142285472474929037076
534.369733756749443902141472282
529.768436580863158986491042295
525.1797945686921249617861869
520.603957403804806005150878704
516.041073493473280025885626975
511.491289962383570445626790538
506.954752645844097221541883602
502.43160608248003544705332495
497.921993506400684913831466883
493.426056838826238202799476933
488.943936679159586243429231253
484.475772295488016768299329574
480.021701614498840488814175347
475.581861210792119779549588167
471.156386295572772679655835657
466.745410704703378430363683744
462.349066886098016718791576022
457.967485886436428247541344929
453.600797337176685946202406392
449.249129439843410609286063176
444.912608950567348267133429939
440.5913611638508451919253814
436.285509895532405847085393445
431.995177464922094736323994102
427.720484676078040098851261549
423.461550798192710472589919026
419.218493545055958662880523298
414.991429053560055545866048741
410.780471861210061884305802697
406.585734882600902926504644608
402.407329384820410448479846769
398.245364961735371956160792301
394.099949507115268227296403656
389.97118918654587879384203899
385.859188408082280149441442378
381.764049791587942403847815678
377.68587413670363490055281897
373.624760389386667102338893761
369.580805606957603913604769484
365.554104921587989477574975776
361.544751502158774031154158566
357.552836514415046913376966288
353.578449079338316091010430345
349.621676229652919721704387733
345.682602864378185645938295276
341.761311701332645622698169151
337.857883227490935758319190297
333.972395647087943684340168802
330.104924827358264742961004249
326.255544241792067778527056217
322.424324910781017981797144562
318.611335339519881298675380145
314.816641453020877381195692009
311.040306528088592204366079504
307.28239112209336076918682788
303.542952998370356655447290695
299.82204704806014088885856024
296.119725208194048898114905882
292.43603637581445267391802544
288.771026317905538294157988918
285.124737576894690512725775733
281.497209371467769941543982225
277.888477492423387203441724678
274.298574193271592612652946698
270.727528075261065892539092767
267.175363966495749072102036333
263.64210279477674049605118366
260.127761453777962755567877746
256.632352662134414219224263825
253.155884814989469869967196841
249.698361827512441565404280374
246.259782969859138337776061682
242.840142693006145990470558461
239.439430444843593712866771419
236.057630475860869621085778028
232.694721633704610923695135977
229.35067714582779251518613493
226.025464389382267478934470079
222.719044647433994503528569022
219.431372850499652798586813802
216.162397302314526078892809983
212.912059388643449127157697631
209.680293267838135762558170183
206.467025541724074749187074216
203.27217490526694219222831052
200.095651773320482330838128308
196.937357882593162874392151402
193.797185866787449725090922783
190.675018802660781345600664065
187.570729724528392403330910314
184.484181104471738147815069279
181.415224295228589195805608974
178.363698932417479956357256718
175.329432292384968572938562615
172.312238601553124707357162502
169.311918292679827166908078047
166.328257202917661766652118044
163.361025707958879970353120466
160.409977785872735688535926458
157.474850003464253287267228669
154.555360417094339308240196407
151.651207378881422175472018314
148.762068238032192546651750077
145.887597925696864498423459046
143.027427410180698531600579271
140.181162007529799947772179515
137.348379530398859005279039248
134.528628255645002270258735535
131.72142468820637141801240443
128.926251095432076163766800177
126.142552782028028493208046509
123.369735071042638676565036146
120.607159950678193960180347206
117.854142339979122308180067725
115.10994591836764735042597692
112.373778454255354557699981469
109.644786556155429855819571274
106.922049755342690066031781692
104.204573811497676510311484753
101.491283111072044924357119165
98.7810120012080662395329176282
96.0724948684635928101020106654
93.3643547293800090893189321532
90.6550900464626140390363218377
87.9430594148704701059532338076
85.2264636771785153150305563978
82.5033249092574403067265676174
79.7714615702036838389108386419
77.0284589099883218475214262325
74.2716334608645199973909730264
71.4979900745064844979247949052
68.7041694646503665204362266632
65.8863835115968774266252243085
63.0403345829926795006418322338
60.1611136713183603226435946433
57.2430699943457680360773814003
54.279641438354589847749726514
51.2631301392992128906133958998
48.1843993429371690791109040933
45.0324541524885948805481595346
41.7938454028582074774052314207
38.4517936076064816006591391472
34.984848973118850442053699593
31.3647375511604787395359696219
27.5526730646291094072673117074
23.4924890858382216087526587574
19.0962595618754080129564389949
14.2083108623497431162203647521
8.48132036231200552057881009226
0


==> anc/WILS3HQG1/HG1qPS30210.dat <==
# HG1qPS30210
-43.8518518518518518518518518519
-43.8531980346919762474178652814
-43.853290812844135548255479827
-43.8533898779223156016592052061
-43.8534956470238082530441698752
-43.8536085641701019114258889456
-43.8537291019816047091937261912
-43.8538577634510998370989649986
-43.8539950838212750386253152275
-43.8541416325719134374784702803
-43.8542980155225850013044805046
-43.854464877056936716075517149
-43.8546429024749445825870153857
-43.8548328204797613849937731451
-43.8550354058060702587483776003
-43.8552514819971347294343488836
-43.8554819243380203103296298341
-43.8557276629527500047354142058
-43.855989686073445077995080729
-43.85626904348979199543228401
-43.8565668501874650329809876924
-43.8568842901844201195932759482
-43.8572226205742571016957373278
-43.8575831757861227186902948031
-43.8579673720708927599638637563
-43.858376712223626452608557764
-43.858812790552526089342176425
-43.8592772981048568698953543828
-43.8597720281604821211614895487
-43.8602988820038432715126328613
-43.8608598749853574968270602635
-43.8614571428833136237224802697
-43.8620929485774128948545393765
-43.8627696890451191774882672692
-43.8634899026919460593045337417
-43.8642562770267082172436019184
-43.8650716566925928566068233669
-43.8659390518646544163196401727
-43.8668616470239916909048478974
-43.8678428101184195679237660187
-43.8688861021188851394352611597
-43.8699952869801862205608200327
-43.8711743420137141832789524853
-43.8724274686789459471168485241
-43.8737591037992338721040255315
-43.8751739312060674109717100272
-43.8766768938143851240464251823
-43.8782732061296765105891030209
-43.8799683671855044176576754228
-43.8817681739076726199093283264
-43.8836787348985291222194895095
-43.8857064846318007610218115439
-43.8878581980448628388603755947
-43.8901410055114197946186169457
-43.8925624081731669302485464556
-43.8951302936040730340538326149
-43.8978529517754195457712543529
-43.9007390912835997252099951631
-43.903797855795862664540188405
-43.9070388406616186626649154439
-43.9104721096285360230397887912
-43.914108211593380747822760693
-43.9179581973072999102602230783
-43.9220336359439403034101665142
-43.9263466314263330009509742814
-43.9309098383947610331598811058
-43.9357364776827528323276381445
-43.9408403511517912484415655727
-43.9462358557171704142420217424
-43.9519379963775343292824973906
-43.9579623980388449272052598739
-43.9643253158996954018240024142
-43.9710436441388362761858690263
-43.9781349226173335300954744286
-43.9856173412767323273446082131
-43.9935097418807435386308440555
-44.0018316167110739602304200488
-44.0106031037878378072338560314
-44.0198449781412505473413979406
-44.0295786386137296537781422634
-44.0398260896198013247893943624
-44.0506099172350044576401925388
-44.0619532589239338670953693409
-44.0738797661512862562971780266
-44.0864135590478463647822048822
-44.0995791722253251583606908723
-44.1134014907493485851769673001
-44.127905675188166286309459166
-44.1431170745552333560119953776
-44.159061125856096061911340276
-44.1757632388333137922693551259
-44.193248664376747055334914746
-44.2115423449296455297708540227
-44.2306687450727230725846101737
-44.2506516603078753642656856915
-44.2715140018893652820162065391
-44.2932775553620654394699280883
-44.3159627102625015426082846165
-44.3395881582176701251565221835
-44.3641705564374760300313461161
-44.3897241533375838243593282153
-44.4162603727487950141535804705
-44.6941039218326898878550464728
-44.8871898520754939122349037303
-45.0303869975454327102700644013
-45.1390140787582826414698760851
-45.2215949188167991604504852162
-45.2835091300789431847326408081
-45.3284344409412931551698589243
-45.3590290554752627925147718715
-45.3772950458162756513502493966
-45.3847889752513151316720325495
-45.3827520323368384939723041583
-45.3721945665837775795176250614
-45.3539532688348079645995236387
-45.3287311599293969129220648405
-45.2971263506787878348323273345
-45.2596532256738122973080330706
-45.2167583712863761020761229697
-45.1688327687934646679897745006
-45.1162212770046854711293952677
-45.0592301109702699338984291393
-44.9981328145128886718639528372
-44.9331750838572482100748365141
-44.86457870315634400230665158
-44.7925447852012215278119770227
-44.717256462550941854745647402
-44.6388811395913325264586664555
-44.5575723905771486966132062651
-44.4734715698146807706851446713
-44.3867091859451853510805570103
-44.2974060815075320553070926736
-44.205674450686800672398800272
-44.1116187217500421938036938882
-44.0153363256665742502019928121
-43.9169183684693500189017952605
-43.8164502217865699794007647553
-43.7140120434731006046692526185
-43.6096792382599632918886549528
-43.5035228667115167781601444053
-43.3956100094532966308139383705
-43.2860040925467067144904236956
-43.1747651789917506291644679717
-43.0619502305981821625848334894
-42.9476133438493344790577458992
-42.8318059628681348594063433603
-42.7145770721628828473099999446
-42.5959733714664408946768448405
-42.4760394346746443723742220401
-42.3548178546283588655138019879
-42.232349375260886319429471693
-42.1086730124419791035131014072
-41.983826164686346524492562674
-41.8578447147539419903294274438
-41.7307631230479585593385858747
-41.6026145136113995076108624747
-41.4734307534318854712209384152
-41.3432425256849703891080566823
-41.2120793974769553169273697135
-41.0799698825875749904318291976
-40.9469414996597746935841954109
-40.8130208262370691494349119843
-40.6782335490078107994388136253
-40.5426045105793516920112243418
-40.4061577530729296281124224939
-40.2689165588016048345057434465
-40.130903488268254759868377774
-39.9921404156981030724707145882
-39.8526485623001710599988478987
-39.7124485274340986049467442264
-39.571560317842730740217762939
-39.4300033750964814566217542526
-39.2877966013825749819118194865
-39.1449583837606571554621408645
-39.0015066169958181897556574402
-38.8574587250706439079267738163
-38.7128316814694022831302338725
-38.5676420283197763770463977555
-38.4219058944705861311398536363
-38.2756390125776228370882046626
-38.1288567352639834682629920323
-37.9815740504160772348321356972
-37.8338055956717304526705122512
-37.6855656721524908312485158721
-37.5368682574882866033902417047
-37.3877270181789921863974668348
-37.2381553213341569975476450846
-37.0881662458291379515382374047
-36.9377725929131125104044370824
-36.7869868963019141994786166203
-36.6358214317863049799488385139
-36.4842882263841597036408201525
-36.3323990670630699361668797765
-36.1801655090580623143763564148
-36.0275988838074564328170424374
-35.8747103065283465295517231621
-35.7215106834517686823571268989
-35.5680107187363006400600195712
-35.4142209210776255829826684826
-35.2601516100304656859737293028
-35.105812922058248094839504245
-34.9512148163249044427754788248
-34.7963670802422919323415878725
-34.6412793347859201960369305794
-34.4859610395908632855018507082
-34.3304214978390367019100590922
-34.1746698609483424493650153045
-34.0187151330735626915939370646
-33.8625661754283015233752838214
-33.7062317104367325278541790194
-33.5497203257234041967527110814
-33.3930404779488832116918813604
-33.2362004964985745189952000458
-33.0792085870316447824325904093
-32.9220728348965900619201390453
-32.7648012084196275062906850282
-32.6074015620717526861757276884
-32.4498816395199872924410316697
-32.2922490765680447800057039909
-32.1345114039913627583021647411
-31.9766760502711892384616376356
-31.818750344232164062921585695
-31.6607415175876058755445470553
-31.5026567073964978324839036902
-31.344502958435960974941937478
-31.1862872254928119233831899953
-31.0280163755776205114325527876
-30.8696971900645124181172807304
-30.7113363667598010948342890745
-30.552940521902381683642266053
-30.3945161920986765971100495147
-30.2360698361947874300134881396
-30.077607837088380391469781728
-29.9191365034827120102073987203
-29.7606620715850880361701616337
-29.6021907067519408295942260058
-29.4437285050826087132720988636
-29.285281494963804410142394512
-29.1268556385666684658959255074
-28.9684568332982171565164848996
-28.8100909132089125157486579391
-28.6517636503580045186818593041
-28.4934807561382218739481892668
-28.3352478825613180738688468896
-28.1770706235059131099133043204
-28.018954515929008374877647961
-27.8609050410424925512159628015
-27.7029276254558995471689760822
-27.5450276422866256202941831497
-27.3872104122387615638567493619
-27.2294812046516470772839102006
-27.0718452385192080586828495717
-26.9143076834810934149855734421
-26.7568736607865859612947706335
-26.5995482442322219605748662763
-26.4423364610740157300106035933
-26.2852432929151494096645053113
-26.128273676569953357074976506
-25.9714325049049696083701397038
-25.8147246276578593478330879047
-25.6581548522348852740872283561
-25.5017279444876710672437687331
-25.3454486294699127768624297274
-25.1893215921746907988686727596
-25.0333514782530061278899304254
-24.8775428947141407006213151668
-24.72190041060841882994580765
-24.5664285576929249158817792278
-24.4111318310807117582147887445
-24.2560146898740138398499827598
-24.1010815577819608550434260048
-23.9463368237232684807140661786
-23.7917848424143658922666122925
-23.6374299349434027701814421367
-23.4832763893305624944831897734
-23.329328461075092847418139791
-23.1755903736894508083741638687
-23.0220663192209438990721461364
-22.8687604587612369927374083015
-22.7156769229440805112108217037
-22.5628198124316034730778621843
-22.4101931983895028995035406029
-22.2578011229514496094380192003
-22.1056475996730194202594021198
-21.9537366139754481929192821023
-21.8020721235794990024783529307
-21.6506580589297199567829803984
-21.4994983236093618100972481165
-21.3485967947462155078140906566
-21.1979573234096211368077676812
-21.0475837349988914282351293671
-20.8974798296233849510718399487
-20.7476493824744564315184392256
-20.5980961441895042224377584301
-20.4488238412083278156333108147
-20.2998361761220014260932627515
-20.1511368280144630699219510602
-20.0027294527970121957162601037
-19.8546176835359028022850014726
-19.7068051307732130740084948698
-19.5592953828411668794057109804
-19.4120920061700769996669227317
-19.2651985455900746734842092505
-19.1186185246267849543267133117
-18.9723554457911024685916328785
-18.8264127908632174303990791584
-18.6807940211710372041090936699
-18.5355025778631443021617888879
-18.3905418821764274571199304024
-18.2459153356985183066591101222
-18.1016263206251622728101695426
-17.9576782000126483963788624912
-17.8140743180254191987642458426
-17.6708180001789780812214475193
-17.5279125535782083310425022772
-17.3853612671512144804509948202
-17.2431674118787935527160950233
-17.1013342410196406267769486387
-16.9598649903313901524017787075
-16.8187628782875915486359516995
-16.6780311062907148152358971978
-16.5376728588812791763172518963
-16.397691303943195154094469479
-16.2580895929054079350292974872
-16.1188708609399274377495148158
-15.9800382271563281186919624539
-15.8415947947927992546362132402
-15.7035436514038242183187035683
-15.5658878690445651114582773716
-15.4286305044520270361991580373
-15.2917745992230742687075178754
-15.1553231799893686450643753566
-15.0192792585892985773975366062
-14.883645832236965285197181301
-14.7484258836882910508593560253
-14.6136223814043125876785251138
-14.4792382797117209408237856085
-14.3452765189607077254191387008
-14.2117400256801759389151777827
-14.0786317127303720657664864022
-13.945954479452994719361638559
-13.8137112118188336376007052476
-13.681904782572991462949650268
-13.5505380513777393937517004469
-13.4196138649530564896286682919
-13.2891350572149011486000964699
-13.1591044494112620457763681088
-13.0295248502560346318843874768
-12.9003990560607681332492425888
-12.7717298508643268720159665751
-12.6435200065605086352291843895
-12.5157722830236617628138537983
-12.3884894282323415964762832283
-12.2616741783910459330683082354
-12.1353292580500681560629212504
-12.0094573802235057765460855622
-11.8840612465054611996401293094
-11.7591435471844706426747458366
-11.6347069613561962668791892912
-11.5107541570344157440806976643
-11.3872877912603426630852393577
-11.2643105102103103863407544225
-11.1418249493018511954200986677
-11.0198337332982018131163652873
-10.8983394764112656598471396944
-10.7773447824030614919700858254
-10.6568522446856873788962597486
-10.5368644464198283039476625149
-10.4173839606118350201606731889
-10.29841335020940115612616615
-10.1799551681958649479386920409
-10.0620119576831613708780860112
-9.94458625200344985806216866423
-9.82768057479944222250096680234
-9.71129744011345484327982931424
-9.59543935247520863554563625841
-9.48010880698839979712704824343
-9.36530828941606381156126155607
-9.25104027626475468761510675895
-9.13730723486756092868035383737
-9.02411162346597925130777346564
-8.91145589129066661025058335037
-8.79934247864109063735637091936
-8.68777381696409816313023065175
-8.57675232893142106245487148027
-8.4662804285161382494709956321
-8.35636052106811224067906428453
-8.24699500338841830961759227679
-8.1381862638027838707091471762
-8.02993668223405535375857152037
-7.92224863027370946386310018933
-7.8151244712524253638844109354
-7.70856656030973396788027353631
-7.60257724446276019374882770559
-7.49715886267407369156036417139
-7.392313745918663240406735398
-7.28804421725004969086233143894
-7.1843525918655520221064975289
-7.08124117717072078219780002758
-6.97871227284295288671783154765
-6.87676817089430123141600446085
-6.77541115573349377610827723473
-6.67464350422717240394308130546
-6.57446748576036789438890062876
-6.47488536229622121191144104569
-6.37589938843496436506952564273
-6.27751181147217280469212322921
-6.17972487145630122811161556357
-6.08254080124551442013936157508
-5.98596182656382453069546630009
-5.8899901660565459635984432346
-5.79462803134507883083959726018
-5.69987762708103171157312334101
-5.60574115099969424491189217304
-5.51222079397286988030042763662
-5.41931874006107890861426338391
-5.32703716656514170108600433193
-5.23537824407715189156391554004
-5.14434413653084905035309682886
-5.05393700125140021486002360931
-4.9641589890045994633494475205
-4.87501224404549454322251249533
-4.78649890416644939423366281189
-4.69862110074465123988166431525
-4.61138095878907075673985382727
-4.52478059698688367163837033718
-4.43882212774936198028508286755
-4.35350765725724282802328982436
-4.26883928550558294388661533574
-4.18481910634810637284089919205
-4.10144920754105310801765950857
-4.01873167078653608476457997239
-3.93666857177541386138833218441
-3.85526198022968617746893209781
-3.7745139599444194495098738117
-3.6944265688292091353836278951
-3.61500185894918577346883498509
-3.53624187656557137948666492657
-3.45814866217579276376418202312
-3.38072425055315821391877553672
-3.3039706707861038727081275587
-3.2278899463170160279648203812
-3.15248409498063542107518111026
-3.07775512904204957231154822096
-3.00370505523427901543057875713
-2.93033587479546323025373590984
-2.85764958350565196039738487946
-2.78564817172320750386805774329
-2.71433362442082346683385907751
-2.6437079212211653754774229433
-2.57377303643213844738232551898
-2.50453093908178773235767301706
-2.43598359295283574292019208125
-2.36813295661686260678618867681
-2.30098098346813368763498520949
-2.23452962175707953604976956148
-2.16878081462343294988113909074
-2.10373650012902784227398158439
-2.03939861129026453621169701576
-1.97576907611024602662610228528
-1.91284981761058967486060169667
-1.85064275386291872552319958382
-1.78914979802003796249042790188
-1.72837285834679774898988369744
-1.668313838250650626265290791
-1.60897463631190457628211308969
-1.55035714631367698623285160843
-1.49246325727155328621913052173
-1.43529485346295416639315373481
-1.37885381445621521600546311484
-1.32314201513938276420123899188
-1.26816132574872964100643508675
-1.21391361189699451672129261116
-1.16040073460134841886634892296
-1.10762455031109196787970177942
-1.05558691093508681591939030643
-1.00428966386892471735729309209
-0.953734652021837604837496020531
-0.90392371384335199108979418213
-0.854858683349690964015567379974
-0.806541390149926990876953640767
-0.758973659471888696699813631188
-0.71215731218782473222571835015
-0.666094164839827797897889980661
-0.620786029665021842420954737947
-0.576234714620515407375273690818
-0.532442023408124043174710364428
-0.489409755498864676313628484916
-0.447139706157224763336782184679
-0.40563366646520902326708216214
-0.364893423346166497323926424886
-0.324920759588400642642208144461
-0.285717453868565125342983122688
-0.247285280774847937695204970663
-0.209626010829946424228399178466
-0.172741410513835762493492265632
-0.136633242286333405708436822072
-0.101303264609461956752319229924
-0.0667532319696129058721811595338
-0.0329848948995136280270321031872
0


==> anc/WILS3HQG1/HG1qPS30300.dat <==
# HG1qPS30300
-355.048582787745542115481936988
-355.045664230663183795624489964
-355.045449349577113163292438533
-355.045218738473956518027228619
-355.044971253335965843973473972
-355.044705667559282830874480247
-355.044420666043060244772379367
-355.044114838859756973109890228
-355.043786674477282233131822917
-355.043434552501640723244473714
-355.04305673590656960989447026
-355.042651362714351088826221528
-355.042216437089521166192316256
-355.041749819804565978470883604
-355.041249218033890458512719217
-355.040712174429348807447195342
-355.04013605542742965621211675
-355.039518038734777817048049801
-355.038855099935095120934701879
-355.038143998156580113367122375
-355.037381260734924501727925987
-355.036563166802466382133257253
-355.035685729729388537592718226
-355.034744678337825491726554856
-355.033735436804385339532616531
-355.032653103160880222624307986
-355.031492426296969908502044717
-355.030247781361932105232604152
-355.028913143455855241746703681
-355.027482059493177244570707678
-355.025947618113638455111825756
-355.024302417507347608566695103
-355.022538531011744225714844854
-355.020647470328744373659978832
-355.018620146200242971473293785
-355.01644682636937589248655392
-355.014117090643477962581338083
-355.011619782862465032136847982
-355.008942959563373470921549467
-355.006073835117959819380094137
-355.002998723105545147135551945
-354.999702973667628078216683018
-354.996170906574129364800460984
-354.992385739713407830221191078
-354.988329512699337347437759014
-354.983983005268688341829833329
-354.979325650120742140485322535
-354.974335439828405097984002851
-354.968988827426000058584977111
-354.963260620253308834394563847
-354.957123866608229395041812707
-354.950549734731498420662020861
-354.943507383616211124803862317
-354.935963825102237131721749063
-354.927883776680968608790408506
-354.919229504399022909642442959
-354.909960655210427521195090031
-354.900034078085303236124206477
-354.889403633138987039426651104
-354.878019987998745216474078938
-354.865830400575556206569363302
-354.85277848735571812246626414
-354.838803976271073078289993256
-354.823842443147243167407090177
-354.807825030666232009590466915
-354.790678148712838326101340338
-354.772323154903316067851643593
-354.752676014019344917223863757
-354.731646934990373327339603743
-354.709139983982471874236738678
-354.685052672061674257523720722
-354.659275515804049729644051204
-354.631691569123080751568739993
-354.602175924476920856504780711
-354.57059518150335530564709551
-354.536806881008320353622565446
-354.500658902104154756921798916
-354.461988820155813425836287302
-354.420623223046471123382951593
-354.376376983117630265739768099
-354.329052481972303538904378428
-354.278438785152279328373433875
-354.22431076351102437238366142
-354.166428157901469832399126385
-354.104534583581695934618399125
-354.038356470510190009184328786
-353.967601935454582664351234334
-353.891959581572094621752098078
-353.811097220834707897871017783
-353.724660514365469952949828929
-353.632271525422287556845591406
-353.533527179409757665903841514
-353.427997624915421772794428655
-353.315224489351404372059270593
-353.194719022332430824139171283
-353.065960119433033707030307922
-352.928392218436210895233281118
-352.781423059608240679010079851
-352.624421300904561643149773274
-352.456713978323717811867234882
-352.27758380087376762274801278
-352.086266268790880151028075949
-349.712075086152108376587286392
-347.536607186375113974245957932
-345.483875694281295252937711942
-343.518912772520970746930784059
-341.621601453911820386271407679
-339.778907407402407841888692044
-337.98172552219031443586029389
-336.223354463926308455903221791
-334.498668597528876316161231215
-332.803629847594642203679052177
-331.13498147935178861295205319
-329.490046404217676114994186515
-327.866589005177526952058739584
-326.26271735976287917773253197
-324.676812142218404549132213552
-323.107473713898684085646413459
-321.553481954807668209943386771
-320.013765232831562996394289161
-318.487376062408699874537917799
-316.973471749890579662210408282
-315.471298816612389483247292205
-313.980180325323675088211246219
-312.499505467116595090187083307
-311.028720929101676918923991079
-309.567323679944188479669801116
-308.114854895376856189134023489
-306.670894808491173613284984158
-305.235058316426151682475907497
-303.806991210446032323426688681
-302.386366923412413483115128465
-300.972883709492179807278307717
-299.56626218716206587128990365
-298.166243189305078825348386948
-296.772585874272442054524479425
-295.385066059821001754004637871
-294.003474748289031916819691776
-292.627616816589245186590694018
-291.257309848839945984700742022
-289.89238309292565229964598376
-288.532676525133270101267161592
-287.178040009370530729729842043
-285.828332539435104024125274895
-284.483421554440660069873967868
-283.143182318879740570820166597
-281.807497359960153314535196367
-280.476255955829861577908334409
-279.149353669135768103293127397
-277.826691921069326688902433824
-276.508177601656862349942011331
-275.193722712571458746698571634
-273.883244039189931714873951517
-272.576662849004015040003099539
-271.27390461382877071123231103
-269.974898753541160528578759293
-268.679578399334155459963748539
-267.387880174692137784854158319
-266.099743992486227262025529996
-264.81511286675737965069161761
-263.533932737903914472390861429
-262.25615231012128648124514419
-260.981722900057768047953345823
-259.7105982957522592731412946
-258.442734625011401624969446469
-257.178090232464008155281515595
-255.916625564602802057891420076
-254.6583030621876644027384065
-253.40308705944197223118305669
-252.150943689524974743134756045
-250.901840795809215397285995609
-249.655747848533376694113087877
-248.412635866438138587685040647
-247.172477343026169381977494241
-245.935246177117619643940107756
-244.700917607399824655316241768
-243.469468150694655089773382936
-242.24087554368936692720286681
-241.015118687897135184843685196
-239.792177597631928296647073092
-238.572033350799182373852017648
-237.354668042319036777291264834
-236.140064740012844975453094605
-234.92820744279641136007540814
-233.71908104103504464920047671
-232.512671278926167900075679167
-231.308964718784978761324319195
-230.107948707117596141984026135
-228.909611342374336805977620608
-227.713941444283305492393635559
-226.520928524671416022859603168
-225.330562759686343309209206111
-224.142834963338786540977628966
-222.957736562289846542640483574
-221.775259571813325413290402981
-220.59539657286738027322664609
-219.418140690214237942186725822
-218.243485571530633251620408621
-217.071425367455297251518380513
-215.901954712523217115746171627
-214.735068706939537973702538716
-213.570762899148909225998522653
-212.409033269158766364239769923
-211.249876212577613258901275404
-210.093288525331666279246322679
-208.939267389025442555948448138
-207.787810356913899591445796764
-206.638915340455634628499450433
-205.49258059641842391857388235
-204.34880471451003588146140361
-203.207586605508796942603143583
-202.06892548986983266749307099
-200.932820886784257109169231227
-199.799272603669846864327248122
-198.668280726072919463118759379
-197.539845607962244161255212501
-196.413967862396852265954357505
-195.290648352550588696259305604
-194.169888183077161057710525422
-193.051688691800301256164488031
-191.936051441714461420939622336
-190.822978213282224195968045037
-189.712470997015320563638439267
-188.604531986326819318086317477
-187.499163570642683905811468811
-186.396368328761487197557737192
-185.296149022451635251958980217
-184.198508590275979509147375841
-183.103450141634195180957204069
-182.010976951013773804936013778
-180.921092452440921786932074278
-179.833800234123075930501392177
-178.749104033275142983568019843
-177.667007731121944559269185936
-176.587515348069702745290555081
-175.510631039039736549296642829
-174.436359088957856197702949029
-173.364703908393242293121843381
-172.295670029340880951938095574
-171.229262101141895230056064327
-170.165484886536368282071259203
-169.104343257843495609373083606
-168.04584219326413320481914113
-166.989986773301026114721897879
-165.93678217729220858582935802
-164.886233680053263175683780475
-163.838346648624312569185115375
-162.793126539117794915185528338
-161.75057889366324179272208933
-160.710709337445437923063155143
-159.673523575832493917087233368
-158.639027391590508115632652042
-157.607226642181631345251746292
-156.578127257142479550817520606
-155.551735235539964134468251241
-154.528056643501728761002663379
-153.507097611818494696776040466
-152.488864333615724727564021569
-151.473363062092118628572014423
-150.46060010832255129835397225
-149.450581839123158264245753459
-148.443314674976362552162386107
-147.438805088013722107066075034
-146.437059600054558258393115146
-145.438084780698403341821446549
-144.441887245469379698558168619
-143.448473654010693049099061742
-142.457850708327490843740986835
-141.470025151076400781491784127
-140.485003763900126408346555315
-139.502793365805535693068704702
-138.523400811583734863951238801
-137.546832990270673696745771798
-136.573096823646879988543305974
-135.602199264774970245075342658
-134.634147296573630753938150365
-133.668947930426808312289560468
-132.706608204826893018009441955
-131.747135184050716806554940631
-130.790535956867230905482942935
-129.836817635275763164121357067
-128.885987353273792372223114352
-127.938052265653211279747399771
-126.993019546824083137552474673
-126.050896389664928259582965663
-125.111690004398607421569513095
-124.17540761749289791663465977
-123.242056470584885838813979192
-122.311643819428324712804294727
-121.384176932863135980987481637
-120.459663091806251143130190186
-119.538109588263018563873014076
-118.619523724358420159629334743
-117.703912811387364389046307624
-116.791284168883342236876745993
-115.881645123704752235116049699
-114.97500300913821904081810719
-114.071365164018247718551578345
-113.170738931862572686696655166
-112.273131660022576308762904101
-111.378550698848167370100703968
-110.487003400866524201737816961
-109.598497119974121020103248483
-108.713039210641469166214394532
-107.830637027130017371273637233
-106.951297922720666967032032592
-106.075029248953369116974201291
-105.201838354877281685405520269
-104.331732586310973301767462682
-103.464719285112171531734971534
-102.600805788456560848538330481
-101.739999428125144320120514562
-100.882307529799690601778506519
-100.027737412365794960426886851
-99.1762963872230896651636610605
-98.3279917576021451680466459114
-97.4828308178876090765905530719
-96.640820852947134992222743525
-95.8019691374656578626191882121
-94.9662829352845765753971070276
-94.133769498745408110074904776
-93.3044360680374806676271124792
-92.4782898705492358145628708371
-91.6553381202227118125375160958
-90.8355880169107819554561704044
-90.0190467457367229033190625612
-89.2057214764556886842395052207
-88.3956193628176662307496020558
-87.5887475419314880203572279197
-86.7851131336294765990230187239
-85.9847232398322944744906744408
-85.1875849439135710679168179694
-84.3937053100638760996561757594
-83.6030913826536059499408514217
-82.8157501855943461680204684732
-82.0316887216982693934313118496
-81.2509139720351234885807794561
-80.473432895286359649681246719
-79.699252427095944648876742586
-78.9283794794173951484728298276
-78.1608209398565652014055598797
-77.396583671009710591909782774
-76.635674509796345556680081084
-75.8781002667863986379616174384
-75.1238677255211649325757982559
-74.3729836418275417897100708215
-73.6254547431250240483395556864
-72.8812877277249231633772611832
-72.1404892641212620169527850585
-71.4030659902727838142652063933
-70.6690245128754991865666116839
-69.9383714066251804288428249355
-69.2111132134691956458612327099
-68.487256441847058423840507528
-67.7668075659190504394687822455
-67.0497730247822551135857791784
-66.3361592216733199603991847174
-65.6259725231572436178698794196
-64.9192192583014606102723361378
-64.2159057178344726252075088227
-63.516038153288249415420985963
-62.819622776123595286874013777
-62.1266657568376484298260774863
-61.4371732240526500050394253045
-60.751151263585087822676751548
-60.0686059174942855509311659638
-59.3895431831094725621810021212
-58.7139690120343316566737255602
-58.0418893091279818799535509176
-57.3733099314613113447933253665
-56.7082366872475302467870596463
-56.0466753347457669810247616009
-55.3886315811364802712011721011
-54.7341110813674073468828170652
-54.0831194369687122723730077107
-53.4356621948359393517557555218
-52.7917448459793139055149774164
-52.1513728242378664159163605712
-51.5145515049567858362505862968
-50.8812862036263335007365520027
-50.2515821744805702861236068959
-49.6254446090540661710757705601
-49.0028786346946728013250399549
-48.3838893130303457593170252123
-47.7684816383879035924721965319
-47.1566605361615048816917045122
-46.5484308611285123079338192643
-45.9437973957102933426013258546
-45.3427648481753803536100688631
-44.7453378507822780500659300812
-44.1515209578590627078043385433
-43.5613186438167649016752067393
-42.9747353010933648427699207453
-42.3917752380250561477380484792
-41.8124426766412491591784089888
-41.2367417503795879295363661939
-40.6646765017170447407659849594
-40.0962508797129315419253232722
-39.5314687374594278416323609086
-38.9703338294349681890286707316
-38.4128498087555577108522356847
-37.8590202243187931070409278643
-37.3088485178350451876655020017
-36.7623380207399327026114094894
-36.219491950981845887885100303
-35.6803134096778958945305973111
-35.144805377631247988042315839
-34.6129707117023490022037968537
-34.0848121410260780958052898166
-33.5603322630663316918839047814
-33.0395335394989953472330766711
-32.5224182919136536519680730765
-32.0089886973237401823833274062
-31.4992467834741287122386657701
-30.9931944239344095685323371562
-30.4908333329652759399112586054
-29.9921650601445582942059400968
-29.4971909847384843978031049362
-29.0059123098027006167509593045
-28.5183300559964592968897296494
-28.0344450550921482665516195283
-27.5542579431610020883660681329
-27.0777691534143796981001755336
-26.6049789086784073405224940057
-26.1358872134780556542241018369
-25.6704938457048301680128110349
-25.2087983478401883245648475932
-24.7508000177045343441518817808
-24.2964978986991643281897152403
-23.8458907695058138414754524751
-23.3989771332054716042259075404
-22.9557552057748351722882205933
-22.5162229039151628816261247719
-22.0803778321642815809309380775
-21.6482172692380971912475558622
-21.219738153543074248083218289
-20.7949370677957436144014823939
-20.3738102226792987001870244699
-19.9563534394606745779288624003
-19.5425621314840852114958112584
-19.1324312844487227707260032199
-18.7259554353690860014543687729
-18.3231286501060708238533470563
-17.9239444993453743576894216342
-17.5283960328867581200090215998
-17.136475752093083715312180397
-16.7481755803315381254247451501
-16.3634868312208293946113614715
-15.9824001744770338296980733522
-15.6049055991268335397746156278
-15.2309923738296519933887526505
-14.8606490040191486585994690637
-14.4938631855390482983872722146
-14.1306217544076157230896142143
-13.7709106322983604607923496347
-13.4147147672707128361488887995
-13.0620180692221870926267942536
-12.7128033394614129579495547327
-12.3670521937175293564018947307
-12.0247449778035519783256744673
-11.6858606750367169077193976675
-11.3503768043841166515869570632
-11.0182693081430602348850047112
-10.6895124277774055715436262505
-10.3640785663072881544899498061
-10.0419381353822758463714114967
-9.72305938484704420091651980834
-9.40740821222157634308595916012
-9.09494794904858694195881278865
-8.78563912048876877480488621927
-8.47943917384299529703945106343
-8.17630217081523230920172257418
-7.87617843725532308877274712165
-7.57901416277713483535340884598
-7.28475094095491021681629414148
-6.9933252386514656717545168326
-6.70466778027970446003135848988
-6.41870282924231091318838545863
-6.13534734415296210919987247193
-5.85450998132034596871403703922
-5.57608990680804241211212612924
-5.2999753703477989330080805144
-5.02604197826936935192518060508
-4.75415058159700711615613602993
-4.48414466576305304149615185081
-4.21584708563859773231186280584
-3.9490559267817658432056207309
-3.68353917942884020157347382761
-3.41902776623446682300314138856
-3.15520623373230101873937680397
-2.89170003815376647029945666362
-2.62805770863782474600331800474
-2.36372501329394747081147860384
-2.09800606756708931242883072419
-1.83000190972971942553465746258
-1.5585073715140249940149924018
-1.2818233207610041259762931597
-0.997373867602839168219122698556
-0.700779486548360838009106918297
-0.382808989878426438348862718552
0


==> anc/WILS3HQG1/HG1qPS30310.dat <==
# HG1qPS30310
5.92592592592592592592592592593
5.92588725209037398558324531662
5.92588430526022682510168877397
5.92588113493023569288281642374
5.92587772423960285146690915614
5.92587405506344196667880147322
5.92587010791869879861455876072
5.9258658618631311314067363703
5.92586129438684130359570454911
5.92585638129581820374069809909
5.92585109658690651318280518253
5.92584541231357913042247761691
5.92583929844184390813793363651
5.92583272269556787035383126726
5.92582565039045073591669726627
5.92581804425582462295397157604
5.92580986424339799963345607653
5.92580106732199901510049461383
5.92579160725730600926673790963
5.92578143437548096088497415463
5.92577049530954457004417445325
5.92575873272724924284586457511
5.9257460850391180892742006266
5.92573248608522377317431105187
5.92571786479918025370534841404
5.92570214484771269186765299083
5.92568524424405559665581032007
5.92566707493330615599066675789
5.92564754234772810894391170734
5.92562654492986090527081191842
5.9256039736211386675516509091
5.92557971131356298409088763769
5.92555363226180214082114850493
5.92552560145290632904755400709
5.92549547393063287926758499201
5.92546309407116685831170895187
5.92542829480679956621108549232
5.92539089679388966591776307246
5.92535070752117790253196611502
5.9253075203542555889552902983
5.92526111351169815915557489467
5.92521124896806695961497936222
5.92515767127865383533621417833
5.92510010632049266664057542055
5.92503825994378844685168955013
5.92497181652751629685141119861
5.92490043743251844210731544252
5.92482375934497499181136096055
5.92474139250264262310080600234
5.92465291879574214988340292835
5.92455788973382950321279720344
5.92445582426940281423977582549
5.92434620646837889954443316438
5.92422848301691320628163848282
5.92410206055333575483661581956
5.92396630281322925622889073654
5.92382052757488167267127612472
5.92366400339150117302856071036
5.92349594609568369123898374473
5.92331551506066893777356526793
5.92312180920190637768208535067
5.92291386270137482315905095841
5.92269064043595414703493260138
5.92245103308993125246837970669
5.92219385193043066152778101276
5.92191782322318850919152929302
5.92162158226463270422403599245
5.92130366700468664187496559459
5.92096251123307395063732822709
5.92059643730016186308046568186
5.92020364834153514950481619317
5.91978221997353504780014735219
5.9193300914249218218356274997
5.91884505606761867279273543956
5.91832475130716150702250691018
5.91776664779100590152619649392
5.91716803789022142192310366925
5.9165260234073256684628847727
5.91583750246006695929404121589
5.91509915548784574677908357536
5.91430743032416043019438976223
5.91345852627496224203437564352
5.91254837713909469187404453542
5.91157263310306321691162812885
5.91052664143821692801978353892
5.90940542592401244552338539871
5.90820366491635457326458759614
5.90691566797505364746840617349
5.90553535095918730566243724865
5.90405620949358633300424244699
5.9024712907037599215023420853
5.9007731631103133415133776013
5.89895388456726722140774395933
5.89700496812163709897274113187
5.8949173456641474385305544286
5.89268132923300660666234069948
5.89028656982422685237271280888
5.8877220135530022857248995867
5.88497585500112188384820756363
5.88203548757525484017051093803
5.87888745069016071822678795742
5.87551737357940295145577704729
5.83318744944141301498263133504
5.79384506103031399103363675384
5.75641548117693695332227928324
5.72039105281163540348376121728
5.68547434711532589425130052714
5.65146985955478439889853697821
5.61823936163381527799508736931
5.58568003957437247191676562173
5.55371250723159794308599898726
5.52227367867920365432685563467
5.49131226304666682356575100663
5.46078577698945533997575916019
5.43065848544314333827958207678
5.40089993623872695988972733224
5.37148388903225564167873617416
5.34238751439357083685873112657
5.31359078302178202481418756197
5.28507599190544278377268500157
5.2568273911429107504465795846
5.22883088608786835505392834772
5.20107379676486073507548793825
5.17354466145127615691253804379
5.14623307475925733225383122242
5.11912955298077517555211310871
5.09222542120530261702306099587
5.06551271799342200843937721171
5.03898411433181611398280486062
5.01263284430061214034862006419
4.98645264541850128462521459344
4.96043770704024135800420029835
4.93458262549752113778402996744
4.90888236492101602183786594988
4.88333222287571400396537024928
4.85792780009566366701367405146
4.83266497372741062695684075159
4.80753987359045191548562190962
4.78254886104326981565716950523
4.75768851010888765758727150362
4.73295559056747845868567926515
4.70834705276772099403126509018
4.68386001394518328335993506778
4.65949174586646995165687450715
4.63523966364334242937545433514
4.61110131558241946451376404685
4.58707437395411725306609157815
4.56315662657977818204977967998
4.53934596914893691693235401735
4.51564039818976569419420775733
4.49203800462523987576795306373
4.46853696785572627249769520727
4.44513555031573125822049520777
4.42183209245862746064002953896
4.39862500812845132441917743688
4.37551278028244941508298074617
4.35249395703204952305602766721
4.32956714797342776471024623526
4.3067310207819059223441368028
4.28398429804710412230658786429
4.26132575432814334909180144944
4.23875421341028332108672546086
4.21626854574623061451000135658
4.19386766606699096886236707882
4.17155053114859529434992521242
4.14931613772232409061281990504
4.12716352051720963066622544745
4.1050917504246264985752216555
4.08309993277570371617013436402
4.06118720572311860430110102529
4.03935273871957486480178241197
4.01759573108593486491472097485
3.9959154106625772422022577998
3.97431103253809314476698899285
3.95278187784992417944157560498
3.93132725265198816539259310011
3.90994648684474010001802753551
3.88863893316347975852297737974
3.86740396622104796916789451815
3.84624098160135428141976061549
3.82514939500045252763453098673
3.80412864141213037859764603263
3.78317817435520681482028273596
3.76229746513993961900087185291
3.74148600217113544721270207891
3.72074329028572945840695087824
3.70006885012276139378720518903
3.67946221752382175956650700425
3.65892294296217659707959216557
3.63845059099890331633838399453
3.61804473976448420481877531307
3.59770498046440938568384724585
3.5774309169074379840280908114
3.55722216505525578302761070368
3.53707835259235036123555810563
3.51699911851500118244359178212
3.49698411273835288955122087518
3.4770329957206056128353725318
3.45714543810341687523402317359
3.43732112036766605693407607146
3.41755973250378476690668851812
3.39786097369590480834079042518
3.37822455201912159595745654664
3.35865018414921128069143409886
3.33913759508418083071906227762
3.31968651787706566055831816673
3.30029669337942387516105432815
3.28096786999500790003709922976
3.2616998034431239340144185189
3.24249225653121737847971067754
3.22334499893624831027123793275
3.20425780699444530731521834583
3.1852304634990486282863429871
3.16626275750567500185519249462
3.14735448414495620030704193369
3.12850544444212225114003650944
3.10971544514321766587026207687
3.09098429854765551806104553976
3.07231182234682965669478479929
3.0536978394685198648569889681
3.0351421779268384305239490182
3.01664467067747944447602444476
2.99820515547804423405273972551
2.97982347475322773065665719206
2.96149947546466129994058061056
2.94323300898521767942447890714
2.92502393097759320871253465942
2.90687210127699153947467019753
2.888777383777741510235960333
2.87073964632368989666203032555
2.85275876060221733107483131266
2.83483460204173285294641365752
2.81696704971250933075239658445
2.79915598623072840871013586431
2.78140129766560970183569508597
2.76370287344950471017609717868
2.74606060629084136735996471602
2.72847439208981029781853771993
2.71094412985668874802027626544
2.69346972163270279558548420493
2.67605107241333284092239651937
2.6586880900739715628169638628
2.64138068529784748509171699273
2.62412877150613106807673707124
2.60693226479014381749371400747
2.58979108384559430501549618454
2.57270514990876822913846015233
2.55567438669460272138617935826
2.53869872033657802996799516181
2.52177807932836249902714337523
2.50491239446714941421248565904
2.48810159879862681171211233831
2.47134562756352375487777439313
2.45464441814567887652195288707
2.43799791002157917188086754648
2.42140604471131911274898468717
2.40486876573093214271443354036
2.38838601854604851176113449568
2.3719577505268352204633825295
2.35558391090417557402167614973
2.33926445072704749866008832334
2.32299932282106135137261674698
2.30678848174811946239265659459
2.29063188376716109158060316427
2.27452948679595785849783510767
2.25848125037392602439488563461
2.24248713562592326564840291519
2.22654710522699878513396697624
2.21066112336806676326573905915
2.19482915572247425647155175001
2.17905116941343571007076959073
2.16332713298230726712252440648
2.14765701635767502693481474485
2.13204079082523233857911709995
2.11647842899842210784341757582
2.10096990478982095238207690255
2.08551519338324286109289534562
2.07011427120654080159081055116
2.05476711590508547559101568674
2.03947370631590114752035282403
2.02423402244243916812873872771
2.00904804542997048358610576427
1.99391575754157906277266131602
1.97883714213473879238641681344
1.9638121836384569822280584834
1.94884086753096819264963244118
1.93392318031796264368771435647
1.91905910951133399181132646844
1.90424864360843176642022927565
1.88949177207180424510604756106
1.87478848530941801507039542835
1.86013877465534091877410748974
1.84554263235087551562530786093
1.83100005152613060902087700736
1.8165110261820187900213903038
1.80207555117266833601701747874
1.78769362218823817555381322393
1.77336523573812498962990762892
1.75909038913455186580540931793
1.74486908047652825493833625352
1.73070130863417130177677252482
1.71658707323337893049636297267
1.70252637464084536504150052505
1.68851921394941005225620303285
1.67456559296373123370461517671
1.66066551418627568019003400862
1.64681898080361636167584721502
1.63302599667303007496496607222
1.61928656630938729246292413594
1.6056006948723267279748129943
1.59196838815370734009373372477
1.57838965256533071064035298339
1.56486449512692694510784351676
1.55139292345439744443946533287
1.5379749457483080929905502929
1.52461057078262659646425376966
1.51129980789369788621156660586
1.49804266696945168279056528805
1.48483915843883648231743170214
1.47168929326147439413246699222
1.45859308291753141785903123331
1.44555053939779790225416315308
1.43256167519397407753030254248
1.41962650328915569725379419647
1.4067450371485149656758125771
1.39391729071017206159584673428
1.38114327837625270076080867392
1.36842301500412730552141798091
1.3557565158978274731526696432
1.34314379679963555304174724983
1.33058487388184325799374303329
1.31807976373867534633649441066
1.30562848337837451944895352513
1.29323105021544378391591799254
1.28088748206304262884397064452
1.268597797125533467072773317
1.25636201399117488419167120191
1.24418015162495833152888381469
1.2320522293615849887203190126
1.21997826689857960818429255904
1.20795828428953823792048940456
1.19599230193750680060612059842
1.18408034058848758606575265251
1.17222242132507079092678322996
1.16041856556018831371994174384
1.14866879503098708592043432531
1.13697313179281928952447763587
1.12533159821334687978926148818
1.11374421696675789780048439986
1.10221101102809212163661751158
1.09073200366767366713663307316
1.07930721844564820970940905939
1.06793667920662255730747389678
1.05662041007440436168211498638
1.04535843544683981039600606154
1.03415077999074719584629255213
1.02299746863694430979648793226
1.01189852657536766267872573387
1.00085397925028157625627336803
0.989863852355575246175449754512
0.978928171830145917530282656317
0.968046963853366361854919528326
0.957220254840634887988996597915
0.946448071439006162069464847479
0.935730440522901153526975292446
0.92506738918989456444271611572
0.91445894475657813898816846944
0.903905134754498287959973578037
0.893405986926166500668165359128
0.882961529221141052670465897991
0.87257178979217855309911616971
0.862236796991453909629717686112
0.851956579366847322522673980427
0.841731165658296951654949139959
0.831560584794215932079968833634
0.821444865887972444432637010016
0.81138403823443157645981638158
0.801378131306557741128570984301
0.791427174752076445168533672782
0.781531198390194229563700289233
0.771690232208375630444774495778
0.761904306359176035067178381586
0.752173451157129333112592058412
0.742497697075689288443306387141
0.732877074744223580688034423128
0.723311614945059489663771770942
0.713801348610580218658863519895
0.704346306820370875035083728197
0.694946520798413148468158810063
0.685602021910327748453122294001
0.676312841660663683469004063257
0.667079011690233484441952675111
0.657900563773493494881791040166
0.648777529815968369308558152667
0.639709941851718940346664225229
0.630697832040852633158286171141
0.621741232667075623727486085174
0.612840176135285954904694323471
0.603994694969206841089596749975
0.595204821809059408980478054762
0.586470589409274151670577907278
0.57779203063624030213446752294
0.569169178466092587190013052452
0.560602065982534467948368945888
0.552090726374697332565626606569
0.543635192935034927177449165496
0.53523549905725238582269775281
0.526891678234269225528133597182
0.518603764056215686006203376044
0.510371790208461806381532636514
0.502195790469678644017534352442
0.494075798709931052870705046868
0.486011848888801450864703660747
0.478003975053544017556926737382
0.470052211337268774874517439547
0.462156591957155014931864438018
0.454317151212693549914735070982
0.446533923483957269734113791141
0.43880694322989950362225002187
0.431136244986679692070833604518
0.423521863366015885502897943594
0.415963833053563595832106075811
0.408462188807320536601432730821
0.401016965456056796713675316928
0.3936281978977700018743031087
0.386295921098165026768321539918
0.379020170089157829692367585896
0.371800979967402989866293136741
0.364638385892844535960021290769
0.357532423087289662496320318189
0.350483126833004938733040117843
0.343490532471334622393872766026
0.336554675401340698209280755952
0.329675591078464268653208275002
0.32285331501320793152075670113
0.316087882769838786091253245287
0.309379329965111716564046192793
0.302727692267012608244786852527
0.296133005393521158601666260712
0.289595305111392951807720072202
0.283114627234960471740454194065
0.276691007624952734627135985584
0.270324482187333228606506707373
0.264015086872155853428674631534
0.257762857672438559337730664311
0.251567830623054389879289509962
0.245430041799639638950716079495
0.239349527317518837868184974491
0.233326323330646293564797985533
0.227360466030563904260532050492
0.22145199164537498406051554823
0.215600936438733832945669961313
0.209807336708850793521672996378
0.204071228787512540690996763376
0.198392649039117355110883496918
0.192771633859725135899910716645
0.187208219676121912559574919376
0.18170244294489862048733499383
0.176254340151543908775992262563
0.170863947809550753223275363862
0.165531302459536651617121950257
0.160256440668377182418428712717
0.155039399028352711935947824019
0.149880214156308038979462257701
0.144778922692824769789246176686
0.139735561301406219773933547282
0.134750166667674642247055762076
0.129822775498580587936399684032
0.124953424521624202551669640742
0.120142150484088273136356362454
0.115388990152282837300827087858
0.110693980310801172737018180703
0.106057157761786987652259550453
0.101478559324212635932175792343
0.0969582218331681839517420437752
0.0924961821391611590008368445087
0.0880924771074268122774084848897
0.083747143617248732329000030612
0.0794602185612896476931728569247
0.0752317388449322603006082741731
0.0710617413856299539625994495246
0.0669502631122672249684885488544
0.0628973409645296844695443355995
0.0589030118922834849249719413407
0.0549673128549640254343295862607
0.0510902808209737932796996981119
0.0472719527670892014516005093251
0.043512365677876284335879197799
0.0398115565451151160957241016922
0.0361695623672328185944720044464
0.0325864201487450279720435231307
0.0290621668997056912115684891796
0.0255968396351650662139944246344
0.0221904753746358010381132138688
0.0188431111415669700623807389958
0.0155547839628259468840075004997
0.0123255308681879957909105676418
0.00915538888983346562406418116829
0.00604439506185247179237416491654
0.00299258641975695411021731046238
0


==> anc/WILS3HQG1/HG1qPS31000.dat <==
# HG1qPS31000
4595.41555579212734405958595212
4594.66564184759579004370337917
4594.61854979858891421480783314
4594.56856460354931150431967787
4594.515513201540600163512323
4594.45921252045119647013895821
4594.39946892262192213035385652
4594.33607762157054003815526382
4594.26882206843701743578836735
4594.19747330671742981604937179
4594.12178929379700135418457377
4594.04151418773384869396085066
4593.95637759768458218451082583
4593.86609379630105768597293627
4593.77036089236430692144892928
4593.66885996185705846002656041
4593.56125413561035828995229008
4593.44718764159268304365712513
4593.32628479984169654617856
4593.1981489679695304927864317
4593.06236143510228544108274355
4592.91848026204347636199983944
4592.76603906537953093590430491
4592.60454574317334867443836131
4592.43348113981952287435869001
4592.25229764756231263632746307
4592.06041774210504639244626215
4591.85723244966758093590897237
4591.64209974277699315189666366
4591.41434286200613211090442625
4591.17324856080531913041254771
4590.91806527050469205141108462
4590.6480011824988148834797987
4590.3622222445616124460219873
4590.05985006817887006639673609
4589.73995974372792161559954822
4589.40157756028022973979141108
4589.04367862675286965485072475
4588.66518439109002807903532153
4588.26496005411612485246671812
4587.84181187466869789137854007
4587.39448436259244286136146106
4586.92165735615648768336882227
4586.42194298044586940508243302
4585.89388248327606837461303988
4585.33594294518718392396518555
4584.74651386009278903285905886
4584.12390358318860035996363899
4583.46633564276880464942568597
4582.77194491265418964854810143
4582.03877364200716865694927294
4581.26476733939542571426356541
4580.44777050806933438185352927
4579.5855222295396319454456134
4578.67565159268219587564750395
4577.71567296575731570018268757
4576.70298110891273060068738319
4575.63484612494405603745617557
4574.50840824631418157283766432
4573.32067245668588985194089565
4572.06850294550038554334223844
4570.74861739443963820294958195
4569.35758109494336463011902646
4567.89180089631293853585328676
4566.34751898432523289089023174
4564.72080649069994153317210254
4563.00755693421468337700235746
4561.20347949474334627823513521
4559.30409212200461095466684633
4557.30471448134904943253968099
4555.20046073948391879322406395
4552.98623219363367779820433389
4550.65670974825979645096949703
4548.20634624411354209910016368
4545.62935864506745168111590681
4542.91972008886180311347515805
4540.07115180860747653516895849
4537.07711493260117564364457398
4533.93080217072710623722036772
4530.62512939643382260277035096
4527.15272713397774798433965751
4523.50593196130615264851695521
4519.6767778396008680233440301
4515.65698738110671527996556553
4511.43796306741056590414677403
4507.01077843080098672722635761
4502.36616921170498326114337287
4497.49452450544517505232840959
4492.3858779116625481262706109
4487.02989869967813588492200712
4481.41588300278929145360288941
4475.53274505397624919153798418
4469.36900847469151673353841856
4462.91279762727236296942750774
4456.15182904000379898898444877
4449.07340291190838964935129558
4441.66439470188562090188268513
4433.91124680379555760153967102
4425.79996030539910556971071427
4417.31608682464122277450973754
4408.44472041149481174520580674
4399.17048949736169877585632854
4296.75634931451523262696414399
4216.53106218019969410849697999
4148.44762502330778154489409017
4088.35915459060211923303322726
4034.05615982978278048838551278
3984.19084481805000766675128604
3937.86755495069542105269426742
3894.45458923605098103526231535
3853.48638910955811068474926595
3814.60802349409236974819519244
3777.54151718516741545162642285
3742.06433712121556352093656866
3707.99505756702716212339762936
3675.18347236032604151815307685
3643.50357355685039311374207382
3612.84844055738801480447431952
3583.12643958351627645021094401
3554.25834444156597578998529577
3526.17511922314019099889933883
3498.81618577995289125404672356
3472.12805231138861692663847189
3446.06321507019915655566726141
3420.57926948168704531849848403
3395.63818383326338831396161402
3371.20570060031590690513099693
3347.25083901861128840986903223
3323.74547873209759345259428647
3300.66400893076117289271037153
3277.98303081592621705876568313
3255.68110381364472232167086673
3233.73852792670454205299102852
3212.13715613237211638879583889
3190.86023191104164434496363613
3169.89224791369334304295050145
3149.21882250445239336088718498
3128.82659149372830621120330221
3108.70311284113075014876089461
3088.83678248102669596868997809
3069.2167597265485319039159046
3049.83290095488502189485643379
3030.67570047920795488742563889
3011.73623767948170774171546567
2993.00612960261210623401956387
2974.4774883573782319205736165
2956.14288272568176795684030265
2937.99530349228727851094802935
2920.02813206317063027815754012
2902.23511200006011655859363701
2884.61032314753961378213400114
2867.14815807064260143388748097
2849.84330055638931227459469742
2832.69070596318123460259240259
2815.68558322816964554807409368
2798.82337836532036881242148795
2782.09975930645496167341419803
2765.51060195451633913760798284
2749.05197733306637268558607919
2732.7201397288943252790007209
2716.51151573586719576422963375
2700.4226941180130871472911078
2684.45041641848855615891380563
2668.59156824870340801424571436
2652.84317119860012449486356332
2637.20237531502824970501633137
2621.66645210041769665160247189
2606.23278798862576044235120196
2590.89887825898513873568559113
2575.66232135327866427993434408
2560.52081356366618831323337162
2545.47214406253810218731753812
2530.51419024790996983300496373
2515.64491338033984426981211901
2500.86235448947556861705021426
2486.16463053025121647605882304
2471.54993077047385444478680244
2457.01651339309507622689011706
2442.56270229786475074847561933
2428.1868840883333996138767887
2413.8875052313188865900798904
2399.6630693769952913270980704
2385.51213482870810909638655599
2371.43331215248014278610203134
2357.42526191695538555876481784
2343.48669255524160247924685924
2329.61635834076311478717782794
2315.81305746982962126073894386
2302.0756302441702402555674885
2288.40295734717921849495276685
2274.79395820807530444563893337
2261.24758944859454210976221779
2247.76284340721971592950457888
2234.33874673630201959586941728
2220.97435906775456137277145961
2207.66877174329560222542107525
2194.42110660549424357842905864
2181.23051484612470630649564741
2168.0961759085692376161156432
2155.01729644122573394523458264
2141.99310929907589664874318903
2129.0228725907545658933329913
2116.10586876863188359903325796
2103.24140375957868340399595898
2090.42880613423234788189066076
2077.66742631271696532346292078
2064.95663580489830641141484645
2052.29582648337193408805945839
2039.68440988749230420592900426
2027.12181655685266409324936704
2014.60749539272050132242689546
2002.14091304602177532953915022
1989.72155333054967369106834762
1977.34891666015062471304175973
1965.0225195087121825743576346
1952.74189389184456026221228083
1940.50658686921036736464884569
1928.31616006651583443087910345
1916.17018921623176716884110233
1904.06826371616394271770337404
1892.00998620504088558235298358
1879.99497215433217187028589867
1868.02284947555281860150985327
1856.09325814234911503065386244
1844.2058498266986250736312035
1832.36028754859220026656278163
1820.55624533859884480213473953
1808.79340791274531013648976304
1797.07147035917149788677573535
1785.39013783605023796118025902
1773.74912528028589685188006905
1762.14815712653066332577510101
1750.58696703608035235094781904
1739.06529763523325301519874489
1727.58290026271600602576019748
1716.13953472579980880914931314
1704.73496906474848348252326678
1693.36897932525717223117335411
1682.04134933855670843723103088
1670.75187050887410849959159694
1659.50034160795419292682653246
1648.28656857636112655822392513
1637.11036433129171385351671585
1625.97154858064464011663784947
1614.86994764310155438818331363
1603.80539427398698295090629123
1592.77772749668457982459975732
1581.78679243939719583003198899
1570.83244017704771215820695584
1559.91452757812656725976541762
1549.03291715630043476671436441
1538.18747692660461083083240272
1527.37808026604936584594898594
1516.60460577847783064242884973
1505.86693716351994212426060876
1495.16496308949358787552391042
1484.49857707011038218637056215
1473.8676773448494947930474454
1463.27216676286865488339095408
1452.71195267032688208808269395
1442.1869468009986678316383272
1431.69706517006425826263448897
1421.24222797096538691767293729
1410.82235947522028343864647649
1400.43738793509605549034260596
1390.0872454890406152846714118
1379.77186806978020995740450786
1369.49119531499232603027199155
1359.24517048046728134757707195
1349.03374035567520171317256987
1338.85685518165831200247566478
1328.71446857117156036729461051
1318.60653743099754644866019543
1308.53302188636454702834439645
1298.49388520739913167479275511
1288.48909373754744271546843739
1278.51861682390168400794614498
1268.58242674937072689012180604
1258.68049866663600447835050998
1248.81281053383603199018467441
1238.97934305192496557696272793
1229.18007960365259959943602425
1219.41500619411510647696132774
1209.68411139282764808215245926
1199.98738627727173682983325224
1190.32482437787190162172905946
1180.69642162435782197600516746
1171.10217629346963614248695079
1161.54208895796560876826477107
1152.01616243689276357056125917
1142.52440174708244918688718905
1133.06681405583411446371790379
1123.64340863475182534311939423
1114.25419681469926151971513723
1104.89919194184008936129472462
1095.57840933473172029999486583
1086.2918662424415329895057631
1077.03958180365566487221576852
1067.82157700675146620166919888
1058.63787465080565872610805326
1049.48849930751115378156225281
1040.37347728397636201304136717
1031.2928365863816708107440021
1022.24660688446857721532169083
1013.23481947683774484579622973
1004.25750725703300460601162712
995.314704680389041740577532082
986.406447731621207392016167724
977.532773893136562255804970893
968.693722114045904286103366943
959.889332779857152669935173487
951.119647682831057412510067584
942.38470999298077876777853821
933.684564229697434270453061938
925.019256233984244102490506575
916.388833141282418743879133278
907.793343354872427063326110546
899.232836519834758912961645921
890.707363497554754582966537101
882.216976340756514795736981282
873.761728269051329893030655865
865.341673644986476082595926052
856.956867950580620624333523477
848.607367764332457184683092234
840.293230738689557780732320162
832.014515577964779257091986994
823.771282016687900549942795421
815.563590798380492532341441082
807.391503654742335419670810294
799.255083285237999939937726591
791.154393337072498116235739282
783.089498385545187924453328724
775.060463914771383615812121033
767.067356298761380450509926545
759.110242782846849277483284634
751.189191465444793100898452511
743.304271280149484764652823841
735.455551978143022414000700554
727.64310411091534769473827043
719.866999013284770946125966712
712.127308786710238139741599843
704.42410628288675620378299749
696.757465087615566827434068509
689.127459504940824024847185479
681.53416454154468780091855344
673.977655891392895335062234332
666.458009920623012304294172388
658.975303652667700408772423892
651.529614753605462933125069236
644.121021517731448352967131376
636.749602853341002641308752669
629.415438268718764093100905076
622.118607858326190202434638872
614.859192289180494415613536144
607.6372727874180514490930859
600.45293112503540329333745479
593.306249606801063995361460156
586.197311057331379781175360149
579.126198808323751984761894265
572.09299668594057351537066314
565.097788998337265124469732461
558.140660523327825413419768889
551.221696496181328218878417394
544.3409825975428125704917557
537.498604941472013658290264645
530.694650063593377976265812912
523.929204909350791800687470625
517.202356822360429168211032532
510.514193532855093264214267665
503.864803146213383311940599472
497.25427413156696733348415065
490.682695310479179167592277482
484.150155845688085475410355782
477.656745229907084705531215192
471.202553274676004646527132308
464.787670099255557748826464366
458.412186119557893283379298595
452.076192037105852008457667979
445.779778828013381672309420317
439.523037731979409666117265455
433.306060241287291676051619922
427.128938089801761416967836191
420.991763241955095544643554298
414.894627881713978643143456052
408.837624401518304691024521431
402.82084539118288245718445973
396.844383626752721599632327451
390.908332059302262468357805966
385.012783803668574262346477169
379.157832127108181651712296675
373.343570437866787504518415192
367.570092273650737062215881266
361.83749128998861473498351227
356.145861248470876410333562636
350.495296004854895365219810089
344.885889497022235914102963538
339.317735732774362954339611895
333.790928777452344476225641901
328.305562741365404503324351636
322.861731767012432132867965953
317.459530016079743027075929263
312.099051656197529423544391626
306.78039084743647783055104051
301.503641728525064389081995265
296.268898402766923978578725914
291.076254923636544273373262007
285.925805280030277281645955249
280.817643381148311956998230492
275.751863040981796637191387282
270.728557962377731103231313907
265.747821720652555054791657212
260.809747746723531867148270995
255.914429309725051634756389386
251.061959499074842500429728057
246.252431205952769539543416167
241.485937104152399921627445322
236.762569630262803919438127003
232.082420963135123897330730249
227.445583002585255887058472222
222.852147347280526576319543734
218.302205271754485655760530142
213.795847702489839662832339392
209.333165193005095527423328134
204.914247897875622972053776981
200.539185545614543475478166178
196.208067410333063563058664944
191.9209822820935401575039162
187.678018435861637824208351021
183.479263598956347150775574358
179.324804916888307380409759424
175.214728917467732828702296471
171.14912147305318921035596582
167.128067760801398562896517863
163.151652220766052154216583479
159.219958511680146178395150215
155.333069464241473837317836751
151.491067031704437601510791195
147.694032237563091272834378886
143.942045120090059659433821166
140.235184673473459085909678728
136.573528785268862483871865664
132.9571541698553833010467925
129.386136297553707623821544746
125.860549319028939783210358594
122.38046598456193065635695882
118.945957557728736527547955772
115.557093722978321327866550238
112.213942486542765681246767309
108.916570070051148879420384793
105.665040796146833268058938421
102.459416965326825102890485988
99.299758723129707618248206697
96.1861239166935674401336451512
93.1185679395852673095693675559
90.0971435636648682687482469629
87.1219007565910115785012848261
84.1928864833910978736998926789
81.3101444903099094766570109779
78.4737150689068121649796928172
75.683634798088687399756241326
72.9399362614358195363412596384
70.2426477367920057971843017297
67.5917928546370557732954671691
64.987390221225949781425417259
62.4294530018473814258080186391
59.9179884588043178546854616431
57.4529974378245086471891988213
55.0344737955368828134493400998
52.6624037593592826056160696486
50.3367652095817048909059062644
48.0575268715303857613813379839
45.8246474033758291434636864916
43.6380743622910889265862432016
41.4977430281302366338445285039
39.4035750593902305382588833823
37.3554769506893079590967528622
35.3533382540028239066671264776
33.3970295169853185101404766846
31.4863998802502522863823098263
29.6212742606129051063621426917
27.8014500278209496830069875821
26.0266930564938018215407699083
24.2967330004163564333541384707
22.6112575894181601300042164559
20.9699056845378946586535017391
19.3722587370806285572096493138
17.817830169335976647360456863
16.3060520100652332416546034276
14.8362578458666257317490597587
13.4076607401956113432420870448
12.0193241411744891806171553361
10.6701228026240986857714660019
9.35868912422230725449716544926
8.08333761566735136100246133707
6.84195557637501972949368676884
5.63184015770376776532802478105
4.44944920905523829890445446623
3.29002118525771423087129912223
2.14709350552519281381256869524
1.01328695092395805347836210545
0


==> anc/WILS3HQG1/HG1qPS31010.dat <==
# HG1qPS31010
-77.6047206853644253560835928011
-77.5983757838552642828643342923
-77.5979722882012106935284544484
-77.5975437589595760673932441329
-77.5970886901083176081480985539
-77.5966054885490346556977706971
-77.5960924693349291476115259323
-77.5955478506567185435253649516
-77.5949697485756658301044086697
-77.5943561714925136384672899083
-77.5937050143407270536772491417
-77.5930140524920630533708338053
-77.592280935362094430915707589
-77.5915031797029233670078344719
-77.590678162569925423294758121
-77.5898031139489696381721468963
-77.5888751090301656917100904952
-77.5878910601137959472434493139
-77.5868477081336998372546897748
-77.5857416137829919002958854615
-77.5845691482266142479849914044
-77.5833264833848508954529779862
-77.582009581771566867809281502
-77.5806141858705810340382904486
-77.5791358070332400418877629688
-77.5775697138799334406277207343
-77.575910920187979068820985614
-77.5741541722480151068970924198
-77.5722939356707629640197746847
-77.5703243816257755463947408374
-77.5682393724935606311157557144
-77.566032446912271248598805129
-77.5636968041999863489726673084
-77.5612252881334677466873318938
-77.5586103700641754866815117464
-77.5558441313522553321200045832
-77.5529182450991808667612689439
-77.5498239571597403657554028937
-77.5465520664141064948617207406
-77.5430929042808161098373878244
-77.5394363134516186145909954778
-77.5355716258293246946586500294
-77.531487639650002400449284128
-77.5271725957711234682426498897
-77.5226141531075575995754250782
-77.5177993631976434087676861558
-77.5127146438819280551202177762
-77.5073457520775581179826853927
-77.5016777556317155353839689015
-77.4956950042379162561228059557
-77.4893810993994156248185950126
-77.4827188634243812730645765588
-77.4756903074378868552893291039
-77.4682765983961310407338646894
-77.4604580250885753666275311096
-77.4522139631138980177712621032
-77.4435228388157505765063328476
-77.4343620921642491750291905847
-77.4247081385688932934445739298
-77.4145363296081422546899539116
-77.4038209126601427834756784016
-77.3925349894180355933204462689
-77.3806504732718121349786676842
-77.3681380455367733805687557979
-77.3549671105061806537962189027
-77.3411057493025937310292706793
-77.3265206724985622245768773262
-77.3111771714726587822483140418
-77.2950390684611894910518065947
-77.2780686652591457395902891411
-77.2602266905159139857752530647
-77.2414722455617587605643299915
-77.2217627486899435311487763409
-77.2010538778063359744572443504
-77.1792995113432175241951967095
-77.1564516673165148869748560737
-77.1324604403854987929181327089
-77.1072739367508273780832138123
-77.0808382067002900638270976312
-77.0530971745813384731914805293
-77.0239925659450407208993416474
-76.9934638315669890194796105644
-76.9614480680064069261942877017
-76.9278799343146712282685827055
-76.8926915644480605104912306164
-76.8558124748760862832428086555
-76.8171694668055094065848941588
-76.7766865223602836967238478251
-76.7342846939683172673357796003
-76.6898819861061401335953405222
-76.6433932284412705650604675888
-76.5947299392881501607174422016
-76.5438001781557407239041722442
-76.4905083860119147143271808519
-76.4347552117201862417239468069
-76.3764373229165657604958524964
-76.3154471993866993867791683252
-76.2516729067741618294262971213
-76.184997848197859130711081616
-76.1153004910778643903411128989
-76.0424540661624004763606382426
-75.966326235411677564580556768
-75.1245472149957950475963145024
-74.458636084641680131780162006
-73.8851052180300574222716379815
-73.3703620368299003963896603611
-72.8968902370343825065227032732
-72.4542097822973077906808234264
-72.035479679344237507546829442
-71.6359552013023466027078708452
-71.2521946881509848256773329856
-70.8816139176727919099224420727
-70.5222184196360567690601851878
-70.1724340175730783592392764011
-69.8309949151144028710770970842
-69.4968671593970496710558385845
-69.1691947406442097902329911541
-68.8472606722895673235233723613
-68.530458275299073500945235124
-68.2182695889635469109578319693
-67.9102488686043984606273168723
-67.6060097849851726350371943345
-67.3052153639667757887788269375
-67.0075699860143916685656027702
-66.7128129556324418756614385273
-66.4207132823824904058780903735
-66.1310654076292471611094276865
-65.8436856772082844486937576963
-65.5584094080593731227641451958
-65.2750884319960606601926372558
-64.9935890258833603521290398324
-64.713790157108657649460637291
-64.4355819881225213620131282745
-64.1588645952421131303755858164
-63.8835468657403041856204015491
-63.6095455441314407091844674567
-63.3367844039795250845081936227
-63.0651935258427806173894962917
-62.7947086653880599387079368685
-62.5252706984530925663949063524
-62.2568251320509053579388630906
-61.9893216721109311055694383677
-61.7227138402215139080297571141
-61.4569586328454610712773411883
-61.1920162174760091067064879819
-60.92784966102588456791387181
-60.6644246864292643998967077063
-60.4017094540109453192443159939
-60.1396743646593231544527985499
-59.8782918822462294485166061394
-59.6175363730804686309498930412
-59.3573839604737311378690653447
-59.0978123927461200130570257381
-58.8388009232109243591158026605
-58.5803302008603306535649686034
-58.3223821706302830420561011104
-58.0649399822576556312013629246
-57.807987906859577564027795484
-57.5515112604658985006704094819
-57.2954963338236903059186662337
-57.0399303278692719387976641577
-56.7848012943301348129697052094
-56.5300980809776984277865444237
-56.2758102811031940840538414891
-56.0219281868341363617645237271
-55.7684427459486300337200689895
-55.5153455218798841019985990188
-55.2626286566343717015383512086
-55.0102848363746050744561255542
-54.7583072594419358093471330131
-54.5066896066165271581021248855
-54.2554260134310099035663745065
-54.0045110443716135199996422368
-53.75393966881600953762821541
-53.5037072385709306501906164064
-53.2538094668850256860249028702
-53.0042424088235414868154394569
-52.7550024429014316367200509736
-52.5060862538805045865978373627
-52.257490816644350274895887622
-52.0092133810721217055818857665
-51.7612514578388813203118066596
-51.5136028050762265016048662425
-51.2662654158323504653925401823
-51.0192375062756327621892234085
-50.7725175045903395104507815119
-50.5261040405170933613830832312
-50.2799959354944879175112389411
-50.0341921933616072495859826058
-49.7886919915843006508558451021
-49.5434946729708847026941435394
-49.298599737845524877899952805
-49.0540068366499103236560711507
-48.8097157629459987753195057959
-48.5657264467945922452053627618
-48.3220389484863247994413919219
-48.0786534526033162871079695664
-47.8355702623912837263002644289
-47.5927897944233172535850093307
-47.3503125735378309886014624378
-47.1081392280344029362354574435
-46.8662704851123097353262097714
-46.6247071665376388587134983436
-46.3834501845257115005884905252
-46.1425005378265257300614926584
-45.9018593080016725608973079231
-45.6615276558819509591406070979
-45.4215068181955984606910905157
-45.1817981043576980898424135576
-44.9424028934119199372177417868
-44.7033226311163107837317574156
-44.4645588271653609312747007812
-44.2261130525410570100758725795
-43.9879869369860757989094977766
-43.7501821665926895968987381116
-43.5127004815013407844852393111
-43.2755436737032040667719376202
-43.0387135849413914846466856511
-42.8022121047057694232194485692
-42.5660411683166502090399417085
-42.3302027550928949971311735685
-42.0946988866002209119645089864
-41.8595316249757451160134349436
-41.6247030713250228252728242655
-41.3902153641880463688159837695
-41.1560706780708692087828936324
-40.922271222039703329213832626
-40.6888192383745114259715411667
-40.45571700127927767885111267
-40.2229668156462932937016930456
-39.9905710158719361444556925183
-39.7585319647215583490562489521
-39.5268520522412220594232407378
-39.2955336947141426709754449679
-39.0645793336598105596015142733
-38.8339914348738677948654305561
-38.6037724875069154857932861753
-38.3739250031805208872304836681
-38.1444515151387814995646794112
-37.9153545774338864755364859389
-37.6866367641441940237549465812
-37.4583006686234174659865019618
-37.2303489027795824403191175978
-37.0027840963824837019338728889
-36.7756088963984322968812931267
-36.5488259663511427951280674127
-36.3224379857076659753190244394
-36.096447649288325049344565382
-35.8708576666996633811389829399
-35.6456707617894588603925729684
-35.4208896721229047961470504717
-35.1965171484790995453392158337
-34.9725559543670272254508738194
-34.749008865560249907791016637
-34.5258786696495677695724418352
-34.3031681656129379121378778314
-34.0808801634019750355599552216
-33.8590174835443879958309646617
-33.6375829567617355532028864923
-33.4165794236019124363751109495
-33.1960097340858032791977541766
-32.9758767473675671113694185165
-32.7561833314080389745697475875
-32.5369323626607579585054627668
-32.3181267257701525712965933117
-32.0997693132814349354963517501
-31.8818630253617748912591305929
-31.6644107695323437448411643791
-31.4474154604108351737077143138
-31.2308800194640877360759498493
-31.0148073747704495770544507082
-30.7992004607915413173966936017
-30.5840622181530877936152867427
-30.3693955934345033269054236188
-30.1552035389669285679912798486
-29.9414890126394297286522624886
-29.7282549777130831994671231767
-29.5155044026426801966527897304
-29.3032402609057972065576671278
-29.0914655308389886306484961605
-28.8801831954808682015171359709
-28.6693962424218554649864127877
-28.4591076636603729269973543676
-28.2493204554652883676019809919
-28.040037618244405347929122325
-27.831262156418813098239322282
-27.6229970783029147939460365591
-27.4152453959899607186230670852
-27.208010125242919994528058557
-27.0012942853905314472022204789
-26.7951008992283807756263991374
-26.5894329929248575368533175237
-26.384293595931851536928593729
-26.179685740900054060535377256
-25.9756124635987349818057055484
-25.772076802839872189207860714
-25.569081800406514938863168997
-25.3666305009852677330670191739
-25.1647259521027861136947586835
-24.963371204066180372606472176
-24.7625693099072276217296307175
-24.5623233253302969423848626383
-24.3626363086638964544255337261
-24.1635113208157551183140379081
-23.9649514252313559144342076946
-23.7669596878558407404865265189
-23.5695391770992109361642242691
-23.372692963804750790601024948
-23.176424121220604718172196134
-22.9807357249744420077113038168
-22.7856308530511461644163375594
-22.591112585773468877763603792
-22.3971840057855915675039024068
-22.2038481980395402879477732289
-22.0111082497844025127178868606
-21.818967250558296982228518018
-21.6274282921830503784347410527
-21.4364944687615370997959342787
-21.2461688766776408476748327354
-21.0564546145987991071456448627
-20.8673547834810939138669432541
-20.6788724865768545476022965028
-20.4910108294447399853269536185
-20.3037729199622710856998543343
-20.1171618683407845649450797732
-19.9311807871427828647004230059
-19.7458327913016560078699635504
-19.5611209981437534915764999
-19.3770485274127861794645691904
-19.1936185012965400312781925656
-19.0108340444558853481627072133
-18.8286982840560670197648580511
-18.6472143498002630360955429757
-18.4663853739654002753623419744
-18.2862144914402183005855527842
-18.1067048397655735947201290804
-17.9278595591769783380841335857
-17.749681792649369484940830647
-17.572174685944105529828142862
-17.3953413876581899703421545216
-17.2191850492757220731625293889
-17.0437088252215771356953791536
-16.8689158729173200082783672983
-16.6948093528393572028556864923
-16.52139242857933446473567789
-16.3486682669067882257759069121
-16.1766400378340608913189790047
-16.0053109146834914405800979893
-15.8346840741568943420484613856
-15.6647626964073413028219289822
-15.4955499651132618845865315687
-15.3270490675548805300398131264
-15.1592631946930090527178554802
-14.9921955412502151511108323271
-14.8258493057943890152385562315
-14.6602276908247316010033035624
-14.4953339028601896550323522577
-14.3311711525303640806412312837
-14.1677426546689197441390276963
-14.0050516284095263299709904737
-13.8431012972843613630140461115
-13.6818948893252080264081210192
-13.5214356371671819131429523683
-13.361726778155122358554056371
-13.2027715544526855080264376123
-13.0445732131541777784389865182
-12.8871350063991698718259934544
-12.7304601914899329937193091236
-12.574552031011740414685465696
-12.4194137929560789893596197944
-12.2650487508468167100923969234
-12.1114601838693738190331295141
-11.9586513770029464294720197365
-11.8066256211558330104350792501
-11.6553862133039154631769498424
-11.5049364566323478590211326602
-11.3552796606805072089253104711
-11.2064191414902618893932867478
-11.058358221757614549243453925
-10.9111002309877774586484225944
-10.7646485056537393260915469081
-10.6190063893583835895753597416
-10.4741772330002190733880830194
-10.330164394942784677358305539
-10.1869712411877904165613647943
-10.0446011455520576388464876093
-9.90305748984832159629875414934
-9.76234366406995971358228868483
-9.62246306657970885730818992677
-9.48341910430243463965917651692
-9.34521519292201525694464964254
-9.2078547570824015366007388328
-9.07134123059291370762605441141
-8.93567805663783387854033753459
-8.80086868799035125790852503248
-8.6669165872309147342227390807
-8.53382522697004448748718288244
-8.40159809007565077058225226029
-8.27023866990490380334713051661
-8.13975047054069378695082361105
-8.01013700703271504584352479079
-7.88140180564319676499935851029
-7.75354840409730841580709884692
-7.62658035183823844779169964149
-7.50050121028695386398732930374
-7.37531455310662582329006566488
-7.2510239664716965293857760349
-7.12763304934154709817215962304
-7.00514541373870894176316452368
-6.88356468503154176207519463068
-6.76289450222127923429448639977
-6.64313851823331856949209501475
-6.52430040021260202665274863682
-6.40638382982290670367910580762
-6.28939250354982313074799012617
-6.17333013300716281711993111769
-6.05820044524648939890223664258
-5.94400718306941676153394757096
-5.83075410534225974424338348767
-5.71844498731255795608670466897
-5.6070836209269199167455406204
-5.49667381514955212730894620926
-5.3872193962807445807805692814
-5.2787242082744792786745089159
-5.1711921130542099796364904355
-5.06462699082572790220826143225
-4.95903274038587742008239437297
-4.85441327942571561919780014779
-4.75077254482651729287156636131
-4.64811449294680950869651668562
-4.54644309989837381618866364307
-4.44576236180887548405702108416
-4.34607629506846326223189250953
-4.24738893655732475275513292605
-4.14970434385077541782860826418
-4.05302659539799646132143879585
-3.95735979067001007028503378384
-3.86270805027188024618338212973
-3.76907551601344257902968092714
-3.676466350932083864303760101
-3.58488473926019729390297297988
-3.49433488632891334417600363499
-3.40482101839852963948009727652
-3.31634738240471053176865443726
-3.22891824560797007726460553449
-3.14253789513215644749624019081
-3.05721063737558123521703180637
-2.97294079727603568751620660277
-2.88973271740815055705377426777
-2.8075907568883188684542233243
-2.72651929005862984677337671352
-2.64652270491685952541369977893
-2.56760540125441102637555119034
-2.48977178845805239595361002108
-2.41302628292418897823147198232
-2.33737330502601977451349402446
-2.26281727556400546576896420355
-2.18936261161830382233505790309
-2.11701372170781703584374549701
-2.04577500014376399152239908991
-1.97565082044564114581564944278
-1.90664552766332297997080990333
-1.83876342941994233372021090404
-1.77200878545490463689116088303
-1.70638579540343643979683058722
-1.64189858449654764479479792155
-1.57855118680076411110295758251
-1.51634752553732468868213064689
-1.45529138992166243999769059146
-1.395386407840584251541231423
-1.33663601352962584003522349657
-1.27904340921730691352567806949
-1.22261151945403199071348506485
-1.16734293652443646780967452738
-1.113239854930278744201739526
-1.06030399239520262279163666825
-1.00853649413931840479185383104
-0.957937816239419555351920762846
-0.908507582642771717375006439382
-0.860244408713398798230009575854
-0.813145681876339217206970435652
-0.767207286715288879991409882172
-0.722423257361429467465499828128
-0.678785333554006804338181467651
-0.636282387364412365795648150848
-0.59489967366318362454840804512
-0.554617836354572929901443560704
-0.515411569776991775166853091921
-0.477247782742493258701479525043
-0.440083027499938929858214139923
-0.403859811180399837233336370608
-0.368501151228195717505335287841
-0.333902261124330982052092217293
-0.299917318905580927366265758728
-0.266337303177283485485613075007
-0.232850354933345572572717344424
-0.198964457669020102505342334324
-0.163837110588501495096584017257
-0.125823643930874038808957657503
-0.080805779779954133288732644956
0


==> anc/WILS3HQG1/HG1qPS31100.dat <==
# HG1qPS31100
183.604572157862728784822966224
183.620780015365894832931833208
183.62181369085546818874904933
183.622911470462949274516074746
183.624077185503631950883150565
183.62531488474783534450859542
183.626628845824745621356545064
183.628023587145612043259268838
183.629503880362964279824910141
183.631074763382353265345178995
183.632741553942856781173870043
183.634509863782221715248429695
183.636385613402024848453755896
183.638375047447609146800965426
183.640484750716777774693875583
183.64272166481028694282650753
183.645093105436053400561035228
183.647606780377663489990830221
183.650270808136217176673905822
183.653093737252739588681092335
183.656084566316319684395736955
183.659252764660764076934500722
183.662608293749854969779887847
183.66616162924824351206267897
183.669923783771560122871897453
183.673906330305445310657690791
183.678121426278859291519041957
183.682581838272174389951732312
183.687300967335145734255652676
183.692292874883844729614092316
183.697572309138974236196119727
183.703154732060608548745368269
183.709056346726255411541938809
183.715294125090157406997103493
183.721885836051867634503048379
183.728850073751276407864643846
183.73620628599535349107534176
183.743974802708820622616110419
183.752176864286692637297276754
183.760834649711027410901385306
183.76997130427720399701702926
183.779610966756497104930302775
183.789778795801520116487042421
183.800500995379146704787095336
183.811804838991663939032565943
183.823718692421020953272097136
183.836272034702972193169559192
183.849495477007519943785516228
183.863420779069175618194334724
183.878080862775012507757679235
183.893509822480094441800936539
183.909742931578445603073656113
183.926816644813077301268429804
183.944768595760498462597744169
183.963637588873388311985261385
183.983463585409472103940748066
184.004287682514873083562286614
184.026152084666064696877895795
184.04910006660575421290907131
184.073175926834319390186544827
184.098424930639509936346065393
184.124893241562721027990824906
184.152627840109942501021551604
184.181676428419169895550348638
184.21208731949330816040110553
184.243909309498072257496783131
184.277191531507749546009897399
184.311983288957587496038260824
184.348333866929651214529876848
184.386292319258897244103675757
184.425907229297567779275613527
184.467226442018454908626203413
184.510296764970748978803118918
184.555163635425701094456914986
184.601870750862832943168512702
184.650459659750559342844807231
184.70096930936750070968380313
184.753435547192116529897607971
184.807890572158264807580966498
184.864362331832583561059080452
184.922873861315919494108699919
184.983442559405144922581937836
185.046079397273389149532810551
185.110788054635785907743188983
185.177563978064170370557149504
185.246393355797665338636850245
185.317252003066753161892777283
185.390104151606281090716572602
185.464901136678011692397841674
185.541579974556009968616400025
185.620061823048652956073373708
185.700250317239759997905424764
185.782029772228794988497498109
185.865263244236940119117008964
185.949790441022885480813216724
186.035425472120385863841463066
186.121954428970153978342811126
186.209132784572841846214311185
186.296682601839293022230228078
186.384289539360770326477566391
186.471599642867612509569171814
186.55821591019221712707631486
187.207481863315255105400619816
187.336321141600069331239763671
187.192601278629332628034120645
186.87666169962670171822752668
186.440961399404637770070077272
185.916916620766671949817996219
185.325033165567943155556275803
184.679522375481213773350367411
183.990679730695508653361775833
183.266223319882067924310403737
182.512098745751701269944824174
181.732989042280997160692970949
180.9326515753845487436044327
180.114148482174645554728104074
179.280008946107427426854954867
178.432346341210211391168111844
177.572944626490160267993558442
176.703323262615385878129193217
175.824786798001846339284220983
174.938463300543686797969543507
174.045334534246905772748671831
173.146259932657812815755693462
172.241995846573272792224310189
171.333211146620966759924095634
170.420499982264607440244805089
169.504392299512297972278903264
168.585362575234058815466158921
167.663837120016833282171476262
166.740200222745987790399204652
165.814799350944849951426528723
164.887949575997290451170628619
163.959937357961515564377654599
163.031023798069437415125463932
162.101447446254025335188645093
161.17142673473925669579364601
160.24116209581797040925375146
159.310837811653476995651386682
158.380623635686351225938171042
157.450676218565475195730526156
156.521140366114001039829989118
155.592150152426472967607921757
154.663829907571571069317642856
153.736295096388898509693347157
152.809653102394853995158463848
151.884003928754804607816054109
150.959440826559446173568115906
150.036050859200937831874563335
149.113915410429831945356793154
148.193110642647269360408355008
147.273707911116215686255745135
146.35577413903452515023329823
145.439372157779976081016866999
144.524561016095610193562542354
143.611396261518305197250239751
142.699930196952598242099495545
141.790212114945470345785646603
140.882288511917870404742560108
139.976203284348329199854038046
139.07199790867733060006698389
138.169711606503328998479111241
137.269381496468348597640196181
136.371042734079521617760577037
135.474728640579793768507107182
134.580470821863859575662724669
133.688299278332067590794816023
132.798242506483744607967969132
131.91032759297057687391714377
131.024580301759022272868605635
130.14102515498706360192678941
129.259685508043959909513673514
128.380583619351155106212428198
127.503740715277419685648458199
126.629177050580989177990577416
125.756911964735362416620376563
124.886963934463046255076006271
124.019350622772455323653152493
123.154088924767023403983910827
122.291195010472030749330831116
121.43068436490341279928564972
120.572571825583638430656642947
119.716871617692408402605829402
118.863597387024231398157273211
118.012762230910713242229775301
117.164378727252491607442514925
116.318458961794028341089216112
115.475014553763814259660664094
114.634056679992840053736686368
113.795596097615346789350599162
112.959643165447805706066560972
112.126207864134714053775298101
111.29529981514306409826885143
110.46692829868118580517324606
109.641102270612026036211751406
108.817830378425759905811686308
107.997120976331889756922936643
107.178982139526634939548998461
106.363421677687416054471946343
105.550447147742558893830226037
104.740065865960952916291729999
103.932284919403313367182084485
103.127111176773714175095882644
102.324551298707594831713064361
101.524611747529791651599488205
100.727298796514011892010248972
99.9326185386730282403352028695
99.1405768951069419033990097725
98.3511796229350690642029037046
97.5644323228353436252023110861
96.7803404462135882449460522986
95.9989093020235759607935015133
95.2201440632574772980374473015
94.4440497731250545957217687821
93.670631350938818935458867845
92.8998935977212987820210649189
92.1318412015495770508861415228
91.3664787426513291492457736462
90.6038106982657334095173313943
89.8438414472818224962968485334
89.0865752746660954598682124127
88.3320163756905111302063328011
87.5801688599713308188232651399
86.831036755328668442522629874
86.084624011476036094587912059
85.3409345035486399037137138181
84.5999720354786821034529818788
83.8617403432254581558644732775
83.1262430978676002920061186078
82.3934839085644088814129486333
81.6634663253928287135820527352
80.9361938420662668028115496738
80.2116698985411100827454700395
79.4898978835164838301618579362
78.7708811368324934527071983821
78.0546229517719120994422603778
77.3411265772700132081641871965
76.6303952200369994788037540053
75.9224320465972468274983302739
75.2172401852493626750535870371
74.5148227279508515685951160978
73.8151827321309868014607940242
73.1183232224353036171471316384
72.4242471924049570454629474585
71.7329576060940247596568443851
71.044457399627681944749090996
70.3587494827040304546322478113
69.6758367400422279730048143263
68.995722032779433981534917558
68.3184081998189676121781650211
67.6438980591319574848894428347
66.9721944090146550016318719308
66.3033000293034799040321004374
65.6372176825497698516435651904
64.9739501151561140101145976766
64.3135000584760638447051079736
63.6558702298789322056613226535
63.0010633337813140976696875596
62.3490820626468889930225940593
61.6999290979559949404257251188
61.0536071111463988167710474667
60.4101187645266246599046415607
59.7694667121631429117031533214
59.1316536007426674100819077722
58.4966820704107539247000265709
57.8645547555878437735204373275
57.235274285763848435351806912
56.6088432862723259456314683237
55.9852643790452570962469335301
55.3645401833493889304798608283
54.7466733165050746141094544324
54.1316663945885023633460075452
53.5195220331181716162390722228
52.9102428477264419494059786734
52.3038314548169492750821231394
51.7002904722086545188097080898
51.0996225197672621949032862407
50.5018302200247199893339224572
49.9069161987874855565713828605
49.3148830857342231711931808669
48.7257335150035705837006088389
48.1394701257725953537417723038
47.5560955628265400171538685595
46.9756124771204366335776449438
46.3980235263331535097039406135
45.8233313754144201533072233065
45.2515386971253607417442011879
44.6826481725730515448511093694
44.1166624917396037879856720374
43.5535843540062603405400438392
42.9934164686729823350721319974
42.4361615554739903308833982897
41.8818223450897139040683994559
41.33040157965559354636962046
40.7819020132681694620299789506
40.2363264124888832414424676456
39.6936775568460104406277957546
39.1539582393351347859068705093
38.6171712669185680345916174769
38.083319461024113437583790786
37.5524056580435652523505864647
37.0244327098313318301030341268
36.4994034842035654357161217323
35.9773208654381781408447641405
35.4581877547761198488818453428
34.9420070709242917551407467681
34.4287817505604663083521646474
33.9185147488405830128022468071
33.4112090399087881878712824881
32.9068676174105860781095155267
32.4054934950094684781261973989
31.9070897069073902993389617693
31.4116593083694592579427988089
30.9192053762532091042534268774
30.429731009542827542827918867
29.943239329888712211460383824
29.4597334821527307973129433119
28.9792166349595645731233498234
28.5016919812545183397195684393
28.0271627388681839681063674808
27.5556321510883494513699236449
27.0871034872395506108539478793
26.6215800432706683608756123719
26.1590651423509807311768441554
25.6995621354750856870037474467
25.2430744020771181850149456216
24.7896053506546928721981304785
24.3391584194030123889406101486
23.8917370768595903919729547619
23.4473448225600481850527212882
23.0059851877054542533467296386
22.5676617358416870613328588011
22.1323780635513132150237670341
21.7001378011584855303513077038
21.2709446134473787152389603112
20.844802200394694289568027792
20.4217142979167810630754041867
20.0016846786319329962885275578
19.5847171526384426160068247646
19.1708155683090053788039306704
18.7599838131020885100174277235
18.3522258143908969305441193321
17.9475455403105889607990766045
17.5459470006244156043986803542
17.1474342476094794102616733995
16.7520113769628322406213686522
16.3596825287286557867823002324
15.9704518882472944305456504701
15.584323687126937106820329937
15.2013022042387732455439287472
14.8213917667364777261746181574
14.4445967511009111374543595389
14.0709215842109545751927481422
13.7003707444414328126183409027
13.3329487627891160276807342221
12.9686602240278284613482317817
12.6075097678937325080858336315
12.2495020903018989082362538936
11.8946419445953180325799468386
11.5429341428275538396979151803
11.1943835570802910723457874929
10.8489951208170777735157173781
10.5067738302746193886485273561
10.1677247458930377294154988669
9.83185299378656806857122412983
9.49916376725623078737773175288
9.1696623283460804914427662446
8.84335400944470554442732663748
8.5202442149337247523185212492
8.20033842288510568863916266899
7.88364218680921112342583917892
7.57016113745556646313930208236
7.2599009846684322999913478112
6.95286751929936240203161886911
6.64906661517902906524727377438
6.34850423115070503402029698362
6.05118641316790453912017723075
5.75711929645880579193603958314
5.46630910776020392736039518493
5.17876216762387735398685018072
4.89448489279839223085734553143
4.61348379868951986287461045268
4.33576550190260074940884959874
4.06133672287035743236626784013
3.79020428856983681704430820258
3.52237513533235197764997588347
3.25785631175049436012257286804
2.99665498168650056792610951166
2.7387784273864844363797896888
2.48423405270528581283615026243
2.23302938644694338522862599741
1.98517208582607114546974350843
1.7406699400557078334801305581
1.49953087406751727863005864429
1.26176295237054634353722614764
1.02737438305509770533215525804
0.796373521948648637279873525085
0.568768876931146077971416180809
0.34456911241743455236277489969
0.123783054015029067610642954411
-0.0935803066340692477698924914836
-0.307511806818286104818598162188
-0.51800210751835524488644672599
-0.72504168795576857422567380305
-0.928620839916792809305746454328
-1.12872966184034072856357310907
-1.32535805265725310446426257392
-1.5184957053677526878448147081
-1.70813210034297805147195961594
-1.89425649833558656461483924225
-2.07685793318342655361709398393
-2.25592520418921252208308440418
-2.43144686815798724003087173492
-2.60341123107291293817590648529
-2.77180633938859234630488209853
-2.9366199709196695975666361116
-3.09783962530089080306430431347
-3.25545251399310300130554607339
-3.40944554980782558832610255561
-3.55980533592102623508551906714
-3.70651815434455814142019028776
-3.84956995382134995219049259461
-3.98894633710786449077237415834
-4.12463254760453614203227883789
-4.25661345529183522145698847062
-4.38487354192626413410260804115
-4.50939688544693446678313687969
-4.63016714353937261924792467535
-4.74716753629881625272824801701
-4.86038082793045206457408213257
-4.96978930741875912497904247784
-5.07537476809230699420174792396
-5.17711848600395275730365199646
-5.27500119703931653106257242978
-5.36900307265861214686189289861
-5.45910369416827908191041626513
-5.54528202540930138883038830194
-5.62751638373849311399504635266
-5.70578440916724463884749853521
-5.78006303150910837335429586261
-5.85032843537298066681448186638
-5.91655602282230886644265404377
-5.97872037350248669126337605636
-6.03679520201813010928410590677
-6.09075331231894008273238344939
-6.14056654882699846764306725981
-6.18620574400919076711453005613
-6.22764066206551634487204862844
-6.26483993836676219912931446221
-6.29777101423271070281771307428
-6.32640006659393679922419189773
-6.35069193202539603563133374981
-6.37061002457731063980277000887
-6.38611624675701916501062908594
-6.39717089293290809157598260598
-6.40373254433642818793551757682
-6.40575795472827854262088632705
-6.4032019256674234353942329462
-6.39601717017343385876956732433
-6.38415416339976008917609305264
-6.3675609787331185463338716123
-6.34618310749630279038276210969
-6.31996326015112666403426655722
-6.28884114656587351283173933917
-6.25275323251636286326225234764
-6.21163246911755641555832753018
-6.16540799131590629277845432103
-6.11400478088913237800347147848
-6.05734328857145326339706106281
-5.99533900891215329594868293731
-5.92790200023684847097185451808
-5.85493634055292644326378859771
-5.7763395083434301241217800114
-5.69200167482143396900096186947
-5.60180489122872939137059460287
-5.50562215096848283822632195544
-5.4033163015030264183780071015
-5.29473877466950629948796958261
-5.17972809587265744508977510361
-5.05810812180728051135588178674
-4.92968594194467510660373401694
-4.79424935953811216286271441882
-4.65156384122410663054105074638
-4.50136878720684590321879791965
-4.34337292159234983370926759816
-4.17724852698443265129727448343
-4.00262413661550060777612909228
-3.81907513071839931013311086493
-3.62611142701714399441099614793
-3.42316104746370637617939165768
-3.20954767387567751286063600968
-2.98445916220979151913433435326
-2.74690194230148066489686743112
-2.4956323720208932262018111507
-2.22904832393917539325970416088
-1.94500716997774782818867444736
-1.64049441461755541174275695441
-1.31094813310402616393738796228
-0.948623237640411452443407708948
-0.537212489386848762565275219801
0


==> anc/WILS3HQG1/HG1qPS32000.dat <==
# HG1qPS32000
42.1436754614006544649647499886
42.0597426124041499602187569729
42.05411690181318235186230542
42.048120126442447393913655914
42.0417282823052336791278615078
42.0349158496298737627057346292
42.0276557000643267925344811334
42.0199189984322169698203993713
42.0116750987391140821949649681
42.0028914341127279991392418794
41.993533400344947662975049614
41.9835642326872728410221797678
41.9729448755341508339787988605
41.9616338446110287792412694349
41.9495870812655548862103332491
41.9367577984413002939907470108
41.9230963178936205709403012744
41.9085498981868277075003259882
41.8930625529906978367003154246
41.8765748591724977639899745251
41.8590237541581788552201701327
41.8403423220131677287438130653
41.8204595676692914393118887275
41.7993001786998269375528608434
41.7767842740194821790832743113
41.7528271388603266930122824193
41.7273389453483263958862408477
41.7002244579782416793370468052
41.6713827232572678080115807264
41.6407067427599895204712709314
41.6080831288090539661762185219
41.5733917419675146721080128245
41.5365053095001524681985206856
41.4972890239323380873651191183
41.4556001208062800776246677596
41.4112874347059302919535223149
41.3641909325935434921397868235
41.3141412234730712966611360082
41.2609590433683970359823488761
41.2044547145780914106361160124
41.14442757814311651021540269
41.0806653984399800111764369531
41.0129437387895215268834504919
40.9410253069511077095526141977
40.8646592693538620481840879224
40.783580532901033846284259531
40.6975089931711300303541474263
40.6061487478304445241949259072
40.5091872740666171586883736867
40.4062945688523779295550191854
40.2971222508532730294771052225
40.1813026228035700240701748399
40.0584476931914016745892967183
39.9281481561182935306468631539
39.7899723282303576212866827349
39.6434650416595218666942041801
39.48814649196417597888373006
39.3235110401206037464256223581
39.1490259676906785654260681649
38.9641301843787551088278995168
38.7682328872928236050819216538
38.5607121713432362523069115095
38.3409135903482096477445711948
38.1081486685705112196541881608
37.8616933625860336189429866135
37.6007864735842619328520016383
37.3246280104249960560288996037
37.0323775040273026794001421791
36.7231522739478908539662645695
36.3960256483194477929918571656
36.0500251386676252354481402059
35.6841305715112000538161429075
35.2972721790765050255919963746
34.8883286519277961660323791379
34.4561251568332614246297499594
33.9994313237555724081593399654
33.5169592064801584479004177376
33.0073612220779063944472466832
32.4692280751461809408666034483
31.9010866735876080349937927986
31.3013980435749386247567090121
30.6685552523177782733261875997
30.0008813482986085835836226277
29.2966273297872463580303504661
28.5539701536809413831989680934
27.7710107980583281108747817919
26.9457723932864376292939361508
26.0761984380883814848672332161
25.1601511186730265825293560472
24.1954097508553662371905886745
23.1796693670662614414741586501
22.1105394722722621629630011908
20.9855429951104413540035701599
19.8021154630004101710548706362
18.5576044326375443086800811574
17.2492692101104343389495737837
15.8742808979351713245806863528
14.4297228095739201820898737098
12.9125912955212392562823993549
11.3197970288161820896009019262
9.64816680189048263364617259313
7.89444589101416827093882812241
-11.7750815375967829675990489687
-27.3916493635937991633667218836
-40.6658097564568308920941849801
-52.3367003844493542995186916944
-62.8110795246760243599548815242
-72.3434963247528456697102620498
-81.1067603927513216412611736886
-89.2250259532308075714368782753
-96.7913016793437706924741306213
-103.877546464869717133027179857
-110.540879008798504125525322091
-116.827595581879026508092773715
-122.775878030659117453001332559
-128.417681529298547787823880806
-133.780088282296745029709149489
-138.886301936276215755716116154
-143.756393402718749589524426868
-148.407870462455294434052684875
-152.856119776525271893028174332
-157.11475476663116048925087665
-161.195892888123849746364618706
-165.110379146347553195270633556
-168.867968133819276385367609124
-172.477473671324139280983596521
-175.946892866488246034973953325
-179.283509765851479661354470689
-182.493982578142555513128676426
-185.584417558151425983330936142
-188.560431974230080960630696018
-191.427208077071234317937152722
-194.189539600216471925969673234
-196.851872023286660332107728591
-199.418337595286424256081637643
-201.892785931547408546324175236
-204.278810852193101916378366646
-206.579774013698944059590660456
-208.79882579163474212560458319
-210.938923797055388643578868686
-213.002849347469090873039269219
-214.993222162952717800965578013
-216.912513516550252790931547733
-218.763058033827402300945620359
-220.547064307985570176890437411
-222.266624473173825734301113635
-223.923722858714088955068136326
-225.520243830182337464061544759
-227.057978909112980094185676964
-228.538633251067333602663611975
-229.963831551567619957298390714
-231.335123440649512529738457559
-232.653988419287129267016606857
-233.921840384495724908779580969
-235.140031784355152350313719584
-236.309857439385575715516704884
-237.432558062532953317363237685
-238.509323506391197956272964895
-239.541295763121729540590498009
-240.52957173976304553088983444
-241.475205829197057036788689876
-242.379212294908021599810489238
-243.242567485793882575108024492
-244.066211895634629823221438262
-244.851052080358875373650276979
-245.597962444953351640942437402
-246.307786910709196255470143995
-246.98134047247538884865511826
-247.619410654677788802893234165
-248.222758874048278839002182535
-248.7921217162807687957647004
-249.328212133179041157448731821
-249.831720566276745326887852722
-250.30331600238453743850132826
-250.743646966046667012084694181
-251.153342453463328790735414837
-251.533012812050656778875813042
-251.883250569462799199657965692
-252.204631215586087066772929456
-252.497713940730380145376829888
-252.763042332984140747452344961
-253.001145037464907010226533004
-253.212536379983186648443220004
-253.397716957443218433275154644
-253.557174197126641667267155503
-253.691382886843175047731943164
-253.800805677784422794190737907
-253.885893561781548661093121074
-253.947086324543582650061255895
-253.984812976339473461970009501
-253.999492161482707234434418594
-253.991532547881514910136382127
-253.961333197829610168917153055
-253.90928392113133929665259631
-253.835765611580455590654783983
-253.741150567742888060601533085
-253.625802798930346886689991864
-253.490078317192935465757704392
-253.334325416104704286715094319
-253.158884937065908302872819739
-252.964090523799277115818431505
-252.750268865674549917776104203
-252.517739930455652773654534095
-252.266817187027779447852752141
-251.997807818627314148587545381
-251.711012927065510543675943793
-251.406727728407123790946564418
-251.085241740537513766708717659
-250.746838963025962221319000505
-250.391798049668924659641973893
-250.020392474074535244199515787
-249.632890688628777225263923449
-249.229556277164209901006967383
-248.810648101633902848962909183
-248.376420443076174600641774693
-247.927123137139779243621924199
-247.463001704424250861486716537
-246.984297475876128908822918382
-246.491247713468680063159346433
-245.984085726380441633227791129
-245.463040982876380943325550251
-244.928339218084641422546119213
-244.380202537851680646408344222
-243.818849518849053278736669447
-243.244495305096111132739914166
-242.657351701054444934167058314
-242.057627261441942222284127083
-241.445527377906850200783338887
-240.821254362695180709069118974
-240.185007529438148511433697697
-239.536983271180067534079668849
-238.877375135761218141392532055
-238.206373898664619395107212038
-237.524167633430372446965147808
-236.830941779736265218696014408
-236.126879209238626127963827223
-235.412160289262968889896332929
-234.686962944429765589201038686
-233.95146271629670658173533991
-233.205832821095039646079921342
-232.450244205634014385752981768
-231.684865601444079255014214623
-230.9098635772262766102270299
-230.125402589672245472061867259
-229.331645032716362499114447472
-228.528751285278819929721893414
-227.716879757555846441068643829
-226.896186935910815042980054578
-226.066827426417643814392937288
-225.228953997105673520659452907
-224.382717618953094375178749933
-223.528267505673986293032251243
-222.665751152342127171116160639
-221.795314372892906616758122754
-220.917101336542953063304487873
-220.031254603165435593099134261
-219.137915157657433559602115738
-218.237222443334273053528889162
-217.32931439438430543599842139
-216.414327467416245842261460607
-215.492396672129895239213996392
-214.563655601139835000061272353
-213.628236458980504933384976827
-212.686270090319951344151491779
-211.737886007408458251622950642
-210.783212416787249741892724645
-209.822376245281472136633628371
-208.855503165300728898756738289
-207.882717619469546783949962123
-206.904142844609296620196346564
-205.919900895092274305373571449
-204.930112665587865313264102529
-203.934897913219967448955033322
-202.934375279154130148634800115
-201.928662309632182718241312439
-200.917875476471467076098342152
-199.902130197045161411220709686
-198.881540853759578370166519124
-197.856220813043743689778225249
-196.826282443866007415244554421
-195.791837135791908858929925904
-194.752995316597007200019297996
-193.709866469447901087892649882
-192.662559149664191834829060514
-191.611181001073694856630546972
-190.555838771972772079701783202
-189.496638330703243260246178211
-188.433684680856935776898515227
-187.367081976118549722511226024
-186.296933534757147330840300782
-185.223341853776222261102893779
-184.146408622731964392134559381
-183.06623473722900894346999349
-181.982920312102644367710231703
-180.896564694296150999331096928
-179.807266475441651378154420597
-178.715123504152572994372043218
-177.620232898035554453087492793
-176.522691055429366278852779706
-175.422593666878167344705454248
-174.320035726346176805763940322
-173.215111542180609053408154076
-172.107914747829495209236411077
-170.998538312320798692077112898
-169.887074550509024076135898266
-168.773615133095317488891084318
-167.658251096426862863058094166
-166.541072852081191160952441647
-165.422170196240838947984235361
-164.30163231886361813320291896
-163.179547812653590058822399319
-162.056004681837674158586621549
-160.931090350752663878251139256
-159.804891672247270231852484094
-158.677494935903666035718286295
-157.548985876082861308156481063
-156.419449679798102344716193044
-155.288970994420353383098316513
-154.157633935219790372043560446
-153.025522092747110975836522834
-151.892718540058343408207367516
-150.759305839786718830561385293
-149.625366051065057709840598169
-148.490980736302009556844419716
-147.356230967815377707808346509
-146.221197334325656126821765441
-145.08595994731280345537638228
-143.950598447239180583557687384
-142.815192009641481734886134159
-141.679819351094395317251400197
-140.544558735048639473071112574
-139.409487977545928243434179165
-138.274684452813337427375468197
-137.140225098739454455270424445
-136.006186422234613793970420227
-134.872644504477438452456382564
-133.739675006049828954367221281
-132.607353171962463583588879922
-131.475753836572797688696247438
-130.344951428397475250418323991
-129.215019974820992673678328953
-128.086033106702382763381045388
-126.95806406288161598298669637
-125.831185694587346279565415275
-124.705470469747559891304229635
-123.580990477204617536223676418
-122.457817430836113116836119829
-121.336022673582905466865548807
-120.215677181385613614447119446
-119.096851567030800441932295797
-117.979616083908004384755506471
-116.864040629678713828402102436
-115.750194749858314029093894217
-114.638147641311971593898571807
-113.527968155665356700533800161
-112.419724802631038204216131971
-111.313485753251321453237889848
-110.209318843058232897575347858
-109.107291575151289302638404458
-108.007471123193622445574791436
-106.909924334326962441573288559
-105.814717732005914184006449825
-104.721917518751891640497081927
-103.631589578827003775817696828
-102.543799480828113513281705051
-101.458612480201217232223214315
-100.376093521676216654731401804
-99.2963072416220774148259560715
-98.219317970322288932065958578
-97.1451897341704582220885494038
-96.073986257785785749255626951
-95.0057709660480841283971635052
-93.9406069860519101658102265266
-92.878557148979287130424853366
-91.8196839918903969831885139358
-90.7640497594315212661149352429
-89.7117164054594041413496712379
-88.6627455945811013318636676527
-87.6171987036082640814386691392
-86.5751368229246873283370204128
-85.5366207577658256514146827792
-84.5017110294088487448969991562
-83.4704678762716697197154094047
-82.4429512549192338888902975903
-81.4192208409752023047979544795
-80.399336029937002565571169659
-79.3833559378920486359817558809
-78.3713394021327509213955495817
-77.3633449816677468200989475984
-76.359430957626579624195860086
-75.3596553335548390374681771137
-74.3640758355965487489155406939
-73.3727499125603443783654583926
-72.3857347358657275390719699613
-71.403087199365407484396718235
-70.42486391903944945364131858
-69.4511212325566369163583314248
-68.4819151986981218115981482342
-67.5173015966380808176615264576
-66.5573359250757147355565039366
-65.6020734012125206487503642574
-64.6515689595683258483334479291
-63.705877250629112769286192028
-62.7650526393191459761862811821
-61.8291492032893843458017610826
-60.8982207310135716111763688793
-59.9723207196827737679278339746
-59.0515023728884557745172469135
-58.1358185980834610922649711109
-57.2253220038094706899115697155
-56.3200648966786677802094509851
-55.4200992780964147969298423133
-54.5254768407107533642642755986
-53.6362489645734589568222542901
-52.7524667129962115084184343915
-51.8741808280841724285596359357
-51.0014417259278773615815389305
-50.134299491432851494148331072
-49.2728038727647179468341303846
-48.4170042753857860253070015905
-47.5669497556571595113869624396
-46.7226890139782785964442620706
-45.8842703874334833119682227164
-45.0517418419126398959119196967
-44.2251509636700803264934315755
-43.404544950283042153483073406
-42.5899706009674302617217023196
-41.7814743062050199424584727702
-40.9791020366321428327895745199
-40.1828993311354000599940320724
-39.3929112840949806442427443254
-38.6091825317106715586280111463
-37.8317572373395648467772808759
-37.0606790757677240515676078361
-36.2959912163305839109201578358
-35.5377363047885290232903706787
-34.785956443854820484977865931
-34.0406931722626899576048444773
-33.3019874422468553171530220053
-32.5698795953017664231684468014
-31.8444093360643737863785257642
-31.1256157041529074914188920234
-30.4135370437748042483106325519
-29.7082109708962313781763324327
-29.0096743377422837589627513551
-28.3179631943704715392508577135
-27.6331127470301025909382064899
-26.9551573129860424390138775876
-26.2841302714464564546326083639
-25.6200640101897381143721173753
-24.9629898674349960465255627896
-24.3129380684421344156474467037
-23.6699376562604331041745136343
-23.03401641596708303059168301
-22.4052007916475192702439907421
-21.7835157952654077015603209369
-21.1689849064491066684493703553
-20.5616299620801019768485757619
-19.9614710344033542166705988459
-19.3685262961848752128756078561
-18.782811871212237078231069342
-18.2043416681617979105531787478
-17.6331271955331329614445766677
-17.0691773549651866988429907248
-16.5124982097858498845894383272
-15.9630927250891780988975801064
-15.420960474959698957305976413
-14.8860973116423819373287989462
-14.3584949904528772081037184888
-13.8381407429877693013580649192
-13.325016789666621905454453888
-12.8190997807349049792324943103
-12.3203601524715777936991441763
-11.8287613823331989078356150137
-11.3442591229341445888248916215
-10.8668001898463438552056631519
-10.396321371839829922979657379
-9.9327480238742438983669619423
-9.47599239218350618106002286445
-9.02595160616260281674186549145
-8.58250525200890568704823178712
-8.14551241605062213100926615261
-7.71480804821754150664328806197
-7.29019844331822319734149058098
-6.87145556215129070336106340228
-6.45830980405246751747429951717
-6.05044067785080612909815426514
-5.64746456694803853000673401051
-5.24891839047292633353394973711
-4.85423732651497892369767001694
-4.46272370020702188899260800075
-4.07350228893855364789377326239
-3.68545392033180657308365481613
-3.29711271831847481813023786862
-2.90649886110262719439038192325
-2.5108282731892348849409672575
-2.10596381736311496137663142738
-1.68524635903054798337345886986
-1.23650908787225010824714157093
-0.731521073885687940578380635405
0


==> anc/WILS3HQG1/HG1qPS32010.dat <==
# HG1qPS32010
12.8824941049947954001001374813
12.8831419978133686912751371786
12.8831865367216433192410684712
12.8832340848443249699068231275
12.8832848411330799269215295358
12.8833390173287838698204221922
12.8833968387529257517345806417
12.8834585451453545866001932129
12.883524391550852534530138458
12.8835946492571297692818512188
12.883669606786951712540621972
12.883749570947227171388660264
12.8838348679380065261790663235
12.8839258445244621530501106985
12.8840228692750484493581932012
12.8841263338691658309372161504
12.8842366544777814999031453092
12.8843542732205891901677465458
12.8844796597034199644821881449
12.8846133126397458640719232178
12.8847557615602471169440023171
12.8849075686145409170991900703
12.8850693304692946142646319261
12.8852416803070675090181113197
12.8854252899303422134133568567
12.885620871975317458031336845
12.8858291822401378988758645833
12.8860510221323313342780514178
12.8862872412403080368584280977
12.8865387400338486974409057773
12.8868064726985646127164430055
12.8870914501093538407471632166
12.8873947429478974601395134107
12.8877174849692378876070530413
12.8880608764224532243182838191
12.8884261876303842799306144621
12.8888147627332803796409561042
12.8892280236011020287127258277
12.8896674739190483137624366615
12.8901347034506594381291319251
12.8906313924825744159185896828
12.8911593164546945617962534747
12.8917203507791083261302676646
12.8923164758506649474688238623
12.8929497822515353846123081031
12.893622476151460405206955318
12.8943368849046481488681846941
12.8950954628434367416620899788
12.8959007972678705362821070779
12.8967556146292392757757165788
12.8976627869043849149218700045
12.8986253381561768976213256708
12.899646451273978149981501137
12.9007294748861544510259847803
12.9018779304347014216806131499
12.9030955193998569676024708461
12.9043861306601119744789023064
12.9057538479703061533419702254
12.9072029575374752505973546508
12.9087379556707746641258226291
12.9103635564781152326345210095
12.9120846995780799631703903944
12.9139065577912139671364062425
12.9158345447698598621856719492
12.9178743225203109483687250727
12.9200318087651356382125608501
12.9223131840870473031030545721
12.9247248987886094743161405047
12.9272736793943298303585100203
12.9299665347132571258799893653
12.9328107613709994152066497292
12.9358139487100724077916588278
12.9389839829466027769584454803
12.9423290504595881695803072518
12.9458576400760850270491456405
12.9495785442017844907424903815
12.9535008586313686731918256478
12.9576339808567329609901097945
12.9619876066735285937657992844
12.9665717248674324266418349772
12.9713966097409912775467806441
12.9764728112197149545503095852
12.9818111422521976981024686706
12.9874226631933192187552081306
12.9933186628318944529861476856
12.9995106356943798097007626132
13.0060102552242704309499942601
13.0128293424024980401328658124
13.0199798293373148802529521596
13.0274737173126705420119665059
13.0353230287417910027605241284
13.0435397524273795502343548372
13.052135781481394102323983722
13.0611228432055206414170051186
13.070512420178052242031313599
13.0803156617336788860667473242
13.0905432849594623126174294385
13.101205464262764474327464566
13.1123117084948526269039285522
13.1238707245370345805322369192
13.1358902661741790599084219032
13.1483769669930198955184199444
13.2796700311572566953241492632
13.3720812692497071661262579725
13.4419146791471669946591856765
13.4962830844603749213779593645
13.5391209982734989350052232926
13.5728983133528557373233211017
13.5992950678748308851675952293
13.6195197312059134380646529533
13.6344782512965881791524229976
13.6448717889388646640889959085
13.6512569597370341524235176622
13.654084878701870277708521912
13.6537275124694237235482340189
13.6504960694920720813437817435
13.6446541990626008505716985737
13.6364276937833720420046772853
13.6260117704205555704461911004
13.6135766327144528301078688108
13.59927178934880462667884708
13.5832294530257162648563203867
13.5655672499474141365986042878
13.5463904040766365766319868413
13.5257935160059846227308890012
13.5038620251329231696769628939
13.4806734217035501958939486811
13.4562982593090951476744433644
13.4308010067200465878726864527
13.4042407692665656134759939109
13.3766719034628499465696088259
13.348144543633411083063864963
13.3187050555135731567554680929
13.2883964288679453132762974563
13.2572586188852410002570743272
13.2253288443097684138419160524
13.1926418488444534220016551516
13.1592301312220666592159867427
13.1251241484263921107380999891
13.0903524958049397383110871372
13.0549420672124936604416492844
13.0189181978318671238643831811
12.982304791912683349088452288
12.9451244373336425826147963938
12.9073985086150892195002590443
12.8691472597761115121785246115
12.8303899082354319326564358377
12.7911447107912219531912632363
12.7514290325762746593797875572
12.711259409767312507080080622
12.670651606727043576564909766
12.6296206681720136815133850955
12.5881809668859651302415633954
12.5463462474353592797114870867
12.5041296662893430691527281518
12.4615438286994089508852249421
12.4186008226532067883061481184
12.3753122501814922656088667969
12.3316892562662662355019691731
12.2877425555711239098738523338
12.2434824571911446609392977296
12.1989188875988498587644287103
12.154061411944445415066805732
12.1089192538524140416169015209
12.0635013138422453174554131774
12.0178161864884464003265988735
11.9718721764237542548682869542
11.9256773132794925681257132358
11.8792393656481288722235873524
11.8325658541451566571216291315
11.785664063640338228040030913
11.7385410547219968349239015814
11.6912036744523543495538188517
11.6436585664667978767610518042
11.5959121804653591794262717808
11.5479707811405469855141525077
11.4998404565819335976171751236
11.4515271261945193959525535571
11.4030365481648428283783792719
11.3543743265060349816076973499
11.3055459177105065378686507473
11.2565566370366740771137832598
11.2074116644540585995241051213
11.1581160502692008196770134492
11.1086747204531165818306681367
11.0590924816894450920680872819
11.0093740261610078009407229263
10.9595239360911835421025663695
10.9095466880553041900966994225
10.8594466570761741402126087713
10.8092281205168069316887183783
10.7588952617825449031992447044
10.708452173843875321041881093
10.6579028625904721571964462056
10.607251250026270499810954535
10.556501177314714943104303195
10.5056564076827092586954857702
10.454720629191227710483423259
10.4036974573800244864955082304
10.3525904377933932158108635996
10.30140304839347960827934782
10.2501387018672384644154863714
10.1988007478327297403593570236
10.1473924749501115366746001665
10.0959171129423342872651661793
10.0443778345302464918795013984
9.99277775728653066815727519748
9.94111994541262245597664412132
9.88940741144251763075643729064
9.83764311787714056622823052554
9.78582997875273212982368275395
9.73397086114651390462724339672
9.68206858662269792052452002359
9.63012593262173574447058925067
9.57814563379553690915546450678
9.52613038329123340940544331318
9.47408283398592359352043713791
9.42200559967469451183946095945
9.36990125621409600340855212439
9.3177723426231219018036285148
9.26562136214364316838090983273
9.21345078326213400419336758206
9.16126304069443457878612378441
9.1090605363352025095333319326
9.05684564017361922672796548317
9.00462069117683649529824374777
8.95238799814257228968779304647
8.9001498405221936155722325828
8.84790846921555644566185471218
8.79566610733880941342490457861
8.74342495096630803458885385904
8.69118716984772976644965047847
8.63895490810142695088904396206
8.58673028488500441563073634409
8.53451539504406104102714852589
8.48231230973998976113075432288
8.43012307705768809472582811467
8.37794972259399124239610891247
8.32579425002760189800723644425
8.27365864167125507524222691469
8.22154485900682231900488436709
8.16945484320402754281040728851
8.11739051562341629956811048243
8.06535377830419145436691672408
8.01334651443750089051055772797
7.96137058882573695672542787969
7.9094278483283827724516716587
7.85752012229491717295999935306
7.80564922298526792513534589221
7.75381694597828181110357749341
7.70202507056866019764977602952
7.65027536015278972572560404094
7.59856956260387971107659131132
7.54690941063680069236379216661
7.49529662216300224852071088504
7.4437329006358726868604935688
7.39221993538688843478851240338
7.34075940195288691062936925229
7.28935296239478326521130534915
7.23800226560803863989132198207
7.18670894762517544519013703543
7.13547463191062359565271936111
7.08430092964817061132198657687
7.03318944002127798640580510246
6.98214175048651620504741094759
6.93115943704036122781254576276
6.88024406447958615724268441184
6.82939718665547309458779612099
6.77862034672206190187206671065
6.7279150773786446641858105
6.67728290110670708806458169634
6.62672533040151085557782555616
6.57624386799850406384487931551
6.5258400070947403005831286042
6.47551523156548062329147011978
6.42527101617614670891341638642
6.37510882678978770920393108569
6.32503012057021787215804418498
6.27503634618097676004158516532
6.2251289439802588987288493692
6.17530934621195492073604288646
6.12557897719294170564991431086
6.07593925349675466723295585511
6.02639158413377117749304276694
5.97693737072803014606992507614
5.92757800769080898050157957897
5.87831488239107553180816506487
5.82914937532292917329560599115
5.78008286027014186184604300419
5.73111670446790688390592068677
5.68225226876189998692902730118
5.63349090776475473553585640568
5.58483397001005120478015156716
5.53628279810391452563445397492
5.48783872887431732536870614993
5.43950309351817775341966291325
5.39127721774634254741208150767
5.34316242192654247021964969111
5.29516002122440543360389371481
5.24727132574261071352754695107
5.19949764065826585340538917736
5.15184026635858614123760732693
5.10430049857495493187423268362
5.05687962851544156388130544433
5.00957894299585218910143000709
4.96239972456938748968240190133
4.91534325165497999991855462854
4.86841079866438257670778778411
4.82160363612807847093182311804
4.77492303082008244093409538925
4.72837024588170141696789607303
4.68194654094432237063553442415
4.63565317225129426470231508131
4.58949139277897025515565248153
4.54346245235697568803957685852
4.49756759778776687761757456822
4.45180807296554516912937938744
4.40618511899459037827398714181
4.36069997430707736017182328711
4.31535387478043919266934497062
4.27014805385434026232081152081
4.22508374264732241622206111946
4.18016217007318728922441158102
4.13538456295717793420599081637
4.09075214615202297344547747603
4.04626614265390665229388531856
4.00192777371842841298255146511
3.95773825897661591739612650883
3.91369881655105583398509009392
3.86981066317220716685471786912
3.82607501429496244576707437506
3.78249308421552271581393807366
3.73906608618865296651531017948
3.69579523254538542389933841965
3.65268173481123899773600253481
3.60972680382502413172876679791
3.56693164985830334951260468411
3.52429748273557892636592474843
3.48182551195528034843548046587
3.43951694681162555103989150613
3.39737299651743135853753333775
3.35539487032795008384476905139
3.31358377766581088975805092041
3.2719409282471462708301678413
3.23046753220898588802828694997
3.18916480023800198341656876596
3.14803394370069272363926476532
3.10707617477509207435342867778
3.06629270658409719865784146956
3.02568475333050690705444502106
2.98525353043386737103575789521
2.94500025466922415392420469171
2.90492614430788261846458051809
2.8650324192602819487456265812
2.82532030122109138267822501404
2.78579101381664079941808430033
2.74644578275480155331349345048
2.70728583597743740233834041545
2.6683124038155495553654505554
2.62952671914724427059358834263
2.59093001755865608928096111297
2.55252353750796469779986197327
2.51430852049264859093362375993
2.47628621122012417525480941342
2.43845785778192471933086605148
2.40082471183157964446383411355
2.36338802876636107391219044305
2.32614906791307133954405222744
2.28910909271805230345387405267
2.25226937094160491050597680038
2.21563117485701536986815030606
2.17919578145439279486012518772
2.14296447264953203815929635072
2.10693853549802487281550321658
2.07111926241485261995730519185
2.03550795139970384511246335178
2.00010590626827187274281225248
1.96491443688979864157116906252
1.9299348594311438830670696384
1.89516849660767179665250488584
1.86061667794126136571808319948
1.82628074002576125994738977926
1.79216202680022595719279478143
1.75826188983028635193797143099
1.72458168859802576154039932229
1.69112279080075096529888312124
1.65788657265906778970781300004
1.6248744192346918667334357814
1.59208772475844762771414742322
1.55952789296893244770278506453
1.52719633746234822554207348884
1.49509448205402968385027017404
1.4632237611522274196614988265
1.43158562014473435994033638372
1.40018151579897691668695062909
1.36901291667622694589686630898
1.33808130356062775831818787759
1.3073881699037670871446665677
1.27693502228557228357679643439
1.24672338089234829789199201601
1.21675478001282727782594553999
1.18703076855315150430564610894
1.15755291057176402722484746299
1.12832278583524531225703698386
1.09934199039619387210165999997
1.07061213719431966547559350374
1.04213485668199185056150339815
1.01391179747556160524829121134
0.98594462703386571599964821731
0.958235032365408108206398550913
0.930784720765815013397348101468
0.903595420587265669720384753929
0.876668882041715022128986287252
0.850006878039848588850726244625
0.82361120506784333089467089474
0.797483684104152929449571850761
0.771626161578692368217805013487
0.746040510376966270220694418596
0.720728630891869310876352452775
0.695692452126086618987230948076
0.670933932848238937880181411649
0.646455062806153178353973921964
0.622257864000895778325182305978
0.59834439202548613838693229471
0.574716737472512726294124522163
0.551377027415207919234506589889
0.528327426966902285301910996417
0.505570140924178165162292802842
0.483107415499479887556318877865
0.460941540149417997604494086071
0.439074849505532294720418758666
0.417509725414858684621418730204
0.39624859909828397179594108512
0.375293953435377690231117350615
0.354648325385168758771687604052
0.334314308553196094200589988743
0.314294555916116499750319261889
0.294591782716211781402374583777
0.275208769539313401014676657915
0.256148365590972253793324063874
0.23741349218716080162442065048
0.219007146477424865225304136501
0.20093240542022600111349630745
0.183192430032259278712610576578
0.165790469935826364065751296452
0.148729868230926020243429634408
0.13201406672163524150986196757
0.115646611529643009496960308233
0.0996311591315221418518706531247
0.0839714828605498244885630784645
0.0686714799186929245234625500942
0.0537351789498530041745432182803
0.0391667482317281106716614897863
0.0249705045508245619766946903511
0.0111509228333977814303405885305
-0.00228735338539705663922293105642
-0.0153395005608827669700991937462
-0.0280005027007748969830281232439
-0.0402651377688383731986544184853
-0.0521279627922176493756103194687
-0.063583297514146740573983738587
-0.0746252064099774279169180839699
-0.0852474788564254391385936159842
-0.0954436072107255587029103385597
-0.105206762516888232362099782467
-0.114529767509063002225645594993
-0.123405066525378452045312313135
-0.131824691877318265634261515098
-0.139780226136874555464475570954
-0.147262759702760606664593917695
-0.154262842883177220281767748706
-0.160770431579912659676983665391
-0.166774825468922894706542637238
-0.172264597335419447628793965737
-0.177227511922790246759414352012
-0.181650432275407924699485427808
-0.185519211069702288090401699921
-0.188818563800238115546244991371
-0.191531919868445866610199706353
-0.193641246541291605005248490153
-0.195126839305719666382650034758
-0.195967070197255958546148169136
-0.196138083013919320928499062544
-0.195613420618398237387557934409
-0.194363564290335227449550353561
-0.192355357546362474250461186974
-0.189551275763279348774622805025
-0.185908486285292637775044893219
-0.181377618016420811221429114073
-0.175901118728302338613817760648
-0.16941101137240894448018766773
-0.161825746402469208063607731163
-0.153045642835724627617752684061
-0.142946025014570729040964690922
-0.131366382978887468680760834443
-0.118092173157255412520470824516
-0.102821684708243044693151493431
-0.085098487661716522666518227577
-0.0641478662195501349035455885235
-0.0383389316992944560215678922209
0


==> anc/WILS3HQG1/HG1qPS32100.dat <==
# HG1qPS32100
17.2107643207615591403401908154
17.2126015920169577519550065795
17.2127315285183569755550559509
17.2128705474901594620044451164
17.213019274942449029533730364
17.2131783792979835937833776885
17.2133485742042463216408713864
17.2135306215267640572256491632
17.2137253345349361530702044595
17.2139335812922758865384632318
17.2141562882636609052522316274
17.2143944441529201892915995652
17.2146491039848544429649656409
17.2149213934465962700267236652
17.215212513504067609001818541
17.2155237453101864017084728723
17.215856455422414051305926411
17.2162121013482216246081998475
17.2165922374380877036481128073
17.216998521146726030449799932
17.2174327196843783446085755959
17.2178967170811987940155784495
17.2183925216890026818287693954
17.2189222741459557293924257036
17.2194882558311420565452672181
17.2200928978373712010686520662
17.22073879049206811396590682
17.2214286934576364536133699291
17.2221655464442957925860193654
17.2229524805700685079851370822
17.223792830404332909554475513
17.224690146733166094281727317
17.2256482100865733526420705828
17.2266710450696406259203081394
17.2277629355416521001412153812
17.2289284406892856808469629624
17.2301724120421335150535087363
17.2315000114809910701473975811
17.2329167302916141001241493204
17.2344284093189550048680868383
17.2360412602792547330778029393
17.2377618882897787538817736333
17.2395973156784400293586669252
17.241555007138041594772641809
17.2436428962923883388418678188
17.2458694137440525904040190174
17.2482435166761204045211477699
17.2507747200827826090846395625
17.2534731297061525183285169494
17.2563494767591745314188912524
17.2594151545169161820625348758
17.2626822568608897063802056134
17.2661636188633042620754676874
17.2698728595002799882984870413
17.2738244265850302795098870347
17.2780336440138054732361231117
17.2825167614189521505838533407
17.2872910063247355665827318553
17.2923746389025516944420392157
17.2977870094227680212279440812
17.303548618500620798989589176
17.3096811802332967835694190011
17.3162076883244684335923942193
17.3231524852910542685152236516
17.3305413348447533532907923745
17.3384014975378582150480086983
17.3467618097588773138618577458
17.3556527661584788055016140546
17.3651066055800719152341943325
17.3751574005618276338175767571
17.3858411504679488954773717068
17.3971958782963581459611555002
17.4092617311974859573569813901
17.4220810847243075626662840471
17.435698650816953243403603262
17.4501615895058586500198237856
17.4655196242952422283407589682
17.4818251611633909698996261649
17.4991334110874641220116695456
17.5175025159679151188413535377
17.5369936777907757585605209285
17.5576712908244939225185508161
17.5796030766012726747713599832
17.6028602213803810893559358649
17.6275175157320983168750454914
17.6536534958151554434150372425
17.6813505858470323290922311449
17.7106952411844543658456649474
17.7417780913400429029215850695
17.7746940821593411203984766956
17.8095426162693057244673551102
17.8464276907836584863168460812
17.8854580311109469239435970062
17.9267472195563567558281095002
17.9704138172366929075044541986
18.0165814776377850629589526721
18.0653790499329873466982793209
18.116940669948346119857626773
18.1714058364021088738687235926
18.2289194697610104347456007961
18.2896319507404121295995645313
18.3536991351268140783620409588
19.0949212917645212722959984755
19.7078621209390002218926129544
20.2426222519660743728123721424
20.7217571776888540725182560555
21.1580545981055284597730277363
21.5597125264110995388262233299
21.9324125226462876492328377204
22.2803115541940326959371798727
22.6065754130758900790381883523
22.9136906224149596613728833982
23.2036587092496696304069435919
23.4781233513626426389562210986
23.7384569828454544515200443399
23.9858217606704683114803164288
24.2212136859596818806137410235
24.4454952956269941485186763038
24.6594203825681803897893165657
24.8636530222471280231975303551
25.0587824470529124643125167229
25.245334836384309659053082549
25.4237827780281727143786231063
25.594552945427707967220857041
25.758032389979354902236786031
25.9145737453264362946977519746
26.064499567636375230892147116
26.2081059829155997030998828868
26.3456657734866673985802738916
26.4774310067538445966251205852
26.6036352875280875962804893226
26.7244956985314513712702406431
26.8402144808874159487937447443
26.950980496451011572473411822
27.0569705060349762481625321706
27.1583502914293506723688170783
27.2552756442105822514218509525
27.347893240407888647873623752
27.4363414169251354956080657113
27.5207508630431614002913886407
27.6012452382258183569041491592
27.6779417257269339877734960129
27.7509515300703131479047070399
27.8203803252923993861808885317
27.8863286598513466883160466198
27.948892323280597929464863372
28.008162678970617830143070213
28.064226966875942508132544231
28.1171685794474657457104492282
28.167067313666731860028341002
28.2139996016976232197105449738
28.2580387223611482957666766843
28.2992549953727910803011787068
28.3377159600522658532534729166
28.3734865400168991070409804124
28.406629195197553945409810253
28.4372040623661208527676357116
28.4652690852328591259386672133
28.4908801350575460855776683422
28.5140911226181692593431576229
28.5349541022928307321815551316
28.5535193689329707942260338363
28.5698355481375557404504688674
28.5839496804773153217259607321
28.595907300164435928526738422
28.6057525086154394228387889774
28.6135280433125513917512728174
28.6192753423310377145882957806
28.6230346048662045885441633973
28.6248448480635298242683275043
28.6247439604283018910958212444
28.6227687520668224324398752968
28.6189550019893594760528806757
28.6133375026853444974990261046
28.6059501021635438699627564193
28.5968257436338911254773123403
28.5859965029931539318423344276
28.5734936242634643469188488528
28.5593475531208178896060884458
28.5435879686398184121884454355
28.526243813371098639077723673
28.5073433218588804578372665158
28.486914047697965831534302284
28.46498288922198968337224117
28.441576113907950123145639603
28.4167193815757964276881251223
28.3904377664561454768941621092
28.3627557781939630457705596839
28.3336973818512428704629436809
28.3032860169673037923653701634
28.2715446157312677005706408227
28.2384956203175462476175788389
28.2041609994317234554330158828
28.1685622641110482886237853462
28.1317204828208225494662475777
28.0936562958852638317643704403
28.0543899292889215930951579617
28.0139412078824093295000982938
27.9723295680240716633278324196
27.9295740696872176511252637465
27.885693408060707224715156457
27.840705924668970719132968105
27.7946296180359358674118834433
27.7474821539158849431383528791
27.6992808751128597826773913066
27.6500428109089700236572645508
27.599784686120759215822259178
27.5485229298016713361151895702
27.496273683607621522926603125
27.443052809841704985466601529
27.3888758991931718869085760363
27.3337582781849488175035238805
27.277715016343194929585334408
27.2207609331016389183356189278
27.1629106044527481412428975906
27.1041783693571299103275434526
27.0445783359219542674400720146
26.9841243873586145118987484306
26.9228301877293037623855856503
26.8607091874916804764559619288
26.7977746288503208830102884712
26.7340395509232096382770294681
26.6695167947310997834413440297
26.6042190080171774946869415212
26.5381586499040945383975927805
26.4713479953950802607313262293
26.4037991397255139478972447585
26.3355240025710261894607004208
26.2665343321179032540043683569
26.1968417090012903230509302484
26.1264575501164266835109771732
26.0553931123078976826681910585
25.9836594959416535021759991491
25.9112676483643227705375839618
25.838228367254138926618900606
25.7645523038675983427911345652
25.6902499661857808375318712839
25.6153317219640847215916204187
25.5398078016889593392678092364
25.4636883014450576361781225902
25.3869831856960790927253808581
25.3097022899824289273789843084
25.2318553235386823463651562405
25.1534518718337123757463175001
25.0745013990362160644893900014
24.9950132504082562243070212707
24.9149966546293240284061708771
24.8344607260533214030442707329
24.7534144669007609093732765764
24.6718667693883844436106331196
24.5898264177983103137619987986
24.5073020904887308298805683529
24.4243023618480992363294577461
24.3408357041946653970472299195
24.25691048962314390997213974
24.1725349918002260784924819422
24.0877173877105782215454118777
24.0024657593549029860700853844
23.9167880954015774723162011989
23.8306922927933219398462034137
23.7441861583102954846201779875
23.6572774100909602282667578192
23.5699736791120031102249952079
23.4822825106285541998607538864
23.3942113655758924336971443492
23.3057676219337837237191410093
23.2169585760545523734764641867
23.1277914439559445821972706024
23.038273362579802421397497459
22.9484113910175279465427235117
22.8582125117032799758631183975
22.7676836315758104514846763395
22.6768315832098131207813252992
22.5856631259176244682994356468
22.4941849468220853244224175018
22.4024036619013413132137406734
22.3103258170063312189068572713
22.2179578888516843916358165419
22.1253062859807214244097717066
22.0323773497052264639038934148
21.9391773550206346187748878419
21.8457125114972539547017908639
21.7519889641481184712385042376
21.6580127942740461999967012578
21.5637900202864551068039168484
21.4693265985084687843293934541
21.3746284239548239500389664385
21.2797013310910724826993706089
21.1845510945725521060453227289
21.0891834299635818291765789994
20.9936039944373208496918917415
20.8978183874567127887346530308
20.8018321514369208295041560814
20.7056507723896435460285986133
20.6092796805496859118531721817
20.5127242509841451445561537793
20.4159898041845566484289885755
20.3190816066423313419194621012
20.2220048714078020770765816015
20.1247647586331836545950615764
20.027366376099738090236263644
19.9298147797294242772095115542
19.8321149740812989960038988793
19.7342719128329243302556575321
19.6362904992470249371859737877
19.5381755866236272771509742212
19.4399319787379018126087336878
19.3415644302639183264864886549
19.2430776471845138681070983941
19.144476287187462396477881861
19.0457649600481249411823393247
18.9469482279987490259923218442
18.8480306060845761855703840303
18.7490165625069066374523421035
18.6499105189532605363081047941
18.5507168509147657218905562359
18.4514398879908924628798459701
18.3520839141816463829327161014
18.2526531681673215196795039103
18.1531518435759062992791175673
18.0535840892382260955970999288
17.9539540094308969712855956342
17.8542656641071561551780147446
17.7545230691156257835866801409
17.6547301964070574093596279912
17.554890974229095748862808716
17.4550092873090910802236565765
17.3550889770249806128544351733
17.2551338415642500049247897581
17.155147636070976998297409373
17.0551340727809498554376116419
16.955096821144843905614036353
16.8550395079394300236410875623
16.7549657173667792584135533757
16.65487899114141808507023538
16.5547828285653788578552864939
16.4546806865910799741762510703
16.3545759798719600069869428846
16.2544720808007796048500956924
16.1543723195354942786046984414
16.0542799840125902715137821447
15.9541983199477645263724026753
15.8541305308238182977584542712
15.754079777865622188965435628
15.654049180001998298761331941
15.5540418138143527195336895146
15.4540607134718788110598488071
15.3541088706531384573424390775
15.2541892344538148706519768159
15.1543047112804164087241774426
15.0544581647296962880974603869
14.9546524154535379773914499185
14.8548902410090404057677633563
14.7551743756935208889070491078
14.6555075103641368206554888477
14.5558922922418096640200890918
14.4563313246991165591593050295
14.3568271670317959047488852321
14.2573823342134935163426502964
14.1579992966333553720611564033
14.0586804798160514701181742894
13.9594282641237928891304669707
13.86024498443988070221385413
13.7611329298333008872254108611
13.6620943432038537318845674378
13.5631314209072793833541368473
13.4642463123598130620670705434
13.3654411196215739691022836847
13.2667178969581609798992336943
13.1680786503797957435055056279
13.0695253371573196986769309834
12.9710598653143156721738382476
12.8726840930945870295556315581
12.7743998284041876860000287278
12.676208828227154527178337798
12.5781127980140498020397371039
12.4801133910423746848290864092
12.3822122077478663066291843131
12.2844107950256389596792330154
12.1867106455000757008972330535
12.0891131967623190313482337867
11.9916198305741484983665654635
11.8942318720369687335482210859
11.7969505887245633628176841202
11.699777189778198145775891468
11.6027128249625803420926506997
11.5057585836811003626212488204
11.4089154939486959183420422961
11.3121845213205877815994152286
11.2155665677750395437515095149
11.1190624705481909830981673037
11.0226730009189054052246286893
10.9263988629414551067090070924
10.8302406921237454247036884641
10.7341990540486461079053496812
10.6382744429358583699336848422
10.5424672801415963030307523059
10.4467779125932016199631371204
10.3512066111556401739994250232
10.255753568926646530880800729
10.1604188994570878871064392849
10.0652026348929116723147415494
9.97010472403481428200354968273
9.8751250303115353835017735569
9.78026332966242054993867351299
9.68551930832462329781125517033
9.59089256052002161194975426196
9.49638258603660721921818032475
9.4019887876987650861334174058
9.30771046872049392280151550648
9.21354682993522359571185159355
9.11949696689545977642023038199
9.02555986683502711962813239295
8.93173440548618672762612098812
8.83801934374336825837105100879
8.74441332416467805965895750677
8.6509148673017180567713293168
8.55752236784757124039247384569
8.46423409059207345720252891115
8.37104816617269220576455263229
8.27796258660846507196390935664
8.18497520060350638880176868695
8.09208370860556297435963824983
7.99928565760397979983034885814
7.906578435650214572758533903
7.81395926608270575843302304395
7.72142520143643948574317891242
7.6289731170159636112120688805
7.53659970410884680180048265659
7.44430146281465980477925415934
7.35207469446244590181177180271
7.25991549358732622478709977567
7.16781973943432864525454598044
7.0757830869547085957186243743
6.98380095725691496910206393331
6.89186852747090840801340841977
6.79998071998072211882801672541
6.70813219097592037825136671458
6.61631731826790405373165947206
6.52453018831177493456265389653
6.43276458236863169263396451467
6.3410139617366496126475046219
6.24927145197200135441471460679
6.15752982601250007563311392029
6.06578148610766550992370006819
5.97401844444858441916378398261
5.8822323023792920575076863344
5.79041422805824585337758428593
5.69855493242356824766375560367
5.60664464329883481155924199663
5.51467307745696141835584169933
5.42262941043782863212452114351
5.33050224389023254506080845355
5.23827957018004641058743124043
5.14594873397349378658318381895
5.05349639046642677407344435052
4.9609084598865784839441386152
4.86817007784484026774399484555
4.77526554105239909806897383966
4.68217824785147701237194295038
4.58889063292651341022137063585
4.49538409546755833664278909042
4.40163891994549071095052608979
4.30763418852583980583002073781
4.21334768398999448128131650963
4.11875578184383552317993982785
4.02383333006728357581548303368
3.92855351468501462029461803152
3.83288770900732094138967900929
3.73680530398625925672580644219
3.64027351663707561967846765355
3.54325717286403977450596845977
3.44571846027128819662702470795
3.34761664559079728338353235183
3.24890775016480036819283482103
3.14954417540287815728129643625
3.04947426819124115556543631603
2.94864181372118017757779643373
2.84698543992728655827166585914
2.74443791340459837791682310497
2.64092530090801774416847648744
2.53636596274756143000520275476
2.43066933372404514924801253722
2.32373443241704105159186428049
2.21544801867248797754442379746
2.10568228896053878347964571653
1.99429195494521729275736919805
1.88111048398957786331991222261
1.76594517760078252224412293964
1.64857060073606516075965842488
1.52871960712559565901237343459
1.40607074863547472317135044373
1.28023003958535693636774355292
1.15070350386692122204678916031
1.01685381650441446112481883146
0.877827506490062798768694594809
0.732422422219100526906117325603
0.578817524124230155926729516413
0.413918617947034914984949544684
0.2312068065805797515973361887
0


==> anc/WILS3HQG1/HG1qPS33000.dat <==
# HG1qPS33000
337.837818466983982975141746173
337.833062638646226043669483385
337.832717821058756187737382583
337.832348190983797056022783502
337.831951978393516814439743609
337.831527288261299237091102559
337.83107209183881392313150798
337.830584217332992915884241065
337.830061339942346080061618457
337.829500971209364836706010482
337.828900447642908704642238632
337.828256918561430899534621962
337.827567333104666723227350615
337.826828426357969708444159938
337.826036704529822849510900676
337.82518842911916240573872247
337.824279600005015604906190339
337.823305937386556192439849953
337.822262862497007417286589071
337.821145477009854082917322443
337.819948541050546157119350391
337.818666449721267588117678804
337.81729320804038585576394883
337.815822404191869762334129152
337.814247180973243282987349313
337.81256020532350902155565592
337.810753635804901794536137897
337.808819087904295651619234222
337.806747597011559449160684316
337.804529578923108736585570595
337.802154787709305545557350243
337.799612270774181514284967786
337.796890320925170873072774272
337.793976425259103747739670692
337.790857210658590871332078403
337.787518385680090211639590958
337.783944678601344447527829346
337.780119771381473961989450401
337.776026229271759370797400147
337.771645425799004814512007299
337.766957462826290414057749006
337.761941085377849324334909385
337.756573590895689335441794059
337.750830732575366235448549269
337.744686616406949008595891195
337.738113591524635751425814312
337.731082133444621735964174765
337.723560719745622488899363289
337.715515697719847540256460161
337.706911143494134302975672595
337.697708712091313212979277831
337.687867477870608714281815248
337.677343764752906862728394629
337.666090965601957143423262022
337.654059350095938329280521471
337.641195860385217436406319848
337.62744389379147537061123669
337.612743071760567669541474621
337.597028994236435344984611889
337.580232978575977195246134857
337.562281782074935407579774126
337.543097307122421338896845139
337.522596287946604644697599037
337.500689957856188898891866525
337.477283695821478656299674541
337.45227665117498011105333164
337.425561345144438753989785847
337.397023247860866111722249702
337.366540329410301412105409411
337.333982583420644240419161921
337.299211521593725362046349015
337.262079637507691583682895704
337.222429837925594794211758603
337.180094839752613293838496664
337.134896530686402062243492248
337.08664529150246170360274166
337.035139277808912528581039948
336.980163658992422455936661137
336.921489811959007001371282047
336.858874467149715146898414561
336.792058804181527780343857499
336.720767494327785405854883058
336.644707686909751697612301437
336.56356793652108874304319052
336.477017067849597617743353634
336.384702974695034565769291543
336.28625134960755033525900319
336.181264340387640255906433131
336.069319129494664994949432714
335.949966432206128832551352233
335.822728909152981832378236296
335.687099488626099179586995432
335.542539593804474848850831648
335.388477269795047616231161093
335.224305205095737916634717084
335.04937864179524864407135525
334.863013168503223548535001797
334.664482389659894559152453078
334.453015464502452769281049681
334.227794508562707377121634086
333.987951850133355493148448249
333.73256713366406607266603499
330.617153794387587104291287916
327.828745065436113752353344978
325.2412534423152208801253398
322.797155594832116674412528003
320.463546855806291926498379943
318.219194880991308303062468714
316.04931299954402678662745617
313.943042909732275759966041919
311.892093184452986237123042863
309.889939225179682542306168779
307.931322770102118982545109598
306.011923052855033476037965417
304.128132022332072500538695244
302.276895599092410866252215542
300.455598456258722668518472529
298.661978418271689937127737155
296.894061572239487820154070205
295.150112210584434973196758806
293.428593615355787410225401076
291.728136913506270003157325733
290.047516038584216768868669098
288.385627379895967120990389178
286.741473077137240187950297276
285.114147183775240624226239105
283.502824112307813248777654
281.906748912461256486034140602
280.325229035004506214704710267
278.757627309672307085850786912
277.203355922917944727146199358
275.661871224880962111844887822
274.132669228604763858484562973
272.615281690711054298816491828
271.109272683270102577185854777
269.614235582843091382155662347
268.129790415610419502582786918
266.655581507881143268946068024
265.191275399664109690982628307
263.736558985796784584409353381
262.291137854699833942741834601
260.854734799406336113493665579
259.427088479300217581825135003
258.007952214142704637944386363
256.597092894589313381557921248
255.194289995599142641355303225
253.799334680989535484392126154
252.412028988953919069775790178
251.032185089688302357582678169
249.659624607402594828874092822
248.294177999959239130231466358
246.93568399021031045093189495
245.58398904381714063457277281
244.238946888951749186749626623
242.900418073811871604191330618
241.56826955834360658316894904
240.242374336968034607196112828
238.922611089459278658915491106
237.608863857428681176447861654
236.301021744139210391348459987
234.998978635611083740209306298
233.702632941188315687019110354
232.411887351920212307502876955
231.126648615274943951415333868
229.846827324846965696442708047
228.572337723848568732442726618
227.303097521290250666140147259
226.039027719856626688150110719
224.780052454575767642638893293
223.526098841461444918866428541
222.277096835380913506190174365
221.03297909646655426167321258
219.793680864448779111632159971
218.559139840340824884478468137
217.329296074954075773977351337
216.104091863765933529838929428
214.883471647701501157931048508
213.667381919425902580284017957
212.45577113477631729523759675
211.248589628992109884458627657
210.045789537428083734774293975
208.847324720460156319453998318
207.653150692314879143918792321
206.46322455357442167670316697
205.277504927127094526054837107
204.095951897350371472387554044
202.918526952328833284430157086
201.745192928923633096213466451
200.575913960523093935514676927
199.410655427316001700028265395
198.249383908940148322288962345
197.092067139368797061591627272
195.938673963907063085544613083
194.789174298178798254016698227
193.643539088992502863824155403
192.50174027698211644146227565
191.36375076092531634909156786
190.229544363648223922120310327
189.099095799431225588190548093
187.97238064283599946462090788
186.849375298878830748987382259
185.730056974479938506865554548
184.614403651122830496827886479
183.502394058661728315762922525
182.394007650218806496568931372
181.289224578116472532291183587
180.188025670793140375623537586
179.090392410653963292384260863
177.996306912810802395647279225
176.905751904668330895994802081
175.818710706315625055694567546
174.735167211684883849989547109
173.655105870441062179583896819
172.578511670568207945991629194
171.505370121620171321875861789
170.435667238605114250927669048
169.369389526474897998514285491
168.306523965191974184360557174
167.247057995347857295324939772
166.190979504308620779708526102
165.138276812864140537929333864
164.088938662359014557691015569
163.042954202284220780197095238
162.000312978309641823399375956
160.961004920738589367413876031
159.925020333366406936826410962
158.892349882726121304061735459
157.86298458770495331968667542
156.836915809516291926952835713
155.81413524201248348188508353
154.794634902324495103421097104
153.778407121815178247833201118
152.765444537333489481392020694
151.755740082757621788731601975
150.749286980815563818671654475
149.746078735172138206505508264
148.746109122772075360171077745
147.749372186429157571530222962
146.755862227651921612670286337
145.765573799696837593877941737
144.778501700840289189345878345
143.794640967861066681994099298
142.813986869725450858453984889
141.836534901467313738975580379
140.862280778255992521339968018
139.891220429645006951376759205
138.923349993994988540778944498
137.958665813064473512141257605
136.997164426762480883348812754
136.038842568057053479452522023
135.083697158034183603325234569
134.131725301101777285752083689
133.182924280333532108922288546
132.237291552947814153770290687
131.294824745916820224496111501
130.355521651701502682510181437
129.419380224107916475230628589
128.486398574260821741493936185
127.556574966690541156255813224
126.629907815529229358507768837
125.706395680812862779625575471
124.786037264885402323895628288
123.868831408901718996841079826
122.95477708942600405853236126
122.0438734151225109081243022
121.136119623535595974839027609
120.231515077956140675622597555
119.330059264371546261543716233
118.431751788496598360094286668
117.536592372882598461803831803
116.644580854102255717205586304
115.755717180007924412466562461
114.870001407060860575964446499
113.987433697729255520243870327
113.108014317952884920652925156
112.231743634672289440724409692
111.358622113420477093382703197
110.488650315975208626373625413
109.621828898069995382145168924
108.75815860716200444157904952
107.897640280255128545346469225
107.040274841776538417521323488
106.186063301505092808508895533
105.335006752550036937555773416
104.487106369378473152779048814
103.642363405890138637240119641
102.800779193538073966595693331
101.962355139493813356114608583
101.127092724855772606758971998
100.294993502899554151810902637
99.4660590973689302934382984446
98.6402912008063057751383610451
97.8176915729214993301251786621
96.998262038997720843017709011
96.1820044883336563250235738112
95.3689208727206070905598959192
94.5590132049536623923891186143
93.7522835573759163766321162442
92.9487340604547706096200735644
92.1483669013893926541678425247
91.3511843227484292798644403239
90.5571886211370999245283054065
89.7663821458928220240993496037
88.9787672978085448359587370004
88.194346527882992434087663445
87.4131223360970396898810583709
86.6350972702154673043654676031
85.8602739246133633589190316145
85.0886549391264594336603642882
84.3202429979247091352570896733
83.5550408284084359073559911566
82.7930512001263952941281927177
82.034276923715114416208122489
81.2787208498588883229745447475
80.5263858682698291288555562664
79.7772749066873794461560896755
79.0313909298967166137107071019
78.2887369387654886092900274236
77.5493159692983363429396843017
76.8131310917086702761179894604
76.0801854095071820144778048472
75.350482058606583696341516845
74.6240242064420796593848560926
73.9008150511070860289508359549
73.1808578205037245460965424133
72.4641557715076271544562538452
71.7507121891465976040158486442
71.0405303857926856178951668825
70.3336137003672380154324381616
69.6299654975584996007256093509
68.9295891670513446190530627989
68.2324881227687271623027816164
67.5386658021244460760150881971
66.8481256652868266915272980461
66.1608711944529280829502330933
65.4769058931328905355760253557
64.7962332854440435144045283858
64.1188569154143996426943038344
63.4447803462951650440266468936
62.7740071598819008698681313863
62.1065409558439749298917777349
61.4423853510619460655373800988
60.7815439789725272589216268128
60.1240204889207764489961818104
59.4698185455191666338144663149
58.8189418280131890701763813069
58.1713940296531452372797068793
57.5271788570717847060348221057
56.8863000296674471463008082426
56.2487612789923674055410289507
55.6145663481458028984691512971
54.983718991171642451451375017
54.3562229724601552400934693537
53.7320820661535375349334584202
53.1113000555549136188132933979
52.4938807325404454495656900865
51.8798278969742034012398796879
51.2691453561254477131209941875
50.6618369240879670939296858415
50.0579064212011172531463524194
49.4573576734721979453028116736
48.8601945119998023977435468063
48.2664207723977677276122233564
47.6760402942193491178140144434
47.0890569203812340907921841102
46.5054744965870061675770291165
45.9252968707496595001139315778
45.3485278924127576875714418755
44.7751714121698209000543172233
44.2052312810815156012878197386
43.6387113500902105481101286629
43.0756154694314513088509233533
42.515947488041893241645540543
41.9597112529632196608827883374
41.4069106087415577451946699127
40.8575493968218895497160184179
40.3116314549369392206858910073
39.769160616490000109287176258
39.2301407099311468765713532814
38.6945755581262577998393189492
38.1624689777182512547753731093
37.6338247784799176727092050965
37.1086467626577040677768188689
36.586938724305782396499341092
36.0687044486097054466963050639
35.5539477111989245395990538125
35.0426722774474119453125704438
34.5348819017615974242592835585
34.0305803268547925720106536346
33.5297712830072385063144205663
33.0324584873108717247061712396
32.53864564289785949645057805
32.0483364381519097360609136529
31.5615345459013107230343600151
31.0782436225926030512730593076
30.5984673074437295596026813517
30.1222092215754484377352326535
29.6494729671197299219621861517
29.1802621263037876676329358854
28.7145802605083216581478700027
28.2524309092984698237457963999
27.7938175894258814347261863149
27.3387437938002309056619523189
26.8872129904283973191096359325
26.43922862131942533794642679
25.9947941013532725967193421408
25.553912817111226376092561577
25.116588125665741782985616529
24.6828233533273130096718724108
24.2526217943458377690823892749
23.8259867095637717515212250775
23.4029213250181938755478426945
22.9834288304887130627551950132
22.567512377987941984612544782
22.1551750801910413101612861474
21.7464200088005978802523010986
21.34125019284284023743461078
20.9396686168909131574106310905
20.5416782192106271595484303933
20.1472818898237670911251770171
19.7564824684836831945877101717
19.369282742557495699564299446
18.9856854448088167237405372838
18.6056932510744275406921451475
18.2293087778278410814655679339
17.8565345796221244095797879909
17.4873731464037488388216686808
17.1218269006885707329398129003
16.7598981945903175263892325837
16.4015893066911540366961983157
16.0469024387430257024141357377
15.6958397121875089475011208176
15.3484031644808342363715787915
15.0045947452095729852123137032
14.6644163119811822221454919289
14.3278696260721658400698098692
13.9949563478150214955734656685
13.6656780317033783219356577553
13.3400361211927705241972029283
13.0180319431723102769331573619
12.6996667020800910780920387053
12.384941473632436388806864151
12.0738571981340694694386324495
11.7664146733328742820563077139
11.4626145467790926100853215316
11.1624573076444992961483964144
10.8659432779522460679170588157
10.5730726031625835412337771855
10.2838452420534655820343177485
9.99826095582799872821537363113
9.71631929637269057503291095117
9.43801959358132002647494792019
9.16336094164881575332646376109
8.89234218422756931250218297382
8.62496189832486667420916581578
8.36121837680428606207544444899
8.10110960933560860868265563836
7.84463326161657269020555988714
7.59178665266513025833292089102
7.3425667299520749659537315169
7.09697004211020349749802703165
6.85499270891655831494416797282
6.61663038819756952393447862139
6.38187823925156576571360551272
6.15073088231729367320863329648
5.92318235353844032319147166884
5.69922605477976062510103677466
5.4788546975365617227913411286
5.26206024004126600056913377936
5.04883381650250951807907977708
4.83916565720591967736098340988
4.63304499795119253469575411442
4.4304599769840348921457224137
4.23139751718633755196987649416
4.03584319079010984862345932045
3.84378106324858751447322039636
3.65519351208846330446592217385
3.4700610155211307356105890249
3.28836190422567555092820661279
3.11007206791574759079721393425
2.9351646059000246679436496418
2.76360940760023750300287775964
2.59537264454532420267716806786
2.43041614917996606456427174944
2.26869664709056506395172805335
2.11016479667805894883221708931
1.95476397183654855044825153285
1.802428695439262338253561605
1.65308258863368430075901844892
1.50663563299623585797971837909
1.36298043102817081128708322903
1.22198696000235002283196756102
1.08349497370859053444373505092
0.947302563700168090382041563885
0.813148093225304964409838631125
0.680679865023962195246297806995
0.549400898541903599070175834096
0.418556343478609012292393182143
0.286860868601325923024157373613
0.151602183297846686751526529852
0


==> anc/WILS3HQG1/HG1qPS33010.dat <==
# HG1qPS33010
-5.92592592592592592592592592593
-5.92588725209037398558324531662
-5.92588430526022682510168877397
-5.92588113493023569288281642374
-5.92587772423960285146690915614
-5.92587405506344196667880147322
-5.92587010791869879861455876072
-5.9258658618631311314067363703
-5.92586129438684130359570454911
-5.92585638129581820374069809909
-5.92585109658690651318280518253
-5.92584541231357913042247761691
-5.92583929844184390813793363651
-5.92583272269556787035383126726
-5.92582565039045073591669726627
-5.92581804425582462295397157604
-5.92580986424339799963345607653
-5.92580106732199901510049461383
-5.92579160725730600926673790963
-5.92578143437548096088497415463
-5.92577049530954457004417445325
-5.92575873272724924284586457511
-5.9257460850391180892742006266
-5.92573248608522377317431105187
-5.92571786479918025370534841404
-5.92570214484771269186765299083
-5.92568524424405559665581032007
-5.92566707493330615599066675789
-5.92564754234772810894391170734
-5.92562654492986090527081191842
-5.9256039736211386675516509091
-5.92557971131356298409088763769
-5.92555363226180214082114850493
-5.92552560145290632904755400709
-5.92549547393063287926758499201
-5.92546309407116685831170895187
-5.92542829480679956621108549232
-5.92539089679388966591776307246
-5.92535070752117790253196611502
-5.9253075203542555889552902983
-5.92526111351169815915557489467
-5.92521124896806695961497936222
-5.92515767127865383533621417833
-5.92510010632049266664057542055
-5.92503825994378844685168955013
-5.92497181652751629685141119861
-5.92490043743251844210731544252
-5.92482375934497499181136096055
-5.92474139250264262310080600234
-5.92465291879574214988340292835
-5.92455788973382950321279720344
-5.92445582426940281423977582549
-5.92434620646837889954443316438
-5.92422848301691320628163848282
-5.92410206055333575483661581956
-5.92396630281322925622889073654
-5.92382052757488167267127612472
-5.92366400339150117302856071036
-5.92349594609568369123898374473
-5.92331551506066893777356526793
-5.92312180920190637768208535067
-5.92291386270137482315905095841
-5.92269064043595414703493260138
-5.92245103308993125246837970669
-5.92219385193043066152778101276
-5.92191782322318850919152929302
-5.92162158226463270422403599245
-5.92130366700468664187496559459
-5.92096251123307395063732822709
-5.92059643730016186308046568186
-5.92020364834153514950481619317
-5.91978221997353504780014735219
-5.9193300914249218218356274997
-5.91884505606761867279273543956
-5.91832475130716150702250691018
-5.91776664779100590152619649392
-5.91716803789022142192310366925
-5.9165260234073256684628847727
-5.91583750246006695929404121589
-5.91509915548784574677908357536
-5.91430743032416043019438976223
-5.91345852627496224203437564352
-5.91254837713909469187404453542
-5.91157263310306321691162812885
-5.91052664143821692801978353892
-5.90940542592401244552338539871
-5.90820366491635457326458759614
-5.90691566797505364746840617349
-5.90553535095918730566243724865
-5.90405620949358633300424244699
-5.9024712907037599215023420853
-5.9007731631103133415133776013
-5.89895388456726722140774395933
-5.89700496812163709897274113187
-5.8949173456641474385305544286
-5.89268132923300660666234069948
-5.89028656982422685237271280888
-5.8877220135530022857248995867
-5.88497585500112188384820756363
-5.88203548757525484017051093803
-5.87888745069016071822678795742
-5.87551737357940295145577704729
-5.83318744944141301498263133504
-5.79384506103031399103363675384
-5.75641548117693695332227928324
-5.72039105281163540348376121728
-5.68547434711532589425130052714
-5.65146985955478439889853697821
-5.61823936163381527799508736931
-5.58568003957437247191676562173
-5.55371250723159794308599898726
-5.52227367867920365432685563467
-5.49131226304666682356575100663
-5.46078577698945533997575916019
-5.43065848544314333827958207678
-5.40089993623872695988972733224
-5.37148388903225564167873617416
-5.34238751439357083685873112657
-5.31359078302178202481418756197
-5.28507599190544278377268500157
-5.2568273911429107504465795846
-5.22883088608786835505392834772
-5.20107379676486073507548793825
-5.17354466145127615691253804379
-5.14623307475925733225383122242
-5.11912955298077517555211310871
-5.09222542120530261702306099587
-5.06551271799342200843937721171
-5.03898411433181611398280486062
-5.01263284430061214034862006419
-4.98645264541850128462521459344
-4.96043770704024135800420029835
-4.93458262549752113778402996744
-4.90888236492101602183786594988
-4.88333222287571400396537024928
-4.85792780009566366701367405146
-4.83266497372741062695684075159
-4.80753987359045191548562190962
-4.78254886104326981565716950523
-4.75768851010888765758727150362
-4.73295559056747845868567926515
-4.70834705276772099403126509018
-4.68386001394518328335993506778
-4.65949174586646995165687450715
-4.63523966364334242937545433514
-4.61110131558241946451376404685
-4.58707437395411725306609157815
-4.56315662657977818204977967998
-4.53934596914893691693235401735
-4.51564039818976569419420775733
-4.49203800462523987576795306373
-4.46853696785572627249769520727
-4.44513555031573125822049520777
-4.42183209245862746064002953896
-4.39862500812845132441917743688
-4.37551278028244941508298074617
-4.35249395703204952305602766721
-4.32956714797342776471024623526
-4.3067310207819059223441368028
-4.28398429804710412230658786429
-4.26132575432814334909180144944
-4.23875421341028332108672546086
-4.21626854574623061451000135658
-4.19386766606699096886236707882
-4.17155053114859529434992521242
-4.14931613772232409061281990504
-4.12716352051720963066622544745
-4.1050917504246264985752216555
-4.08309993277570371617013436402
-4.06118720572311860430110102529
-4.03935273871957486480178241197
-4.01759573108593486491472097485
-3.9959154106625772422022577998
-3.97431103253809314476698899285
-3.95278187784992417944157560498
-3.93132725265198816539259310011
-3.90994648684474010001802753551
-3.88863893316347975852297737974
-3.86740396622104796916789451815
-3.84624098160135428141976061549
-3.82514939500045252763453098673
-3.80412864141213037859764603263
-3.78317817435520681482028273596
-3.76229746513993961900087185291
-3.74148600217113544721270207891
-3.72074329028572945840695087824
-3.70006885012276139378720518903
-3.67946221752382175956650700425
-3.65892294296217659707959216557
-3.63845059099890331633838399453
-3.61804473976448420481877531307
-3.59770498046440938568384724585
-3.5774309169074379840280908114
-3.55722216505525578302761070368
-3.53707835259235036123555810563
-3.51699911851500118244359178212
-3.49698411273835288955122087518
-3.4770329957206056128353725318
-3.45714543810341687523402317359
-3.43732112036766605693407607146
-3.41755973250378476690668851812
-3.39786097369590480834079042518
-3.37822455201912159595745654664
-3.35865018414921128069143409886
-3.33913759508418083071906227762
-3.31968651787706566055831816673
-3.30029669337942387516105432815
-3.28096786999500790003709922976
-3.2616998034431239340144185189
-3.24249225653121737847971067754
-3.22334499893624831027123793275
-3.20425780699444530731521834583
-3.1852304634990486282863429871
-3.16626275750567500185519249462
-3.14735448414495620030704193369
-3.12850544444212225114003650944
-3.10971544514321766587026207687
-3.09098429854765551806104553976
-3.07231182234682965669478479929
-3.0536978394685198648569889681
-3.0351421779268384305239490182
-3.01664467067747944447602444476
-2.99820515547804423405273972551
-2.97982347475322773065665719206
-2.96149947546466129994058061056
-2.94323300898521767942447890714
-2.92502393097759320871253465942
-2.90687210127699153947467019753
-2.888777383777741510235960333
-2.87073964632368989666203032555
-2.85275876060221733107483131266
-2.83483460204173285294641365752
-2.81696704971250933075239658445
-2.79915598623072840871013586431
-2.78140129766560970183569508597
-2.76370287344950471017609717868
-2.74606060629084136735996471602
-2.72847439208981029781853771993
-2.71094412985668874802027626544
-2.69346972163270279558548420493
-2.67605107241333284092239651937
-2.6586880900739715628169638628
-2.64138068529784748509171699273
-2.62412877150613106807673707124
-2.60693226479014381749371400747
-2.58979108384559430501549618454
-2.57270514990876822913846015233
-2.55567438669460272138617935826
-2.53869872033657802996799516181
-2.52177807932836249902714337523
-2.50491239446714941421248565904
-2.48810159879862681171211233831
-2.47134562756352375487777439313
-2.45464441814567887652195288707
-2.43799791002157917188086754648
-2.42140604471131911274898468717
-2.40486876573093214271443354036
-2.38838601854604851176113449568
-2.3719577505268352204633825295
-2.35558391090417557402167614973
-2.33926445072704749866008832334
-2.32299932282106135137261674698
-2.30678848174811946239265659459
-2.29063188376716109158060316427
-2.27452948679595785849783510767
-2.25848125037392602439488563461
-2.24248713562592326564840291519
-2.22654710522699878513396697624
-2.21066112336806676326573905915
-2.19482915572247425647155175001
-2.17905116941343571007076959073
-2.16332713298230726712252440648
-2.14765701635767502693481474485
-2.13204079082523233857911709995
-2.11647842899842210784341757582
-2.10096990478982095238207690255
-2.08551519338324286109289534562
-2.07011427120654080159081055116
-2.05476711590508547559101568674
-2.03947370631590114752035282403
-2.02423402244243916812873872771
-2.00904804542997048358610576427
-1.99391575754157906277266131602
-1.97883714213473879238641681344
-1.9638121836384569822280584834
-1.94884086753096819264963244118
-1.93392318031796264368771435647
-1.91905910951133399181132646844
-1.90424864360843176642022927565
-1.88949177207180424510604756106
-1.87478848530941801507039542835
-1.86013877465534091877410748974
-1.84554263235087551562530786093
-1.83100005152613060902087700736
-1.8165110261820187900213903038
-1.80207555117266833601701747874
-1.78769362218823817555381322393
-1.77336523573812498962990762892
-1.75909038913455186580540931793
-1.74486908047652825493833625352
-1.73070130863417130177677252482
-1.71658707323337893049636297267
-1.70252637464084536504150052505
-1.68851921394941005225620303285
-1.67456559296373123370461517671
-1.66066551418627568019003400862
-1.64681898080361636167584721502
-1.63302599667303007496496607222
-1.61928656630938729246292413594
-1.6056006948723267279748129943
-1.59196838815370734009373372477
-1.57838965256533071064035298339
-1.56486449512692694510784351676
-1.55139292345439744443946533287
-1.5379749457483080929905502929
-1.52461057078262659646425376966
-1.51129980789369788621156660586
-1.49804266696945168279056528805
-1.48483915843883648231743170214
-1.47168929326147439413246699222
-1.45859308291753141785903123331
-1.44555053939779790225416315308
-1.43256167519397407753030254248
-1.41962650328915569725379419647
-1.4067450371485149656758125771
-1.39391729071017206159584673428
-1.38114327837625270076080867392
-1.36842301500412730552141798091
-1.3557565158978274731526696432
-1.34314379679963555304174724983
-1.33058487388184325799374303329
-1.31807976373867534633649441066
-1.30562848337837451944895352513
-1.29323105021544378391591799254
-1.28088748206304262884397064452
-1.268597797125533467072773317
-1.25636201399117488419167120191
-1.24418015162495833152888381469
-1.2320522293615849887203190126
-1.21997826689857960818429255904
-1.20795828428953823792048940456
-1.19599230193750680060612059842
-1.18408034058848758606575265251
-1.17222242132507079092678322996
-1.16041856556018831371994174384
-1.14866879503098708592043432531
-1.13697313179281928952447763587
-1.12533159821334687978926148818
-1.11374421696675789780048439986
-1.10221101102809212163661751158
-1.09073200366767366713663307316
-1.07930721844564820970940905939
-1.06793667920662255730747389678
-1.05662041007440436168211498638
-1.04535843544683981039600606154
-1.03415077999074719584629255213
-1.02299746863694430979648793226
-1.01189852657536766267872573387
-1.00085397925028157625627336803
-0.989863852355575246175449754512
-0.978928171830145917530282656317
-0.968046963853366361854919528326
-0.957220254840634887988996597915
-0.946448071439006162069464847479
-0.935730440522901153526975292446
-0.92506738918989456444271611572
-0.91445894475657813898816846944
-0.903905134754498287959973578037
-0.893405986926166500668165359128
-0.882961529221141052670465897991
-0.87257178979217855309911616971
-0.862236796991453909629717686112
-0.851956579366847322522673980427
-0.841731165658296951654949139959
-0.831560584794215932079968833634
-0.821444865887972444432637010016
-0.81138403823443157645981638158
-0.801378131306557741128570984301
-0.791427174752076445168533672782
-0.781531198390194229563700289233
-0.771690232208375630444774495778
-0.761904306359176035067178381586
-0.752173451157129333112592058412
-0.742497697075689288443306387141
-0.732877074744223580688034423128
-0.723311614945059489663771770942
-0.713801348610580218658863519895
-0.704346306820370875035083728197
-0.694946520798413148468158810063
-0.685602021910327748453122294001
-0.676312841660663683469004063257
-0.667079011690233484441952675111
-0.657900563773493494881791040166
-0.648777529815968369308558152667
-0.639709941851718940346664225229
-0.630697832040852633158286171141
-0.621741232667075623727486085174
-0.612840176135285954904694323471
-0.603994694969206841089596749975
-0.595204821809059408980478054762
-0.586470589409274151670577907278
-0.57779203063624030213446752294
-0.569169178466092587190013052452
-0.560602065982534467948368945888
-0.552090726374697332565626606569
-0.543635192935034927177449165496
-0.53523549905725238582269775281
-0.526891678234269225528133597182
-0.518603764056215686006203376044
-0.510371790208461806381532636514
-0.502195790469678644017534352442
-0.494075798709931052870705046868
-0.486011848888801450864703660747
-0.478003975053544017556926737382
-0.470052211337268774874517439547
-0.462156591957155014931864438018
-0.454317151212693549914735070982
-0.446533923483957269734113791141
-0.43880694322989950362225002187
-0.431136244986679692070833604518
-0.423521863366015885502897943594
-0.415963833053563595832106075811
-0.408462188807320536601432730821
-0.401016965456056796713675316928
-0.3936281978977700018743031087
-0.386295921098165026768321539918
-0.379020170089157829692367585896
-0.371800979967402989866293136741
-0.364638385892844535960021290769
-0.357532423087289662496320318189
-0.350483126833004938733040117843
-0.343490532471334622393872766026
-0.336554675401340698209280755952
-0.329675591078464268653208275002
-0.32285331501320793152075670113
-0.316087882769838786091253245287
-0.309379329965111716564046192793
-0.302727692267012608244786852527
-0.296133005393521158601666260712
-0.289595305111392951807720072202
-0.283114627234960471740454194065
-0.276691007624952734627135985584
-0.270324482187333228606506707373
-0.264015086872155853428674631534
-0.257762857672438559337730664311
-0.251567830623054389879289509962
-0.245430041799639638950716079495
-0.239349527317518837868184974491
-0.233326323330646293564797985533
-0.227360466030563904260532050492
-0.22145199164537498406051554823
-0.215600936438733832945669961313
-0.209807336708850793521672996378
-0.204071228787512540690996763376
-0.198392649039117355110883496918
-0.192771633859725135899910716645
-0.187208219676121912559574919376
-0.18170244294489862048733499383
-0.176254340151543908775992262563
-0.170863947809550753223275363862
-0.165531302459536651617121950257
-0.160256440668377182418428712717
-0.155039399028352711935947824019
-0.149880214156308038979462257701
-0.144778922692824769789246176686
-0.139735561301406219773933547282
-0.134750166667674642247055762076
-0.129822775498580587936399684032
-0.124953424521624202551669640742
-0.120142150484088273136356362454
-0.115388990152282837300827087858
-0.110693980310801172737018180703
-0.106057157761786987652259550453
-0.101478559324212635932175792343
-0.0969582218331681839517420437752
-0.0924961821391611590008368445087
-0.0880924771074268122774084848897
-0.083747143617248732329000030612
-0.0794602185612896476931728569247
-0.0752317388449322603006082741731
-0.0710617413856299539625994495246
-0.0669502631122672249684885488544
-0.0628973409645296844695443355995
-0.0589030118922834849249719413407
-0.0549673128549640254343295862607
-0.0510902808209737932796996981119
-0.0472719527670892014516005093251
-0.043512365677876284335879197799
-0.0398115565451151160957241016922
-0.0361695623672328185944720044464
-0.0325864201487450279720435231307
-0.0290621668997056912115684891796
-0.0255968396351650662139944246344
-0.0221904753746358010381132138688
-0.0188431111415669700623807389958
-0.0155547839628259468840075004997
-0.0123255308681879957909105676418
-0.00915538888983346562406418116829
-0.00604439506185247179237416491654
-0.00299258641975695411021731046238
0


==> anc/WILS3HQG1/INIDAT10.f <==
      SUBROUTINE INIDAT10
*     -------------------
*
      IMPLICIT NONE
*
      COMMON/XXV/ XXV(501)
      COMMON/LG1qPS/ LG1qPS(10,501,4)
      REAL*8 XXV,LG1qPS
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      LIN=10
      IDAT=1
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      STOP
101   OPEN(UNIT=LIN,FILE='LG1qPS.dat',STATUS='OLD')
      DO ISET=1,10
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) LG1qPS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in'
*
      RETURN
      END


==> anc/WILS3HQG1/INIDAT6.f <==
      SUBROUTINE INIDAT6
*     ------------------
*
      IMPLICIT NONE
*
      REAL*8 XXV,XV,HG1gS
      INTEGER IDAT,ISET,IX,ITE,LIN
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/HG1gS/ HG1gS(29,501,4)
*
      LIN=10
      IDAT = 1
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='HG1gS.dat',STATUS='OLD')
      DO ISET=1,29
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) HG1gS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
      RETURN
      END


==> anc/WILS3HQG1/INIDAT7.f <==
      SUBROUTINE INIDAT7
*     ------------------
*
      IMPLICIT NONE
*
      REAL*8 XXV,XV,HG1qPS
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/HG1qPS/ HG1qPS(22,501,4)
*
      IDAT=1
      LIN=10
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      STOP
101   OPEN(UNIT=LIN,FILE='HG1qPS.dat',STATUS='OLD')
      DO ISET=1,22
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) HG1qPS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in'
*
      RETURN
      END



==> anc/WILS3HQG1/INIDAT8.f <==
      SUBROUTINE INIDAT8
*     ------------------
*
      IMPLICIT NONE
*
      REAL*8 XV,XXV,LG1qNS
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/LG1qNS/ LG1qNS(21,501,4)
*
      LIN=10
      IDAT=1
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      STOP
101   OPEN(UNIT=LIN,FILE='LG1qNS.dat',STATUS='OLD')
      DO ISET=1,21
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) LG1qNS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in'
*     
      RETURN
      END


==> anc/WILS3HQG1/INIDAT9.f <==
      SUBROUTINE INIDAT0
*     ------------------
*
      IMPLICIT NONE
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
      REAL*8 XV,XXV,LG1gS
      COMMON/XXV/ XXV(501)
      COMMON/XV/   XV(501)
      COMMON/LG1gS/ LG1gS(13,501,4)
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      STOP
101   OPEN(UNIT=LIN,FILE='LG1gS.dat',STATUS='OLD')
      DO ISET=1,13
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) LG1gS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in'
*
      RETURN
      END


==> anc/WILS3HQG1/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/WILS3HQG1/LG1gS.dat <==
   4.0000000000000000     
   37.971564395471262     
  -4935924.5790187158     
   1139035251158.3022     
   4.0000341746750676     
   31.516820990908737     
  -1518818.8255438092     
   1372798492220.9749     
   4.0000367302782989     
   31.296886665219862     
  -1183652.8598986696     
   122031699778.71637     
   4.0000394755014108     
   31.091385460349468     
  -1151434.3701382088     
   354781273881.99127     
   4.0000424242818120     
   30.881865883229846     
  -1050142.9623220002     
   243772335110.13647     
   4.0000455915695552     
   30.673464679491467     
  -974880.96560001769     
   222654376958.23285     
   4.0000489933998518     
   30.464751789868377     
  -900544.49189514085     
   187023620855.73572     
   4.0000526469706799     
   30.256125304736507     
  -833022.29256807780     
   160737337702.52020     
   4.0000565707258398     
   30.047474379155229     
  -770267.58795503725     
   137262591656.91354     
   4.0000607844438250     
   29.838829842274922     
  -712316.56407269486     
   117425352418.62419     
   4.0000653093329053     
   29.630183068402271     
  -658706.02289133111     
   100405475922.03102     
   4.0000701681328490     
   29.421536439447983     
  -609135.31530708913     
   85863774549.903336     
   4.0000753852237345     
   29.212889253127376     
  -563293.99735320592     
   73425904951.762207     
   4.0000809867423177     
   29.004241660093026     
  -520902.78598841350     
   62789995750.584793     
   4.0000870007064933     
   28.795593588285563     
  -481701.85574068106     
   53694771904.776260     
   4.0000934571483615     
   28.586945004189005     
  -445451.07860466413     
   45916971736.559181     
   4.0001003882565067     
   28.378295873874976     
  -411928.45831721486     
   39265797534.357071     
   4.0001078285280869     
   28.169646153349081     
  -380928.68325486808     
   33578083603.362728     
   4.0001158149313962     
   27.960995799592983     
  -352261.86943722336     
   28714242274.603458     
   4.0001243870795991     
   27.752344771608779     
  -325752.44612167840     
   24554897900.802071     
   4.0001335874163715     
   27.543693011664079     
  -301238.09215878131     
   20998119129.766495     
   4.0001434614142388     
   27.335040471469210     
  -278568.58308187203     
   17956459723.496197     
   4.0001540577864585     
   27.126387092595202     
  -257605.17754593783     
   15355465004.554344     
   4.0001654287133102     
   26.917732808780350     
  -238219.38804170903     
   13131183443.651817     
   4.0001776300837752     
   26.709077562140926     
  -220292.54612596001     
   11229112609.456997     
   4.0001907217535706     
   26.500421275073904     
  -203714.82775246853     
   9602554629.0089054     
   4.0002047678206267     
   26.291763873208019     
  -188384.70942654886     
   8211609376.7111320     
   4.0002198369191273     
   26.083105274409402     
  -174208.29494156362     
   7022144480.3935938     
   4.0002360025333106     
   25.874445392514165     
  -161098.76012141191     
   6004975370.9602880     
   4.0002533433322993     
   25.665784133837846     
  -148975.81466460117     
   5135143888.4921923     
   4.0002719435273031     
   25.457121395326052     
  -137765.21257453546     
   4391312529.5266609     
   4.0002918932526175     
   25.248457070295480     
  -127398.28492091649     
   3755222724.9303837     
   4.0003132889719319     
   25.039791043281863     
  -117811.54774088819     
   3211274873.2407498     
   4.0003362339115283     
   24.831123189806963     
  -108946.27702199139     
   2746116521.5365834     
   4.0003608385220728     
   24.622453378288899     
  -100748.18323962699     
   2348338097.2755785     
   4.0003872209707678     
   24.413781463760909     
  -93167.053221259092     
   2008178745.7907352     
   4.0004155076657595     
   24.205107294672057     
  -86156.454850774797     
   1717291567.1427820     
   4.0004458338147861     
   23.996430707415350     
  -79673.452804465385     
   1468540141.9069810     
   4.0004783440201610     
   23.787751525757354     
  -73678.340213730233     
   1255820918.0492654     
   4.0005131929123108     
   23.579069563419154     
  -68134.398772415458     
   1073913757.6153245     
   4.0005505458241979     
   23.370384617400720     
  -63007.677250231223     
   918356952.42549419     
   4.0005905795090770     
   23.161696472043129     
  -58266.772391608654     
   785332085.31685400     
   4.0006334829041927     
   22.953004897215045     
  -53882.652087588780     
   671576480.50650871     
   4.0006794579431055     
   22.744309644080548     
  -49828.463002551987     
   574298333.51403272     
   4.0007287204195343     
   22.535610448819536     
  -46079.376352814696     
   491111079.62688357     
   4.0007815009056920     
   22.326907026785406     
  -42612.430537500681     
   419973597.50619721     
   4.0008380457282700     
   22.118199073669317     
  -39406.392205051729     
   359140494.27920651     
   4.0008986180053681     
   21.909486264494166     
  -36441.625680938887     
   307119061.44615656     
   4.0009634987478186     
   21.700768250656548     
  -33699.973897905635     
   262633034.78931612     
   4.0010329880285065     
   21.492044658813558     
  -31164.645187230461     
   224590818.78012669     
   4.0011074062234639     
   21.283315090225564     
  -28820.112343770750     
   192059039.38089436     
   4.0011870953286577     
   21.074579117067252     
  -26652.016509834710     
   164239522.12810773     
   4.0012724203565639     
   20.865836282008683     
  -24647.079210475316     
   140449665.62727192     
   4.0013637708167913     
   20.657086096071595     
  -22793.021567224489     
   120105773.81753446     
   4.0014615622851597     
   20.448328035463859     
  -21078.488725099371     
   102708701.87234795     
   4.0015662380658172     
   20.239561539947633     
  -19492.980266942443     
   87831597.591121227     
   4.0016782709511327     
   20.030786010840949     
  -18026.786039371862     
   75109430.267259270     
   4.0017981650842467     
   19.822000807240897     
  -16670.926843981757     
   64230071.393748142     
   4.0019264579293070     
   19.613205243725471     
  -15417.098948359606     
   54926578.363154970     
   4.0020637223545705     
   19.404398588032855     
  -14257.623735165849     
   46970687.726893909     
   4.0022105688336476     
   19.195580056817722     
  -13185.400430388168     
   40167199.711612269     
   4.0023676477702930     
   18.986748812653481     
  -12193.862621768862     
   34349187.868548118     
   4.0025356519522379     
   18.777903960590699     
  -11276.938080078335     
   29373906.215104975     
   4.0027153191396216     
   18.569044544436871     
  -10429.011542576241     
   25119282.714292243     
   4.0029074347936264     
   18.360169542163721     
  -9644.8904116659323     
   21480933.416714925     
   4.0031128349509268     
   18.151277861885845     
  -8919.7727676763861     
   18369588.354113471     
   4.0033324092495608     
   17.942368337451057     
  -8249.2181645062064     
   15708912.685992643     
   4.0035671041117329     
   17.733439723130985     
  -7629.1202799366602     
   13433626.283125892     
   4.0038179260889732     
   17.524490688649994     
  -7055.6818608429312     
   11487906.698122272     
   4.0040859453748840     
   17.315519813722432     
  -6525.3913890317363     
   9824015.5044314452     
   4.0043722994904822     
   17.106525582090768     
  -6035.0016623353877     
   8401131.1289680991     
   4.0046781971468111     
   16.897506375291947     
  -5581.5098109760202     
   7184343.4016510863     
   4.0050049222891211     
   16.688460466215044     
  -5162.1389924589585     
   6143800.0219155205     
   4.0053538383263865     
   16.479386011859020     
  -4774.3213199052279     
   5253972.3089459836     
   4.0057263925493389     
   16.270281046361958     
  -4415.6821636693458     
   4493029.2362184245     
   4.0061241207394369     
   16.061143472731288     
  -4084.0256209289910     
   3842302.5658167098     
   4.0065486519702933     
   15.851971054694568     
  -3777.3210238001629     
   3285827.5668380889     
   4.0070017136020564     
   15.642761408050006     
  -3493.6905478681483     
   2809952.4088265318     
   4.0074851364679525     
   15.433511991255219     
  -3231.3976753038414     
   2403002.3822013754     
   4.0080008602507737     
   15.224220095580444     
  -2988.8365904333559     
   2054994.1818811090     
   4.0085509390453629     
   15.014882834799135     
  -2764.5223105346313     
   1757390.2389512386     
   4.0091375471012149     
   14.805497134247123     
  -2557.0816268679250     
   1502889.9177456421     
   4.0097629847369864     
   14.596059719143037     
  -2365.2446612960771     
   1285249.8610469233     
   4.0104296844161391     
   14.386567102558898     
  -2187.8371143035829     
   1099131.1664905935     
   4.0111402169698831     
   14.177015572327692     
  -2023.7730567273322     
   939968.21348269470     
   4.0118972979501848     
   13.967401177694802     
  -1872.0482849022583     
   803856.68818004325     
   4.0127037940916548     
   13.757719714890273     
  -1731.7341719262517     
   687457.84557003982     
   4.0135627298566554     
   13.547966712265094     
  -1601.9719724007164     
   587916.46237274038     
   4.0144772940329005     
   13.338137414169193     
  -1481.9675787416377     
   502791.05487824668     
   4.0154508463470133     
   13.128226765410313     
  -1370.9866209713309     
   429993.30993048399     
   4.0164869240510175     
   12.918229389736149     
  -1268.3500758677953     
   367738.85610923916     
   4.0175892484312978     
   12.708139587830747     
  -1173.4297442348707     
   314496.96562269726     
   4.0187617311812396     
   12.497951254599071     
  -1085.6456998593744     
   268974.59293119644     
   4.0200084805693228     
   12.287658106179775     
  -1004.4580845641349     
   230012.95469707952     
   4.0213338073238427     
   12.077252699514437     
  -929.38051186381483     
   196797.22094447573     
   4.0227422301434439     
   11.866730137270160     
  -859.91707172546194     
   168045.60898502290     
   4.0242384807292613     
   11.656073568689427     
  -795.77486526238056     
   144605.08080276888     
   4.0258275082193133     
   11.445310397331328     
  -736.08787512762524     
   120745.54406287866     
   4.0275144828888738     
   11.234293831832243     
  -682.19310307822764     
   113006.44117859908     
   4.0293047989615287     
   11.023551302380389     
  -627.64770382158736     
   64315.485065821362     
   4.0312040763542978     
   10.810988768660970     
  -594.07781706065896     
   162426.32720733230     
   4.0332181611563556     
   10.604692282925852     
  -502.39875720621785     
   32703.934875416569     
   4.0571008986135597     
   8.7058972758088231     
  -257.11924564059359     
   9999.7776180301862     
   4.0774148930431098     
   7.6077968779439207     
  -182.12091350536721     
   6012.1211456302908     
   4.0953900689214615     
   6.8099195818976526     
  -137.03000491314003     
   3434.3513262261035     
   4.1116120920849708     
   6.1891636446986915     
  -111.27236996644424     
   2382.8067284674657     
   4.1264267802395596     
   5.6774794210252360     
  -93.401319502938264     
   1694.7398489020641     
   4.1400632008553684     
   5.2422491956774575     
  -80.690770636172772     
   1283.1966914672839     
   4.1526845564763901     
   4.8628552804616056     
  -71.066795450168144     
   1000.8810889827677     
   4.1644131659729959     
   4.5262878236291924     
  -63.560187282797386     
   804.08277990623344     
   4.1753441981549875     
   4.2235634393384469     
  -57.529566433500634     
   659.95845423135540     
   4.1855538588139716     
   3.9482898281877818     
  -52.579878026765471     
   551.67077249905128     
   4.1951045790025940     
   3.6957342650383116     
  -48.442347233022588     
   468.12185896008202     
   4.2040484643990297     
   3.4622998137287002     
  -44.931433290821971     
   402.33624581614401     
   4.2124296789791247     
   3.2451864518836429     
  -41.913911447200888     
   349.59646089320057     
   4.2202861456069902     
   3.0421718282893861     
  -39.291937990501886     
   306.66449936981024     
   4.2276507921980757     
   2.8514620977000606     
  -36.991954245228307     
   271.24552673265021     
   4.2345524859396484     
   2.6715881801001560     
  -34.957612794733429     
   241.67988459018846     
   4.2410167475581284     
   2.5013316139625554     
  -33.145013660307022     
   216.74221871694479     
   4.2470663068548253     
   2.3396704622619628     
  -31.519447019929935     
   195.51214130189490     
   4.2527215413438135     
   2.1857390798117233     
  -30.053105960165720     
   177.28738105054836     
   4.2580008272464207     
   2.0387976884055927     
  -28.723450602286611     
   161.52457028324378     
   4.2629208237225811     
   1.8982090210869706     
  -27.512016325162278     
   147.79794790798476     
   4.2674967055162023     
   1.7634201509844338     
  -26.403531715852395     
   135.77007300251108     
   4.2717423552278300     
   1.6339481812739691     
  -25.385256168333562     
   125.17070486511119     
   4.2756705236222263     
   1.5093688511485219     
  -24.446475881845227     
   115.78135287766064     
   4.2792929643594748     
   1.3893073721057518     
  -23.578115735262770     
   107.42381564972047     
   4.2826205480635133     
   1.2734309899728702     
  -22.772437117889869     
   99.951579139635086     
   4.2856633595498828     
   1.1614428964922889     
  -22.022800274342604     
   93.243282258026824     
   4.2884307812156841     
   1.0530772066629144     
  -21.323475657407407     
   87.197704192886789     
   4.2909315649736106     
  0.94809478532949398     
  -20.669492875960756     
   81.729879065844742     
   4.2931738946358200     
  0.84627975618217466     
  -20.056518782966918     
   76.768058905652765     
   4.2951654402848023     
  0.74743656337182096     
  -19.480758341174521     
   72.251318268738558     
   4.2969134058804475     
  0.65138748388348711     
  -18.938873454158983     
   68.127651144980504     
   4.2984245711256168     
  0.55797051007166054     
  -18.427916070571627     
   64.352446840026843     
   4.2997053284323368     
  0.46703753809705328     
  -17.945272719271429     
   60.887262144403508     
   4.3007617156865550     
  0.37845281066590364     
  -17.488618253188402     
   57.698824108907537     
   4.3015994453932640     
  0.29209157235200361     
  -17.055877072371594     
   54.758216978633406     
   4.3022239306895820     
  0.20783890355849494     
  -16.645190445031844     
   52.040214173851446     
   4.3026403086365432     
  0.12558870534909533     
  -16.254888838727958     
   49.522726459414514     
   4.3028534611372748     
   4.5242812276569511E-002
  -15.883468390282349     
   47.186345299157971     
   4.3028680337771723     
  -3.3289785700482660E-002
  -15.529570800538666     
   45.013960383571174     
   4.3026884528385487     
 -0.11009362794598410     
  -15.191966097661883     
   42.990440879680811     
   4.3023189407062121     
 -0.18524738766779955     
  -14.869537791064275     
   41.102365911964576     
   4.3017635298503158     
 -0.25882440726227163     
  -14.561270046724541     
   39.337798225319496     
   4.3010260755474654     
 -0.33089317377916966     
  -14.266236560034645     
   37.686090148604698     
   4.3001102674796758     
 -0.40151774238905663     
  -13.983590883920108     
   36.137721355743395     
   4.2990196403325749     
 -0.47075811453323668     
  -13.712557973752034     
   34.684156479833177     
   4.2977575834988508     
 -0.53867057646799998     
  -13.452426800153287     
   33.317727078091835     
   4.2963273499796655     
 -0.60530800308605226     
  -13.202543847067597     
   32.031526079284561     
   4.2947320645655012     
 -0.67072013120740370     
  -12.962307401472962     
   30.819320180176717     
   4.2929747313681013     
 -0.73495380596139026     
  -12.731162500121638     
   29.675471321183597     
   4.2910582407668114     
 -0.79805320337472629     
  -12.508596465212760     
   28.594870222846655     
   4.2889853758253143     
 -0.86006003188411184     
  -12.294134938541410     
   27.572877573713559     
   4.2867588182284502     
 -0.92101371512231178     
  -12.087338356738558     
   26.605273086339107     
   4.2843811537833068     
 -0.98095155803563572     
  -11.887798808591015     
   25.688210902984721     
   4.2818548775239593     
  -1.0399088981241600     
  -11.695137226818629     
   24.818180102931361     
   4.2791823984550454     
  -1.0979192433813225     
  -11.509000876046645     
   23.991970413989151     
   4.2763660439656546     
  -1.1550143983162935     
  -11.329061097941727     
   23.206641909182558     
   4.2734080639417815     
  -1.2112245792702050     
  -11.155011283622857     
   22.459497539276164     
   4.2703106346027324     
  -1.2665785201094579     
  -10.986565052078285     
   21.748060099032944     
   4.2670758620843223     
  -1.3211035692429924     
  -10.823454601335538     
   21.070050613366913     
   4.2637057857894973     
  -1.3748257788006697     
  -10.665429221735288     
   20.423369347261460     
   4.2602023815250059     
  -1.4277699867340850     
  -10.512253951630825     
   19.806079922113522     
   4.2565675644409717     
  -1.4799598924936994     
  -10.363708352214974     
   19.216392990276514     
   4.2528031917886766     
  -1.5314181268862068     
  -10.219585404787900     
   18.652654708227150     
   4.2489110655104110     
  -1.5821663166343669     
  -10.079690494476196     
   18.113332488094063     
   4.2448929346740547     
  -1.6322251441225963     
  -9.9438405008154902     
   17.597006665912737     
   4.2407504977638473     
  -1.6816144027516879     
  -9.8118629508211441     
   17.102358729306562     
   4.2364854048378806     
  -1.7303530482796186     
  -9.6835952603513462     
   16.628164005254206     
   4.2320992595618669     
  -1.7784592465062770     
  -9.5588840303119404     
   16.173283276735248     
   4.2275936211279630     
  -1.8259504175963979     
  -9.4375844057364269     
   15.736655588456280     
   4.2229700060666797     
  -1.8728432773327965     
  -9.3195594888230033     
   15.317292214329811     
   4.2182298899592334     
  -1.9191538755478927     
  -9.2046797972155296     
   14.914270414330831     
   4.2133747090571063     
  -1.9648976319637019     
  -9.0928227691080483     
   14.526728721550151     
   4.2084058618150264     
  -2.0100893696457129     
  -8.9838723036964225     
   14.153861343929806     
   4.2033247103430975     
  -2.0547433462639964     
  -8.8777183436169480     
   13.794914859579054     
   4.1981325817833346     
  -2.0988732833284640     
  -8.7742564821701059     
   13.449183273016084     
   4.1928307696154885     
  -2.1424923935529456     
  -8.6733876076224856     
   13.116004890094667     
   4.1874205348966349     
  -2.1856134064993689     
  -8.5750175709467751     
   12.794759298434489     
   4.1819031074386821     
  -2.2282485926172573     
  -8.4790568762085172     
   12.484863357694554     
   4.1762796869276526     
  -2.2704097858103429     
  -8.3854204010258080     
   12.185769904011803     
   4.1705514439882752     
  -2.3121084046297713     
  -8.2940271267457195     
   11.896963555545337     
   4.1647195211972141     
  -2.3533554721968337     
  -8.2047999000791290     
   11.617960055398580     
   4.1587850340479724     
  -2.3941616349461903     
  -8.1176651996636409     
   11.348302664517707     
   4.1527490718703381     
  -2.4345371802695488     
  -8.0325529296797562     
   11.087561358561249     
   4.1466126987070000     
  -2.4744920531424750     
  -7.9493962194905476     
   10.835330354139385     
   4.1403769541498088     
  -2.5140358717957874     
  -7.8681312418345026     
   10.591226557061963     
   4.1340428541379728     
  -2.5531779425070149     
  -7.7886970426565370     
   10.354888413286103     
   4.1276113917203201     
  -2.5919272735625487     
  -7.7110353795568916     
   10.125973928257350     
   4.1210835377836341     
  -2.6302925884491786     
  -7.6350905750949618     
   9.9041598478528581     
   4.1144602417489144     
  -2.6682823383275061     
  -7.5608093762360653     
   9.6891402077378697     
   4.1077424322373099     
  -2.7059047138297911     
  -7.4881408246780303     
   9.4806251674478670     
   4.1009310177073495     
  -2.7431676562312917     
  -7.4170361359221717     
   9.2783403554075381     
   4.0940268870649899     
  -2.7800788680292383     
  -7.3474485832566163     
   9.0820253460414246     
   4.0870309102479174     
  -2.8166458229702833     
  -7.2793333931613056     
   8.8914333677335406     
   4.0799439387854308     
  -2.8528757755604448     
  -7.2126476429033035     
   8.7063299034495429     
   4.0727668063351663     
  -2.8887757700892718     
  -7.1473501686274314     
   8.5264924388818315     
   4.0655003291978336     
  -2.9243526491991796     
  -7.0834014753358181     
   8.3517095623617905     
   4.0581453068110767     
  -2.9596130620215648     
  -7.0207636536181042     
   8.1817798939526938     
   4.0507025222234985     
  -2.9945634719166434     
  -6.9594003044134594     
   8.0165124992671295     
   4.0431727425498121     
  -3.0292101638293496     
  -6.8992764606689558     
   7.8557249408477787     
   4.0355567194080617     
  -3.0635592512900534     
  -6.8403585236125970     
   7.6992441218452541     
   4.0278551893397534     
  -3.0976166830808318     
  -6.7826141926987580     
   7.5469045757101156     
   4.0200688742137309     
  -3.1313882495835310     
  -6.7260124083809316     
   7.3985491204520963     
   4.0121984816145497     
  -3.1648795888294274     
  -6.6705232899775417     
   7.2540273266484983     
   4.0042447052160908     
  -3.1980961922669406     
  -6.6161180850276775     
   7.1131960173451185     
   3.9962082251410798     
  -3.2310434102667536     
  -6.5627691148975895     
   6.9759184309638949     
   3.9880897083071702     
  -3.2637264573706610     
  -6.5104497266653603     
   6.8420638581844822     
   3.9798898087601997     
  -3.2961504173066469     
  -6.4591342477289757     
   6.7115074868263784     
   3.9716091679951893     
  -3.3283202477799141     
  -6.4087979415777783     
   6.5841300790953676     
   3.9632484152656371     
  -3.3602407850488198     
  -6.3594169659845630     
   6.4598173983613396     
   3.9548081678816245     
  -3.3919167483025232     
  -6.3109683354968524     
   6.3384603409690783     
   3.9462890314972143     
  -3.4233527438486138     
  -6.2634298829395858     
   6.2199544418417521     
   3.9376916003876126     
  -3.4545532691175271     
  -6.2167802246257722     
   6.1041995035711896     
   3.9290164577165321     
  -3.4855227164999643     
  -6.1709987283489891     
   5.9910998399518025     
   3.9202641757941650     
  -3.5162653770197099     
  -6.1260654795493501     
   5.8805633898669942     
   3.9114353163261715     
  -3.5467854438538966     
  -6.0819612541253480     
   5.7725022033320474     
   3.9025304306540454     
  -3.5770870157082109     
  -6.0386674876003568     
   5.6668317533993875     
   3.8935500599872235     
  -3.6071741000508366     
  -5.9961662494498622     
   5.5634709124404882     
   3.8844947356272703     
  -3.6370506162184775     
  -5.9544402176065585     
   5.4623419393009476     
   3.8753649791844569     
  -3.6667203983951486     
  -5.9134726530618007     
   5.3633700428036013     
   3.8661613027870443     
  -3.6961871984721553     
  -5.8732473777407739     
   5.2664834352878342     
   3.8568842092835567     
  -3.7254546887964475     
  -5.8337487519761151     
   5.1716131570326906     
   3.8475341924383213     
  -3.7545264648096337     
  -5.7949616532983699     
   5.0786927871941456     
   3.8381117371205389     
  -3.7834060475863653     
  -5.7568714573944142     
   4.9876586099038844     
   3.8286173194871300     
  -3.8120968862744018     
  -5.7194640178201350     
   4.8984491831672150     
   3.8190514071596011     
  -3.8406023604413182     
  -5.6827256489463807     
   4.8110054462401974     
   3.8094144593951520     
  -3.8689257823339331     
  -5.6466431080995791     
   4.7252704949182833     
   3.7997069272522430     
  -3.8970703990526512     
  -5.6112035793876913     
   4.6411895199224018     
   3.7899292537508265     
  -3.9250393946460913     
  -5.5763946579882742     
   4.5587097665546983     
   3.7800818740274389     
  -3.9528358921279096     
  -5.5422043347391137     
   4.4777802745116411     
   3.7701652154853438     
  -3.9804629554214581     
  -5.5086209826802763     
   4.3983520210629088     
   3.7601796979398987     
  -4.0079235912344648     
  -5.4756333425223040     
   4.3203776085241472     
   3.7501257337593219     
  -4.0352207508669169     
  -5.4432305104583731     
   4.2438114332695029     
   3.7400037280010179     
  -4.0623573319548347     
  -5.4114019247088514     
   4.1686092937835504     
   3.7298140785436216     
  -4.0893361801541204     
  -5.3801373550054752     
   4.0947287094242633     
   3.7195571762149036     
  -4.1161600907658462     
  -5.3494268896847927     
   4.0221284773758166     
   3.7092334049156861     
  -4.1428318103053190     
  -5.3192609261044748     
   3.9507688361055635     
   3.6988431417398977     
  -4.1693540380201641     
  -5.2896301598336830     
   3.8806114583736360     
   3.6883867570909024     
  -4.1957294273544878     
  -5.2605255738958814     
   3.8116190324635610     
   3.6778646147942267     
  -4.2219605873671089     
  -5.2319384311524040     
   3.7437557216465547     
   3.6672770722067973     
  -4.2480500841030899     
  -5.2038602632400552     
   3.6769867057415664     
   3.6566244803228116     
  -4.2740004419185578     
  -5.1762828629469935     
   3.6112782879029273     
   3.6459071838763450     
  -4.2998141447653948     
  -5.1491982757877217     
   3.5465978552310564     
   3.6351255214407994     
  -4.3254936374345476     
  -5.1225987918734885     
   3.4829138158583430     
   3.6242798255252922     
  -4.3510413267598675     
  -5.0964769382545505     
   3.4201955489304905     
   3.6133704226680838     
  -4.3764595827845980     
  -5.0708254716375727     
   3.3584133549578756     
   3.6023976335271333     
  -4.4017507398923801     
  -5.0456373714753884     
   3.2975383917944936     
   3.5913617729678680     
  -4.4269170979049113     
  -5.0209058335369292     
   3.2375428666753665     
   3.5802631501482534     
  -4.4519609231438455     
  -4.9966242620368639     
   3.1783994173589543     
   3.5691020686012469     
  -4.4768844494649542     
  -4.9727862664066720     
   3.1200820028575800     
   3.5578788263147008     
  -4.5016898792594340     
  -4.9493856513852403     
   3.0625647500773541     
   3.5465937158088052     
  -4.5263793844272966     
  -4.9264164157596602     
   3.0058230608846133     
   3.5352470242111238     
  -4.5509551073237038     
  -4.9038727428030251     
   2.9498326130607184     
   3.5238390333293066     
  -4.5754191616762236     
  -4.8817489982050697     
   2.8945699444269808     
   3.5123700197215326     
  -4.5997736334807913     
  -4.8600397236218678     
   2.8400122543762203     
   3.5008402547647495     
  -4.6240205818691305     
  -4.8387396317140459     
   2.7861372148794112     
   3.4892500047207724     
  -4.6481620399549222     
  -4.8178436026024505     
   2.7329232145159899     
   3.4775995308002940     
  -4.6722000156576620     
  -4.7973466784935805     
   2.6803491113635203     
   3.4658890892248642     
  -4.6961364925042917     
  -4.7772440601583543     
   2.6283944089735534     
   3.4541189312868901     
  -4.7199734304099152     
  -4.7575311020910522     
   2.5770389416864581     
   3.4422893034077107     
  -4.7437127664402139     
  -4.7382033100284033     
   2.5262633151655760     
   3.4304004471937870     
  -4.7673564155531967     
  -4.7192563351646619     
   2.4760482596578348     
   3.4184525994910633     
  -4.7909062713241513     
  -4.7006859732172286     
   2.4263753408751731     
   3.4064459924375350     
  -4.8143642066525958     
  -4.6824881581606643     
   2.3772262079599904     
   3.3943808535140745     
  -4.8377320744520000     
  -4.6646589616009653     
   2.3285831622025888     
   3.3822574055935464     
  -4.8610117083257132     
  -4.6471945878844458     
   2.2804288415990448     
   3.3700758669882585     
  -4.8842049232243561     
  -4.6300913715724530     
   2.2327461704653810     
   3.3578364514957841     
  -4.9073135160915218     
  -4.6133457752939622     
   2.1855186090765404     
   3.3455393684431880     
  -4.9303392664940713     
  -4.5969543857258879     
   2.1387298023441286     
   3.3331848227296952     
  -4.9532839372389068     
  -4.5809139122083069     
   2.0923638259832327     
   3.3207730148678314     
  -4.9761492749782112     
  -4.5652211835134331     
   2.0464050647439596     
   3.3083041410230680     
  -4.9989370108008142     
  -4.5498731455278527     
   2.0008381691151360     
   3.2957783930520028     
  -5.0216488608127827     
  -4.5348668592594894     
   1.9556481228978111     
   3.2831959585391024     
  -5.0442865267067765     
  -4.5201994983377558     
   1.9108201298893217     
   3.2705570208320354     
  -5.0668516963210291     
  -4.5058683473635863     
   1.8663397153686019     
   3.2578617590756198     
  -5.0893460441881846     
  -4.4918707994983214     
   1.8221926892577385     
   3.2451103482444132     
  -5.1117712320727522     
  -4.4782043543288887     
   1.7783649077705894     
   3.2323029591739685     
  -5.1341289095023761     
  -4.4648666175206095     
   1.7348427520778016     
   3.2194397585907710     
  -5.1564207142883776     
  -4.4518552968800256     
   1.6916125320113535     
   3.2065209091408904     
  -5.1786482730378030     
  -4.4391682028899400     
   1.6486609714998031     
   3.1935465694173555     
  -5.2008132016590363     
  -4.4268032456036916     
   1.6059748294663820     
   3.1805168939862796     
  -5.2229171058590023     
  -4.4147584343826942     
   1.5635411918266215     
   3.1674320334117483     
  -5.2449615816335697     
  -4.4030318754439941     
   1.5213471941988730     
   3.1542921342794927     
  -5.2669482157508982     
  -4.3916217714875030     
   1.4793801853607556     
   3.1410973392193591     
  -5.2888785862298606     
  -4.3805264200972971     
   1.4376277201981744     
   3.1278477869265919     
  -5.3107542628105930     
  -4.3697442121958110     
   1.3960773486695408     
   3.1145436121819481     
  -5.3325768074212840     
  -4.3592736320807894     
   1.3547169173715001     
   3.1011849458706462     
  -5.3543477746394874     
  -4.3491132552005034     
   1.3135342570831365     
   3.0877719150001752     
  -5.3760687121481698     
  -4.3392617482723796     
   1.2725174569141007     
   3.0743046427169634     
  -5.3977411611872146     
  -4.3297178673455239     
   1.2316545272866175     
   3.0607832483219264     
  -5.4193666570015555     
  -4.3204804583908745     
   1.1909337335574743     
   3.0472078472848971     
  -5.4409467292860052     
  -4.3115484553891932     
   1.1503433759270532     
   3.0335785512579512     
  -5.4624829026246529     
  -4.3029208800697401     
   1.1098717581944575     
   3.0198954680876353     
  -5.4839766969295356     
  -4.2945968418832816     
   1.0695073907147181     
   3.0061587018261027     
  -5.5054296278753760     
  -4.2865755364529212     
   1.0292386931252997     
   2.9923683527411660     
  -5.5268432073321447     
  -4.2788562462544819     
  0.98905429751328011     
   2.9785245173252699     
  -5.5482189437953382     
  -4.2714383390231321     
  0.94894270358158916     
   2.9646272883033924     
  -5.5695583428147621     
  -4.2643212687462704     
  0.90889258459121358     
   2.9506767546398724     
  -5.5908629074225322     
  -4.2575045743618363     
  0.86889260116819933     
   2.9366730015441735     
  -5.6121341385580692     
  -4.2509878798530742     
  0.82893137338711265     
   2.9226161104755817     
  -5.6333735354940844     
  -4.2447708945526710     
  0.78899759901187039     
   2.9085061591468433     
  -5.6545825962618652     
  -4.2388534125600827     
  0.74907997413669536     
   2.8943432215267344     
  -5.6757628180751514     
  -4.2332353127540570     
  0.70916715165198330     
   2.8801273678415789     
  -5.6969156977548279     
  -4.2279165591166672     
  0.66924771297987695     
   2.8658586645756925     
  -5.7180427321557934     
  -4.2228972012693182     
  0.62931050609230887     
   2.8515371744707720     
  -5.7391454185901498     
  -4.2181773724736260     
  0.58934376394466936     
   2.8371629565242147     
  -5.7602252552569446     
  -4.2137572942440409     
  0.54933647714393630     
   2.8227360659863661     
  -5.7812837416692178     
  -4.2096372706654615     
  0.50927671810317920     
   2.8082565543566997     
  -5.8023223790840817     
  -4.2058176952796877     
  0.46915331786606562     
   2.7937244693789149     
  -5.8233426709357694     
  -4.2022990453956917     
  0.42895433009125916     
   2.7791398550349529     
  -5.8443461232690588     
  -4.1990818879200074     
  0.38866835826319718     
   2.7645027515379241     
  -5.8653342451769408     
  -4.1961668752330334     
  0.34828328326791697     
   2.7498131953239375     
  -5.8863085492415452     
  -4.1935547506085236     
  0.30778762707726715     
   2.7350712190428244     
  -5.9072705519765805     
  -4.1912463434054441     
  0.26716900670455340     
   2.7202768515477520     
  -5.9282217742747321     
  -4.1892425758551601     
  0.22641568391366590     
   2.7054301178837115     
  -5.9491637418599339     
  -4.1875444582258083     
  0.18551516388524830     
   2.6905310392748718     
  -5.9700979857417407     
  -4.1861530944966683     
  0.14445533134841734     
   2.6755796331107917     
  -5.9910260426767605     
  -4.1850696795115550     
  0.10322346859252579     
   2.6605759129314692     
  -6.0119494556342827     
  -4.1842955034971112     
   6.1807246469315555E-002
   2.6455198884112252     
  -6.0328697742658965     
  -4.1838319491485914     
   2.0193467023154700E-002
   2.6304115653414009     
  -6.0537885553841333     
  -4.1836804981459181     
  -2.1630427585340079E-002
   2.6152509456118520     
  -6.0747073634453796     
  -4.1838427263528075     
  -6.3677941059568560E-002
   2.6000380271912307     
  -6.0956277710385391     
  -4.1843203109107545     
 -0.10596220204286637     
   2.5847728041060321     
  -6.1165513593843812     
  -4.1851150274260762     
 -0.14849680750926059     
   2.5694552664183874     
  -6.1374797188366514     
  -4.1862287534823954     
 -0.19129570320978842     
   2.5540854002025908     
  -6.1584144493984994     
  -4.1876634712564691     
 -0.23437255955159275     
   2.5386631875203283     
  -6.1793571612402731     
  -4.1894212654531060     
 -0.27774204180496720     
   2.5231886063945987     
  -6.2003094752308225     
  -4.1915043307666435     
 -0.32141819525622467     
   2.5076616307822954     
  -6.2212730234758169     
  -4.1939149672310645     
 -0.36541629922738617     
   2.4920822305454307     
  -6.2422494498675825     
  -4.1966555894752702     
 -0.40975082753310393     
   2.4764503714209711     
  -6.2632404106429753     
  -4.1997287206817688     
 -0.45443776790338236     
   2.4607660149892689     
  -6.2842475749545326     
  -4.2031370039410438     
 -0.49949214504892936     
   2.4450291186410436     
  -6.3052726254519573     
  -4.2068831950289107     
 -0.54493052603169356     
   2.4292396355429049     
  -6.3263172588744654     
  -4.2109701739741485     
 -0.59076873828579768     
   2.4133975146013702     
  -6.3473831866581785     
  -4.2154009395112926     
 -0.63702390262275388     
   2.3975027004253540     
  -6.3684721355539091     
  -4.2201786187809631     
 -0.68371269865334161     
   2.3815551332870912     
  -6.3895858482609134     
  -4.2253064640208624     
 -0.73085294134498913     
   2.3655547490814612     
  -6.4107260840736684     
  -4.2307878610809500     
 -0.77846211984644020     
   2.3495014792836750     
  -6.4318946195438196     
  -4.2366263269797990     
 -0.82655894381485107     
   2.3333952509052880     
  -6.4530932491589157     
  -4.2428255190584103     
 -0.87516169211172201     
   2.3172359864484955     
  -6.4743237860359342     
  -4.2493892317492481     
 -0.92429007394929741     
   2.3010236038586744     
  -6.4955880626335682     
  -4.2563214073038678     
 -0.97396329898782186     
   2.2847580164751187     
  -6.5168879314819428     
  -4.2636261320462765     
  -1.0242020327765762     
   2.2684391329799314     
  -6.5382252659302891     
  -4.2713076472921010     
  -1.0750266168073404     
   2.2520668573450195     
  -6.5596019609158143     
  -4.2793703469181557     
  -1.1264587369926378     
   2.2356410887771436     
  -6.5810199337517243     
  -4.2878187874456009     
  -1.1785199209724235     
   2.2191617216609694     
  -6.6024811249374702     
  -4.2966576868528934     
  -1.2312330200516080     
   2.2026286455000665     
  -6.6239874989908607     
  -4.3058919345032809     
  -1.2846208525503495     
   2.1860417448557983     
  -6.6455410453043626     
  -4.3155265908974085     
  -1.3387074594202029     
   2.1694008992840406     
  -6.6671437790237134     
  -4.3255668968430596     
  -1.3935172595363488     
   2.1527059832696684     
  -6.6887977419565452     
  -4.3360182762895825     
  -1.4490753667283893     
   2.1359568661587480     
  -6.7105050035011189     
  -4.3468863415400456     
  -1.5054080029795898     
   2.1191534120883602     
  -6.7322676616088755     
  -4.3581769015623921     
  -1.5625416605167586     
   2.1022954799139901     
  -6.7540878437728216     
  -4.3698959640162673     
  -1.6205042229254631     
   2.0853829231344041     
  -6.7759677080470828     
  -4.3820497456882093     
  -1.6793238442393135     
   2.0684155898139411     
  -6.7979094440976029     
  -4.3946446745200038     
  -1.7390302412140943     
   2.0513933225021335     
  -6.8199152742872267     
  -4.4076874013291096     
  -1.7996533781909847     
   2.0343159581505734     
  -6.8419874547947126     
  -4.4211848016655413     
  -1.8612248637629238     
   2.0171833280269373     
  -6.8641282767692360     
  -4.4351439881437642     
  -1.9237767288960284     
   1.9999952576260773     
  -6.8863400675236219     
  -4.4495723136104841     
  -1.9873427116899196     
   1.9827515665780779     
  -6.9086251917675190     
  -4.4644773839481591     
  -2.0519569675115692     
   1.9654520685531822     
  -6.9309860528803995     
  -4.4798670612044953     
  -2.1176556057313123     
   1.9480965711634795     
  -6.9534250942290301     
  -4.4957494782474807     
  -2.1844752028988634     
   1.9306848758612432     
  -6.9759448005303213     
  -4.5121330422692214     
  -2.2524543169724445     
   1.9132167778338041     
  -6.9985476992601114     
  -4.5290264496465156     
  -2.3216322498333102     
   1.8956920658948400     
  -7.0212363621130276     
  -4.5464386915202644     
  -2.3920503044581825     
   1.8781105223719490     
  -7.0440134065138382     
  -4.5643790688037011     
  -2.4637506105136344     
   1.8604719229903814     
  -7.0668814971818037     
  -4.5828571983825537     
  -2.5367776189039706     
   1.8427760367527863     
  -7.0898433477540710     
  -4.6018830305243332     
  -2.6111765186003333     
   1.8250226258148277     
  -7.1129017224664164     
  -4.6214668544138355     
  -2.6869951859860119     
   1.8072114453565213     
  -7.1360594378982229     
  -4.6416193183087309     
  -2.7642822329145980     
   1.7893422434491268     
  -7.1593193647816333     
  -4.6623514350555899     
  -2.8430891897732966     
   1.7714147609174347     
  -7.1826844298792203     
  -4.6836746039788899     
  -2.9234686338864346     
   1.7534287311972647     
  -7.2061576179359994     
  -4.7056006187330386     
  -3.0054758029357060     
   1.7353838801879986     
  -7.2297419737009694     
  -4.7281416872550555     
  -3.0891679804620327     
   1.7172799260999507     
  -7.2534406040368786     
  -4.7513104471085210     
  -3.1746043300303626     
   1.6991165792963718     
  -7.2772566801036085     
  -4.7751199795837485     
  -3.2618471485110900     
   1.6808935421298783     
  -7.3011934396355631     
  -4.7995838331975822     
  -3.3509603152578831     
   1.6626105087730774     
  -7.3252541893074614     
  -4.8247160355620160     
  -3.4420113114809952     
   1.6442671650431593     
  -7.3494423071973625     
  -4.8505311203981236     
  -3.5350694451950249     
   1.6258631882202037     
  -7.3737612453514494     
  -4.8770441412370857     
  -3.6302078205911186     
   1.6073982468589447     
  -7.3982145324542721     
  -4.9042706998915202     
  -3.7275017518123916     
   1.5888720005937202     
  -7.4228057766115754     
  -4.9322269630301125     
  -3.8270306301164685     
   1.5702840999363183     
  -7.4475386682510409     
  -4.9609296927559861     
  -3.9288763922502086     
   1.5516341860664178     
  -7.4724169831471752     
  -4.9903962656978624     
  -4.0331254092722935     
   1.5329218906143043     
  -7.4974445855770888     
  -5.0206447062674053     
  -4.1398669181381456     
   1.5141468354355272     
  -7.5226254316131405     
  -5.0516937081534410     
  -4.2491951001053874     
   1.4953086323771445     
  -7.5479635725620353     
  -5.0835626714042323     
  -4.3612073397523199     
   1.4764068830351789     
  -7.5734631585566765     
  -5.1162717264523732     
  -4.4760063972063193     
   1.4574411785028965     
  -7.5991284423088867     
  -5.1498417744314215     
  -4.5936988268069445     
   1.4384110991094903     
  -7.6249637830340458     
  -5.1842945156324731     
  -4.7143969508474344     
   1.4193162141487297     
  -7.6509736505550370     
  -5.2196524927638297     
  -4.8382174658830799     
   1.4001560815971148     
  -7.6771626295963404     
  -5.2559391237579520     
  -4.9652834777206243     
   1.3809302478210457     
  -7.7035354242803384     
  -5.2931787498408571     
  -5.0957229874503991     
   1.3616382472724871     
  -7.7300968628355564     
  -5.3313966722467345     
  -5.2296711353977301     
   1.3422796021725847     
  -7.7568519025305802     
  -5.3706192057622184     
  -5.3672686474529643     
   1.3228538221826500     
  -7.7838056348465301     
  -5.4108737206181150     
  -5.5086640946653782     
   1.3033604040619029     
  -7.8109632909013964     
  -5.4521887013281063     
  -5.6540125777626891     
   1.2837988313113200     
  -7.8383302471438689     
  -5.4945937956613253     
  -5.8034775919841755     
   1.2641685738029005     
  -7.8659120313270252     
  -5.5381198776012059     
  -5.9572307031422200     
   1.2444690873936177     
  -7.8937143287907157     
  -5.5827991078747736     
  -6.1154519733276542     
   1.2246998135232801     
  -7.9217429890545885     
  -5.6286649976747301     
  -6.2783314684466847     
   1.2048601787954785     
  -7.9500040327579962     
  -5.6757524836880808     
  -6.4460683493248672     
   1.1849495945407429     
  -7.9785036589579859     
  -5.7240979963080170     
  -6.6188731803540151     
   1.1649674563609771     
  -8.0072482528116584     
  -5.7737395451606730     
  -6.7969669441043328     
   1.1449131436541826     
  -8.0362443936676637     
  -5.8247167972414546     
  -6.9805834373306288     
   1.1247860191184140     
  -8.0654988635933211     
  -5.8770711730214353     
  -7.1699683635541440     
   1.1045854282338441     
  -8.0950186563652444     
  -5.9308459357480903     
  -7.3653818853364053     
   1.0843106987217401     
  -8.1248109869543352     
  -5.9860862998881146     
  -7.5670979373825116     
   1.0639611399790752     
  -8.1548833015401012     
  -6.0428395344184818     
  -7.7754066937236725     
   1.0435360424874047     
  -8.1852432880877011     
  -6.1011550846214107     
  -7.9906141963489148     
   1.0230346771945602     
  -8.2158988875269898     
  -6.1610846910940271     
  -8.2130450847852519     
   1.0024562948675935     
  -8.2468583055778009     
  -6.2226825292299175     
  -8.4430420777609445     
  0.98180012541530925     
  -8.2781300252629073     
  -6.2860053448131232     
  -8.6809692525129147     
  0.96106537717860185     
  -8.3097228201604576     
  -6.3511126142069720     
  -8.9272115541215182     
  0.94025123618668183     
  -8.3416457684481315     
  -6.4180667008628820     
  -9.1821783432271094     
  0.91935686537714401     
  -8.3739082677963825     
  -6.4869330384370869     
  -9.4463032026969049     
  0.89838140377767572     
  -8.4065200511736187     
  -6.5577803124573117     
  -9.7200477610323226     
  0.87732396564704207     
  -8.4394912036314249     
  -6.6306806706650558     
  -10.003901802829454     
  0.85618363957280663     
  -8.4728321801435520     
  -6.7057099341862756     
  -10.298387455834874     
  0.83495948752305460     
  -8.5065538245792816     
  -6.7829478401050380     
  -10.604059730636143     
  0.81365054384917290     
  -8.5406673898997560     
  -6.8624782880848079     
  -10.921510998097720     
  0.79225581423651315     
  -8.5751845596713938     
  -6.9443896205705427     
  -11.251372268013489     
  0.77077427459951486     
  -8.6101174710042709     
  -7.0287749125806425     
  -11.594317736126206     
  0.74920486991758639     
  -8.6454787390247265     
  -7.1157322956015872     
  -11.951067458023781     
  0.72754651300774753     
  -8.6812814830175729     
  -7.2053653015367676     
  -12.322391257800987     
  0.70579808322970605     
  -8.7175393543613406     
  -7.2977832359702726     
  -12.709113660309397     
  0.68395842511867644     
  -8.7542665664223236     
  -7.3931015884225957     
  -13.112117274461278     
  0.66202634694086104     
  -8.7914779265633314     
  -7.4914424679810523     
  -13.532349461463198     
  0.64000061916606699     
  -8.8291888704556403     
  -7.5929350889420295     
  -13.970826240951638     
  0.61787997285146246     
  -8.8674154988923668     
  -7.6977162857491646     
  -14.428640411707704     
  0.59566309792993866     
  -8.9061746173288334     
  -7.8059310888369744     
  -14.906966425316133     
  0.57334864139596142     
  -8.9454837783934913     
  -7.9177333370268430     
  -15.407070075988294     
  0.55093520538115082     
  -8.9853613276425524     
  -8.0332863625967583     
  -15.930314948970709     
  0.52842134511110761     
  -9.0258264528608283     
  -8.1527637247140348     
  -16.478173776881430     
  0.50580556673421029     
  -9.0668992372427155     
  -8.2763500280406497     
  -17.052236976047304     
  0.48308632501222598     
  -9.1086007168262189     
  -8.4042418053610017     
  -17.654226296626643     
  0.46026202086159052     
  -9.1509529425960867     
  -8.5366485025857042     
  -18.286005790856876     
  0.43733099873311915     
  -9.1939790477175922     
  -8.6737935460171283     
  -18.949598498717098     
  0.41429154381668548     
  -9.2377033204195307     
  -8.8159155347575098     
  -19.647200660831984     
  0.39114187905603459     
  -9.2821512831057085     
  -8.9632695397137461     
  -20.381202166063758     
  0.36788016195736273     
  -9.3273497783448907     
  -9.1161285559592287     
  -21.154205074691131     
  0.34450448117357196     
  -9.3733270624698370     
  -9.2747850940194070     
  -21.969048982153819     
  0.32101285284416886     
  -9.4201129076083507     
  -9.4395529613855658     
  -22.828835161451220     
  0.29740321666859043     
  -9.4677387130745547     
  -9.6107692250964458     
  -23.736958440100139     
  0.27367343168827102     
  -9.5162376271707902     
  -9.7887964133972005     
  -24.697138776743436     
  0.24982127174996743     
  -9.5656446805898376     
  -9.9740249542227737     
  -25.713461764510487     
  0.22584442061968832     
  -9.6159969327690380     
  -10.166875917456606     
  -26.790420323311753     
  0.20174046671296458     
  -9.6673336327373818     
  -10.367804069881441     
  -27.932966394120726     
  0.17750689740308498     
  -9.7196963962066771     
  -10.577301317837341     
  -29.146567170231958     
  0.15314109286421920     
  -9.7731294009303085     
  -10.795900571614085     
  -30.437270874193107     
  0.12864031940096396     
  -9.8276796026172679     
  -11.024180103170529     
  -31.811783586466166     
  0.10400172220965687     
  -9.8833969740753673     
  -11.262768480069031     
  -33.277555061527231     
   7.9222317509670709E-002
  -9.9403347706331164     
  -11.512350143030480     
  -34.842882300234287     
   5.4298983974657461E-002
  -9.9985498253913985     
  -11.773671760282243     
  -36.517025352322179     
   2.9228453384156604E-002
  -10.058102878418165     
  -12.047549450424654     
  -38.310347205692175     
   4.0073004048703648E-003
  -10.119058944680397     
  -12.334877054467352     
  -40.234472666241466     
  -2.1368068602055913E-002
  -10.181487726315224     
  -12.636635599464157     
  -42.302479950096576     
  -4.6901427866590434E-002
  -10.245464075811610     
  -12.953904199089887     
  -44.529121654333423     
  -7.2596745724889070E-002
  -10.311068517838077     
  -13.287872611497381     
  -46.931091430495876     
  -9.8458199521610321E-002
  -10.378387838859888     
  -13.639855797226108     
  -49.527335985797187     
 -0.12449019208211692     
  -10.447515755395751     
  -14.011310817119579     
  -52.339432819303724     
 -0.15069736996685171     
  -10.518553673846712     
  -14.403856563264366     
  -55.392038259923140     
 -0.17708464375558614     
  -10.591611557380405     
  -14.819296850213782     
  -58.713432862964574     
 -0.20365721065174008     
  -10.666808918497656     
  -15.259647596686026     
  -62.336177116188814     
 -0.23042057974823038     
  -10.744275959802014     
  -15.727168925057430     
  -66.297915713603459     
 -0.25738060035845067     
  -10.824154890346932     
  -16.224403292909468     
  -70.642357845343625     
 -0.28454349389173944     
  -10.906601451021078     
  -16.754220976749536     
  -75.420491366354298     
 -0.31191588984557506     
  -10.991786690117948     
  -17.319874661997204     
  -80.692084087040371     
 -0.33950486660132068     
  -11.079899040004564     
  -17.925065292649997     
  -86.527565437863302     
 -0.36731799785262176     
  -11.171146758319775     
  -18.574022033433984     
  -93.010389489965419     
 -0.39536340567346534     
  -11.265760813289880     
  -19.271599954608710     
  -100.24003878512370     
 -0.42364982145701302     
  -11.363998313790146     
  -20.023400245497157     
  -108.33586203315964     
 -0.45218665624086640     
  -11.466146612430752     
  -20.835919210745836     
  -117.44203399678705     
 -0.48098408229879103     
  -11.572528246621919     
  -21.716734465721721     
  -127.73401778244941     
 -0.51005312834978511     
  -11.683506931783951     
  -22.674739599090113     
  -139.42707975050772     
 -0.53940579134985978     
  -11.799494887524721     
  -23.720442697218900     
  -152.78763743640627     
 -0.56905516864236483     
  -11.920961869212752     
  -24.866349977991973     
  -168.14856109973636     
 -0.59901561532402570     
  -12.048446404623329     
  -26.127464186239969     
  -185.93011146732150     
 -0.62930293314474040     
  -12.182569915144544     
  -27.521940022244912     
  -206.66894420396901     
 -0.65993459925999332     
  -12.324054657959589     
  -29.071957103774643     
  -231.05917239068140     
 -0.69093004593636020     
  -12.473746802960791     
  -30.804900896704794     
  -260.01073039044712     
 -0.72231100624202826     
  -12.632646508639134     
  -32.754981374633104     
  -294.73702263380193     
 -0.75410194641319694     
  -12.801947734686687     
  -34.965509044386671     
  -336.87798535184123     
 -0.78633061389996151     
  -12.983091742133963     
  -37.492093934525428     
  -388.71968938923470     
 -0.81902874258753466     
  -13.177840705982643     
  -40.407491604944752     
  -453.42562668028819     
 -0.85223297595043834     
  -13.388379894507617     
  -43.808183805046845     
  -535.84912702457973     
 -0.88598609947809948     
  -13.617467984664568     
  -47.827052257731282     
  -642.26583255888215     
 -0.92033872392000471     
  -13.868645730313698     
  -52.644046001922803     
  -786.11732556423021     
 -0.95535164661651373     
  -14.146605660177647     
  -58.539925943654666     
  -975.10999065657359     
 -0.99109927139770893     
  -14.457588602220724     
  -65.853250873578816     
  -1275.5935945851552     
  -1.0276747568711369     
  -14.810772236487098     
  -75.420202832967689     
  -1605.3439587285568     
  -1.0651981472294150     
  -15.217973449878089     
  -87.460282523431616     
  -2580.1938006001806     
  -1.1038300231480169     
  -15.703653496256512     
  -106.81173602793342     
  -2535.9173289081241     
  -1.1437963539470961     
  -16.285260626313192     
  -125.83111599474394     
  -9165.7110793499432     
  -1.1854391642234621     
  -17.086273289024746     
  -194.57394908987010     
   2030.1778223003232     
  -1.2293392130993612     
  -18.021077200305946     
  -179.34761542261799     
  -77221.646380072998     
  -1.2767194169212073     
  -20.365721147045495     
  -758.50996327317898     
  -61371.281539599011     
  -1.3333333333333333     
  -25.308982492278741     
  -1218.7945748201616     
  -61371.281539599011     
  -1.3333333333333333     
   2.6666666753577171     
  -1.6266547369477965E-002
   7504.1489373318564     
  -1.3333306666666667     
   2.6666666653370692     
   6.2458994425176034E-003
   24890.834456424745     
  -1.3333304496462486     
   2.6666666668482510     
   1.2322946156638002E-002
  -68137.858930349801     
  -1.3333302149641322     
   2.6666666674340451     
  -5.6666328972306982E-003
   32338.871265478327     
  -1.3333299611829617     
   2.6666666672341552     
   3.5662382794960550E-003
  -50621.421273129483     
  -1.3333296867484052     
   2.6666666663597733     
  -1.2062562421777402E-002
   39713.559684427775     
  -1.3333293899796357     
   2.6666666651504967     
   1.1963998566165545E-003
   47842.251868505868     
  -1.3333290690590351     
   2.6666666675171529     
   1.8469159586857558E-002
  -103870.94296710198     
  -1.3333287220210632     
   2.6666666670467336     
  -2.2083896952141337E-002
   89066.810600404802     
  -1.3333283467402195     
   2.6666666661228966     
   1.5519304371124299E-002
  -55791.880269318157     
  -1.3333279409180234     
   2.6666666669700749     
  -9.9524769193494386E-003
   30676.511121674022     
  -1.3333275020689390     
   2.6666666661867620     
   5.1926767543217373E-003
  -11504.878678324592     
  -1.3333270275051501     
   2.6666666669418664     
  -9.4959691438832572E-004
  -94.478555610663236     
  -1.3333265143200992     
   2.6666666665658805     
  -1.0041425195526487E-003
   7500.7033339533946     
  -1.3333259593706854     
   2.6666666671224681     
   3.6786822630959903E-003
  -14604.954275410522     
  -1.3333253592580139     
   2.6666666665592254     
  -6.1815131290838786E-003
   13159.408723752855     
  -1.3333247103065791     
   2.6666666658885996     
   3.4257811930388333E-003
  -2570.3145998207624     
  -1.3333240085417521     
   2.6666666671576542     
   1.3965552652019835E-003
  -5417.2486867137441     
  -1.3333232496654390     
   2.6666666666363663     
  -3.2283441584908838E-003
   6630.1672604695950     
  -1.3333224290297556     
   2.6666666665330840     
   2.8927266634304546E-003
  -3657.9208936691698     
  -1.3333215416085598     
   2.6666666672431005     
  -7.5915443654161487E-004
  -874.99475793199974     
  -1.3333205819666694     
   2.6666666663567686     
  -1.7037962630121026E-003
   3081.4216065497644     
  -1.3333195442265726     
   2.6666666664306442     
   1.8936328382693002E-003
  -2245.6727573100356     
  -1.3333184220324295     
   2.6666666668313410     
  -9.4145807924322217E-004
   1236.0030830475600     
  -1.3333172085111455     
   2.6666666667423700     
   7.4594747504320037E-004
  -863.61449048990221     
  -1.3333158962302754     
   2.6666666668491210     
  -5.2902039682145498E-004
   235.80819076176329     
  -1.3333144771525016     
   2.6666666664864143     
  -1.5256146414553934E-004
   289.00408618014308     
  -1.3333129425864085     
   2.6666666665979446     
   3.4637139122915611E-004
  -372.26167043972987     
  -1.3333112831332496     
   2.6666666665965586     
  -3.4859826433166819E-004
   462.20194242727069     
  -1.3333094886293839     
   2.6666666667553081     
   5.8450280468765753E-004
  -570.54904140518136     
  -1.3333075480840257     
   2.6666666666995895     
  -6.6107052586608520E-004
   486.17092858288896     
  -1.3333054496119310     
   2.6666666665623509     
   4.8667261699212639E-004
  -297.01665172438101     
  -1.3333031803606017     
   2.6666666667453853     
  -2.7158349369606910E-004
   178.78301049362176     
  -1.3333007264315704     
   2.6666666666997365     
   2.2197742853224674E-004
  -160.93369652551323     
  -1.3332980727952748     
   2.6666666666634278     
  -2.5846450701988704E-004
   137.26267830990454     
  -1.3332952031990075     
   2.6666666665840069     
   1.8466002097889284E-004
  -59.919772395216874     
  -1.3332921000673719     
   2.6666666667703565     
  -2.4521288002788892E-005
  -7.1683916072247742     
  -1.3332887443946393     
   2.6666666666745886     
  -5.1582911286542817E-005
   18.967249334872616     
  -1.3332851156283445     
   2.6666666666395691     
   2.5848268191771068E-005
  -14.961616862308453     
  -1.3332811915434077     
   2.6666666666184482     
  -4.0201219087729434E-005
   17.293098266518214     
  -1.3332769481060134     
   2.6666666666218735     
   4.2353733243892272E-005
  -2.1538901114955640     
  -1.3332723593264098     
   2.6666666667485037     
   3.1234540355376661E-005
  -19.680701356312074     
  -1.3332673970997304     
   2.6666666666603027     
  -7.8633073647363779E-005
   24.340712561763883     
  -1.3332620310338605     
   2.6666666666395251     
   6.8307526648069876E-005
  -16.551771194063594     
  -1.3332562282632934     
   2.6666666667016794     
  -3.9744370409461524E-005
   7.6433916838948948     
  -1.3332499532478408     
   2.6666666666416017     
   1.4213330633279904E-005
  -3.1973935048673336     
  -1.3332431675549592     
   2.6666666666518264     
  -1.0195266005647380E-005
   2.2523391126946546     
  -1.3332358296243627     
   2.6666666666468810     
   8.3981805943222944E-006
 -0.29560934663535160     
  -1.3332278945134788     
   2.6666666666890091     
   5.7592760324633291E-006
  -1.3589699601192928     
  -1.3332193136221890     
   2.6666666666838594     
  -7.3595441479433674E-006
   1.0999263971988935     
  -1.3332100343951685     
   2.6666666666725964     
   4.1227309407180556E-006
 -0.61124467661186488     
  -1.3331999999999999     
   2.6666666666776586     
  -2.7774235177739276E-006
  -7.8662014209671283E-002
  -1.3331891489790932     
   2.6666666666511478     
  -3.7376820736207476E-006
  0.69164406242113152     
  -1.3331774148732762     
   2.6666666666584300     
   5.3926206196164945E-006
 -0.43023128861796939     
  -1.3331647258147525     
   2.6666666666805261     
  -7.4901313036421975E-007
  -1.5674512000073181E-004
  -1.3331510040869339     
   2.6666666666728056     
  -7.5143279597195821E-007
  -7.0768427746246865E-002
  -1.3331361656484495     
   2.6666666666578691     
  -1.9327873779394148E-006
  0.14798194025140621     
  -1.3331201196184186     
   2.6666666666506833     
   7.3855061154603629E-007
  0.10828975697863798     
  -1.3331027677198326     
   2.6666666666740499     
   2.8524626026694930E-006
 -0.26373567870036979     
  -1.3330840036776390     
   2.6666666666750181     
  -2.7148782257743229E-006
  0.22329590035127303     
  -1.3330637125678395     
   2.6666666666724881     
   2.3824086100082348E-006
 -0.24162135863431553     
  -1.3330417701136150     
   2.6666666666626169     
  -3.5820776916501652E-006
  0.20128245809745318     
  -1.3330180419241693     
   2.6666666666466794     
   1.7909991434602094E-006
  -6.4829159576992538E-003
  -1.3329923826716252     
   2.6666666666793457     
   1.6038590184569423E-006
 -0.13189085494018113     
  -1.3329646352009374     
   2.6666666666698835     
  -2.5132333168898743E-006
  0.13057283660689450     
  -1.3329346295673659     
   2.6666666666629206     
   1.8944274589565661E-006
  -8.3046471819315890E-002
  -1.3329021819956151     
   2.6666666666721359     
  -1.1370609381699221E-006
   3.2234742029955410E-002
  -1.3328670937542686     
   2.6666666666589558     
   1.3538202093086523E-007
   1.4521037573445176E-002
  -1.3328291499386189     
   2.6666666666716283     
   7.5523854025183012E-007
  -3.5555800574816540E-002
  -1.3327881181544423     
   2.6666666666696157     
  -8.8604413708102885E-007
   3.1569159897302489E-002
  -1.3327437470946564     
   2.6666666666663503     
   6.8980757926532451E-007
  -2.2471368562787378E-002
  -1.3326957650001399     
   2.6666666666693484     
  -5.2319366731429446E-007
   8.7767541121201356E-003
  -1.3326438779952929     
   2.6666666666589567     
  -1.0869248763126796E-008
   5.1133209762269120E-003
  -1.3325877682881382     
   2.6666666666652907     
   3.1190106162243440E-007
  -7.2464953022053375E-003
  -1.3325270922239427     
   2.6666666666682297     
  -1.8274885429453214E-007
   3.2156013244767565E-003
  -1.3324614781804389     
   2.6666666666650767     
   5.4613326550049245E-008
   1.7436193098023392E-003
  -1.3323905242917513     
   2.6666666666716865     
   1.9379446827393135E-007
  -6.5778530589700188E-003
  -1.3323137959870919     
   2.6666666666665013     
  -3.7400148442782398E-007
   7.5743951049315949E-003
  -1.3322308233291478     
   2.6666666666652263     
   3.3302467152020704E-007
  -5.4449076273191503E-003
  -1.3321410981358581     
   2.6666666666691441     
  -2.1658889144772050E-007
   2.7670847455342870E-003
  -1.3320440708679568     
   2.6666666666643724     
   8.5454115576802133E-008
  -6.9007688952665619E-004
  -1.3319391472632116     
   2.6666666666678922     
   3.9980914262232035E-009
  -3.2428090782808824E-004
  -1.3318256846967511     
   2.6666666666664711     
  -3.7394870637118804E-008
   6.6754514854952107E-004
  -1.3317029882451847     
   2.6666666666672696     
   5.4748727973693925E-008
  -9.8485164422175290E-004
  -1.3315703064304099     
   2.6666666666654035     
  -9.2257163395546796E-008
   1.2025034237537844E-003
  -1.3314268266170397     
   2.6666666666659191     
   1.0184467427395864E-007
  -1.0951936517387890E-003
  -1.3312716700352600     
   2.6666666666666479     
  -8.9322642040343395E-008
   9.0790113887359288E-004
  -1.3311038863986353     
   2.6666666666661900     
   8.2049682082726460E-008
  -6.2204063370568886E-004
  -1.3309224480838941     
   2.6666666666687164     
  -4.4920072732258399E-008
   1.7089273442816600E-004
  -1.3307262438370542     
   2.6666666666648817     
  -7.1989574522396487E-009
   1.4743703394471996E-004
  -1.3305140719673310     
   2.6666666666665364     
   2.7993282601088555E-008
  -1.6432121391193183E-004
  -1.3302846329871512     
   2.6666666666677039     
  -1.4421120608486942E-008
   5.9569984117323350E-005
  -1.3300365216531909     
   2.6666666666665675     
   2.2063661427725352E-009
   5.4870397585634079E-006
  -1.3297682183596906     
   2.6666666666671781     
   3.8625808364104722E-009
  -5.6247770115092138E-005
  -1.3294780798313370     
   2.6666666666660213     
  -1.4497020063496325E-008
   9.1404076583203694E-005
  -1.3291643290587061     
   2.6666666666664058     
   1.7765842042316440E-008
  -6.9888042219074732E-005
  -1.3288250444146250     
   2.6666666666675325     
  -8.9100899287234685E-009
   1.7915688482151295E-005
  -1.3284581478847972     
   2.6666666666660981     
  -1.5152355034491021E-009
   1.7970572305634709E-005
  -1.3280613923406013     
   2.6666666666668406     
   6.5059292155159390E-009
  -2.4669189681440907E-005
  -1.3276323477761183     
   2.6666666666670182     
  -5.4012752453817356E-009
   1.2836622818162878E-005
  -1.3271683864250921     
   2.6666666666663046     
   1.2988837281137365E-009
  -2.2352332135996069E-006
  -1.3266666666666667     
   2.6666666666665559     
   3.7240476668091132E-011
  -1.5343420853419504E-009
  -1.3200000000000001     
   2.6666666666667131     
   2.5732911028026499E-011
  -7.8387619189851402E-009
  -1.3133333333333332     
   2.6666666666666949     
  -3.3057803364362034E-011
   4.2545175101504631E-009
  -1.3066666666666666     
   2.6666666666666097     
  -1.1489220382335602E-012
   5.1736551407373107E-009
  -1.3000000000000000     
   2.6666666666667007     
   3.7653491517296279E-011
  -1.0454066263593675E-008
  -1.2933333333333332     
   2.6666666666666932     
  -4.0752005459656249E-011
   7.3682492003212474E-009
  -1.2866666666666666     
   2.6666666666666274     
   1.4509863542753152E-011
  -3.6712074452731883E-009
  -1.2800000000000000     
   2.6666666666666310     
  -1.3024192296795745E-011
   6.7481463921634147E-009
  -1.2733333333333334     
   2.6666666666666927     
   3.7586905644429835E-011
  -9.6789575967865273E-009
  -1.2666666666666666     
   2.6666666666666989     
  -3.5005276331469189E-011
   4.6828429417948887E-009
  -1.2600000000000000     
   2.6666666666666119     
   1.1604573199246150E-013
   4.5900063562009185E-009
  -1.2533333333333334     
   2.6666666666666985     
   3.4541093403499332E-011
  -9.4004478400046169E-009
  -1.2466666666666666     
   2.6666666666666949     
  -3.5962265396535361E-011
   5.1585097620216666E-009
  -1.2400000000000000     
   2.6666666666666119     
   2.7265578186271736E-012
   4.1141318843361137E-009
  -1.2333333333333334     
   2.6666666666667025     
   3.3582546951147972E-011
  -9.6779193385964043E-009
  -1.2266666666666666     
   2.6666666666666892     
  -3.9001848088325126E-011
   7.3127044168616913E-009
  -1.2200000000000000     
   2.6666666666666310     
   1.5843435038137604E-011
  -4.2251752364322265E-009
  -1.2133333333333334     
   2.6666666666666310     
  -1.5845379235104040E-011
   7.3142597744348411E-009
  -1.2066666666666668     
   2.6666666666666892     
   3.9011569073157318E-011
  -9.6841407688890054E-009
  -1.2000000000000000     
   2.6666666666667025     
  -3.3619486693510284E-011
   4.1374622479333664E-009
  -1.1933333333333334     
   2.6666666666666119     
  -2.5885198340100982E-012
   5.0714097379252586E-009
  -1.1866666666666668     
   2.6666666666666941     
   3.5447053200429374E-011
  -9.0753781072162359E-009
  -1.1799999999999999     
   2.6666666666667012     
  -3.2618282603692454E-011
   3.9452616377518719E-009
  -1.1733333333333333     
   2.6666666666666119     
  -3.0288203205534751E-012
   5.2314495169784661E-009
  -1.1666666666666667     
   2.6666666666666949     
   3.6207051056785051E-011
  -9.5233366132475739E-009
  -1.1599999999999999     
   2.6666666666666976     
  -3.5217973542571812E-011
   4.4401875056078716E-009
  -1.1533333333333333     
   2.6666666666666048     
  -1.9165672505127456E-012
   5.9734413060180665E-009
  -1.1466666666666667     
   2.6666666666667069     
   4.2884242544622789E-011
  -1.1778306986469865E-008
  -1.1399999999999999     
   2.6666666666667007     
  -4.5453059853900792E-011
   8.0284951534404599E-009
  -1.1333333333333333     
   2.6666666666666239     
   1.4760653796902705E-011
  -3.7800278840816920E-009
  -1.1266666666666667     
   2.6666666666666270     
  -1.3589555333710011E-011
   7.0916163828863090E-009
  -1.1200000000000001     
   2.6666666666666918     
   3.9597567537937352E-011
  -1.0375582932261562E-008
  -1.1133333333333333     
   2.6666666666666954     
  -3.8219304454024443E-011
   5.9890059157559834E-009
  -1.1066666666666667     
   2.6666666666666163     
   6.6982399141454810E-012
   2.9752050124479778E-009
  -1.1000000000000001     
   2.6666666666667056     
   2.9012277507505215E-011
  -8.3685533063624866E-009
  -1.0933333333333333     
   2.6666666666666941     
  -3.3751872290213502E-011
   4.4220898106063095E-009
  -1.0866666666666667     
   2.6666666666666079     
  -5.8619871066615202E-013
   4.8910487791392300E-009
  -1.0800000000000001     
   2.6666666666666967     
   3.6096667132878105E-011
  -9.7754302119612497E-009
  -1.0733333333333333     
   2.6666666666666941     
  -3.7219059456831336E-011
   5.7889626383018119E-009
  -1.0666666666666667     
   2.6666666666666163     
   6.1981603304322951E-012
   3.1752254019643556E-009
  -1.0600000000000001     
   2.6666666666667069     
   3.0012350845164851E-011
  -8.9685915869738191E-009
  -1.0533333333333332     
   2.6666666666666892     
  -3.7252086057138854E-011
   6.6222225435352546E-009
  -1.0466666666666666     
   2.6666666666666270     
   1.2414583019375602E-011
  -3.3094438719652196E-009
  -1.0400000000000000     
   2.6666666666666270     
  -1.2406246020363565E-011
   6.6155529443256230E-009
  -1.0333333333333334     
   2.6666666666666887     
   3.7210401062078650E-011
  -8.9419131901352942E-009
  -1.0266666666666666     
   2.6666666666667074     
  -2.9853947863936114E-011
   3.0751814138198957E-009
  -1.0200000000000000     
   2.6666666666666154     
  -6.7900872602870057E-012
   6.1624601940411210E-009
  -1.0133333333333334     
   2.6666666666666972     
   3.9428364195021438E-011
  -1.1169376446774024E-008
  -1.0066666666666666     
   2.6666666666666852     
  -4.4341959155783815E-011
   1.0093336162651018E-008
  -1.0000000000000000     
   2.6666666666666523     
   3.1358062064098893E-011
  -7.8876861310270833E-009
 -0.99333333333333329     
   2.6666666666666616     
  -2.7799583918604283E-011
   7.2465536462553330E-009
 -0.98666666666666669     
   2.6666666666666581     
   2.6549568428310758E-011
  -6.8876737387922656E-009
 -0.97999999999999998     
   2.6666666666666621     
  -2.5107984612631285E-011
   6.0932865937117514E-009
 -0.97333333333333338     
   2.6666666666666505     
   2.0591664840206892E-011
  -3.2746179208527589E-009
 -0.96666666666666667     
   2.6666666666666923     
  -3.9679695661888231E-012
  -1.0024226790170313E-010
 -0.95999999999999996     
   2.6666666666666705     
  -4.7197865754515975E-012
   1.2597416908752420E-009
 -0.95333333333333337     
   2.6666666666666705     
   4.7282761061126211E-012
  -1.0703389243052184E-010
 -0.94666666666666666     
   2.6666666666666923     
   3.9255219128837059E-012
  -3.2474514227374840E-009
 -0.93999999999999995     
   2.6666666666666510     
  -2.0430363757647445E-011
   5.9914122257794680E-009
 -0.93333333333333335     
   2.6666666666666612     
   2.4505227935698610E-011
  -6.5073427651784102E-009
 -0.92666666666666664     
   2.6666666666666616     
  -2.4299842803139508E-011
   5.8271041197321891E-009
 -0.92000000000000004     
   2.6666666666666492     
   1.9403438094851951E-011
  -2.5902189985483670E-009
 -0.91333333333333333     
   2.6666666666666976     
  -2.3204394260817278E-014
  -2.5716554831397124E-009
 -0.90666666666666662     
   2.6666666666666492     
  -1.9310620517808677E-011
   5.7714135735062267E-009
 -0.90000000000000002     
   2.6666666666666612     
   2.3974981283488065E-011
  -6.3031440956832164E-009
 -0.89333333333333331     
   2.6666666666666630     
  -2.3298599434136098E-011
   5.2303080940246567E-009
 -0.88666666666666671     
   2.6666666666666443     
   1.5928711271048865E-011
  -4.0723356521343241E-010
 -0.88000000000000000     
   2.6666666666667163     
   1.2874459531948118E-011
  -6.0172191347553415E-009
 -0.87333333333333329     
   2.6666666666666679     
  -3.2254683978716476E-011
   7.9915186346001628E-009
 -0.86666666666666670     
   2.6666666666666563     
   2.7681705780784799E-011
  -7.0484186324266636E-009
 -0.85999999999999999     
   2.6666666666666625     
  -2.5181433962415231E-011
   5.9913011799045136E-009
 -0.85333333333333339     
   2.6666666666666492     
   1.9753324886868666E-011
  -2.7059313719894150E-009
 -0.84666666666666668     
   2.6666666666666972     
  -5.4116040305196538E-013
  -2.2730030495478429E-009
 -0.83999999999999997     
   2.6666666666666519     
  -1.7588683274660802E-011
   4.6925162125797974E-009
 -0.83333333333333337     
   2.6666666666666519     
   1.7605188319687705E-011
  -2.2862070855693656E-009
 -0.82666666666666666     
   2.6666666666666972     
   4.5863517791744764E-013
  -2.6531152279033231E-009
 -0.81999999999999995     
   2.6666666666666496     
  -1.9439729031357491E-011
   5.7932406395816676E-009
 -0.81333333333333335     
   2.6666666666666612     
   2.4009575765505053E-011
  -6.3089926152213679E-009
 -0.80666666666666664     
   2.6666666666666630     
  -2.3307868848655251E-011
   5.2318751061018252E-009
 -0.80000000000000004     
   2.6666666666666443     
   1.5931194447108477E-011
  -4.0765309398395298E-010
 -0.79333333333333333     
   2.6666666666667163     
   1.2873796242228826E-011
  -6.0171080317504261E-009
 -0.78666666666666663     
   2.6666666666666679     
  -3.2254513995898916E-011
   7.9914937513510304E-009
 -0.78000000000000003     
   2.6666666666666563     
   2.7681689139233866E-011
  -7.0484302024350521E-009
 -0.77333333333333332     
   2.6666666666666625     
  -2.5181537379029065E-011
   5.9913723431871942E-009
 -0.76666666666666672     
   2.6666666666666492     
   1.9753755194874924E-011
  -2.7062044551117411E-009
 -0.76000000000000001     
   2.6666666666666972     
  -5.4277821846315232E-013
  -2.2719818803412194E-009
 -0.75333333333333330     
   2.6666666666666519     
  -1.7582642321022313E-011
   4.6887046188756271E-009
 -0.74666666666666670     
   2.6666666666666519     
   1.7582642320544926E-011
  -2.2719818799593113E-009
 -0.73999999999999999     
   2.6666666666666972     
   5.4277822085007487E-013
  -2.7062044566393704E-009
 -0.73333333333333328     
   2.6666666666666492     
  -1.9753755203945221E-011
   5.9913723489158021E-009
 -0.72666666666666668     
   2.6666666666666625     
   2.5181537412923339E-011
  -7.0484302238218623E-009
 -0.71999999999999997     
   2.6666666666666563     
  -2.7681689265740671E-011
   7.9914938311696665E-009
 -0.71333333333333337     
   2.6666666666666679     
   3.2254514468031883E-011
  -6.0171083296381675E-009
 -0.70666666666666667     
   2.6666666666667163     
  -1.2873798004253909E-011
  -4.0765198225162705E-010
 -0.69999999999999996     
   2.6666666666666443     
  -1.5931187871141114E-011
   5.2318709570602623E-009
 -0.69333333333333336     
   2.6666666666666630     
   2.3307844306810890E-011
  -6.3089771307874438E-009
 -0.68666666666666665     
   2.6666666666666612     
  -2.4009484174094980E-011
   5.7931828508875314E-009
 -0.68000000000000005     
   2.6666666666666496     
   1.9439387207561544E-011
  -2.6528995575607001E-009
 -0.67333333333333334     
   2.6666666666666972     
  -4.5735947414372477E-013
  -2.2870119782457204E-009
 -0.66666666666666663     
   2.6666666666666519     
  -1.7609949310986643E-011
   4.6955201129425910E-009
 -0.66000000000000003     
   2.6666666666666519     
   1.7606451536082825E-011
  -2.2842137583226660E-009
 -0.65333333333333332     
   2.6666666666666972     
   4.7484834866281346E-013
  -2.6640924372529160E-009
 -0.64666666666666661     
   2.6666666666666496     
  -1.9505844930734075E-011
   5.8351561497333384E-009
 -0.64000000000000001     
   2.6666666666666612     
   2.4257826192266008E-011
  -6.4656774464784609E-009
 -0.63333333333333330     
   2.6666666666666616     
  -2.4234754656322493E-011
   5.8166989209785263E-009
 -0.62666666666666671     
   2.6666666666666492     
   1.9390487251016488E-011
  -2.5902635222336619E-009
 -0.62000000000000000     
   2.6666666666666976     
  -3.6489165735992757E-014
  -2.5610721896448675E-009
 -0.61333333333333329     
   2.6666666666666496     
  -1.9244530588072515E-011
   5.7291249232121418E-009
 -0.60666666666666669     
   2.6666666666666607     
   2.3723906336018587E-011
  -6.1445727880017221E-009
 -0.59999999999999998     
   2.6666666666666643     
  -2.2360389573994372E-011
   4.6383115135927678E-009
 -0.59333333333333338     
   2.6666666666666394     
   1.2426946777951411E-011
   1.8021814488326353E-009
 -0.58666666666666667     
   2.6666666666667354     
   2.5943307644196189E-011
  -9.5022462809151719E-009
 -0.57999999999999996     
   2.6666666666666869     
  -4.5323539462666078E-011
   1.0200939546007374E-008
 -0.57333333333333336     
   2.6666666666666514     
   3.1183507132389292E-011
  -7.6404388023030513E-009
 -0.56666666666666665     
   2.6666666666666639     
  -2.6119783884883640E-011
   6.1499609480028539E-009
 -0.56000000000000005     
   2.6666666666666488     
   2.0004923225137800E-011
  -2.7485502745063838E-009
 -0.55333333333333334     
   2.6666666666666972     
  -6.0920383366009367E-013
  -2.2611872075783083E-009
 -0.54666666666666663     
   2.6666666666666519     
  -1.7568107890497421E-011
   4.6878717472186267E-009
 -0.54000000000000004     
   2.6666666666666519     
   1.7590930213642310E-011
  -2.2794450660942192E-009
 -0.53333333333333333     
   2.6666666666666972     
   4.9509221793565122E-013
  -2.6755188404427394E-009
 -0.52666666666666662     
   2.6666666666666492     
  -1.9571299085384911E-011
   5.8760930702641870E-009
 -0.52000000000000002     
   2.6666666666666616     
   2.4499398941596530E-011
  -6.6179987254120279E-009
 -0.51333333333333331     
   2.6666666666666603     
  -2.5135591498993723E-011
   6.3850471161819440E-009
 -0.50666666666666671     
   2.6666666666666541     
   2.2752261872370903E-011
  -4.7113350241137716E-009
 -0.50000000000000000     
   2.6666666666666794     
  -1.2582750808482412E-011
   1.8021519438716542E-009
 -0.49333333333333335     
   2.6666666666666505     
   9.3338877055500667E-013
   1.0554409274276493E-009
 -0.48666666666666669     
   2.6666666666666750     
   8.8491957262623849E-012
  -2.4712019747817568E-009
 -0.47999999999999998     
   2.6666666666666727     
  -9.6848190846008089E-012
   1.7239396140983888E-009
 -0.47333333333333333     
   2.6666666666666567     
   3.2447280211371192E-012
  -8.7184280281130413E-010
 -0.46666666666666667     
   2.6666666666666567     
  -3.2940929999476674E-012
   1.7634315971468271E-009
 -0.46000000000000002     
   2.6666666666666732     
   9.9316439786535483E-012
  -2.6291699069755094E-009
 -0.45333333333333331     
   2.6666666666666736     
  -9.7871303236627910E-012
   1.6478206731542217E-009
 -0.44666666666666666     
   2.6666666666666554     
   2.5715247249938828E-012
  -4.0939910684088280E-010
 -0.44000000000000000     
   2.6666666666666607     
  -4.9896857631274071E-013
  -1.0224245790690536E-011
 -0.43333333333333335     
   2.6666666666666581     
  -5.7565041974291977E-013
   4.5029609000364481E-010
 -0.42666666666666669     
   2.6666666666666634     
   2.8015702552844194E-012
   1.7617535645766054E-009
 -0.41999999999999998     
   2.6666666666667105     
   1.6014721989608973E-011
  -5.1525193203018268E-009
 -0.41333333333333333     
   2.6666666666666941     
  -2.2629172912653906E-011
   3.5006006242119941E-009
 -0.40666666666666668     
   2.6666666666666465     
   3.6253317689360727E-012
   6.0033520906313811E-010
 -0.40000000000000002     
   2.6666666666666758     
   8.1278458369096123E-012
  -2.3492277816640519E-009
 -0.39333333333333331     
   2.6666666666666727     
  -9.4913625255707917E-012
   1.6911485599920790E-009
 -0.38666666666666666     
   2.6666666666666567     
   3.1922516743698140E-012
  -8.6265277950376958E-010
 -0.38000000000000000     
   2.6666666666666567     
  -3.2776441719084639E-012
   1.7594625580229991E-009
 -0.37333333333333335     
   2.6666666666666732     
   9.9183250132640420E-012
  -2.6224837737877327E-009
 -0.36666666666666664     
   2.6666666666666736     
  -9.7503032901439694E-012
   1.6250451795269417E-009
 -0.35999999999999999     
   2.6666666666666554     
   2.4375355563081040E-012
  -3.2498326551953960E-010
 -0.35333333333333333     
   2.6666666666666616     
   1.6106491155492758E-016
  -3.2511211744878351E-010
 -0.34666666666666668     
   2.6666666666666554     
  -2.4381798159543239E-012
   1.6254317353146738E-009
 -0.34000000000000002     
   2.6666666666666736     
   9.7525581989057406E-012
  -2.6239011450094171E-009
 -0.33333333333333331     
   2.6666666666666732     
  -9.9267003886649081E-012
   1.7647454871220063E-009
 -0.32666666666666666     
   2.6666666666666567     
   3.3088907647501515E-012
  -8.8236712467811253E-010
 -0.32000000000000001     
   2.6666666666666567     
  -3.3088626703356986E-012
   1.7647230115904444E-009
 -0.31333333333333335     
   2.6666666666666732     
   9.9265599165926449E-012
  -2.6238112428831699E-009
 -0.30666666666666664     
   2.6666666666666736     
  -9.7520244050311459E-012
   1.6250946023412456E-009
 -0.29999999999999999     
   2.6666666666666554     
   2.4361851125282069E-012
  -3.2385348768131830E-010
 -0.29333333333333333     
   2.6666666666666616     
   7.2839549183178151E-015
  -3.2968065161597244E-010
 -0.28666666666666668     
   2.6666666666666554     
  -2.4653209322014780E-012
   1.6425760941452081E-009
 -0.28000000000000003     
   2.6666666666666736     
   9.8539997738875936E-012
  -2.6879100461643644E-009
 -0.27333333333333332     
   2.6666666666666727     
  -1.0305325572345161E-011
   2.0036367329112614E-009
 -0.26666666666666666     
   2.6666666666666585     
   4.7219499244893134E-012
  -1.7739232066801861E-009
 -0.26000000000000001     
   2.6666666666666492     
  -8.5824741256120929E-012
   5.0920560938094828E-009
 -0.25333333333333335     
   2.6666666666667016     
   2.9607946577959061E-011
  -7.3677259435482457E-009
 -0.24666666666666667     
   2.6666666666667114     
  -2.5649997998651607E-011
   3.7020540697638066E-009
 -0.23999999999999999     
   2.6666666666666528     
   2.1154075245769661E-012
   2.3337121070198797E-010
 -0.23333333333333334     
   2.6666666666666674     
   3.8656916048418771E-012
  -1.0828252337712636E-009
 -0.22666666666666666     
   2.6666666666666665     
  -4.2554976484426076E-012
   5.4521604558257190E-010
 -0.22000000000000000     
   2.6666666666666554     
  -1.6637730657331506E-013
   6.7831789084122376E-010
 -0.21333333333333335     
   2.6666666666666674     
   4.9210068747358673E-012
  -1.4821307695472196E-009
 -0.20666666666666667     
   2.6666666666666643     
  -6.1949738968682898E-012
   1.6974915085471602E-009
 -0.20000000000000001     
   2.6666666666666652     
   6.5362124172354223E-012
  -1.7551215858409256E-009
 -0.19333333333333333     
   2.6666666666666647     
  -6.6271994765715321E-012
   1.7702811560160480E-009
 -0.18666666666666668     
   2.6666666666666652     
   6.6499091935488396E-012
  -1.7732893594227715E-009
 -0.17999999999999999     
   2.6666666666666652     
  -6.6497610021219593E-012
   1.7701626028745430E-009
 -0.17333333333333334     
   2.6666666666666647     
   6.6264585194371272E-012
  -1.7546473732749063E-009
 -0.16666666666666666     
   2.6666666666666652     
  -6.5333967801246805E-012
   1.6957132114245872E-009
 -0.16000000000000000     
   2.6666666666666643     
   6.1844523055597326E-012
  -1.4754917936229470E-009
 -0.15333333333333332     
   2.6666666666666674     
  -4.8817361466123811E-012
   6.5354028426670648E-010
 -0.14666666666666667     
   2.6666666666666554     
   1.9815985387922213E-014
   6.3768749595636865E-010
 -0.14000000000000001     
   2.6666666666666674     
   4.8024722050606913E-012
  -1.4279334286919334E-009
 -0.13333333333333333     
   2.6666666666666647     
  -5.9070285101288194E-012
   1.5213325400108701E-009
 -0.12666666666666668     
   2.6666666666666639     
   5.5029655399527183E-012
  -1.1046830525510526E-009
 -0.12000000000000000     
   2.6666666666666705     
  -2.7821573541801851E-012
   1.9733727430496456E-010
 -0.11333333333333333     
   2.6666666666666603     
  -1.3021277968929492E-012
   3.8638822890720427E-010
 -0.10666666666666667     
   2.6666666666666612     
   1.5957839199110852E-012
  -3.7587624109544163E-011
 -0.10000000000000001     
   2.6666666666666683     
   1.3138767390895037E-012
  -1.0886890153811464E-009
  -9.3333333333333338E-002
   2.6666666666666545     
  -6.8512908762691007E-012
   4.3923436856341286E-009
  -8.6666666666666670E-002
   2.6666666666667025     
   2.6091286765986899E-011
  -6.9594130679701206E-009
  -8.0000000000000002E-002
   2.6666666666667025     
  -2.6104311243787898E-011
   4.4027632678749301E-009
  -7.3333333333333334E-002
   2.6666666666666545     
   6.9164132652741060E-012
  -1.1303673443443510E-009
  -6.6666666666666666E-002
   2.6666666666666679     
  -1.5613418173085329E-012
   1.1870610950247445E-010
  -5.9999999999999998E-002
   2.6666666666666625     
  -6.7104599603997376E-013
   2.2921726487839365E-010
  -5.3333333333333337E-002
   2.6666666666666634     
   1.0480834905479799E-012
  -1.8292388610393026E-010
  -4.6666666666666669E-002
   2.6666666666666652     
  -3.2384565523149812E-013
   7.6152638081268015E-011
  -4.0000000000000001E-002
   2.6666666666666647     
   2.4729913037801251E-013
  -1.2168666622114182E-010
  -3.3333333333333333E-002
   2.6666666666666639     
  -6.6535086628055193E-013
   1.9743120607526953E-010
  -2.6666666666666668E-002
   2.6666666666666643     
   8.1538317928397114E-013
  -2.4171251662387711E-010
  -2.0000000000000000E-002
   2.6666666666666639     
  -9.9746069539510863E-013
   4.8520176611619911E-010
  -1.3333333333333334E-002
   2.6666666666666679     
   2.6415525504763882E-012
  -1.6280402742649096E-009
  -6.6666666666666671E-003
   2.6666666666666505     
  -9.5687495065104455E-012
   6.0269593309434406E-009
   0.0000000000000000     
   2.6666666666667158     
   3.5633445475565394E-011
  -1.2958524390323784E-008
   6.6666666666666671E-003
   2.6666666666666510     
  -6.1555487451860907E-011
   1.7314374526370069E-008
   1.3333333333333334E-002
   2.6666666666666679     
   6.8302321495917591E-011
  -1.8427045899145373E-008
   2.0000000000000000E-002
   2.6666666666666639     
  -6.9900522747669779E-011
   1.8663989801347763E-008
   2.6666666666666668E-002
   2.6666666666666643     
   7.0079400762441679E-011
  -1.8712256858114935E-008
   3.3333333333333333E-002
   2.6666666666666639     
  -7.0262525673417329E-011
   1.8810489730128267E-008
   4.0000000000000001E-002
   2.6666666666666652     
   7.0816147302547939E-011
  -1.8870937067115394E-008
   4.6666666666666669E-002
   2.6666666666666652     
  -7.0715880700814494E-011
   1.8730276448741513E-008
   5.3333333333333337E-002
   2.6666666666666630     
   6.9761192664750106E-011
  -1.8604566553295941E-008
   5.9999999999999998E-002
   2.6666666666666630     
  -6.9773056484966469E-011
   1.8739767504914609E-008
   6.6666666666666666E-002
   2.6666666666666656     
   7.0775199801896352E-011
  -1.8908901291807786E-008
   7.3333333333333334E-002
   2.6666666666666647     
  -7.1041559886659031E-011
   1.8952855572724736E-008
   8.0000000000000002E-002
   2.6666666666666652     
   7.1104856908779774E-011
  -1.8959538909504391E-008
   8.6666666666666670E-002
   2.6666666666666652     
  -7.1091684912500131E-011
   1.8942317975701018E-008
   9.3333333333333338E-002
   2.6666666666666647     
   7.0975699905260778E-011
  -1.8866750903712907E-008
  0.10000000000000001     
   2.6666666666666661     
  -7.0524931872583021E-011
   1.8581703549558826E-008
  0.10666666666666667     
   2.6666666666666616     
   6.8837844749111385E-011
  -1.8440786761423722E-008
  0.11333333333333333     
   2.6666666666666599     
  -6.9468055961563575E-011
   1.9085872519520543E-008
  0.12000000000000000     
   2.6666666666666705     
   7.3675987934843819E-011
  -2.0030775500647734E-008
  0.12666666666666668     
   2.6666666666666634     
  -7.6554828320010981E-011
   2.0465239271166089E-008
  0.13333333333333333     
   2.6666666666666643     
   7.6934466213738228E-011
  -2.0334485815629546E-008
  0.14000000000000001     
   2.6666666666666679     
  -7.5574177403480096E-011
   1.9377008222959627E-008
  0.14666666666666667     
   2.6666666666666532     
   6.9753384268720485E-011
  -1.7454208147221978E-008
  0.15333333333333332     
   2.6666666666666745     
  -6.1153176835441550E-011
   1.4273199115736971E-008
  0.16000000000000000     
   2.6666666666666363     
   4.5895816532588192E-011
  -5.2483199049387574E-009
  0.16666666666666666     
   2.6666666666667678     
   6.5334172455483465E-012
  -8.6986968619772221E-009
  0.17333333333333334     
   2.6666666666666372     
  -5.8706809219279425E-011
   1.7518902629250997E-008
  0.17999999999999999     
   2.6666666666666723     
   7.2684960500106078E-011
  -1.9881217886639034E-008
  0.18666666666666668     
   2.6666666666666630     
  -7.6424173649683503E-011
   2.0510273148912790E-008
  0.19333333333333333     
   2.6666666666666652     
   7.7402874967165968E-011
  -2.0664178940625048E-008
  0.20000000000000001     
   2.6666666666666647     
  -7.7578467087518584E-011
   2.0650746845194872E-008
  0.20666666666666667     
   2.6666666666666643     
   7.7302134251446542E-011
  -2.0443112671767400E-008
  0.21333333333333335     
   2.6666666666666674     
  -7.6021210786805694E-011
   1.9626008073482251E-008
  0.22000000000000000     
   2.6666666666666550     
   7.1173849764314579E-011
  -1.8341580693174668E-008
  0.22666666666666666     
   2.6666666666666670     
  -6.6388005434492496E-011
   1.7573689449024923E-008
  0.23333333333333334     
   2.6666666666666647     
   6.5414665433197467E-011
  -1.7562908692138610E-008
  0.23999999999999999     
   2.6666666666666625     
  -6.6307149757839293E-011
   1.8287676908738345E-008
  0.24666666666666667     
   2.6666666666666736     
   7.0850427057701483E-011
  -1.9421173692628193E-008
  0.25333333333333335     
   2.6666666666666639     
  -7.4808375637006862E-011
   1.9677678932782347E-008
  0.26000000000000001     
   2.6666666666666590     
   7.2774216358864129E-011
  -1.9570203109514261E-008
  0.26666666666666666     
   2.6666666666666559     
  -7.4002306962489709E-011
   2.0660151415682758E-008
  0.27333333333333332     
   2.6666666666666732     
   8.0948828655134565E-011
  -2.1574706784829735E-008
  0.28000000000000003     
   2.6666666666666732     
  -8.0861472231084978E-011
   2.0590266276443102E-008
  0.28666666666666668     
   2.6666666666666550     
   7.3565524842241877E-011
  -1.9290662552555642E-008
  0.29333333333333333     
   2.6666666666666612     
  -7.1114444301922365E-011
   1.8629401844187588E-008
  0.29999999999999999     
   2.6666666666666550     
   6.8606069529487779E-011
  -1.7283962734607881E-008
  0.30666666666666664     
   2.6666666666666741     
  -6.1023650980068560E-011
   1.6116180683452831E-008
  0.31333333333333335     
   2.6666666666666710     
   5.9847704145830467E-011
  -1.6343205267217364E-008
  0.32000000000000001     
   2.6666666666666639     
  -6.2726335358297144E-011
   1.4866371974625732E-008
  0.32666666666666666     
   2.6666666666666288     
   4.8771454451398415E-011
  -5.1793005416978920E-009
  0.33333333333333331     
   2.6666666666667758     
   9.9267003886650535E-012
  -9.5679471738294527E-009
  0.34000000000000002     
   2.6666666666666461     
  -6.1832903415054297E-011
   1.7374170834618464E-008
  0.34666666666666668     
   2.6666666666666625     
   6.8473377844587182E-011
  -1.8433040396256644E-008
  0.35333333333333333     
   2.6666666666666594     
  -6.9774425127334707E-011
   1.8415008660816426E-008
  0.35999999999999999     
   2.6666666666666559     
   6.8338139828791687E-011
  -1.7284012157422183E-008
  0.36666666666666664     
   2.6666666666666732     
  -6.1291951351871929E-011
   1.6330771558081215E-008
  0.37333333333333335     
   2.6666666666666732     
   6.1188835333739993E-011
  -1.7201519342916623E-008
  0.38000000000000000     
   2.6666666666666563     
  -6.7822559738131933E-011
   1.8085037402794194E-008
  0.38666666666666666     
   2.6666666666666563     
   6.7815220782827652E-011
  -1.7195648178673200E-008
  0.39333333333333331     
   2.6666666666666732     
  -6.1152140557218598E-011
   1.6307286901107524E-008
  0.40000000000000002     
   2.6666666666666732     
   6.1152511201090656E-011
  -1.7195944693770848E-008
  0.40666666666666668     
   2.6666666666666563     
  -6.7817074002187953E-011
   1.8086223463184779E-008
  0.41333333333333333     
   2.6666666666666563     
   6.7829601971701030E-011
  -1.7205967069381320E-008
  0.41999999999999998     
   2.6666666666666732     
  -6.1215151048656129E-011
   1.6347376403549424E-008
  0.42666666666666669     
   2.6666666666666736     
   6.1390171977967401E-011
  -1.7345983812830349E-008
  0.43333333333333335     
   2.6666666666666550     
  -6.8704706618257429E-011
   1.8646290436980847E-008
  0.44000000000000000     
   2.6666666666666612     
   7.1142471659102150E-011
  -1.9296195845506212E-008
  0.44666666666666666     
   2.6666666666666550     
  -7.3578997182191353E-011
   2.0595510855452118E-008
  0.45333333333333331     
   2.6666666666666732     
   8.0887334233703109E-011
  -2.1590151807915221E-008
  0.46000000000000002     
   2.6666666666666732     
  -8.1038804325657588E-011
   2.0716686929015687E-008
  0.46666666666666667     
   2.6666666666666563     
   7.4336347641963658E-011
  -1.9780900139760497E-008
  0.47333333333333333     
   2.6666666666666572     
  -7.4020403406236916E-011
   2.0463931540434306E-008
  0.47999999999999998     
   2.6666666666666705     
   7.9459083147023932E-011
  -2.0579130253589651E-008
  0.48666666666666669     
   2.6666666666666821     
  -7.4884393754895160E-011
   1.6804180026731447E-008
  0.49333333333333335     
   2.6666666666666226     
   5.1146956445593614E-011
  -5.1418940849482485E-009
  0.50000000000000000     
   2.6666666666667820     
   1.2582750808482569E-011
  -1.1655381052933866E-008
  0.50666666666666671     
   2.6666666666666266     
  -7.4832607088519558E-011
   2.2133786215485638E-008
  0.51333333333333331     
   2.6666666666666674     
   9.1170789527626553E-011
  -2.4725927004220026E-008
  0.52000000000000002     
   2.6666666666666594     
  -9.4273663004019687E-011
   2.4616084996600027E-008
  0.52666666666666662     
   2.6666666666666496     
   9.0346974470484747E-011
  -2.1584576177391954E-008
  0.53333333333333333     
   2.6666666666666967     
  -7.1537346859951452E-011
   1.6673810265774729E-008
  0.54000000000000004     
   2.6666666666666519     
   5.3516230133361905E-011
  -1.4273110153720992E-008
  0.54666666666666663     
   2.6666666666666519     
  -5.3532096019543269E-011
   1.6686502974719821E-008
  0.55333333333333334     
   2.6666666666666967     
   7.1616676290858263E-011
  -2.1635347013172318E-008
  0.56000000000000005     
   2.6666666666666492     
  -9.0648426307930650E-011
   2.4806475630776376E-008
  0.56666666666666665     
   2.6666666666666612     
   9.5400140922896478E-011
  -2.5436718705145122E-008
  0.57333333333333336     
   2.6666666666666612     
  -9.5375249365687891E-011
   2.4786562385009520E-008
  0.57999999999999996     
   2.6666666666666492     
   9.0523968521887782E-011
  -2.1555694030104867E-008
  0.58666666666666667     
   2.6666666666666976     
  -7.1143736703895272E-011
   1.6387804288216895E-008
  0.59333333333333338     
   2.6666666666666492     
   5.1764795457734260E-011
  -1.3157968390776687E-008
  0.59999999999999998     
   2.6666666666666612     
  -4.6919967473088779E-011
   1.2511941900500675E-008
  0.60666666666666669     
   2.6666666666666612     
   4.6919596780668457E-011
  -1.3157671836840440E-008
  0.61333333333333329     
   2.6666666666666492     
  -5.1762941995632722E-011
   1.6386618072471904E-008
  0.62000000000000000     
   2.6666666666666976     
   7.1136693547909390E-011
  -2.1551245721061146E-008
  0.62666666666666671     
   2.6666666666666492     
  -9.0497649360045772E-011
   2.4769955364579638E-008
  0.63333333333333330     
   2.6666666666666612     
   9.5277015874305811E-011
  -2.5374738932469332E-008
  0.64000000000000001     
   2.6666666666666616     
  -9.5033526119210116E-011
   2.4575163560503098E-008
  0.64666666666666661     
   2.6666666666666474     
   8.9280200584567376E-011
  -2.0772078504754944E-008
  0.65333333333333332     
   2.6666666666667043     
  -6.6510388201091396E-011
   1.3464741011323795E-008
  0.66000000000000003     
   2.6666666666666243     
   3.4475169383839408E-011
  -2.2493308085535595E-009
  0.66666666666666663     
   2.6666666666667544     
   1.7605188319688071E-011
  -9.2280541067030125E-009
  0.67333333333333334     
   2.6666666666666692     
  -5.1605217480583045E-011
   1.3084628832968572E-008
  0.68000000000000005     
   2.6666666666666567     
   4.6529498766683531E-011
  -1.2272906493184531E-008
  0.68666666666666665     
   2.6666666666666590     
  -4.5517299932198494E-011
   1.2274869765380576E-008
  0.69333333333333336     
   2.6666666666666616     
   4.6544223308157953E-011
  -1.3094445193952139E-008
  0.69999999999999996     
   2.6666666666666488     
  -5.1664115646480988E-011
   1.6370783636038819E-008
  0.70666666666666667     
   2.6666666666666976     
   7.1116761623812979E-011
  -2.1551134618217100E-008
  0.71333333333333337     
   2.6666666666666492     
  -9.0516748012811837E-011
   2.4785345389636536E-008
  0.71999999999999997     
   2.6666666666666612     
   9.5373342409466455E-011
  -2.5436410135540960E-008
  0.72666666666666668     
   2.6666666666666612     
  -9.5399733607086666E-011
   2.4806458347732705E-008
  0.73333333333333328     
   2.6666666666666492     
   9.0648704000912929E-011
  -2.1635586450601808E-008
  0.73999999999999999     
   2.6666666666666967     
  -7.1618194378597191E-011
   1.6687478007481464E-008
  0.74666666666666670     
   2.6666666666666519     
   5.3537890677516679E-011
  -1.4276770847338088E-008
  0.75333333333333330     
   2.6666666666666519     
  -5.3537890677516692E-011
   1.6687478007481467E-008
  0.76000000000000001     
   2.6666666666666967     
   7.1618194378597191E-011
  -2.1635586450601814E-008
  0.76666666666666672     
   2.6666666666666492     
  -9.0648704000912942E-011
   2.4806458347732711E-008
  0.77333333333333332     
   2.6666666666666612     
   9.5399733607086666E-011
  -2.5436410135540960E-008
  0.78000000000000003     
   2.6666666666666612     
  -9.5373342409466455E-011
   2.4785345389636536E-008
  0.78666666666666663     
   2.6666666666666492     
   9.0516748012811837E-011
  -2.1551134618217100E-008
  0.79333333333333333     
   2.6666666666666976     
  -7.1116761623812979E-011
   1.6370783636038819E-008
  0.80000000000000004     
   2.6666666666666488     
   5.1664115646480988E-011
  -1.3094445193952139E-008
  0.80666666666666664     
   2.6666666666666616     
  -4.6544223308157953E-011
   1.2274869765380576E-008
  0.81333333333333335     
   2.6666666666666590     
   4.5517299932198494E-011
  -1.2272906493184531E-008
  0.81999999999999995     
   2.6666666666666567     
  -4.6529498766683531E-011
   1.3084628832968572E-008
  0.82666666666666666     
   2.6666666666666692     
   5.1605217480583026E-011
  -9.2280541067029976E-009
  0.83333333333333337     
   2.6666666666667544     
  -1.7605188319687977E-011
  -2.2493308085536195E-009
  0.83999999999999997     
   2.6666666666666243     
  -3.4475169383839763E-011
   1.3464741011324015E-008
  0.84666666666666668     
   2.6666666666667043     
   6.6510388201092676E-011
  -2.0772078504755768E-008
  0.85333333333333339     
   2.6666666666666474     
  -8.9280200584572261E-011
   2.4575163560506175E-008
  0.85999999999999999     
   2.6666666666666616     
   9.5033526119228301E-011
  -2.5374738932480804E-008
  0.86666666666666670     
   2.6666666666666612     
  -9.5277015874373679E-011
   2.4769955364622460E-008
  0.87333333333333329     
   2.6666666666666492     
   9.0497649360299070E-011
  -2.1551245721220954E-008
  0.88000000000000000     
   2.6666666666666976     
  -7.1136693548854651E-011
   1.6386618073068298E-008
  0.88666666666666671     
   2.6666666666666492     
   5.1762941999160427E-011
  -1.3157671839066212E-008
  0.89333333333333331     
   2.6666666666666612     
  -4.6919596793834058E-011
   1.2511941908807379E-008
  0.90000000000000002     
   2.6666666666666612     
   4.6919967522223437E-011
  -1.3157968421777721E-008
  0.90666666666666662     
   2.6666666666666492     
  -5.1764795641107348E-011
   1.6387804403914329E-008
  0.91333333333333333     
   2.6666666666666976     
   7.1143737388252942E-011
  -2.1555694461893567E-008
  0.92000000000000004     
   2.6666666666666492     
  -9.0523971075945351E-011
   2.4786563996466872E-008
  0.92666666666666664     
   2.6666666666666612     
   9.5375258897560474E-011
  -2.5436724719185837E-008
  0.93333333333333335     
   2.6666666666666612     
  -9.5400176496329241E-011
   2.4806498075481882E-008
  0.93999999999999995     
   2.6666666666666492     
   9.0648559069789170E-011
  -2.1635430777953615E-008
  0.94666666666666666     
   2.6666666666666967     
  -7.1617171764859490E-011
   1.6686815589139499E-008
  0.95333333333333337     
   2.6666666666666519     
   5.3533945153689645E-011
  -1.4274276846618422E-008
  0.95999999999999996     
   2.6666666666666519     
  -5.3523131195946231E-011
   1.6678164422944768E-008
  0.96666666666666667     
   2.6666666666666967     
   7.1563101976142409E-011
  -2.1600826113174683E-008
  0.97333333333333338     
   2.6666666666666496     
  -9.0443093872664271E-011
   2.4676730582560892E-008
  0.97999999999999998     
   2.6666666666666599     
   9.4632385496546687E-011
  -2.4952259412280784E-008
  0.98666666666666669     
   2.6666666666666652     
  -9.2509560095555184E-011
   2.2978470261767753E-008
  0.99333333333333329     
   2.6666666666666337     
   7.9828966867706939E-011
  -1.4807784830001752E-008
   1.0000000000000000     
   2.6666666666667553     
  -3.1229419357303838E-011
   3.0703232982405455E-009
   1.0066666666666666     
   2.6666666666666567     
  -8.2019946205002361E-012
   4.8712826650477134E-009
   1.0133333333333334     
   2.6666666666667069     
   2.8332625367358462E-011
  -1.3034181299246734E-008
   1.0200000000000000     
   2.6666666666666043     
  -6.9423734376989970E-011
   2.3533315157550078E-008
   1.0266666666666666     
   2.6666666666666985     
   1.0707612930463971E-010
  -2.8945242526165230E-008
   1.0333333333333334     
   2.6666666666666909     
  -1.1001318964159490E-010
   2.5882963427114139E-008
   1.0400000000000000     
   2.6666666666666261     
   8.4109036061765622E-011
  -2.2432774377503500E-008
   1.0466666666666666     
   2.6666666666666261     
  -8.4136771769507031E-011
   2.5905151993307263E-008
   1.0533333333333332     
   2.6666666666666914     
   1.1015186818030194E-010
  -2.9033996790937733E-008
   1.0600000000000001     
   2.6666666666666976     
  -1.0760310775172640E-010
   2.3866143650446906E-008
   1.0666666666666667     
   2.6666666666666070     
   7.1392969626629536E-011
  -1.4276741006061602E-008
   1.0733333333333333     
   2.6666666666666963     
  -3.5682587918830209E-011
   9.5086929994100869E-009
   1.0800000000000001     
   2.6666666666666963     
   3.5632609576747079E-011
  -1.4236758332395104E-008
   1.0866666666666667     
   2.6666666666666075     
  -7.1143077916213912E-011
   2.3706212955780909E-008
   1.0933333333333333     
   2.6666666666666963     
   1.0665351925214702E-010
  -2.8434256685940222E-008
   1.1000000000000001     
   2.6666666666666963     
  -1.0660340589240010E-010
   2.3666122267983358E-008
   1.1066666666666667     
   2.6666666666666070     
   7.0892511117479198E-011
  -1.4076395581204877E-008
   1.1133333333333333     
   2.6666666666666976     
  -3.4680455741555129E-011
   8.9073326824467726E-009
   1.1200000000000001     
   2.6666666666666909     
   3.2124539376797201E-011
  -1.2031662489398441E-008
   1.1266666666666667     
   2.6666666666666261     
  -5.8112929293689195E-011
   1.5487189900758076E-008
   1.1333333333333333     
   2.6666666666666261     
   5.8040994961999064E-011
  -1.1974115024046333E-008
   1.1399999999999999     
   2.6666666666666918     
  -3.1764867718346528E-011
   8.6771428210383493E-009
   1.1466666666666667     
   2.6666666666666954     
   3.3313703439442587E-011
  -1.3213183600923239E-008
   1.1533333333333333     
   2.6666666666666146     
  -6.5785173567479593E-011
   2.0443464208265423E-008
   1.1599999999999999     
   2.6666666666666687     
   8.7540807994514594E-011
  -1.6406836427349400E-008
   1.1666666666666667     
   2.6666666666667989     
  -3.5510465210603285E-011
  -2.2093189740687821E-009
   1.1733333333333333     
   2.6666666666665799     
  -5.2080357516118796E-011
   2.0483475994030765E-008
   1.1799999999999999     
   2.6666666666667034     
   1.0154571243911550E-010
  -2.7570748197265257E-008
   1.1866666666666668     
   2.6666666666666945     
  -1.0523489904036954E-010
   2.3434825275033853E-008
   1.1933333333333334     
   2.6666666666666075     
   7.0526290522388408E-011
  -1.4014716098081764E-008
   1.2000000000000000     
   2.6666666666666976     
  -3.4584080213222574E-011
   8.8919117429038346E-009
   1.2066666666666668     
   2.6666666666666914     
   3.2105257858557727E-011
  -1.2031658214349799E-008
   1.2133333333333334     
   2.6666666666666261     
  -5.8132178749063848E-011
   1.5502593740106442E-008
   1.2200000000000000     
   2.6666666666666261     
   5.8137274301737150E-011
  -1.2035734656488441E-008
   1.2266666666666666     
   2.6666666666666914     
  -3.2130735621924223E-011
   8.9082175114583897E-009
   1.2333333333333334     
   2.6666666666666976     
   3.4680895714015244E-011
  -1.4075862730161347E-008
   1.2400000000000000     
   2.6666666666666070     
  -7.0888074762192612E-011
   2.3663106034797624E-008
   1.2466666666666666     
   2.6666666666666963     
   1.0658522049879365E-010
  -2.8422724604240820E-008
   1.2533333333333334     
   2.6666666666666963     
  -1.0658521403300793E-010
   2.3663100862169036E-008
   1.2600000000000000     
   2.6666666666666070     
   7.0888042433263939E-011
  -1.4075842039646992E-008
   1.2666666666666666     
   2.6666666666666976     
  -3.4680772864086267E-011
   8.9081399220295595E-009
   1.2733333333333334     
   2.6666666666666914     
   3.2130276551136975E-011
  -1.2035444989287475E-008
   1.2800000000000000     
   2.6666666666666261     
  -5.8135560868517169E-011
   1.5501512660731421E-008
   1.2866666666666666     
   2.6666666666666261     
   5.8125784086971185E-011
  -1.2027623564050689E-008
   1.2933333333333332     
   2.6666666666666914     
  -3.2081392643407055E-011
   8.8768542210824057E-009
   1.3000000000000000     
   2.6666666666666972     
   3.4495014014712533E-011
  -1.3958520661095157E-008
   1.3066666666666666     
   2.6666666666666079     
  -7.0193890943498907E-011
   2.3225101048908864E-008
   1.3133333333333332     
   2.6666666666666927     
   1.0399436692332159E-010
  -2.6788046729751878E-008
   1.3200000000000001     
   2.6666666666667100     
  -9.6915983549813202E-011
   1.7562394350102403E-008
   1.3266666666666667     
   2.6666666666665551     
   3.4801974075957864E-011
   8.6923061341319397E-009
   1.3333333333333333     
   2.6666666666668921     
   9.9994270081946022E-011
   8.6923061341319397E-009
  -6447.4856064256883     
  -2374550.6082468298     
   1174751014287.1348     
  -3.0672096004526963E+017
  -6448.9921269796932     
  -945211.45980836917     
   254588134151.32599     
  -3.7822314905123776E+017
  -6449.0675684929647     
  -911288.41331714788     
   162245719951.83667     
   4354381911456692.0     
  -6449.1465075887281     
  -882630.11230166315     
   163395352459.47034     
  -72521718036416624.     
  -6449.2290883246469     
  -853500.58826095145     
   142690125160.46085     
  -42361632140765176.     
  -6449.3154595257201     
  -825477.22829378024     
   129611442471.23911     
  -39642473161606560.     
  -6449.4057748650694     
  -798101.68303757906     
   116376213485.25406     
  -32027229697081844.     
  -6449.5001929403616     
  -771482.58832199825     
   104813240970.84572     
  -26944740264869168.     
  -6449.5988773453464     
  -745570.98368371208     
   94293536959.532791     
  -22401123466608964.     
  -6449.7019967359183     
  -720362.02931960952     
   84835985376.582108     
  -18682731166611888.     
  -6449.8097248901086     
  -695838.84783753066     
   76306385013.814636     
  -15564012746470898.     
  -6449.9222407613443     
  -671988.15672246658     
   68622350675.967957     
  -12967158672250482.     
  -6450.0397285243344     
  -648795.91481067857     
   61699388731.083870     
  -10800826361900780.     
  -6450.1623776128463     
  -626248.53263617808     
   55463713276.725433     
  -8994984828824809.0     
  -6450.2903827486543     
  -604332.53390194930     
   49847981524.571449     
  -7489652554023309.0     
  -6450.4239439608773     
  -583034.64811412327     
   44791516696.979034     
  -6235095774738235.0     
  -6450.5632665949051     
  -562341.78320744436     
   40239458052.701988     
  -5189704679087820.0     
  -6450.7085613100735     
  -542241.03154701367     
   36142261821.020622     
  -4318763010226162.0     
  -6450.8600440652090     
  -522719.66668215953     
   32455179002.384552     
  -3593287838253792.0     
  -6451.0179360911570     
  -503765.14263733919     
   29137801253.464497     
  -2989092811045384.0     
  -6451.1824638493235     
  -485365.09249901492     
   26153643897.407066     
  -2485995156934059.5     
  -6451.3538589753016     
  -467507.32723929948     
   23469770669.191132     
  -2067156682226380.0     
  -6451.5323582065503     
  -450179.83441427228     
   21056452871.411423     
  -1718531347596077.5     
  -6451.7182032931178     
  -433370.77694375021     
   18886861331.784641     
  -1428404293830445.8     
  -6451.9116408903492     
  -417068.49184812506     
   16936787442.621597     
  -1187006556237135.2     
  -6452.1129224324959     
  -401261.48899943475     
   15184390696.665482     
  -986193170065595.25     
  -6452.3223039861268     
  -385938.44986875239     
   13609970287.366568     
  -819174389957288.88     
  -6452.5400460822129     
  -371088.22628014552     
   12195758388.727688     
  -680291111013000.75     
  -6452.7664135257492     
  -356699.83915248449     
   10925733251.454416     
  -564827489223520.00     
  -6453.0016751817402     
  -342762.47724918590     
   9785449999.4235134     
  -468854340865001.00     
  -6453.2461037364028     
  -329265.49593756400     
   8761887745.3226070     
  -389098549042234.81     
  -6453.4999754323862     
  -316198.41592304327     
   7843311242.0729580     
  -322833999790305.62     
  -6453.7635697768346     
  -303550.92200374429     
   7019145823.5425978     
  -267790584353667.72     
  -6454.0371692211138     
  -291312.86182317830     
   6279864348.1231470     
  -222078274479959.50     
  -6454.3210588110232     
  -279474.24461516476     
   5616885007.3216696     
  -184123789255033.25     
  -6454.6155258063209     
  -268025.23995108990     
   5022478951.6364212     
  -152617759425896.03     
  -6454.9208592684163     
  -256956.17649164065     
   4489686829.5303516     
  -126470671276949.27     
  -6455.2373496151004     
  -246257.54073307308     
   4012243373.5825958     
  -104776131447384.09     
  -6455.5652881412079     
  -235919.97575780930     
   3584509267.4974508     
  -86780238093954.859     
  -6455.9049665041512     
  -225934.27998299259     
   3201409614.2415037     
  -71856055739256.031     
  -6456.2566761732869     
  -216291.40590460546     
   2858378356.0558071     
  -59482340531920.703     
  -6456.6207078421430     
  -206982.45885162827     
   2551308086.1730261     
  -49225811181671.406     
  -6456.9973508025878     
  -197998.69573285282     
   2276504748.4278965     
  -40726384659403.898     
  -6457.3868922800584     
  -189331.52378266523     
   2030646727.8572001     
  -33684872734309.953     
  -6457.7896167290710     
  -180972.49931167491     
   1810747941.2917409     
  -27852740060635.953     
  -6458.2058050882806     
  -172913.32645443780     
   1614124520.2285991     
  -23023573700652.730     
  -6458.6357339944643     
  -165145.85591817964     
   1438364757.5374055     
  -19025983841402.336     
  -6459.0796749548635     
  -157662.08372859849     
   1281301989.9580731     
  -15717693737544.863     
  -6459.5378934774408     
  -150454.14998103183     
   1140990141.9802969     
  -12980622023353.203     
  -6460.0106481586945     
  -143514.33758661419     
   1015681672.2189422     
  -10716791784359.656     
  -6460.4981897287662     
  -136835.07101953743     
   903807685.33282399     
  -8844926963660.4238     
  -6461.0007600537065     
  -130408.91506648752     
   803960006.39411354     
  -7297622346524.1426     
  -6461.5185910948512     
  -124228.57357322802     
   714875022.16131473     
  -6018990245312.5322     
  -6462.0519038253751     
  -118286.88819192967     
   635419120.15447545     
  -4962704336836.1582     
  -6462.6009071041917     
  -112576.83712897368     
   564575568.66802597     
  -4090373771894.0981     
  -6463.1657965074755     
  -107091.53389279252     
   501432698.64692819     
  -3370192267055.5718     
  -6463.7467531181601     
  -101824.22603996945     
   445173259.18229294     
  -2775815819788.1914     
  -6464.3439422738493     
  -96768.293922291021     
   395064832.17682648     
  -2285430565376.2563     
  -6464.9575122736514     
  -91917.249434483092     
   350451202.85653937     
  -1880978766881.5662     
  -6465.5875930444799     
  -87264.734760116713     
   310744592.29137212     
  -1547516285218.3318     
  -6466.2342947673724     
  -82804.521117839642     
   275418666.57400119     
  -1272679243888.8030     
  -6466.8977064643859     
  -78530.507508411582     
   244002247.26618567     
  -1046241511620.7334     
  -6467.5778945465518     
  -74436.719459711312     
   216073653.37302834     
  -859747604316.58789     
  -6468.2749013232697     
  -70517.307772977147     
   191255612.35678083     
  -706208196174.28662     
  -6468.9887434733837     
  -66766.547268353839     
   169210684.73123044     
  -579847688465.84155     
  -6469.7194104779182     
  -63178.835529642747     
   149637150.30530250     
  -475894925392.16943     
  -6470.4668630141805     
  -59748.691649431486     
   132265311.22565377     
  -390409777035.86353     
  -6471.2310313105072     
  -56470.754973066396     
   116854169.68489797     
  -320139449217.11444     
  -6472.0118134604490     
  -53339.783843164660     
   103188443.41118167     
  -262399471919.77795     
  -6472.8090736945451     
  -50350.654342936359     
   91075885.098874748     
  -214975152502.83914     
  -6473.6226406070618     
  -47498.359039244628     
   80344875.336642683     
  -176039993167.10522     
  -6474.4523053341509     
  -44778.005725389972     
   70842261.796976775     
  -144088176760.85153     
  -6475.2978196787426     
  -42184.816162703210     
   62431419.880241215     
  -117878709427.87889     
  -6476.1588941761665     
  -39714.124822265869     
   54990512.531224951     
  -96389218269.111603     
  -6477.0351960929338     
  -37361.377625519875     
   48410929.336351708     
  -78777752881.556686     
  -6477.9263473492374     
  -35122.130683796247     
   42595886.568559438     
  -64351207350.558846     
  -6478.8319223536237     
  -32992.049037782628     
   37459172.114888713     
  -52539227744.303978     
  -6479.7514457357756     
  -30966.905395363774     
   32924020.507844042     
  -42872657726.605621     
  -6480.6843899604764     
  -29042.578868755252     
   28922104.847545072     
  -34965738156.675774     
  -6481.6301728025392     
  -27215.053710533313     
   25392633.781099051     
  -28501413054.356232     
  -6482.5881546586861     
  -25480.418048281990     
   22281542.761108074     
  -23219202745.482029     
  -6483.5576356680649     
  -23834.862618022071     
   19540770.003320895     
  -18905199974.166325     
  -6484.5378526081649     
  -22274.679496098808     
   17127608.431239039     
  -15383819634.836372     
  -6485.5279755273386     
  -20796.260829421411     
   15004125.840415675     
  -12510997649.367113     
  -6486.5271040688131     
  -19396.097563943913     
   13136646.233558698     
  -10168586051.688738     
  -6487.5342634339822     
  -18070.778171266746     
   11495286.051005561     
  -8259735975.4070234     
  -6488.5483999247281     
  -16816.987372715546     
   10053539.600616297     
  -6705095747.3805027     
  -6489.5683759955273     
  -15631.504861852327     
   8787908.5836512502     
  -5439681009.1850452     
  -6490.5929647360053     
  -14511.204022468461     
   7677571.2092366721     
  -4410300624.1652775     
  -6491.6208436932502     
  -13453.050650366273     
   6704086.5328965764     
  -3573435836.5418482     
  -6492.6505879306014     
  -12454.101646422874     
   5851131.1497741938     
  -2893508562.8421054     
  -6493.6806622054819     
  -11511.503806138893     
   5104262.0392494882     
  -2341419007.1615324     
  -6494.7094121331493     
  -10622.492216955881     
   4450712.8718693368     
  -1893474704.2462597     
  -6495.7350541857513     
  -9784.3901613626076     
   3879184.1851471080     
  -1530078470.7735496     
  -6496.7556643566350     
  -8994.6031505044866     
   3379757.6298994599     
  -1236088825.9985194     
  -6497.7691652983040     
  -8250.6357350697635     
   2943455.8276770581     
  -996342046.38344049     
  -6498.7733117185344     
  -7550.0198171440370     
   2563156.8265132043     
  -807835587.75763559     
  -6499.7656737926909     
  -6890.5866994569442     
   2229715.7434660662     
  -637052007.11712515     
  -6500.7436183210084     
  -6269.4039022078487     
   1945367.5882305461     
  -559908693.71117640     
  -6501.7042873272876     
  -5686.8984893175593     
   1675113.5838816001     
  -295404283.85855937     
  -6502.6445737596887     
  -5130.8340288890668     
   1520925.3919138943     
  -753498930.03695858     
  -6503.5610939149192     
  -4638.5435000336420     
   1095624.4281179388     
  -103889523.95977487     
  -6509.9330738011377     
  -1108.3499336897262     
   316452.99841962737     
  -15886959.329536844     
  -6510.9743511347633     
   176.03457097959460     
   197300.80344810104     
  -10031917.897643819     
  -6509.4578834029144     
   974.44012763927844     
   122061.41921577239     
  -3917688.8402686855     
  -6506.3201131018468     
   1511.2905579631026     
   92678.752913757256     
  -2624038.8043292435     
  -6502.0036451075457     
   1925.4835949507153     
   72998.461881287934     
  -1594947.7401511788     
  -6496.7586167918507     
   2260.5706342293206     
   61036.353830154083     
  -1132560.5763944760     
  -6490.7434092538451     
   2544.5168925726948     
   52542.149507195514     
  -820898.17240156955     
  -6484.0665551219372     
   2791.8357993761429     
   46385.413214183747     
  -628391.30333301448     
  -6476.8068754050228     
   3011.9805285095676     
   41672.478439186132     
  -495069.95048350532     
  -6469.0242065614802     
   3211.0603591339323     
   37959.453810559848     
  -401295.13558007259     
  -6460.7655793138229     
   3393.3333443946053     
   34949.740293709307     
  -332370.11096292816     
  -6452.0690033589844     
   3561.8501062825972     
   32456.964461487340     
  -280435.17205437506     
  -6442.9659038649570     
   3718.8767691140142     
   30353.700671079525     
  -240291.12322076590     
  -6433.4827558617781     
   3866.1398139090225     
   28551.517246923788     
  -208626.56305167676     
  -6423.6422191342599     
   4004.9856520864223     
   26986.818024036209     
  -183195.47856343252     
  -6413.4639498207462     
   4136.4848269835393     
   25612.851934810464     
  -162451.16585350147     
  -6402.9651957281612     
   4261.5031272978385     
   24394.468190909203     
  -145296.79148918937     
  -6392.1612427460905     
   4380.7511534119622     
   23304.742254740282     
  -130939.06718188216     
  -6381.0657561463931     
   4494.8197571760029     
   22322.699250876169     
  -118792.68918936854     
  -6369.6910460189038     
   4604.2058905080830     
   21431.754081955904     
  -108418.41638624527     
  -6358.0482768673774     
   4709.3318156106207     
   20618.615959059065     
  -99481.434099605307     
  -6346.1476353760145     
   4810.5596185165487     
   19872.505203312023     
  -91722.927815175164     
  -6333.9984663429495     
   4908.2023396365739     
   19184.583244698209     
  -84940.261548291091     
  -6321.6093840401654     
   5002.5326259560343     
   18547.531283086028     
  -78972.928371927555     
  -6308.9883643567618     
   5093.7895399644913     
   17955.234320296571     
  -73692.431563807564     
  -6296.1428217365919     
   5182.1839784741524     
   17402.541083568012     
  -68994.890550649812     
  -6283.0796739537991     
   5267.9030296941683     
   16885.079404438140     
  -64795.566705520410     
  -6269.8053970640158     
   5351.1135098406303     
   16399.112654146738     
  -61024.759798284089     
  -6256.3260723471976     
   5431.9648588651462     
   15941.426955659608     
  -57624.696517506840     
  -6242.6474266674450     
   5510.5915305837407     
   15509.241731778306     
  -54547.147530047318     
  -6228.7748673793421     
   5587.1149802264435     
   15100.138125302950     
  -51751.582089071191     
  -6214.7135126839630     
   5661.6453286887890     
   14712.001259634915     
  -49203.729004065055     
  -6200.4682181626340     
   5734.2827650681375     
   14342.973292104427     
  -46874.441377141411     
  -6186.0436000800346     
   5805.1187357528379     
   13991.414981775870     
  -44738.796993374817     
  -6171.4440559407194     
   5874.2369582180909     
   13655.874004325557     
  -42775.377095404801     
  -6156.6737826979142     
   5941.7142899191804     
   13335.058676110020     
  -40965.687135642256     
  -6141.7367929452521     
   6007.6214766659368     
   13027.816022592704     
  -39293.685061428150     
  -6126.6369293672751     
   6072.0238001839989     
   12733.113384631994     
  -37745.398383498432     
  -6111.3778776800109     
   6134.9816408874685     
   12450.022896755754     
  -36308.607999586442     
  -6095.9631782566876     
   6196.5509689712544     
   12177.708336758857     
  -34972.588526981024     
  -6080.3962366038504     
   6256.7837746201676     
   11915.413922806500     
  -33727.892065763052     
  -6064.6803328285960     
   6315.7284462579673     
   11662.454732313276     
  -32566.167816582827     
  -6048.8186302172462     
   6373.4301042729730     
   11418.208473688905     
  -31480.011751744649     
  -6032.8141830287868     
   6429.9308964210722     
   11182.108385550819     
  -30462.838526809512     
  -6016.6699435921764     
   6485.2702601264482     
   10953.637096599748     
  -29508.774788159964     
  -6000.3887687846127     
   6539.4851560821689     
   10732.321285688549     
  -28612.567505815579     
  -5983.9734259577390     
   6592.6102768698775     
   10517.727029394933     
  -27769.506105052435     
  -5967.4265983701634     
   6644.6782337773830     
   10309.455733607039     
  -26975.356303030796     
  -5950.7508901773272     
   6695.7197245147363     
   10107.140561334309     
  -26226.302311811720     
  -5933.9488310235056     
   6745.7636841530611     
   9910.4432939957187     
  -25518.898324475573     
  -5917.0228802753218     
   6794.8374212794561     
   9719.0515565621536     
  -24850.025212269407     
  -5899.9754309315385     
   6842.9667410895372     
   9532.6763674701324     
  -24216.854281382417     
  -5882.8088132398661     
   6890.1760569091120     
   9351.0499603597636     
  -23616.814591546041     
  -5865.5252980480691     
   6936.4884914373188     
   9173.9238509231691     
  -23047.565336786807     
  -5848.1270999136159     
   6981.9259688418697     
   9001.0671108972674     
  -22506.971236785332     
  -5830.6163799934939     
   7026.5092986856662     
   8832.2648266213782     
  -21993.080947444632     
  -5812.9952487335031     
   7070.2582525510088     
   8667.3167195155438     
  -21504.108368464567     
  -5795.2657683743219     
   7113.1916341166780     
   8506.0359067520585     
  -21038.415702912043     
  -5777.4299552898583     
   7155.3273433560080     
   8348.2477889802194     
  -20594.499356384567     
  -5759.4897821718396     
   7196.6824354379769     
   8193.7890438073337     
  -20170.975882485236     
  -5741.4471800732190     
   7237.2731748592178     
   8042.5067246886956     
  -19766.571654966156     
  -5723.3040403217237     
   7277.1150852641304     
   7894.2574372764484     
  -19380.111598371677     
  -5705.0622163138241     
   7316.2229953580427     
   7748.9066002886611     
  -19010.510506698647     
  -5686.7235251984039     
   7354.6110812874858     
   7606.3277714884207     
  -18656.764846765855     
  -5668.2897494585641     
   7392.2929058040509     
   7466.4020351376766     
  -18317.945273447534     
  -5649.7626383992292     
   7429.2814545058627     
   7329.0174455868200     
  -17993.190236501308     
  -5631.1439095475271     
   7465.5891694168622     
   7194.0685188130610     
  -17681.699967405802     
  -5612.4352499723045     
   7501.2279801365385     
   7061.4557690575184     
  -17382.731278544983     
  -5593.6383175285828     
   7536.2093327703533     
   6931.0852844684305     
  -17095.592785519679     
  -5574.7547420322662     
   7570.5442168279669     
   6802.8683385770328     
  -16819.640578546918     
  -5555.7861263699642     
   7604.2431902600047     
   6676.7210342379312     
  -16554.274123423405     
  -5536.7340475483834     
   7637.3164027913799     
   6552.5639783122551     
  -16298.933457158259     
  -5517.6000576873757     
   7669.7736176806193     
   6430.3219773835681     
  -16053.094854299146     
  -5498.3856849604226     
   7701.6242320390193     
   6309.9237659763248     
  -15816.269150468164     
  -5479.0924344859932     
   7732.8772958223299     
   6191.3017473478139     
  -15587.997999326566     
  -5459.7217891729852     
   7763.5415295965813     
   6074.3917623528641     
  -15367.852590307652     
  -5440.2752105231757     
   7793.6253411722773     
   5959.1328679255566     
  -15155.430299299756     
  -5420.7541393934189     
   7823.1368411937929     
   5845.4671406808084     
  -14950.353593025362     
  -5401.1599967200800     
   7852.0838577673285     
   5733.3394887331178     
  -14752.268040315163     
  -5381.4941842080452     
   7880.4739501852382     
   5622.6974784307540     
  -14560.839997993266     
  -5361.7580849864671     
   7908.3144218274292     
   5513.4911784458054     
  -14375.756080633242     
  -5341.9530642332220     
   7935.6123322931462     
   5405.6730078410565     
  -14196.721012573367     
  -5322.0804697699559     
   7962.3745088133655     
   5299.1976002467563     
  -14023.456650472404     
  -5302.1416326294311     
   7988.6075570024032     
   5194.0216753682125     
  -13855.700678646268     
  -5282.1378675967771     
   8014.3178709915192     
   5090.1039202783659     
  -13693.205825412757     
  -5262.0704737261376     
   8039.5116429836853     
   4987.4048765877706     
  -13535.738324716554     
  -5241.9407348341110     
   8064.1948722730349     
   4885.8868391523956     
  -13383.077416794718     
  -5221.7499199712684     
   8088.3733737672328     
   4785.5137585264356     
  -13235.014634730567     
  -5201.4992838729631     
   8112.0527860354632     
   4686.2511487659558     
  -13091.352209922195     
  -5181.1900673905729     
   8135.2385789253576     
   4588.0660071915390     
  -12951.903527978982     
  -5160.8234979042072     
   8157.9360607701656     
   4490.9267307316968     
  -12816.491386271253     
  -5140.4007897178926     
   8180.1503852103315     
   4394.8030453346628     
  -12684.947974001117     
  -5119.9231444381458     
   8201.8865576624921     
   4299.6659355296551     
  -12557.114235199504     
  -5099.3917513368024     
   8223.1494414482295     
   4205.4875787656583     
  -12432.838929471007     
  -5078.8077876989228     
   8243.9437636121311     
   4112.2412867946259     
  -12311.978937040010     
  -5058.1724191565208     
   8264.2741204410340     
   4019.9014447668260     
  -12194.397770095100     
  -5037.4868000088536     
   8284.1449827066790     
   3928.4434614911124     
  -12079.966056271394     
  -5016.7520735299222     
   8303.5607006505797     
   3837.8437160690773     
  -11968.560525943292     
  -4995.9693722638285     
   8322.5255087210644     
   3748.0795121245023     
  -11860.064218061223     
  -4975.1398183085785     
   8341.0435300775971     
   3659.1290304890431     
  -11754.365156112442     
  -4954.2645235888995     
   8359.1187808833656     
   3570.9712918181995     
  -11651.357480321793     
  -4933.3445901185778     
   8376.7551743897002     
   3483.5861107157862     
  -11550.939581660976     
  -4912.3811102528425     
   8393.9565248261242     
   3396.9540638533290     
  -11453.015020301144     
  -4891.3751669312378     
   8410.7265511137593     
   3311.0564512010701     
  -11357.491707320140     
  -4870.3278339114413     
   8427.0688804002530     
   3225.8752633961690     
  -11264.281581874264     
  -4849.2401759944441     
   8442.9870514375725     
   3141.3931515321119     
  -11173.300799943663     
  -4828.1132492414781     
   8458.4845178052346     
   3057.5933955325345     
  -11084.469069354273     
  -4806.9481011830721     
   8473.5646509878479     
   2974.4598775123773     
  -10997.709909051300     
  -4785.7457710205854     
   8488.2307433146143     
   2891.9770531944923     
  -10912.949753114199     
  -4764.5072898205563     
   8502.4860107727163     
   2810.1299300461360     
  -10830.118772495043     
  -4743.2336807021675     
   8516.3335956959618     
   2728.9040392524230     
  -10749.149850740561     
  -4721.9259590181491     
   8529.7765693325236     
   2648.2854153718704     
  -10669.978462486997     
  -4700.5851325293852     
   8542.8179343132106     
   2568.2605769032180     
  -10592.543606121344     
  -4679.2122015734903     
   8555.4606270051117     
   2488.8164998573079     
  -10516.785894430577     
  -4657.8081592276330     
   8567.7075197688773     
   2409.9406056490784     
  -10442.649067332914     
  -4636.3739914658172     
   8579.5614231271102     
   2331.6207376440816     
  -10370.078988649620     
  -4614.9106773108733     
   8591.0250878342940     
   2253.8451452292093     
  -10299.023489805850     
  -4593.4191889813719     
   8602.1012068700056     
   2176.6024690556651     
  -10229.432980764332     
  -4571.9004920336556     
   8612.7924173468946     
   2099.8817216999328     
  -10161.259268531594     
  -4550.3555454992038     
   8623.1013023441101     
   2023.6722771859459     
  -10094.456761822348     
  -4528.7853020174980     
   8633.0303926657562     
   1947.9638514722781     
  -10028.980812948967     
  -4507.1907079645871     
   8642.5821685328738     
   1872.7464953751607     
  -9964.7894785221888     
  -4485.5727035774944     
   8651.7590612070271     
   1798.0105742862443     
  -9901.8414525922162     
  -4463.9322230746602     
   8660.5634545512221     
   1723.7467633918027     
  -9840.0979167733476     
  -4442.2701947725409     
   8668.9976865322424     
   1649.9460290160023     
  -9779.5206408532886     
  -4420.5875411985389     
   8677.0640506653071     
   1576.5996242096026     
  -9720.0737139053126     
  -4398.8851792003761     
   8684.7647974042193     
   1503.6990713553128     
  -9661.7217206507030     
  -4377.1640200520715     
   8692.1021354787335     
   1431.2361584504324     
  -9604.4312303599236     
  -4355.4249695566223     
   8699.0782331854152     
   1359.2029242227329     
  -9548.1695752693358     
  -4333.6689281455319     
   8705.6952196269940     
   1287.5916524082129     
  -9492.9055122535519     
  -4311.8967909752855     
   8711.9551859106796     
   1216.3948610663110     
  -9438.6087872476674     
  -4290.1094480208894     
   8717.8601863012500     
   1145.6052951619536     
  -9385.2502845657145     
  -4268.3077841665772     
   8723.4122393342241     
   1075.2159180277106     
  -9332.8019816183223     
  -4246.4926792937849     
   8728.6133288872079     
   1005.2199031655732     
  -9281.2365150629521     
  -4224.6650083664927     
   8733.4654052183778     
   935.61062930260096     
  -9230.5279137471789     
  -4202.8256415140122     
   8737.9703859665078     
   866.38166994949711     
  -9180.6508743658378     
  -4180.9754441113291     
   8742.1301571123622     
   797.52678839175474     
  -9131.5806389470745     
  -4159.1152768570682     
   8745.9465739173393     
   729.03993359965159     
  -9083.2939687834296     
  -4137.2459958491581     
   8749.4214618234237     
   660.91522883377581     
  -9035.7677897950143     
  -4115.3684526582911     
   8752.5566173215338     
   593.14697041031320     
  -8988.9799671809924     
  -4093.4834943992341     
   8755.3538087992001     
   525.72962065645561     
  -8942.9092569773766     
  -4071.5919638000641     
   8757.8147773539149     
   458.65780122912531     
  -8897.5348585062220     
  -4049.6946992694038     
   8759.9412375814627     
   391.92628979032855     
  -8852.8367413602136     
  -4027.7925349617130     
   8761.7348783415146     
   325.53001423012688     
  -8808.7954835076725     
  -4005.8863008406997     
   8763.1973634973492     
   259.46404810381932     
  -8765.3923299532416     
  -3983.9768227409108     
   8764.3303326316818     
   193.72360562916992     
  -8722.6089453669356     
  -3962.0649224275612     
   8765.1354017421017     
   128.30403853891784     
  -8680.4277628308682     
  -3940.1514176546489     
   8765.6141639142443     
   63.200830317686282     
  -8638.8315056114225     
  -3918.2371222214160     
   8765.7681899751024     
  -1.5904059743994301     
  -8597.8036744819565     
  -3896.3228460271980     
   8765.5990291263333     
  -66.073933533014156     
  -8557.3279788786567     
  -3874.4093951247164     
   8765.1082095590646     
  -130.25389337460416     
  -8517.3888152820255     
  -3852.4975717718526     
   8764.2972390519044     
  -194.13430948921939     
  -8477.9709411692056     
  -3830.5881744819530     
   8763.1676055493117     
  -257.71909154798846     
  -8439.0595150196223     
  -3808.6819980727068     
   8761.7207777256644     
  -321.01203791063574     
  -8400.6401459248682     
  -3786.7798337136319     
   8759.9582055333758     
  -384.01683900507226     
  -8362.6988879741966     
  -3764.8824689722123     
   8757.8813207342009     
  -446.73708066487882     
  -8325.2220093758333     
  -3742.9906878587249     
   8755.4915374182001     
  -509.17624573519765     
  -8288.1963977172563     
  -3721.1052708697839     
   8752.7902525070676     
  -571.33771871807710     
  -8251.6090138136442     
  -3699.2269950306491     
   8749.7788462444678     
  -633.22478632167952     
  -8215.4473613820792     
  -3677.3566339363174     
   8746.4586826748346     
  -694.84064153204508     
  -8179.6991149217247     
  -3655.4949577914385     
   8742.8311101087693     
  -756.18838489395807     
  -8144.3524673927786     
  -3633.6427334490800     
   8738.8974615755360     
  -817.27102839940267     
  -8109.3955603657532     
  -3611.8007244483742     
   8734.6590552667822     
  -878.09149510214593     
  -8074.8172149823331     
  -3589.9696910510706     
   8730.1171949684904     
  -938.65262421451348     
  -8040.6062106587042     
  -3568.1503902770228     
   8725.2731704809667     
  -998.95717079445376     
  -8006.7517483370393     
  -3546.3435759386339     
   8720.1282580317147     
  -1059.0078089069816     
  -7973.2432577322397     
  -3524.5499986742861     
   8714.6837206760956     
  -1118.8071333399735     
  -7940.0703144846075     
  -3502.7704059807779     
   8708.9408086910007     
  -1178.3576606986080     
  -7907.2228750165932     
  -3481.0055422447872     
   8702.9007599586002     
  -1237.6618322612326     
  -7874.6909438237408     
  -3459.2561487733883     
   8696.5648003420974     
  -1296.7220143399106     
  -7842.4649127524090     
  -3437.5229638236369     
   8689.9341440532844     
  -1355.5405011855537     
  -7810.5351477796985     
  -3415.8067226312478     
   8683.0099940133350     
  -1414.1195147939015     
  -7778.8924586055073     
  -3394.1081574383766     
   8675.7935422057672     
  -1472.4612082334429     
  -7747.5276521361520     
  -3372.4279975205332     
   8668.2859700211229     
  -1530.5676656244641     
  -7716.4317430151341     
  -3350.7669692126365     
   8660.4884485978182     
  -1588.4409036970778     
  -7685.5959945717059     
  -3329.1257959342274     
   8652.4021391544338     
  -1646.0828736563656     
  -7655.0116900162202     
  -3307.5051982138593     
   8644.0281933169645     
  -1703.4954613314871     
  -7624.6704246327163     
  -3285.9058937126756     
   8635.3677534398448     
  -1760.6804895162327     
  -7594.5637478909184     
  -3264.3285972471940     
   8626.4219529219918     
  -1817.6397176254145     
  -7564.6835170008608     
  -3242.7740208113041     
   8617.1919165179206     
  -1874.3748440029212     
  -7535.0215972833148     
  -3221.2428735974968     
   8607.6787606429571     
  -1930.8875059825459     
  -7505.5700377440126     
  -3199.7358620173336     
   8597.8835936748364     
  -1987.1792812656263     
  -7476.3209885504175     
  -3178.2536897211698     
   8587.8075162499736     
  -2043.2516886797544     
  -7447.2666227170002     
  -3156.7970576171401     
   8577.4516215573985     
  -2099.1061883501320     
  -7418.3994154747716     
  -3135.3666638894147     
   8566.8169956266083     
  -2154.7441839661928     
  -7389.7116580788343     
  -3113.9632040157426     
   8555.9047176131880     
  -2210.1670214017840     
  -7361.1960452239355     
  -3092.5873707842820     
   8544.7158600803305     
  -2265.3759917409625     
  -7332.8449837766520     
  -3071.2398543097324     
   8533.2514892781801     
  -2320.3723291192873     
  -7304.6513491776232     
  -3049.9213420487713     
   8521.5126654197866     
  -2375.1572142381196     
  -7276.6077633580999     
  -3028.6325188148071     
   8509.5004429530327     
  -2429.7317724633053     
  -7248.7070851093840     
  -3007.3740667920506     
   8497.2158708328716     
  -2484.0970756016259     
  -7220.9422430590557     
  -2986.1466655489135     
   8484.6599927878051     
  -2538.2541424245687     
  -7193.3059976895429     
  -2964.9509920507403     
   8471.8338475882265     
  -2592.2039374072401     
  -7165.7915376047577     
  -2943.7877206718713     
   8458.7384693098593     
  -2645.9473739392761     
  -7138.3916712224554     
  -2922.6575232070536     
   8445.3748875963283     
  -2699.4853114734447     
  -7111.0995719853627     
  -2901.5610688821903     
   8431.7441279219856     
  -2752.8185582633350     
  -7083.9082647471450     
  -2880.4990243644411     
   8417.8472118507052     
  -2805.9478702489387     
  -7056.8108290692571     
  -2859.4720537716726     
   8403.6851572964151     
  -2858.8739514669578     
  -7029.8004197893924     
  -2838.4808186812597     
   8389.2589787812103     
  -2911.5974546153784     
  -7002.8701555196349     
  -2817.5259781382447     
   8374.5696876927177     
  -2964.1189807817746     
  -6976.0130829223936     
  -2796.6081886628467     
   8359.6182925435023     
  -3016.4390789036938     
  -6949.2225310368785     
  -2775.7281042573336     
   8344.4057992265280     
  -3068.5582478864690     
  -6922.4913485021934     
  -2754.8863764122434     
   8328.9332112743105     
  -3120.4769330002368     
  -6895.8130006055053     
  -2734.0836541119675     
   8313.2015301155479     
  -3172.1955305047768     
  -6869.1801960487519     
  -2713.3205838396843     
   8297.2117553343487     
  -3223.7143819751436     
  -6842.5864173049013     
  -2692.5978095816490     
   8280.9648849291480     
  -3275.0337801049295     
  -6816.0243525924006     
  -2671.9159728308318     
   8264.4619155720120     
  -3326.1539627493739     
  -6789.4873803309192     
  -2651.2757125899097     
   8247.7038428698852     
  -3377.0751181018545     
  -6762.9680680972597     
  -2630.6776653735988     
   8230.6916616280978     
  -3427.7973786125849     
  -6736.4598590990299     
  -2610.1224652103306     
   8213.4263661126770     
  -3478.3208275558268     
  -6709.9550930521491     
  -2589.6107436432690     
   8195.9089503169034     
  -3528.6454907537191     
  -6683.4471328661102     
  -2569.1431297306558     
   8178.1404082293939     
  -3578.7713442502136     
  -6656.9282210585980     
  -2548.7202500454869     
   8160.1217341039974     
  -3628.6983059081545     
  -6630.3916127903494     
  -2528.3427286745082     
   8141.8539227317169     
  -3678.4262430040808     
  -6603.8293471039942     
  -2508.0111872165307     
   8123.3379697164382     
  -3727.9549631073623     
  -6577.2344989382455     
  -2487.7262447800485     
   8104.5748717540464     
  -3777.2842218493979     
  -6550.5990669064286     
  -2467.4885179801599     
   8085.5656269122946     
  -3826.4137148511973     
  -6523.9158024261569     
  -2447.2986209347819     
   8066.3112349167441     
  -3875.3430833693924     
  -6497.1765220258339     
  -2427.1571652601438     
   8046.8126974401084     
  -3924.0719072845873     
  -6470.3738680317219     
  -2407.0647600655561     
   8027.0710183936599     
  -3972.5997112948244     
  -6443.4993110657488     
  -2387.0220119474438     
   8007.0872042251031     
  -4020.9259561278186     
  -6416.5452444537095     
  -2367.0295249826268     
   7986.8622642211312     
  -4069.0500454612202     
  -6389.5030208781809     
  -2347.0879007208423     
   7966.3972108121825     
  -4116.9713181178076     
  -6362.3645367178588     
  -2327.1977381764964     
   7945.6930598865310     
  -4164.6890521431906     
  -6335.1211229674373     
  -2307.3596338196239     
   7924.7508311047595     
  -4212.2024605654451     
  -6307.7640309348135     
  -2287.5741815660531     
   7903.5715482263522     
  -4259.5106907974578     
  -6280.2845687905092     
  -2267.8419727667515     
   7882.1562394367002     
  -4306.6128250633856     
  -6252.6734669248444     
  -2248.1635961963389     
   7860.5059376838781     
  -4353.5078760653232     
  -6224.9217240171183     
  -2228.5396380407569     
   7838.6216810212263     
  -4400.1947889954499     
  -6197.0196611037345     
  -2208.9706818840668     
   7816.5045129576029     
  -4446.6724364537295     
  -6168.9578726945410     
  -2189.4573086943678     
   7794.1554828152221     
  -4492.9396204989371     
  -6140.7262564789962     
  -2170.0000968088052     
   7771.5756460954181     
  -4538.9950674225311     
  -6112.3149771446542     
  -2150.5996219176600     
   7748.7660648524843     
  -4584.8374297511145     
  -6083.7133926648185     
  -2131.2564570474860     
   7725.7278080776159     
  -4630.4652801961020     
  -6054.9112350000014     
  -2111.9711725432817     
   7702.4619520909791     
  -4675.8771144586008     
  -6025.8973326674522     
  -2092.7443360496650     
   7678.9695809436980     
  -4721.0713444536077     
  -5996.6608019721580     
  -2073.5765124910340     
   7655.2517868313935     
  -4766.0463004683979     
  -5967.1899656671922     
  -2054.4682640506762     
   7631.3096705171947     
  -4810.8002252109036     
  -5937.4733384959100     
  -2035.4201501488121     
   7607.1443417660439     
  -4855.3312752496213     
  -5907.4985125837429     
  -2016.4327274195311     
   7582.7569197926841     
  -4899.6375140940008     
  -5877.2534715659622     
  -1997.5065496865984     
   7558.1485337196227     
  -4943.7169151307444     
  -5846.7250047116540     
  -1978.6421679380967     
   7533.3203230501304     
  -4987.5673526660830     
  -5815.9004205212441     
  -1959.8401302998700     
   7508.2734381539158     
  -5031.1866058199912     
  -5784.7657125865708     
  -1941.1009820077354     
   7483.0090407677044     
  -5074.5723486643910     
  -5753.3074258519582     
  -1922.4252653784242     
   7457.5283045101478     
  -5117.7221543582800     
  -5721.5106536330086     
  -1903.8135197792171     
   7431.8324154136008     
  -5160.6334842605283     
  -5689.3611020590770     
  -1885.2662815962274     
   7405.9225724716352     
  -5203.3036925259712     
  -5656.8429632206571     
  -1866.7840842012974     
   7379.7999882034437     
  -5245.7300147501264     
  -5623.9408765888875     
  -1848.3674579174576     
   7353.4658892382577     
  -5287.9095713245424     
  -5590.6382226777450     
  -1830.0169299829054     
   7326.9215169149602     
  -5329.8393579946251     
  -5556.9182324594831     
  -1811.7330245134524     
   7300.1681279081286     
  -5371.5162447380717     
  -5522.7636006005278     
  -1793.5162624633933     
   7273.2069948669268     
  -5412.9369717425752     
  -5488.1560622171137     
  -1775.3671615847375     
   7246.0394070820475     
  -5454.0981422092045     
  -5453.0772289701672     
  -1757.2862363847532     
   7218.6666711729586     
  -5494.9962214264797     
  -5417.5075365587527     
  -1739.2739980817596     
   7191.0901117995154     
  -5535.6275279506717     
  -5381.4272640962608     
  -1721.3309545591119     
   7163.3110723985601     
  -5575.9882324313921     
  -5344.8153799132924     
  -1703.4576103173081     
   7135.3309159480295     
  -5616.0743477807428     
  -5307.6507857742617     
  -1685.6544664241555     
   7107.1510257568934     
  -5655.8817286740486     
  -5269.9108057786962     
  -1667.9220204629235     
   7078.7728062859142     
  -5695.4060597173902     
  -5231.5727705745512     
  -1650.2607664784068     
   7050.1976839978788     
  -5734.6428554966988     
  -5192.6122933325751     
  -1632.6711949208257     
   7021.4271082398955     
  -5773.5874476966937     
  -5153.0048957920562     
  -1615.1537925874759     
   6992.4625521596163     
  -5812.2349844151331     
  -5112.7243339103825     
  -1597.7090425620468     
   6963.3055136562789     
  -5850.5804169194616     
  -5071.7441255426993     
  -1580.3374241515141     
   6933.9575163693280     
  -5888.6184978610318     
  -5030.0360174662928     
  -1563.0394128205148     
   6904.4201107046947     
  -5926.3437679920298     
  -4987.5712787583479     
  -1545.8154801231046     
   6874.6948749032590     
  -5963.7505525827164     
  -4944.3194118412739     
  -1528.6660936317905     
   6844.7834161513729     
  -6000.8329481715264     
  -4900.2492692776423     
  -1511.5917168637334     
   6814.6873717367162     
  -6037.5848176911086     
  -4855.3278353891774     
  -1494.5928092039992     
   6784.4084102513470     
  -6073.9997764565278     
  -4809.5212954004755     
  -1477.6698258257443     
   6753.9482328447757     
  -6110.0711861720310     
  -4762.7938374061878     
  -1460.8232176071992     
   6723.3085745294638     
  -6145.7921399525785     
  -4715.1087116431072     
  -1444.0534310453243     
   6692.4912055413579     
  -6181.1554552899006     
  -4666.4269986232121     
  -1427.3609081659879     
   6661.4979327586834     
  -6216.1536577795760     
  -4616.7086659120359     
  -1410.7460864305256     
   6630.3306011823006     
  -6250.7789727739146     
  -4565.9114788481993     
  -1394.2093986385169     
   6598.9910954782035     
  -6285.0233088652758     
  -4513.9915141181382     
  -1377.7512728266188     
   6567.4813415929866     
  -6318.8782452211626     
  -4460.9030527774894     
  -1361.3721321632795     
   6535.8033084346416     
  -6352.3350181169935     
  -4406.5978776995398     
  -1345.0723948391476     
   6503.9590096338497     
  -6385.3845021997404     
  -4351.0261849910439     
  -1328.8524739529862     
   6471.9505053818830     
  -6418.0171985871730     
  -4294.1351597200000     
  -1312.7127773928842     
   6439.7799043547011     
  -6450.2232122850728     
  -4235.8703380793477     
  -1296.6537077125486     
   6407.4493657244375     
  -6481.9922398206672     
  -4176.1738896156148     
  -1280.6756620024530     
   6374.9611012649029     
  -6513.3135439927855     
  -4114.9860305286857     
  -1264.7790317555978     
   6342.3173775568675     
  -6544.1759392217500     
  -4052.2433785593394     
  -1248.9642027276282     
   6309.5205182974105     
  -6574.5677645609458     
  -3987.8802155732897     
  -1233.2315547910418     
   6276.5729067205639     
  -6604.4768661777453     
  -3921.8269195161160     
  -1217.5814617831993     
   6243.4769881349339     
  -6633.8905680741163     
  -3854.0111586445078     
  -1202.0142913478371     
   6210.2352725853389     
  -6662.7956517639495     
  -3784.3562559962302     
  -1186.5304047697634     
   6176.8503376467188     
  -6691.1783236839219     
  -3712.7825056752836     
  -1171.1301568023966     
   6143.3248313563181     
  -6719.0241924764860     
  -3639.2053184233259     
  -1155.8138954877916     
   6109.6614752942151     
  -6746.3182323646615     
  -3563.5366238099627     
  -1140.5819619687684     
   6075.8630678206955     
  -6773.0447570432352     
  -3485.6830064661258     
  -1125.4346902927448     
   6041.9324874791073     
  -6799.1873795917327     
  -3405.5469277457451     
  -1110.3724072068405     
   6007.8726965762544     
  -6824.7289815498243     
  -3323.0250135197962     
  -1095.3954319438001     
   5973.6867449495012     
  -6849.6516691512243     
  -3238.0090682500631     
  -1080.5040759982505     
   5939.3777739337156     
  -6873.9367371630988     
  -3150.3844127867706     
  -1065.6986428927796     
   5904.9490205401598     
  -6897.5646202589996     
  -3060.0308371883070     
  -1050.9794279332880     
   5870.4038218606684     
  -6920.5148515379115     
  -2966.8208397283929     
  -1036.3467179530337     
   5835.7456197122328     
  -6942.7660078358749     
  -2870.6205142962676     
  -1021.8007910447479     
   5800.9779655384118     
  -6964.2956616930969     
  -2771.2879758128702     
  -1007.3419162801624     
   5766.1045255804001     
  -6985.0803215116930     
  -2668.6735121032434     
  -992.97035341624417     
   5731.1290863444892     
  -7005.0953728524673     
  -2562.6190104740635     
  -978.68635258738561     
   5696.0555603737812     
  -7024.3150154310224     
  -2452.9568160506983     
  -964.49015398274753     
   5660.8879923563245     
  -7042.7121915514035     
  -2339.5100298003445     
  -950.38198750789843     
   5625.6305655855094     
  -7060.2585167749057     
  -2222.0907613368977     
  -936.36207242983232     
   5590.2876087998584     
  -7076.9241974849328     
  -2100.5004811393965     
  -922.43061700438727     
   5554.8636034284136     
  -7092.6779510934775     
  -1974.5281210712617     
  -908.58781808501215     
   5519.3631912706751     
  -7107.4869120015128     
  -1843.9503548177920     
  -894.83386071176005     
   5483.7911826415157     
  -7121.3165396626464     
  -1708.5294757048873     
  -881.16891767930190     
   5448.1525650155318     
  -7134.1305107304324     
  -1568.0135899443819     
  -867.59314908266776     
   5412.4525122070690     
  -7145.8906126550155     
  -1422.1343164953978     
  -854.10670183932757     
   5376.6963941253589     
  -7156.5566200287312     
  -1270.6067937337409     
  -840.70970918612079     
   5340.8897871478339     
  -7166.0861709817345     
  -1113.1271407317142     
  -827.40229014943111     
   5305.0384851590352     
  -7174.4346245372217     
  -949.37232920439988     
  -814.18454898687980     
   5269.1485113051776     
  -7181.5549170062550     
  -778.99732781241278     
  -801.05657459868110     
   5233.2261305202492     
  -7187.3973969648487     
  -601.63473543617704     
  -788.01843990665452     
   5197.2778628841361     
  -7191.9096574806190     
  -416.89162786532455     
  -775.07020119873482     
   5161.3104978787096     
  -7195.0363446896099     
  -224.34887992149493     
  -762.21189743664388     
   5125.3311096137641     
  -7196.7189612890206     
  -23.557636877921507     
  -749.44354952420531     
   5089.3470731016259     
  -7196.8956435656055     
   185.96177763647970     
  -736.76515953357102     
   5053.3660816671299     
  -7195.5009302333310     
   404.72377893528551     
  -724.17670988640782     
   5017.3961655868170     
  -7192.4655018913163     
   633.27916175714097     
  -711.67816248684096     
   4981.4457120616444     
  -7187.7159081781383     
   872.21950254568389     
  -699.26945780268295     
   4945.5234866364253     
  -7181.1742619090455     
   1122.1795133420767     
  -686.95051389117418     
   4909.6386561927566     
  -7172.7579155589801     
   1383.8418515581293     
  -674.72122536513587     
   4873.8008136496792     
  -7162.3791016722944     
   1657.9407961429370     
  -662.58146229507190     
   4838.0200045312440     
  -7149.9445457012225     
   1945.2669793793079     
  -650.53106904235813     
   4802.3067555586022     
  -7135.3550433558776     
   2246.6730819823561     
  -638.56986301821541     
   4766.6721054621094     
  -7118.5049952410100     
   2563.0787038612289     
  -626.69763336267590     
   4731.1276382116021     
  -7099.2819049620502     
   2895.4778147329548     
  -614.91413953721178     
   4695.6855188958179     
  -7077.5658213515526     
   3244.9446797680830     
  -603.21910982409531     
   4660.3585325018066     
  -7053.2287362532934     
   3612.6429312155856     
  -591.61223972489631     
   4625.1601258754990     
  -7026.1339142691759     
   3999.8331214946061     
  -580.09319024977947     
   4590.1044531751822     
  -6996.1351658579661     
   4407.8837246511175     
  -568.66158608844466     
   4555.2064251657284     
  -6963.0760379230824     
   4838.2808823221358     
  -557.31701365262882     
   4520.4817627426573     
  -6926.7889313056676     
   5292.6417828563590     
  -546.05901897906472     
   4485.9470551195573     
  -6887.0941179342435     
   5772.7272997596947     
  -534.88710548063909     
   4451.6198231667568     
  -6843.7986631860467     
   6280.4584121419257     
  -523.80073153220417     
   4417.5185884460534     
  -6796.6952250949817     
   6817.9325605520353     
  -512.79930787604985     
   4383.6629485560898     
  -6745.5607308908420     
   7387.4441808648153     
  -501.88219483041212     
   4350.0736594800264     
  -6690.1548995343546     
   7991.5057385485734     
  -491.04869928255721     
   4316.7727257149527     
  -6630.2186064952421     
   8632.8737596540850     
  -480.29807144590768     
   4283.7834990654692     
  -6565.4720532978345     
   9314.5760918369142     
  -469.62950135832591     
   4251.1307871007029     
  -6495.6127326090591     
   10039.945120572107     
  -459.04211509601021     
   4218.8409724086678     
  -6420.3131442047670     
   10812.653414553692     
  -448.53497067443044     
   4186.9421439391672     
  -6339.2182435956156     
   11636.756537084060     
  -438.10705360428386     
   4155.4642419062584     
  -6251.9425695674836     
   12516.739960462741     
  -427.75727206651635     
   4124.4392179326805     
  -6158.0670198640146     
   13457.574914108007     
  -417.48445166595053     
   4093.9012123629996     
  -6057.1352080082024     
   14464.780612605991     
  -407.28732971789623     
   4063.8867509594452     
  -5948.6493534136598     
   15544.497838163592     
  -397.16454901617794     
   4034.4349635268431     
  -5832.0656196274349     
   16703.572618906106     
  -387.11465102416111     
   4005.5878274153097     
  -5706.7888249856369     
   17949.653824188881     
  -377.13606842243820     
   3977.3904392995860     
  -5572.1664213042222     
   19291.307104860527     
  -367.22711693764865     
   3949.8913192012801     
  -5427.4816180177659     
   20738.146468378171     
  -357.38598636621970     
   3923.1427513574740     
  -5271.9455195049322     
   22300.990101568852     
  -347.61073069435236     
   3897.2011673243533     
  -5104.6880937431624     
   23992.041291719364     
  -337.89925720098239     
   3872.1275776298576     
  -4924.7477840552710     
   25825.103688817984     
  -328.24931441331273     
   3847.9880594037463     
  -4731.0595063891315     
   27815.833768262430     
  -318.65847876431587     
   3824.8543087549560     
  -4522.4407531271681     
   29982.042684120224     
  -309.12413977771837     
   3802.8042682896466     
  -4297.5754329962610     
   32344.053896418300     
  -299.64348357760855     
   3781.9228421352236     
  -4054.9950287731290     
   34925.133356291655     
  -290.21347448599141     
   3762.3027132417883     
  -3793.0565286009351     
   37752.004637727521     
  -280.83083443111843     
   3744.0452806857411     
  -3509.9164938179847     
   40855.473084109930     
  -271.49201984072329     
   3727.2617383369779     
  -3203.5004456871534     
   44271.181470588534     
  -262.19319563545611     
   3712.0743207611163     
  -2871.4665846577464     
   48040.533724338573     
  -252.93020586636777     
   3698.6177478451582     
  -2511.1625817251988     
   52211.826161189514     
  -243.69854045310709     
   3687.0409066770549     
  -2119.5738855162858     
   56841.644839781387     
  -234.49329737249809     
   3677.5088180902194     
  -1693.2615492179157     
   61996.598084862650     
  -225.30913951511027     
   3670.2049465582209     
  -1228.2870635814556     
   67755.482486914843     
  -216.14024526344804     
   3665.3339265369432     
  -720.12094492958249     
   74212.005246114786     
  -206.98025164042971     
   3663.1247969106598     
  -163.53090558373356     
   81478.234817107135     
  -197.82218861889373     
   3663.8348592855623     
   447.55585554458412     
   89689.004526295219     
  -188.65840285588715     
   3667.7543073981528     
   1120.2233894917840     
   99007.583048094864     
  -179.48046869772210     
   3675.2118165277639     
   1862.7802623525126     
   109633.03707243064     
  -170.27908376355893     
   3686.5813372846342     
   2685.0280403957249     
   121809.88608981371     
  -161.04394571562491     
   3702.2904128507967     
   3598.6021860693081     
   135840.89000885354     
  -151.76360590592839     
   3722.8304404688097     
   4617.4088611357329     
   152104.17440317950     
  -142.42529437164941     
   3748.7694380445473     
   5758.1901691595549     
   171076.44596686237     
  -133.01470901851235     
   3780.7680722522246     
   7041.2635139110525     
   193364.85018689121     
  -123.51575961513588     
   3819.5999807627832     
   8491.4998903127052     
   219751.39893015259     
  -113.91025417330596     
   3866.1778189442880     
   10139.635382288889     
   251255.56939159313     
  -104.17751103653440     
   3921.5870377818237     
   12024.052152725797     
   289225.22510235873     
  -94.293873971982848     
   3987.1302715161237     
   14193.241340993536     
   335466.62365611835     
  -84.232098868816919     
   4064.3864774146414     
   16709.241018414370     
   392451.23833750153     
  -73.960567868315962     
   4155.2911432255441     
   19652.625305945701     
   463586.59750056802     
  -63.442267561504224     
   4262.2465184584053     
   23129.524787199887     
   553815.17997554399     
  -52.633438373250840     
   4388.2781770189495     
   27283.138637016564     
   669933.25967934774     
  -41.481755607039865     
   4537.2551188230163     
   32307.638084611564     
   823581.39176887693     
  -29.923826612706840     
   4714.2354603417452     
   38484.498522878283     
   1027176.0771876019     
  -17.881660219878693     
   4925.9175044033991     
   46188.319101785135     
   1321636.9813653808     
  -5.2575388866499031     
   5181.6397933129329     
   56100.596462025715     
   1696208.9633199747     
   8.0736925895716727     
   5493.9466936853032     
   68822.163686925254     
   2433591.9824046162     
   22.276722721553625     
   5883.6873617900264     
   87074.103554960297     
   2919045.0748318452     
   37.575764352541100     
   6373.7899747179135     
   108966.94161619867     
   6309820.5927167265     
   54.289873621198730     
   7036.9338189123628     
   156290.59606157523     
   2694018.6245537037     
   72.901118434872714     
   7868.8996484306026     
   176495.73574572755     
   33729558.854924887     
   94.203490261468758     
   9383.8075556891308     
   429467.42715767008     
  -41685091.532093167     
   119.69585101523749     
   10749.549225250721     
   116829.24066697799     
   367297788.25674665     
   153.03893477404563     
   18220.528958399944     
   2871562.6525926413     
   285501212.29898244     
   220.99848019091908     
   37931.489951968542     
   5012821.7448349642     
   285501212.29898244     
   10.378912043204824     
   43.325511405028756     
   25052.766705179187     
  -3006500409.0113225     
   10.378955390762496     
   43.366597437212079     
   16033.265478145218     
  -3396840534.0671334     
   10.378958920155771     
   43.369139603476754     
   15203.933755977285     
  -1308298024.3117402     
   10.378962737008184     
   43.371785273607721     
   14858.520338182130     
  -1603923869.0645370     
   10.378966864744786     
   43.374569803209532     
   14400.593951735907     
  -1356279557.7857709     
   10.378971328701134     
   43.377490725285092     
   13981.857725633605     
  -1249446435.5671916     
   10.378976156279286     
   43.380556335827357     
   13564.711458975593     
  -1127872465.4223795     
   10.378981377116601     
   43.383772227498653     
   13157.509261321102     
  -1021793020.9886177     
   10.378987023268307     
   43.387144928054667     
   12758.583161608789     
  -925144481.80481350     
   10.378993129405048     
   43.390680999425911     
   12367.995534546542     
  -837232953.16840744     
   10.378999733026580     
   43.394387234404078     
   11985.756854485227     
  -758200884.73717785     
   10.379006874692974     
   43.398270585702079     
   11611.429119844477     
  -685558943.71618879     
   10.379014598274743     
   43.402338223045476     
   11245.419988755591     
  -620761725.35708964     
   10.379022951223472     
   43.406597489674816     
   10887.033646441208     
  -561137807.64288390     
   10.379031984864598     
   43.411055898909339     
   10536.705161882117     
  -507707775.40075159     
   10.379041754714205     
   43.415721169540731     
   10193.938058803345     
  -459027958.34896481     
   10.379052320821758     
   43.420601143203463     
   9858.8153499857763     
  -415030536.29200536     
   10.379063748140950     
   43.425703842842857     
   9531.1547884551001     
  -375047544.79081005     
   10.379076106930945     
   43.431037448881803     
   9210.9632532179239     
  -339003780.20736229     
   10.379089473190534     
   43.436610268790929     
   8897.9898294673221     
  -306252852.29578000     
   10.379103929127885     
   43.442430719922903     
   8592.2426480432714     
  -276675245.89680630     
   10.379119563668841     
   43.448507335809893     
   8293.5448475663434     
  -249830643.48632580     
   10.379136473006920     
   43.454848741004952     
   8001.8781618524445     
  -225611582.87737703     
   10.379154761198453     
   43.461463624704557     
   7717.0506653175298     
  -203647743.32351837     
   10.379174540806556     
   43.468360708918098     
   7439.0284355066533     
  -183787280.60433486     
   10.379195933597975     
   43.475548757946285     
   7167.7003364436368     
  -165846159.27108809     
   10.379219071297143     
   43.483036504169490     
   6902.9331631495115     
  -149591654.71339375     
   10.379244096402132     
   43.490832644651640     
   6644.6800968594507     
  -134919695.41128212     
   10.379271163067633     
   43.498945802828949     
   6392.8005677701649     
  -121642171.83626659     
   10.379300438060424     
   43.507384476012291     
   6147.2273017164134     
  -109653122.26776531     
   10.379332101793326     
   43.516157004365994     
   5907.8420871303060     
  -98809805.969969779     
   10.379366349444062     
   43.525271520536712     
   5674.5737640330153     
  -89023621.367118001     
   10.379403392166033     
   43.534735897070412     
   5447.3046715248647     
  -80178410.817703992     
   10.379443458398500     
   43.544557683477031     
   5225.9585252846518     
  -72195163.425121441     
   10.379486795284397     
   43.554744054373479     
   5010.4313560074015     
  -64987121.301026657     
   10.379533670204548     
   43.565301727753074     
   4800.6337052031558     
  -58479550.576427631     
   10.379584372437870     
   43.576236908345031     
   4596.4802438456472     
  -52611127.745529547     
   10.379639214957864     
   43.587555189637960     
   4397.8663011938488     
  -47313239.182347462     
   10.379698536376537     
   43.599261475619528     
   4204.7165275947273     
  -42537877.973265454     
   10.379762703047865     
   43.611359888884394     
   4016.9290006216133     
  -38230654.783336475     
   10.379832111343752     
   43.623853655854852     
   3834.4209367337371     
  -34347894.830438577     
   10.379907190116645     
   43.636745014928522     
   3657.1041526063864     
  -30849596.193780586     
   10.379988403363960     
   43.650035080444376     
   3484.8861271714522     
  -27696908.313090816     
   10.380076253110754     
   43.663723721751076     
   3317.6847634674868     
  -24857706.437609624     
   10.380171282528417     
   43.677809429797946     
   3155.4107502763036     
  -22301029.825328156     
   10.380274079308473     
   43.692289160782309     
   2997.9790301675757     
  -19999510.954642404     
   10.380385279312183     
   43.707158184020180     
   2845.3046736567003     
  -17928406.840723287     
   10.380505570518228     
   43.722409909312454     
   2697.3025929146465     
  -16065076.020563334     
   10.380635697292481     
   43.738035706622398     
   2553.8896633851518     
  -14389347.783990443     
   10.380776465005793     
   43.754024712142510     
   2414.9820556887071     
  -12882694.728535861     
   10.380928745027662     
   43.770363621411065     
   2280.4979255387243     
  -11528631.101184051     
   10.381093480125868     
   43.787036468841819     
   2150.3547302898314     
  -10311996.708149713     
   10.381271690304382     
   43.804024393704474     
   2024.4720769360661     
  -9219346.6533898879     
   10.381464479114371     
   43.821305390723630     
   1902.7686890913510     
  -8238304.1089991052     
   10.381673040475661     
   43.838854044678250     
   1785.1653257447074     
  -7357872.8778103087     
   10.381898666048903     
   43.856641250721943     
   1671.5822556723117     
  -6567966.4947373942     
   10.382142753201524     
   43.874633917490677     
   1561.9415930227412     
  -5859629.0890070032     
   10.382406813613825     
   43.892794652387387     
   1456.1648356483920     
  -5224640.1332116295     
   10.382692482574768     
   43.911081428327655     
   1354.1752316909317     
  -4655675.3491890049     
   10.383001529020682     
   43.929447236072008     
   1255.8960319131618     
  -4146080.7752479990     
   10.383335866373685     
   43.947839712391684     
   1161.2513791339723     
  -3689863.7039182540     
   10.383697564240649     
   43.966200753602273     
   1070.1661305392261     
  -3281626.4704480334     
   10.384088861037588     
   43.984466107208846     
   982.56569413501438     
  -2916498.6652133451     
   10.384512177608666     
   44.002564942608089     
   898.37612136541975     
  -2590085.0859078895     
   10.384970131913514     
   44.020419403564922     
   817.52427261575519     
  -2298435.5065466939     
   10.385465554861232     
   44.037944138866401     
   739.93750731847990     
  -2037983.5067422071     
   10.386001507374250     
   44.055045811397072     
   665.54393924895498     
  -1805520.9402374413     
   10.386581298770203     
   44.071622587695714     
   594.27231542832089     
  -1598158.5394412861     
   10.387208506555101     
   44.087563605688871     
   526.05205330375134     
  -1413296.8751174142     
   10.387886997726188     
   44.102748421461470     
   460.81319940203912     
  -1248595.4442152784     
   10.388620951688148     
   44.117046435977507     
   398.48650841027120     
  -1101950.9033835852     
   10.389414884891536     
   44.130316301636952     
   339.00335696183873     
  -971471.11725146184     
   10.390273677307411     
   44.142405308572300     
   282.29578957108720     
  -855455.16493505239     
   10.391202600857200     
   44.153148753217046     
   228.29653343388256     
  -752375.63155550906     
   10.392207349921602     
   44.162369288369497     
   176.93894229963504     
  -660859.73703472782     
   10.393294074056721     
   44.169876256580778     
   128.15705282194477     
  -579675.42253266694     
   10.394469413049693     
   44.175465008858190     
   81.885549240973063     
  -507716.60995946050     
   10.395740534449383     
   44.178916209668628     
   38.059785170229738     
  -443991.15219766030     
   10.397115173710372     
   44.179995130736231     
  -3.3842315815322377     
  -387609.21521561616     
   10.398601677090094     
   44.178450935578759     
  -42.509832307057657     
  -337773.14717499091     
   10.400209047439398     
   44.174015957877053     
  -79.379688652990353     
  -293768.19111186592     
   10.401946993025840     
   44.166404976762571     
  -114.05580842030174     
  -254954.25624591435     
   10.403825979526184     
   44.155314492329126     
  -146.59954319444194     
  -220758.24401759246     
   10.405857285319762     
   44.140422005560431     
  -177.07157803880256     
  -190667.44138627598     
   10.408053060206928     
   44.121385306996515     
  -205.53194294810945     
  -164223.22125115292     
   10.410426387666561     
   44.097841779244888     
  -232.03999972631721     
  -141015.69717090286     
   10.412991350752828     
   44.069407718968328     
  -256.65445247040725     
  -120678.62319765665     
   10.415763101713669     
   44.035677684329066     
  -279.43333801626409     
  -102885.01730028813     
   10.418757935391140     
   43.996223874886482     
  -300.43403268621034     
  -87343.066316290817     
   10.421993366436006     
   43.950595551063259     
  -319.71324829740433     
  -73792.463354822830     
   10.425488210335253     
   43.898318502827955     
  -337.32701883407316     
  -62001.439838240527     
   10.429262668210391     
   43.838894571722967     
  -353.33075935100237     
  -51762.750689176974     
   10.433338415295728     
   43.771801252938616     
  -367.77905011431557     
  -42894.544802252800     
   10.437738692948212     
   43.696491324771962     
  -380.72639121340796     
  -35226.438205026134     
   10.442488403972655     
   43.612392761287644     
  -392.22450652084444     
  -28635.596034627797     
   10.447614210967121     
   43.518907991875842     
  -402.33200194903765     
  -22917.963345059114     
   10.453144637301532     
   43.415416207112905     
  -411.07967911519989     
  -18207.823971710975     
   10.459110170236777     
   43.301264406048915     
  -418.59511497500313     
  -13576.882261656418     
   10.465543365570232     
   43.175802823461524     
  -424.65515619898764     
  -11681.185877679782     
   10.472478953055081     
   43.038248691011226     
  -430.29337416996236     
  -3319.4874955242381     
   10.479953941683473     
   42.888217617413147     
  -432.02600231099279     
  -18720.678275726215     
   10.488007723745765     
   42.723662579099006     
  -442.59260326580750     
   2652.0718227869907     
   10.592092115045332     
   40.560425909447225     
  -422.70206459490504     
   4951.3192705885795     
   10.690928656278835     
   38.539752822796231     
  -385.56717006549070     
   4256.7430533798524     
   10.784934755133126     
   36.691730904719648     
  -353.64159716514177     
   3748.7760436765816     
   10.874512397038325     
   34.993812469712879     
  -325.52577683756743     
   3226.6995529478340     
   10.960012809287887     
   33.426684202142816     
  -301.32553019045872     
   2817.3420154783375     
   11.041740256198546     
   31.972881713980737     
  -280.19546507437116     
   2477.6704189644033     
   11.119959952427079     
   30.618360708964467     
  -261.61293693213815     
   2199.7021943980835     
   11.194905143690452     
   29.351540440448741     
  -245.11517047415251     
   1968.2054575059435     
   11.266782778186384     
   28.162868440406211     
  -230.35362954285790     
   1773.6689232913600     
   11.335777952679683     
   27.044356585003637     
  -217.05111261817274     
   1608.3241759387088     
   11.402057404753577     
   25.989257100211624     
  -204.98868129863240     
   1466.4420041741764     
   11.465772281402305     
   24.991809481296727     
  -193.99036626732607     
   1343.6015391416008     
   11.527060359090425     
   24.047050178818999     
  -183.91335472376406     
   1236.3969769260586     
   11.586047844773214     
   23.150665848517544     
  -174.64037739681865     
   1142.1615510090835     
   11.642850853310012     
   22.298879490614873     
  -166.07416576425049     
   1058.7862307627763     
   11.697576632035378     
   21.488360903620421     
  -158.13326903352967     
   984.58384346922014     
   11.750324585485524     
   20.716155505517822     
  -150.74889020751056     
   918.19104229039317     
   11.801187140420557     
   19.979627136523213     
  -143.86245739033259     
   858.49555116345960     
   11.850250481896163     
   19.276411641155864     
  -137.42374075660663     
   804.58190941352120     
   11.897595184211658     
   18.604378848174335     
  -131.38937643600525     
   755.69046452031262     
   11.943296755392877     
   17.961601162204065     
  -125.72169795210289     
   711.18607357098756     
   11.987426109968586     
   17.346327411323006     
  -120.38780240032048     
   670.53396210501273     
   12.030049981825050     
   16.756960911110873     
  -115.35879768453289     
   633.28092616520962     
   12.071231286631770     
   16.192040940053808     
  -110.60919073829382     
   599.04056148342534     
   12.111029441548563     
   15.650226996890151     
  -106.11638652716812     
   567.48155642765380     
   12.149500648524313     
   15.130285343437329     
  -101.86027485396070     
   538.31834102520259     
   12.186698146389148     
   14.631077438061748     
  -97.822887296271688     
   511.30355888171647     
   12.222672436056808     
   14.151549943309423     
  -93.988110604658829     
   486.22196544764574     
   12.257471482442012     
   13.690726052138272     
  -90.341445863801482     
   462.88544905697893     
   12.291140896120851     
   13.247697924989083     
  -86.869804995874148     
   441.12894128771205     
   12.323724097291807     
   12.821620067658856     
  -83.561337936216290     
   420.80704009222632     
   12.355262464208854     
   12.411703509979503     
  -80.405285135524593     
   401.79120428975460     
   12.385795467939273     
   12.017210669382314     
  -77.391851103351428     
   383.96741027658868     
   12.415360795034118     
   11.637450802808244     
  -74.512095526277037     
   367.23418704931811     
   12.443994459478272     
   11.271775966184032     
  -71.757839123407138     
   351.50095731316895     
   12.471730905101669     
   10.919577413516619     
  -69.121581943558368     
   336.68663469309166     
   12.498603099476981     
   10.580282378199323     
  -66.596432183360179     
   322.71842891273764     
   12.524642620196785     
   10.253351187824634     
  -64.176043966514655     
   309.53082592945663     
   12.549879734310711     
   9.9382746709782381     
  -61.854562772043721     
   297.06471388107184     
   12.574343471606985     
   9.6345718205032913     
  -59.626577417935692     
   285.26663096210689     
   12.598061692340490     
   9.3417876827441528     
  -57.487077685719896     
   274.08811523251705     
   12.621061149938615     
   9.0594914464761622     
  -55.431416821476013     
   263.48514227952342     
   12.643367549155020     
   8.7872747087865228     
  -53.455278254379586     
   253.41763640528660     
   12.665005600088465     
   8.5247498981972232     
  -51.554645981339931     
   243.84904365701891     
   12.685999068437882     
   8.2715488378590933     
  -49.725778153912287     
   234.74595891891536     
   12.706370822324676     
   8.0273214338192620     
  -47.965183462020434     
   226.07780028222544     
   12.726142875978216     
   7.7917344752644517     
  -46.269599959903744     
   217.81651999740157     
   12.745336430549752     
   7.5644705352148840     
  -44.635976059923230     
   209.93635255076109     
   12.763971912292924     
   7.3452269615255945     
  -43.061453415792521     
   202.41359018311141     
   12.782069008325236     
   7.1337149492625658     
  -41.543351489419180     
   195.22638483311763     
   12.799646700163846     
   6.9296586865310905     
  -40.079153603170795     
   188.35457254503521     
   12.816723295210350     
   6.7327945667504556     
  -38.666494309083035     
   181.77951637438863     
   12.833316456342738     
   6.5428704611370598     
  -37.303147936275117     
   175.48396698344092     
   12.849443229757963     
   6.3596450458366238     
  -35.987018183899309     
   169.45193879882069     
   12.865120071195449     
   6.1828871787696045     
  -34.716128642908153     
   163.66859673889448     
   12.880362870660178     
   6.0123753217439200     
  -33.488614167366457     
   158.12015765548665     
   12.895186975753456     
   5.8478970038631282     
  -32.302712984950304     
   152.79379996074653     
   12.909607213710082     
   5.6892483226876402     
  -31.156759485244706     
   147.67758203682376     
   12.923637912232238     
   5.5362334799246069     
  -30.049177619968525     
   142.76036992751446     
   12.937292919202704     
   5.3886643487609049     
  -28.978474845512167     
   138.03177171656731     
   12.950585621353255     
   5.2463600702530302     
  -27.943236557637910     
   133.48207643006435     
   12.963528961957847     
   5.1091466763979039     
  -26.942120984412426     
   129.10220205590252     
   12.976135457614596     
   4.9768567377643897     
  -25.973854468993160     
   124.88364465084618     
   12.988417214175524     
   4.8493290337566277     
  -25.037227134111809     
   120.81843478194105     
   13.000385941878370     
   4.7264082437382298     
  -24.131088873247251     
   116.89909719515040     
   13.012052969730652     
   4.6079446574444027     
  -23.254345644283624     
   113.11861263695552     
   13.023429259192309     
   4.4937939032099274     
  -22.405956049506457     
   109.47038580722440     
   13.034525417199802     
   4.3838166926962812     
  -21.584928155952284     
   105.94821294650342     
   13.045351708571395     
   4.2778785809092668     
  -20.790316558853505     
   102.54625497915262     
   13.055918067830410     
   4.1758497403958579     
  -20.021219646509859     
   99.259010753836833     
   13.066234110480652     
   4.0776047486149434     
  -19.276777065856084     
   96.081293758278989     
   13.076309143765743     
   3.9830223875436306     
  -18.556167362668990     
   93.008210541171636     
   13.086152176941875     
   3.8919854546779327     
  -17.858605783610201     
   90.035140534731454     
   13.095771931091493     
   3.8043805846449077     
  -17.183342229599717     
   87.157717144518472     
   13.105176848503501     
   3.7200980806933686     
  -16.529659351015827     
   84.371812268230357     
   13.114375101643857     
   3.6390317554183187     
  -15.896870759004099     
   81.673518904879856     
   13.123374601738892     
   3.5610787801027648     
  -15.284319367217499     
   79.059138202276387     
   13.132183006992138     
   3.4861395421079697     
  -14.691375830700427     
   76.525164755631465     
   13.140807730454165     
   3.4141175097936358     
  -14.117437095033189     
   74.068276284817287     
   13.149255947563622     
   3.3449191044988100     
  -13.561925022897059     
   71.685319487369654     
   13.157534603376593     
   3.2784535791247138     
  -13.024285126741791     
   69.373302216108655     
   13.165650419500210     
   3.2146329029075567     
  -12.503985360120977     
   67.129381854056135     
   13.173609900745570     
   3.1533716520167152     
  -12.000514996215555     
   64.950856563309443     
   13.181419341514019     
   3.0945869055961994     
  -11.513383571990733     
   62.835158004937007     
   13.189084831930028     
   3.0381981469488384     
  -11.042119886953706     
   60.779841225072971     
   13.196612263733126     
   2.9841271695370399     
  -10.586271077765659     
   58.782579794789974     
   13.204007335940542     
   2.9322979875193638     
  -10.145401729304734     
   56.841157273523763     
   13.211275560291615     
   2.8826367505717188     
  -9.7190930497533046     
   54.953461422903644     
   13.218422266484318     
   2.8350716627246317     
  -9.3069420890815273     
   53.117478598711493     
   13.225452607213676     
   2.7895329050029498     
  -8.9085609995911899     
   51.331287522108539     
   13.232371563021303     
   2.7459525616460336     
  -8.5235763431753764     
   49.593054900985003     
   13.239183946964756     
   2.7042645497095501     
  -8.1516284314179881     
   47.901029960102328     
   13.245894409114927     
   2.6644045518642123     
  -7.7923707067172243     
   46.253540085354629     
   13.252507440889234     
   2.6263099522072264     
  -7.4454691560770643     
   44.648987098382300     
   13.259027379227950     
   2.5899197749349359     
  -7.1106017528391963     
   43.085842246892412     
   13.265458410620617     
   2.5551746257128691     
  -6.7874579359875034     
   41.562643646089334     
   13.271804574989106     
   2.5220166356012959     
  -6.4757381086418331     
   40.077992209332400     
   13.278069769433559     
   2.4903894074120116     
  -6.1751531670718398     
   38.630547780217803     
   13.284257751847104     
   2.4602379643475314     
  -5.8854240587202060     
   37.219027864102614     
   13.290372144404916     
   2.4315087008263823     
  -5.6062813497394366     
   35.842202472753527     
   13.296416436932960     
   2.4041493353740493     
  -5.3374648311937847     
   34.498893163184235     
   13.302393990161406     
   2.3781088654648901     
  -5.0787231324699027     
   33.187969645781358     
   13.308308038867516     
   2.3533375242333987     
  -4.8298133601265416     
   31.908347714690748     
   13.314161694912531     
   2.3297867389524165     
  -4.5905007522663617     
   30.658986593605213     
   13.319957950176876     
   2.3074090911897147     
  -4.3605583528143219     
   29.438887183993831     
   13.325699679397758     
   2.2861582785603431     
  -4.1397666989343680     
   28.247090357721369     
   13.331389642913077     
   2.2659890780098784     
  -3.9279135212514573     
   27.082673487527106     
   13.337030489315367     
   2.2468573105315124     
  -3.7247934700950038     
   25.944751366966013     
   13.342624758019248     
   2.2287198072691679     
  -3.5302078348427588     
   24.832471338576735     
   13.348174881745818     
   2.2115343769325526     
  -3.3439642998034333     
   23.745014581932789     
   13.353683188927128     
   2.1952597744569466     
  -3.1658766904389370     
   22.681592656338708     
   13.359151906033841     
   2.1798556708670587     
  -2.9957647455164005     
   21.641446687620316     
   13.364583159828953     
   2.1652826242648695     
  -2.8334538953592476     
   20.623846509525627     
   13.369978979550371     
   2.1515020519101267     
  -2.6787750465378055     
   19.628088501397549     
   13.375341299024988     
   2.1384762033368387     
  -2.5315643827773240     
   18.653495021769100     
   13.380671958716798     
   2.1261681344546104     
  -2.3916631701140556     
   17.699412989085669     
   13.385972707711449     
   2.1145416825975856     
  -2.2589175726959128     
   16.765212789929315     
   13.391245205639564     
   2.1035614424739171     
  -2.1331784767714428     
   15.850287463786769     
   13.396491024541010     
   2.0931927429800057     
  -2.0143013207930420     
   14.954051144041523     
   13.401711650672254     
   2.0834016248349916     
  -1.9021459372127305     
   14.075939401710912     
   13.406908486258788     
   2.0741548190127097     
  -1.7965763916998985     
   13.215406018901442     
   13.412082851194590     
   2.0654197259170646     
  -1.6974608465581376     
   12.371925546809715     
   13.417235984690429     
   2.0571643952882765     
  -1.6046714049570645     
   11.544988687684732     
   13.422369046872817     
   2.0493575068013854     
  -1.5180839897994289     
   10.734104907621047     
   13.427483120335273     
   2.0419683513194062     
  -1.4375782029922712     
   9.9387991045305633     
   13.432579211643539     
   2.0349668127876548     
  -1.3630372097082919     
   9.1586131148314518     
   13.437658252796277     
   2.0283233507350165     
  -1.2943476113470558     
   8.3931030187186870     
   13.442721102642778     
   2.0220089833598820     
  -1.2313993387066657     
   7.6418399995678827     
   13.447768548259061     
   2.0159952711663407     
  -1.1740855387099065     
   6.9044094873628996     
   13.452801306283758     
   2.0102543011506793     
  -1.1223024675546847     
   6.1804095191670241     
   13.457820024215112     
   2.0047586714913903     
  -1.0759493961609321     
   5.4694519010363107     
   13.462825281670300     
   1.9994814767337299     
  -1.0349285069031597     
   4.7711603367628319     
   13.467817591608346     
   1.9943962934555284     
 -0.99914480437743836     
   4.0851704982118173     
   13.472797401517747     
   1.9894771663804827     
 -0.96850602564084975     
   3.4111295688673295     
   13.477765094569937     
   1.9846985949316946     
 -0.94292255387434465     
   2.7486954982013345     
   13.482720990739672     
   1.9800355202029143     
 -0.92230733763783468     
   2.0975371507606648     
   13.487665347893337     
   1.9754633123363019     
 -0.90657580900713008     
   1.4573331556946498     
   13.492598362846202     
   1.9709577582879356     
 -0.89564581033942015     
  0.82777184604385579     
   13.497520172389542     
   1.9664950499583518     
 -0.88943752149409128     
  0.20855161009136738     
   13.502430854288548     
   1.9620517726935705     
 -0.88787338441840591     
 -0.40062123027220198     
   13.507330428251922     
   1.9576048941234110     
 -0.89087804364544754     
  -1.0000307986174786     
   13.512218856873977     
   1.9531317533277095     
 -0.89837827463507858     
  -1.5899531346127413     
   13.517096046550062     
   1.9486100503332602     
 -0.91030292314467420     
  -2.1706566006137500     
   13.521961848366116     
   1.9440178359062754     
 -0.92658284764927723     
  -2.7424010584038849     
   13.526816058963067     
   1.9393335016481839     
 -0.94715085558730649     
  -3.3054400735230218     
   13.531658421376839     
   1.9345357703688688     
 -0.97194165613872907     
  -3.8600184918671641     
   13.536488625854622     
   1.9296036867414526     
  -1.0008917948277329     
  -4.4063760636085156     
   13.541306310648132     
   1.9245166082161214     
  -1.0339396153047968     
  -4.9447441248012325     
   13.546111062784449     
   1.9192541961872573     
  -1.0710251962408059     
  -5.4753489942635580     
   13.550902418815113     
   1.9137964074124107     
  -1.1120903136977827     
  -5.9984100035820278     
   13.555679865544027     
   1.9081234856563547     
  -1.1570783887246481     
  -6.5141407969805991     
   13.560442840734789     
   1.9022159535727881     
  -1.2059344447020026     
  -7.0227493987593919     
   13.565190733797982     
   1.8960546047980513     
  -1.2586050651926981     
  -7.5244378942245822     
   13.569922886458977     
   1.8896204962615710     
  -1.3150383493993825     
  -8.0194036385309015     
   13.574638593406766     
   1.8828949406963518     
  -1.3751838766883644     
  -8.5078382646734880     
   13.579337102924304     
   1.8758594993454474     
  -1.4389926636734156     
  -8.9899287373397403     
   13.584017617500884     
   1.8684959748632550     
  -1.5064171292034636     
  -9.4658573129547641     
   13.588679294426964     
   1.8607864043926199     
  -1.5774110590506245     
  -9.9358013272359180     
   13.593321246371930     
   1.8527130528224811     
  -1.6519295690048938     
  -10.399934085640208     
   13.597942541945210     
   1.8442584062133509     
  -1.7299290746471954     
  -10.858423900908978     
   13.602542206241154     
   1.8354051653919727     
  -1.8113672539040129     
  -11.311436022991403     
   13.607119221368109     
   1.8261362396970218     
  -1.8962030240764465     
  -11.759130474669533     
   13.611672526962037     
   1.8164347408802395     
  -1.9843965026364683     
  -12.201664436336513     
   13.616201020685089     
   1.8062839771588759     
  -2.0759089859089919     
  -12.639190555705049     
   13.620703558709472     
   1.7956674474064114     
  -2.1707029150767800     
  -13.071858709126781     
   13.625178956186977     
   1.7845688354802314     
  -2.2687418553952310     
  -13.499814307584566     
   13.629625987704483     
   1.7729720046849879     
  -2.3699904627021153     
  -13.923200537324730     
   13.634043387725795     
   1.7608609923614027     
  -2.4744144667320507     
  -14.342156100075464     
   13.638429851020092     
   1.7482200046008660     
  -2.5819806374826171     
  -14.756818032500250     
   13.642784033077328     
   1.7350334110753434     
  -2.6926567727263691     
  -15.167318599882615     
   13.647104550510834     
   1.7212857399879637     
  -2.8064116622254884     
  -15.573789103904620     
   13.651389981447460     
   1.7069616731311381     
  -2.9232150805047734     
  -15.976356170675551     
   13.655638865905470     
   1.6920460410504141     
  -3.0430377517848402     
  -16.375145173816183     
   13.659849706160504     
   1.6765238183194808     
  -3.1658513405884614     
  -16.770278098490529     
   13.664020967099828     
   1.6603801189021918     
  -3.2916284263271409     
  -17.161874342090563     
   13.668151076565133     
   1.6436001916266418     
  -3.4203424838928198     
  -17.550051466455660     
   13.672238425684121     
   1.6261694157421818     
  -3.5519678698912376     
  -17.934924116762371     
   13.676281369191100     
   1.6080732965655362     
  -3.6864798007669553     
  -18.316604865469692     
   13.680278225736808     
   1.5892974612204738     
  -3.8238543372579783     
  -18.695204077166387     
   13.684227278187688     
   1.5698276544577370     
  -3.9640683678367266     
  -19.070830060699233     
   13.688126773914814     
   1.5496497345549154     
  -4.1070995932919709     
  -19.443589050019199     
   13.691974925072664     
   1.5287496692937677     
  -4.2529265111671144     
  -19.813585015202921     
   13.695769908867938     
   1.5071135320188969     
  -4.4015283987811369     
  -20.180920892225522     
   13.699509867818604     
   1.4847274977582621     
  -4.5528853054728282     
  -20.545696353963532     
   13.703192910003335     
   1.4615778394242611     
  -4.7069780281275548     
  -20.908011062618552     
   13.706817109301547     
   1.4376509240761992     
  -4.8637881110971941     
  -21.267961273635116     
   13.710380505624148     
   1.4129332092468330     
  -5.0232978206494545     
  -21.625642926982529     
   13.713881105135215     
   1.3874112393387048     
  -5.1854901426018234     
  -21.981149506681312     
   13.717316880464709     
   1.3610716420724454     
  -5.3503487639019331     
  -22.334573596503994     
   13.720685770912404     
   1.3339011249980013     
  -5.5178580658757133     
  -22.686005802298915     
   13.723985682643146     
   1.3058864720598296     
  -5.6880031093929553     
  -23.035535682118514     
   13.727214488873617     
   1.2770145402188251     
  -5.8607696270088443     
  -23.383251340807011     
   13.730370030050693     
   1.2472722561211407     
  -6.0361440120648968     
  -23.729239331038855     
   13.733450114021556     
   1.2166466128233591     
  -6.2141133070476888     
  -24.073585568245349     
   13.736452516195671     
   1.1851246665587161     
  -6.3946651988095287     
  -24.416373929905944     
   13.739374979698733     
   1.1526935335534827     
  -6.5777880032838238     
  -24.757687873916524     
   13.742215215518723     
   1.1193403868894276     
  -6.7634706623381984     
  -25.097609344831163     
   13.744970902644161     
   1.0850524534025210     
  -6.9517027324244314     
  -25.436219370687830     
   13.747639688194662     
   1.0498170106271985     
  -7.1424743777045911     
  -25.773597902204788     
   13.750219187543902     
   1.0136213837780099     
  -7.3357763619711225     
  -26.109823774950875     
   13.752706984435088     
  0.97645294277237304     
  -7.5316000402832586     
  -26.444975485350529     
   13.755100631089025     
  0.93829909928060728     
  -7.7299373564233829     
  -26.779129603384625     
   13.757397648304849     
  0.89914730381842600     
  -7.9307808284487731     
  -27.112363041563949     
   13.759595525553545     
  0.85898504286915367     
  -8.1341235512604975     
  -27.444750753921710     
   13.761691721064292     
  0.81779983603621420     
  -8.3399591819149155     
  -27.776367928551753     
   13.763683661903746     
  0.77557923322798017     
  -8.5482819413790487     
  -28.107288246957179     
   13.765568744048304     
  0.73231081186645341     
  -8.7590866032312320     
  -28.437585080857172     
   13.767344332449433     
  0.68798217413003215     
  -8.9723684913376580     
  -28.767331090607275     
   13.769007761092139     
  0.64258094421539391     
  -9.1881234745172158     
  -29.096598282685537     
   13.770556333046613     
  0.59609476562500852     
  -9.4063479616373531     
  -29.425457831440870     
   13.771987320513137     
  0.54851129848248115     
  -9.6270388953731647     
  -29.753980877384759     
   13.773297964860296     
  0.49981821686416539     
  -9.8501937519535456     
  -30.082237508997892     
   13.774485476656546     
  0.45000320615110279     
  -10.075810533271035     
  -30.410297379249165     
   13.775547035695194     
  0.39905396040888780     
  -10.303887763615400     
  -30.738230325846772     
   13.776479791012845     
  0.34695817977219995     
  -10.534424491059255     
  -31.066104410882595     
   13.777280860901325     
  0.29370356785920076     
  -10.767420274140870     
  -31.393989026216737     
   13.777947332913181     
  0.23927782919425361     
  -11.002875191837500     
  -31.721951413585856     
   13.778476263860727     
  0.18366866664606257     
  -11.240789827439389     
  -32.050059905270494     
   13.778864679808734     
  0.12686377888564046     
  -11.481165276728923     
  -32.378381584342520     
   13.779109576060756     
   6.8850857847290670E-002
  -11.724003138611488     
  -32.706983622617038     
   13.779207917139139     
   9.6175862113077812E-003
  -11.969305515781121     
  -33.035932914256698     
   13.779156636758742     
  -5.0848365109738843E-002
  -12.217075012638041     
  -33.365296033036472     
   13.778952637794388     
 -0.11255933947354992     
  -12.467314732885821     
  -33.695139170580298     
   13.778592792242074     
 -0.17552769699742604     
  -12.720028276665168     
  -34.025528772657779     
   13.778073941173965     
 -0.23976581704523783     
  -12.975219742460094     
  -34.356530657530996     
   13.777392894687170     
 -0.30528610070736856     
  -13.232893722391584     
  -34.688210517287416     
   13.776546431846347     
 -0.37210097326652414     
  -13.493055301271234     
  -35.020634463498268     
   13.775531300620134     
 -0.44022288666907250     
  -13.755710059747477     
  -35.353867794595615     
   13.774344217811404     
 -0.50966432198895706     
  -14.020864068206938     
  -35.687975950916837     
   13.772981868981381     
 -0.58043779187907307     
  -14.288523887838821     
  -36.023024824491102     
   13.771440908367621     
 -0.65255584303372483     
  -14.558696574022498     
  -36.359079273823141     
   13.769717958795836     
 -0.72603105864022321     
  -14.831389668576179     
  -36.696205121535712     
   13.767809611585601     
 -0.80087606082913132     
  -15.106611206987690     
  -37.034467614592117     
   13.765712426449928     
 -0.87710351313184509     
  -15.384369714097136     
  -37.373932017339669     
   13.763422931388698     
 -0.95472612292765424     
  -15.664674204227179     
  -37.714663812806585     
   13.760937622575980     
  -1.0337566438952821     
  -15.947534182823235     
  -38.056728806078254     
   13.758252964241212     
  -1.1142078784745104     
  -16.232959648868814     
  -38.400191882622714     
   13.755365388544222     
  -1.1960926803166556     
  -16.520961087988493     
  -38.745119236913553     
   13.752271295444142     
  -1.2794239567422885     
  -16.811549482265338     
  -39.091576367965949     
   13.748967052562142     
  -1.3642146712105165     
  -17.104736305025089     
  -39.439628805107091     
   13.745448995038009     
  -1.4504778457757359     
  -17.400533521063387     
  -39.789343052537312     
   13.741713425380578     
  -1.5382265635632899     
  -17.698953593957423     
  -40.140784486180578     
   13.737756613311950     
  -1.6274739712421911     
  -18.000009477603772     
  -40.494019881419646     
   13.733574795605549     
  -1.7182332815029886     
  -18.303714626714424     
  -40.849115066954930     
   13.729164175917951     
  -1.8105177755440640     
  -18.610082989716581     
  -41.206136875679292     
   13.724520924614517     
  -1.9043408055590683     
  -18.919129016284181     
  -41.565151724492289     
   13.719641178588772     
  -1.9997157972353212     
  -19.230867654217867     
  -41.926226516457731     
   13.714521041075555     
  -2.0966562522535965     
  -19.545314353091307     
  -42.289428071035054     
   13.709156581457901     
  -2.1951757507953826     
  -19.862485063624064     
  -42.654823652299910     
   13.703543835067645     
  -2.2952879540569815     
  -20.182396241016306     
  -43.022480544459611     
   13.697678802979738     
  -2.3970066067722740     
  -20.505064845099760     
  -43.392465947982330     
   13.691557451800245     
  -2.5003455397342953     
  -20.830508339709624     
  -43.764847761408333     
   13.685175713448039     
  -2.6053186723283721     
  -21.158744697920191     
  -44.139693537781937     
   13.678529484930145     
  -2.7119400150718045     
  -21.489792399453549     
  -44.517071311749525     
   13.671614628110730     
  -2.8202236721561698     
  -21.823670434291678     
  -44.897048801261867     
   13.664426969473737     
  -2.9301838439926495     
  -22.160398300301136     
  -45.279694585603302     
   13.656962299879151     
  -3.0418348297676379     
  -22.499996009693170     
  -45.665076450643390     
   13.649216374312852     
  -3.1551910299995507     
  -22.842484083072986     
  -46.053262930849215     
   13.641184911630100     
  -3.2702669490948719     
  -23.187883555054363     
  -46.444322175826180     
   13.632863594292610     
  -3.3870771979109380     
  -23.536215971373053     
  -46.838322875820623     
   13.624248068099217     
  -3.5056364963217277     
  -23.887503392941717     
  -47.235332901771741     
   13.615333941910130     
  -3.6259596757783417     
  -24.241768389704994     
  -47.635420967096884     
   13.606116787364796     
  -3.7480616818700025     
  -24.599034046958231     
  -48.038654927929826     
   13.596592138593344     
  -3.8719575768846899     
  -24.959323958917697     
  -48.445103165384346     
   13.586755491921652     
  -3.9976625423636323     
  -25.322662232658089     
  -48.854833088553185     
   13.576602305570022     
  -4.1251918816473303     
  -25.689073480822231     
  -49.267912897277029     
   13.566127999345509     
  -4.2545610224182688     
  -26.058582827551817     
  -49.684409267959133     
   13.555327954327897     
  -4.3857855192297990     
  -26.431215897061499     
  -50.104389391270395     
   13.544197512549381     
  -4.5188810560161956     
  -26.806998817496037     
  -50.527919740592267     
   13.532731976667986     
  -4.6538634485988091     
  -27.185958215550471     
  -50.955066000374202     
   13.520926609634735     
  -4.7907486471640714     
  -27.568121210553286     
  -51.385893171552894     
   13.508776634354678     
  -4.9295527387138023     
  -27.953515409339925     
  -51.820466232389833     
   13.496277233341800     
  -5.0702919495023622     
  -28.342168906082858     
  -52.258848031855059     
   13.483423548367881     
  -5.2129826474333703     
  -28.734110266321764     
  -52.701101386954420     
   13.470210680105424     
  -5.3576413444159821     
  -29.129368526723912     
  -53.147287695085957     
   13.456633687764722     
  -5.5042846986938878     
  -29.527973184437066     
  -53.597466459242050     
   13.442687588725171     
  -5.6529295171121801     
  -29.929954182881374     
  -54.051696785995233     
   13.428367358160985     
  -5.8035927573413284     
  -30.335341908776346     
  -54.510034969431331     
   13.413667928661406     
  -5.9562915300408834     
  -30.744167171047074     
  -54.972536007366706     
   13.398584189845609     
  -6.1110431009462607     
  -31.156461191102331     
  -55.439252602147818     
   13.383110987972477     
  -6.2678648928880589     
  -31.572255585618432     
  -55.910235455118013     
   13.367243125545418     
  -6.4267744877309383     
  -31.991582351531825     
  -56.385531479068398     
   13.350975360912464     
  -6.5877896282038266     
  -32.414473837624833     
  -56.865186393744800     
   13.334302407861932     
  -6.7509282196368376     
  -32.840962735577925     
  -57.349240803175206     
   13.317218935213855     
  -6.9162083315797833     
  -33.271082041601730     
  -57.837733205662630     
   13.299719566407564     
  -7.0836481992854017     
  -33.704865040644208     
  -58.330696917287916     
   13.281798879085708     
  -7.2532662250558184     
  -34.142345267523865     
  -58.828161751797900     
   13.263451404675118     
  -7.4250809794262880     
  -34.583556480662352     
  -59.330151817175491     
   13.244671627964927     
  -7.5991112021761680     
  -35.028532619291163     
  -59.836686357868317     
   13.225453986682391     
  -7.7753758031418378     
  -35.477307766975187     
  -60.347778478182200     
   13.205792871066954     
  -7.9538938628231755     
  -35.929916105561546     
  -60.863434778152495     
   13.185682623443068     
  -8.1346846327530784     
  -36.386391866397695     
  -61.383654268885721     
   13.165117537792423     
  -8.3177675356026040     
  -36.846769273414331     
  -61.908428852070323     
   13.144091859326256     
  -8.5031621650106572     
  -37.311082489804868     
  -62.437740654289705     
   13.122599784058471     
  -8.6908882850969444     
  -37.779365544712029     
  -62.971563274843554     
   13.100635458380397     
  -8.8809658296319132     
  -38.251652269273364     
  -63.509858810949218     
   13.078192978638091     
  -9.0734149008309810     
  -38.727976210355479     
  -64.052578732622521     
   13.055266390713156     
  -9.2682557677339990     
  -39.208370550850155     
  -64.599661168223534     
   13.031849689608173     
  -9.4655088641351490     
  -39.692868009611821     
  -65.151030552951255     
   13.007936819037923     
  -9.6651947860060723     
  -40.181500738758949     
  -65.706596683029417     
   12.983521671027717     
  -9.8673342883876796     
  -40.674300213881679     
  -66.266251292233122     
   12.958598085520235     
  -10.071948281668812     
  -41.171297098573419     
  -66.829869610712095     
   12.933159849992483     
  -10.279057827216885     
  -41.672521120653769     
  -67.397305047239101     
   12.907200699084546     
  -10.488684132289785     
  -42.178000908508054     
  -67.968390496335331     
   12.880714314242041     
  -10.700848544154136     
  -42.687763837230577     
  -68.542933625370537     
   12.853694323374336     
  -10.915572543345760     
  -43.201835839420845     
  -69.120716436466807     
   12.826134300530780     
  -11.132877735976054     
  -43.720241212694361     
  -69.701491275559206     
   12.798027765597460     
  -11.352785845000938     
  -44.243002397261044     
  -70.284979514373248     
   12.769368184017170     
  -11.575318700353142     
  -44.770139743618856     
  -70.870866567977316     
   12.740148966535600     
  -11.800498227819380     
  -45.301671242878669     
  -71.458800798820960     
   12.710363468977020     
  -12.028346436548757     
  -45.837612248869846     
  -72.048387240354231     
   12.680004992053043     
  -12.258885405053858     
  -46.377975153172486     
  -72.639186024975999     
   12.649066781208418     
  -12.492137265557695     
  -46.922769048359818     
  -73.230705646512604     
   12.617542026508197     
  -12.728124186530360     
  -47.471999340708649     
  -73.822399405935073     
   12.585423862571000     
  -12.966868353222772     
  -48.025667336253179     
  -74.413659316127394     
   12.552705368553665     
  -13.208391946016208     
  -48.583769781124118     
  -75.003810047470807     
   12.519379568192960     
  -13.452717116360226     
  -49.146298356480166     
  -75.592101712482147     
   12.485439429910743     
  -13.699865960049729     
  -49.713239119323774     
  -76.177704099343316     
   12.450877866989496     
  -13.949860487598217     
  -50.284571900068855     
  -76.759695323123580     
   12.415687737825886     
  -14.202722591385864     
  -50.860269614992276     
  -77.337056392228106     
   12.379861846270821     
  -14.458474009268187     
  -51.440297537934001     
  -77.908657205212492     
   12.343392942065270     
  -14.717136284280448     
  -52.024612466973082     
  -78.473248781640905     
   12.306273721382137     
  -14.978730720029976     
  -52.613161832835402     
  -79.029447498435260     
   12.268496827485491     
  -15.243278331334743     
  -53.205882689073647     
  -79.575723507940936     
   12.230054851519668     
  -15.510799789595879     
  -53.802700615383195     
  -80.110383939928482     
   12.190940333442082     
  -15.781315362371675     
  -54.403528494932672     
  -80.631554504632007     
   12.151145763115021     
  -16.054844846493296     
  -55.008265153717403     
  -81.137163538211155     
   12.110663581573396     
  -16.331407494078228     
  -55.616793880253994     
  -81.624914504768100     
   12.069486182487161     
  -16.611021930626457     
  -56.228980739039741     
  -82.092268171993041     
   12.027605913839285     
  -16.893706064349889     
  -56.844672750329707     
  -82.536409218133485     
   11.985015079842327     
  -17.179476985774372     
  -57.463695819465698     
  -82.954220012893600     
   11.941705943119331     
  -17.468350856496947     
  -58.085852469562411     
  -83.342242953202472     
   11.897670727177609     
  -17.760342785900125     
  -58.710919291711420     
  -83.696644218607673     
   11.852901619207218     
  -18.055466694437790     
  -59.338644123350988     
  -84.013166857075220     
   11.807390773239621     
  -18.353735161933106     
  -59.968742874779039     
  -84.287084800502939     
   11.761130313706120     
  -18.655159259147020     
  -60.600896010782826     
  -84.513143365379435     
   11.714112339440321     
  -18.959748360639026     
  -61.234744586023155     
  -84.685498633204219     
   11.666328928174144     
  -19.267509936668525     
  -61.869885825772201     
  -84.797643388580852     
   11.617772141582885     
  -19.578449321610911     
  -62.505868151186547     
  -84.842327023617685     
   11.568434030941551     
  -19.892569455998547     
  -63.142185603863695     
  -84.811460314283622     
   11.518306643462465     
  -20.209870598898750     
  -63.778271556220808     
  -84.696011832039090     
   11.467382029392805     
  -20.530350006901713     
  -64.413491644961113     
  -84.485882726739121     
   11.415652249960853     
  -20.854001575427638     
  -65.047135765411639     
  -84.169772051066090     
   11.363109386271061     
  -21.180815437480661     
  -65.678409055794660     
  -83.735012211194629     
   11.309745549261196     
  -21.510777514238587     
  -66.306421647378599     
  -83.167389812980232     
   11.255552890849836     
  -21.843869011034482     
  -66.930177070975972     
  -82.450929340642517     
   11.200523616419787     
  -22.180065851314492     
  -67.548559041030771     
  -81.567652733796578     
   11.144649998802919     
  -22.519338040008410     
  -68.160316436534259     
  -80.497292326946322     
   11.087924393954978     
  -22.861648946422207     
  -68.764046128986351     
  -79.216963421379475     
   11.030339258535564     
  -23.206954495131281     
  -69.358173354646681     
  -77.700781550951689     
   10.971887169639556     
  -23.555202251558601     
  -69.940929216278832     
  -75.919412330103086     
   10.912560846962242     
  -23.906330386621178     
  -70.510324808754589     
  -73.839551467554259     
   10.852353177722641     
  -24.260266502254975     
  -71.064121444761270     
  -71.423305628421573     
   10.791257244718825     
  -24.616926296459308     
  -71.599796236974413     
  -68.627471758703791     
   10.729266357946948     
  -24.976212042739665     
  -72.114502275164710     
  -65.402676905792106     
   10.666374090284053     
  -25.338010854307463     
  -72.605022351958127     
  -61.692367299592370     
   10.602574317815344     
  -25.702192697954128     
  -73.067715106705094     
  -57.431596259844554     
   10.537861265482352     
  -26.068608115917520     
  -73.498452078653912     
  -52.545585705910220     
   10.472229558842288     
  -26.437085606042782     
  -73.892543971448248     
  -46.947992139751740     
   10.405674282864984     
  -26.807428600752637     
  -74.244653912496375     
  -40.538829310412922     
   10.338191048856940     
  -27.179411973364697     
  -74.548695132324482     
  -33.201946030164464     
   10.269776070798546     
  -27.552777985514378     
  -74.797709727550711     
  -24.801973013443895     
   10.200426252618133     
  -27.927231571146141     
  -74.983724525151544     
  -15.180588505156191     
   10.130139288215291     
  -28.302434829806362     
  -75.097578938940217     
  -4.1519472496928707     
   10.058913776398230     
  -28.678000573512005     
  -75.128718543312914     
   8.5029654416802138     
   9.9867493533323906     
  -29.053484735626530     
  -75.064946302500317     
   23.043320638640274     
   9.9136468456308169     
  -29.428377404877065     
  -74.892121397710497     
   39.777172769753967     
   9.8396084478782146     
  -29.802092189876177     
  -74.593792601937352     
   59.072400228400625     
   9.7646379292060139     
  -30.173953545381590     
  -74.150749600224344     
   81.370536189568867     
   9.6887408745721881     
  -30.543181595829150     
  -73.540470578802584     
   107.20435977638127     
   9.6119249677096175     
  -30.908873866977363     
  -72.736437880479713     
   137.22045578644790     
   9.5342003243750444     
  -31.269983172833758     
  -71.707284462081375     
   172.20836370156604     
   9.4555798866707530     
  -31.625290688324768     
  -70.415721734319590     
   213.13858987216776     
   9.3760798919795700     
  -31.973372948436257     
  -68.817182310278369     
   261.21261852117914     
   9.2957204336662063     
  -32.312561123390367     
  -66.858087671369574     
   317.92939234385761     
   9.2145261354565378     
  -32.640890385640780     
  -64.473617228790587     
   385.17463322600031     
   9.1325269677384018     
  -32.956036447411734     
  -61.584807479595639     
   465.34228305816248     
   9.0497592425462958     
  -33.255235317002381     
  -58.094740356659344     
   561.50165783315401     
   8.9662668355899662     
  -33.535180862701303     
  -53.883477922910778     
   677.63107455513705     
   8.8821026996817327     
  -33.791892669667952     
  -48.801244863747129     
   818.94802807172448     
   8.7973307562901049     
  -34.020543618460337     
  -42.659134653209328     
   992.38892455822793     
   8.7120282837293157     
  -34.215231999390923     
  -35.216217719022453     
   1207.2991651126686     
   8.6262889664195512     
  -34.368676228640169     
  -26.161473980677627     
   1476.5211916262501     
   8.5402268372791887     
  -34.471798826200562     
  -15.087565043480495     
   1817.8608732468747     
   8.4539814470083119     
  -34.513151760044586     
  -1.4536084941292269     
   2257.1550364825821     
   8.3677247506025552     
  -34.478098145581185     
   15.475054279490532     
   2830.3796108735487     
   8.2816704490092707     
  -34.347653256479859     
   36.702901361041697     
   3597.9714483828498     
   8.1960869273054566     
  -34.096676785017465     
   63.687687223913684     
   4629.0029488807877     
   8.1113156115591405     
  -33.691444543606387     
   98.405209340518866     
   6126.7085572230180     
   8.0277977625797075     
  -33.084542711455846     
   144.35552351969255     
   8083.2366095052766     
   7.9461149283950911     
  -32.211204407429186     
   204.97979809098084     
   11810.177066295359     
   7.8670525751312459     
  -30.964864596981208     
   293.55612608819808     
   14736.780154840564     
   7.7917054016167651     
  -29.220769338636998     
   404.08197724949991     
   30998.358090827242     
   7.7216633399731496     
  -26.619140238186414     
   636.56966293070968     
   17635.107431510198     
   7.6593695983246191     
  -23.105633659192133     
   768.83296866703336     
   159195.46618745034     
   7.6088981493899857     
  -16.276553824842047     
   1962.7989650729382     
  -159473.71933993694     
   7.5779824814949004     
  -9.4526912371012557     
   766.74607002343669     
   1678870.2340814695     
   7.5853752637473182     
   25.859856002045021     
   13358.272825634749     
   1311201.4433972032     
   7.7540016314657230     
   117.23624719391384     
   23192.283651113561     
   1311201.4433972032     
   3320.4181235547117     
  -557583.94125466770     
   230312775729.14777     
  -58437821966332968.     
   3320.0324145672198     
  -272271.85569537105     
   54999309830.148865     
  -71617569726481480.     
   3320.0105820257090     
  -264742.87467378599     
   37514025536.384888     
  -1098395042642429.4     
   3319.9875729171099     
  -258165.49276852311     
   37224030154.049911     
  -14983917561907504.     
   3319.9633280598541     
  -251487.54948597492     
   32946064499.773415     
  -9238296393663620.0     
   3319.9377855970183     
  -244999.92606648433     
   30093843255.789837     
  -8555478541987154.0     
   3319.9108808971414     
  -238619.62237817780     
   27237469559.671715     
  -6994720057066640.0     
   3319.8825464529900     
  -232367.73659047688     
   24712126077.553074     
  -5918219965850251.0     
   3319.8527117783810     
  -226236.39886233193     
   22401548142.765568     
  -4957853300556048.0     
   3319.8213033031643     
  -220225.81612467972     
   20308387351.048851     
  -4164387399403489.0     
   3319.7882442664963     
  -214333.95904831923     
   18407136406.747116     
  -3494723821552595.0     
   3319.7534546085562     
  -208559.43313279527     
   16681773013.415928     
  -2933038443697267.0     
   3319.7168508608597     
  -202900.67941207180     
   15115869946.921394     
  -2461163438954757.5     
   3319.6783460353727     
  -197356.19696426168     
   13694958626.692215     
  -2064978156304977.0     
   3319.6378495126150     
  -191924.48098238194     
   12405755407.282080     
  -1732335536026312.8     
   3319.5952669290027     
  -186604.03999950056     
   11236209337.644970     
  -1453088615394836.2     
   3319.5505000636704     
  -181393.39110551192     
   10175352402.710987     
  -1218692392241475.8     
   3319.5034467250666     
  -176291.06126654233     
   9213212515.0231647     
  -1021968242839966.5     
   3319.4540006376251     
  -171295.58697050641     
   8340721586.3834820     
  -856882034236317.38     
   3319.4020513288492     
  -166405.51432033072     
   7549635115.7804718     
  -718363352283912.62     
   3319.3474840171853     
  -161619.39900491002     
   6832457892.6047258     
  -602151607905616.50     
   3319.2901795010757     
  -156935.80631149033     
   6182376746.9205275     
  -504667305280698.06     
   3319.2300140496336     
  -152353.31111869842     
   5593199061.3279181     
  -422903390484120.06     
   3319.1668592953993     
  -147870.49790649142     
   5059296889.9434471     
  -354334015005681.69     
   3319.1005821296872     
  -143485.96074594060     
   4575556037.5185757     
  -296837811559641.31     
   3319.0310446010676     
  -139198.30330012733     
   4137329633.1903324     
  -248633281883867.19     
   3318.9581038175556     
  -135006.13883315236     
   3740395923.5369864     
  -208224534849235.59     
   3318.8816118531308     
  -130908.09020142393     
   3380919823.7193532     
  -174355671459811.09     
   3318.8014156592526     
  -126902.78985722487     
   3055417870.2241993     
  -145972372257572.06     
   3318.7173569820643     
  -122988.87985055946     
   2760726385.6200209     
  -122189682780054.97     
   3318.6292722860417     
  -119165.01182312622     
   2493972436.1876974     
  -102264884510205.97     
   3318.5369926848662     
  -115429.84701628778     
   2252547428.9502187     
  -85574710176325.391     
   3318.4403438803547     
  -111782.05626642640     
   2034083088.5341029     
  -71596211653356.469     
   3318.3391461103279     
  -108220.32000537943     
   1836429563.4361744     
  -59890656820237.133     
   3318.2332141063239     
  -104743.32826374065     
   1657635540.1494370     
  -50090024573688.805     
   3318.1223570621278     
  -101349.78066650066     
   1495930124.1546397     
  -41885646447546.898     
   3318.0063786141136     
  -98038.386436358647     
   1349706365.2649751     
  -35018669387534.074     
   3317.8850768344391     
  -94807.864394306511     
   1217506272.0238833     
  -29272046817332.363     
   3317.7582442381754     
  -91656.942958253348     
   1098007178.0438607     
  -24463812083528.383     
   3317.6256678054856     
  -88584.360142985272     
   990009341.98847389     
  -20441430381435.707     
   3317.4871290199972     
  -85588.863562290004     
   892424670.65188074     
  -17077056132449.455     
   3317.3424039245383     
  -82669.210428430582     
   804266467.92311299     
  -14263553564543.191     
   3317.1912631954401     
  -79824.167551861159     
   724640108.63007712     
  -11911154367130.254     
   3317.0334722366101     
  -77052.511342286336     
   652734564.84303594     
  -9944654318089.1699     
   3316.8687912946020     
  -74353.027808978819     
   587814699.04424477     
  -8301059556327.6680     
   3316.6969755958994     
  -71724.512561121403     
   529214262.43151879     
  -6927612782168.4951     
   3316.5177755076311     
  -69165.770808044035     
   476329528.09612346     
  -5780136420679.5078     
   3316.3309367229053     
  -66675.617360183795     
   428613508.21585500     
  -4821643577630.3047     
   3316.1362004719281     
  -64252.876628875769     
   385570697.23071361     
  -4021172556791.5522     
   3315.9333037600140     
  -61896.382627672210     
   346752297.09308004     
  -3352809717712.3496     
   3315.7219796335403     
  -59604.978972828321     
   311751879.24989492     
  -2794870083318.3564     
   3315.5019574748094     
  -57377.518883277269     
   280201444.53165388     
  -2329210491056.3286     
   3315.2729633266858     
  -55212.865182124573     
   251767843.83026192     
  -1940653649951.1211     
   3315.0347202477337     
  -53109.890297290665     
   226149529.13705963     
  -1616505697019.3025     
   3314.7869486984473     
  -51067.476261634183     
   203073601.81958932     
  -1346151688108.1807     
   3314.5293669589614     
  -49084.514715082529     
   182293133.86945969     
  -1120716781080.6438     
   3314.2616915784256     
  -47159.906904516814     
   163584735.97817472     
  -932782412605.08179     
   3313.9836378559730     
  -45292.563685304660     
   146746349.54748884     
  -776148470499.26538     
   3313.6949203529043     
  -43481.405522749890     
   131595243.80621189     
  -645634226725.44812     
   3313.3952534353907     
  -41725.362492647648     
   117966197.45039815     
  -536911571602.07019     
   3313.0843518465899     
  -40023.374283279634     
   105709849.34189624     
  -446365435035.50134     
   3312.7619313066334     
  -38374.390196810113     
   94691202.075565815     
  -370976934629.37512     
   3312.4277091384365     
  -36777.369150665996     
   84788264.717496201     
  -308225590393.25281     
   3312.0814049167116     
  -35231.279679602500     
   75890821.669989854     
  -256007482287.42133     
   3311.7227411369090     
  -33735.099937612329     
   67899316.545582101     
  -212566799110.50739     
   3311.3514439001024     
  -32287.817699949468     
   60723839.876515523     
  -176438559435.19565     
   3310.9672436089977     
  -30888.430365657357     
   54283211.707540125     
  -146400722912.91083     
   3310.5698756693582     
  -29535.944959896609     
   48504149.821309283     
  -121434135731.66177     
   3310.1590811901010     
  -28229.378137119049     
   43320516.054048188     
  -100689048837.04874     
   3309.7346076742056     
  -26967.756183748839     
   38672633.318131953     
  -83457131821.074341     
   3309.2962096913197     
  -25750.115021686011     
   34506666.759331584     
  -69148081035.965958     
   3308.8436495215442     
  -24575.500212127889     
   30774063.279447623     
  -57270078774.545364     
   3308.3766977583609     
  -23442.966959353151     
   27431043.817613699     
  -47413466675.766502     
   3307.8951338569600     
  -22351.580115276243     
   24438143.620942477     
  -39237110737.419228     
   3307.3987466123549     
  -21300.414184208254     
   21759795.989752755     
  -32457015580.886898     
   3306.8873345496227     
  -20288.553328121816     
   19363955.453382939     
  -26836818880.493523     
   3306.3607062063429     
  -19315.091372436931     
   17221756.711360779     
  -22179857512.497570     
   3305.8186802848359     
  -18379.131812321888     
   15307205.988777488     
  -18322546775.295288     
   3305.2610856490851     
  -17479.787819611840     
   13596901.781741802     
  -15128856729.808475     
   3304.6877611382647     
  -16616.182250318150     
   12069782.238118742     
  -12485704923.103338     
   3304.0985551655504     
  -15787.447652873412     
   10706896.672043733     
  -10299114280.466480     
   3303.4933250673535     
  -14992.726277192063     
   9491198.9515553787     
  -8491009943.9620228     
   3302.8719361642675     
  -14231.170084482050     
   8407360.6989617217     
  -6996549456.3997450     
   3302.2342604908222     
  -13501.940757971519     
   7441602.4335140437     
  -5761897979.3161402     
   3301.5801751465747     
  -12804.209714710494     
   6581540.9680155152     
  -4742374868.3625231     
   3300.9095602161137     
  -12137.158118318910     
   5816051.5243402850     
  -3900910083.4182587     
   3300.2222962001842     
  -11499.976892879578     
   5135143.1656710096     
  -3206758890.2820654     
   3299.5182608942919     
  -10891.866738404364     
   4529846.2887315610     
  -2634431859.2872138     
   3298.7973256448486     
  -10312.038146561663     
   3992111.0522763431     
  -2162805006.3190470     
   3298.0593509060764     
  -9759.7114216857881     
   3514715.5840339195     
  -1774377476.5467365     
   3297.3041810134910     
  -9234.1166888144762     
   3091183.4738907898     
  -1454660842.9875937     
   3296.5316380818031     
  -8734.4939597437551     
   2715708.0860280627     
  -1191649195.5680711     
   3295.7415149264330     
  -8260.0929821610480     
   2383088.7055623387     
  -975452195.63648176     
   3294.9335668985232     
  -7810.1739405274247     
   2088657.0392283760     
  -797746036.37783849     
   3294.1075025132814     
  -7384.0048578876376     
   1828268.0706095146     
  -652128270.04351127     
   3293.2629727406329     
  -6980.8718230265404     
   1598086.6034561971     
  -531719059.36339396     
   3292.3995588154894     
  -6600.0394101684333     
   1395131.9776731338     
  -436116070.95740730     
   3291.5167584123178     
  -6240.9045812657096     
   1215121.3205071753     
  -347451398.34281003     
   3290.6139700151480     
  -5902.3990424386575     
   1060036.3932971186     
  -309225860.93453240     
   3289.6904752995038     
  -5585.3108973771523     
   910780.75911167008     
  -163865380.86491904     
   3288.7454193270037     
  -5283.2666792199116     
   825250.15518258535     
  -424003376.28460866     
   3287.7777883363865     
  -5017.7607072156597     
   585927.92472137127     
  -60521030.280503072     
   3277.9497949997231     
  -3222.8904013682363     
   132020.19761759823     
  -9325692.5798707735     
   3270.5719812848520     
  -2737.6461491528221     
   62077.503268567438     
  -5421855.9481688775     
   3264.0311338082083     
  -2528.9184318381513     
   21413.583657300853     
  -1843900.8874113683     
   3257.8138616751053     
  -2456.4236551906101     
   7584.3270017155883     
  -1092693.0083087666     
   3251.7031312526346     
  -2438.9900140878217     
  -610.87056060015641     
  -534930.22397347097     
   3245.5934799916618     
  -2452.0743085903250     
  -4622.8472404011918     
  -306445.80871889810     
   3239.4296132091722     
  -2480.9344037058104     
  -6921.1908057929268     
  -164237.94222384304     
   3233.1814535395242     
  -2518.6198191514718     
  -8152.9753724717484     
  -86670.704034289811     
   3226.8325936658171     
  -2561.0097717144736     
  -8803.0056527289235     
  -39088.813558215974     
   3220.3744396884895     
  -2605.7577152323347     
  -9096.1717544155417     
  -10361.805450180333     
   3213.8030324237334     
  -2651.4328578566033     
  -9173.8852952918951     
   7488.0049258141235     
   3207.1172304960733     
  -2697.1618842407038     
  -9117.7252583482878     
   18504.534954886531     
   3200.3176291359655     
  -2742.4035505020411     
  -8978.9412461866395     
   25233.678756187011     
   3193.4058961531523     
  -2786.8251252562959     
  -8789.6886555152378     
   29196.102897101238     
   3186.3843539750223     
  -2830.2261416045512     
  -8570.7178837869778     
   31358.624028497587     
   3179.2557116127377     
  -2872.4917568229521     
  -8335.5282035732453     
   32339.413832056442     
   3172.0228904727492     
  -2913.5630338314672     
  -8092.9825998328233     
   32543.522768962765     
   3164.6889102394648     
  -2953.4177557787134     
  -7848.9061790656015     
   32239.508089054623     
   3157.2568139287127     
  -2992.0577958973713     
  -7607.1098683976925     
   31607.697596434504     
   3149.7296188725668     
  -3029.5007009094265     
  -7370.0521364244341     
   30770.169999556463     
   3142.1102850783468     
  -3065.7740209040571     
  -7139.2758614277600     
   29810.052866592898     
   3134.4016953340288     
  -3100.9114617199475     
  -6915.7004649283135     
   28784.085073828883     
   3126.6066433031524     
  -3134.9502624494548     
  -6699.8198268745964     
   27730.943654506311     
   3118.7278270691054     
  -3167.9294063903058     
  -6491.8377494657998     
   26676.837005285026     
   3110.7678463927737     
  -3199.8884044437855     
  -6291.7614719261619     
   25639.307609058575     
   3102.7292024866460     
  -3230.8664747857465     
  -6099.4666648582224     
   24629.846520166280     
   3094.6142994743782     
  -3260.9019984877846     
  -5914.7428159569745     
   23655.707616358468     
   3086.4254469559905     
  -3290.0321680497627     
  -5737.3250088342866     
   22721.176073280618     
   3078.1648632729371     
  -3318.2927710425602     
  -5566.9161882846820     
   21828.462868294973     
   3069.8346791888862     
  -3345.7180683052029     
  -5403.2027167724700     
   20978.337392019857     
   3061.4369417876651     
  -3372.3407380629651     
  -5245.8651863323212     
   20170.577747282714     
   3052.9736184503704     
  -3398.1918656618650     
  -5094.5858532276998     
   19404.292290052745     
   3044.4466008167001     
  -3423.3009644475651     
  -4949.0536610523050     
   18678.148555247841     
   3035.8577086662708     
  -3447.6960174674155     
  -4808.9675468879468     
   17990.537356811714     
   3027.2086936775804     
  -3471.4035326264152     
  -4674.0385167118584     
   17339.689325869571     
   3018.5012430379306     
  -3494.4486060351142     
  -4543.9908467678360     
   16723.757314120197     
   3009.7369828887586     
  -3516.8549898193137     
  -4418.5626669119347     
   16140.874591898395     
   3000.9174815987076     
  -3538.6451617552752     
  -4297.5061074726964     
   15589.194870658943     
   2992.0442528623175     
  -3559.8403948888140     
  -4180.5871459427544     
   15066.919626752295     
   2983.1187586260526     
  -3580.4608258755261     
  -4067.5852487421130     
   14572.315690714082     
   2974.1424118459918     
  -3600.5255212000357     
  -3958.2928810617573     
   14103.726812989486     
   2965.1165790832165     
  -3620.0525407276009     
  -3852.5149299643363     
   13659.579307391037     
   2956.0425829440119     
  -3639.0589982654092     
  -3750.0680851589032     
   13238.385285260109     
   2946.9217043725862     
  -3657.5611189671049     
  -3650.7801955194523     
   12838.742798072497     
   2937.7551848043026     
  -3675.5742935172384     
  -3554.4896245339087     
   12459.334131785876     
   2928.5442281874521     
  -3693.1131291249371     
  -3461.0446185455148     
   12098.923927364274     
   2919.2900028814602     
  -3710.1914973940266     
  -3370.3026890902829     
   11756.355122366393     
   2909.9936434392171     
  -3726.8225791809336     
  -3282.1300256725344     
   11430.545729183803     
   2900.6562522808813     
  -3743.0189065768741     
  -3196.4009327036561     
   11120.484623863913     
   2891.2789012661819     
  -3758.7924021536951     
  -3112.9972980246766     
   10825.227379579146     
   2881.8626331718629     
  -3774.1544156304512     
  -3031.8080926778330     
   10543.892353682068     
   2872.4084630805255     
  -3789.1157581122088     
  -2952.7289000252176     
   10275.656498621120     
   2862.9173796867526     
  -3803.6867340529857     
  -2875.6614762855588     
   10019.751642215888     
   2853.3903465260128     
  -3817.8771710911219     
  -2800.5133389689399     
   9775.4607091318485     
   2843.8283031314900     
  -3831.6964478976706     
  -2727.1973836504508     
   9542.1142252883856     
   2834.2321661236329     
  -3845.1535201741985     
  -2655.6315269607885     
   9319.0869968722745     
   2824.6028302368882     
  -3858.2569449278112     
  -2585.7383744842464     
   9105.7951312478435     
   2814.9411692877770     
  -3871.0149031415212     
  -2517.4449109998877     
   8901.6928276306699     
   2805.2480370881799     
  -3883.4352209560029     
  -2450.6822147926578     
   8706.2700272926959     
   2795.5242683074166     
  -3895.5253894669545     
  -2385.3851895879625     
   8519.0496528104104     
   2785.7706792864651     
  -3907.2925832339038     
  -2321.4923171918840     
   8339.5852952609330     
   2775.9880688074181     
  -3918.7436775955771     
  -2258.9454274774271     
   8167.4590594568981     
   2766.1772188210552     
  -3929.8852648755997     
  -2197.6894845315001     
   8002.2796319113622     
   2756.3388951352072     
  -3940.7236695551587     
  -2137.6723872921648     
   7843.6802020736577     
   2746.4738480664018     
  -3951.2649624878309     
  -2078.8447857766123     
   7691.3168932629032     
   2736.5828130570976     
  -3961.5149742249650     
  -2021.1599090771406     
   7544.8671932948337     
   2726.6665112606534     
  -3971.4793075104767     
  -1964.5734051274294     
   7404.0282188112387     
   2716.7256500960361     
  -3981.1633490070108     
  -1909.0431934863457     
   7268.5156725207826     
   2706.7609237741167     
  -3990.5722803055828     
  -1854.5293259424398     
   7138.0623547613077     
   2696.7730137972899     
  -3999.7110882661432     
  -1800.9938582817299     
   7012.4169669638313     
   2686.7625894340254     
  -4008.5845747394214     
  -1748.4007310295010     
   6891.3432707522979     
   2676.7303081698465     
  -4017.1973657082422     
  -1696.7156564988588     
   6774.6187135137397     
   2666.6768161361401     
  -4025.5539198898582     
  -1645.9060161475059     
   6662.0338782584377     
   2656.6027485180939     
  -4033.6585368353785     
  -1595.9407620605675     
   6553.3912926288340     
   2646.5087299429815     
  -4041.5153645589444     
  -1546.7903273658512     
   6448.5048349266835     
   2636.3953748499262     
  -4049.1284067301190     
  -1498.4265411039009     
   6347.1989354201414     
   2626.2632878422023     
  -4056.5015294555992     
  -1450.8225490882498     
   6249.3078830999766     
   2616.1130640230672     
  -4063.6384676782322     
  -1403.9527399650001     
   6154.6750899794179     
   2605.9452893160451     
  -4070.5428312201202     
  -1357.7926767901542     
   6063.1527981208992     
   2595.7605407705273     
  -4077.2181104891060     
  -1312.3190308042476     
   5974.6010986709889     
   2585.5593868535043     
  -4083.6676818725273     
  -1267.5095225642156     
   5888.8878049726090     
   2575.3423877281789     
  -4089.8948128390052     
  -1223.3428640269210     
   5805.8877800718337     
   2565.1100955201778     
  -4095.9026667632634     
  -1179.7987056763823     
   5725.4824867031575     
   2554.8630545720230     
  -4101.6943074950195     
  -1136.8575870261084     
   5647.5597895919409     
   2544.6018016864882     
  -4107.2727036840952     
  -1094.5008886041687     
   5572.0131080086912     
   2534.3268663594290     
  -4112.6407328813411     
  -1052.7107902941036     
   5498.7417800295088     
   2524.0387710026266     
  -4117.8011854244360     
  -1011.4702269438823     
   5427.6499072360775     
   2513.7380311571769     
  -4122.7567681233950     
  -970.76285263961165     
   5358.6467699516515     
   2503.4251556978952     
  -4127.5101077596564     
  -930.57300186497423     
   5291.6459723491425     
   2493.1006470292027     
  -4132.0637544069996     
  -890.88565707235557     
   5226.5656819201877     
   2482.7650012729173     
  -4136.4201845858252     
  -851.68641445795424     
   5163.3278571016444     
   2472.4187084483601     
  -4140.5818042607943     
  -812.96145552969188     
   5101.8584996363479     
   2462.0622526451502     
  -4144.5509516915745     
  -774.69751678241960     
   5042.0870329120207     
   2451.6961121890513     
  -4148.3299001436199     
  -736.88186403557938     
   4983.9464595100781     
   2441.3207598012054     
  -4151.9208604676815     
  -699.50226558925374     
   4927.3727684313326     
   2430.9366627510758     
  -4155.3259835562203     
  -662.54696982601877     
   4872.3052008857467     
   2420.5442830033926     
  -4158.5473626828334     
  -626.00468081937561     
   4818.6856737933522     
   2410.1440773593940     
  -4161.5870357305466     
  -589.86453826592549     
   4766.4588763099755     
   2399.7364975926234     
  -4164.4469873179460     
  -554.11609669360064     
   4715.5721183941932     
   2389.3219905795386     
  -4167.1291508241939     
  -518.74930580564410     
   4665.9749086922102     
   2378.9009984251747     
  -4169.6354103236836     
  -483.75449399045249     
   4617.6193683428619     
   2368.4739585840807     
  -4171.9676024304799     
  -449.12234872788099     
   4570.4593762231489     
   2358.0413039767527     
  -4174.1275180608145     
  -414.84390340620735     
   4524.4512749582400     
   2347.6034631017556     
  -4176.1169041164403     
  -380.91051884402054     
   4479.5529493736594     
   2337.1608601437365     
  -4177.9374650928603     
  -347.31387172371808     
   4435.7244783704537     
   2326.7139150775010     
  -4179.5908646175094     
  -314.04593813593965     
   4392.9273802946700     
   2316.2630437683342     
  -4181.0787269198081     
  -281.09898278372958     
   4351.1250296276576     
   2305.8086580687209     
  -4182.4026382394213     
  -248.46554506152211     
   4310.2822978282256     
   2295.3511659116266     
  -4183.5641481716448     
  -216.13842782781040     
   4270.3654673281635     
   2284.8909714004840     
  -4184.5647709582709     
  -184.11068682284915     
   4231.3424108389072     
   2274.4284748960208     
  -4185.4059867221822     
  -152.37561874155730     
   4193.1821490123339     
   2263.9640731000695     
  -4186.0892426505961     
  -120.92675262396548     
   4155.8551183098689     
   2253.4981591364754     
  -4186.6159541302477     
  -89.757839236641431     
   4119.3328704349351     
   2243.0311226292306     
  -4186.9875058351099     
  -58.862842708379389     
   4083.5882165751632     
   2232.5633497779418     
  -4187.2052527695914     
  -28.235931084065641     
   4048.5948971609532     
   2222.0952234307438     
  -4187.2705212706896     
   2.1285306446415362     
   4014.3279352326444     
   2211.6271231547576     
  -4187.1846099686809     
   32.235990158886395     
   3980.7630604988412     
   2201.1594253041972     
  -4186.9487907105022     
   62.091713112627730     
   3947.8772193861309     
   2190.6925030862094     
  -4186.5643094470752     
   91.700792258023739     
   3915.6480712082689     
   2180.2267266245444     
  -4186.0323870844504     
   121.06815279208578     
   3884.0542128712450     
   2169.7624630211353     
  -4185.3542203039988     
   150.19855938862014     
   3853.0750458181665     
   2159.3000764156691     
  -4184.5309823499465     
   179.09662223225644     
   3822.6907634027066     
   2148.8399280432263     
  -4183.5638237869716     
   207.76680295777675     
   3792.8822725158025     
   2138.3823762900629     
  -4182.4538732295723     
   236.21342000164529     
   3763.6311995633459     
   2127.9277767476015     
  -4181.2022380445724     
   264.44065399837041     
   3734.9198867210839     
   2117.4764822647007     
  -4179.8100050267049     
   292.45255314877858     
   3706.7312845219158     
   2107.0288429982675     
  -4178.2782410493764     
   320.25303778269296     
   3679.0489195906184     
   2096.5852064622695     
  -4176.6079936932201     
   347.84590467962261     
   3651.8570438061738     
   2086.1459175752070     
  -4174.8002918502507     
   375.23483250816895     
   3625.1403027481811     
   2075.7113187061018     
  -4172.8561463070337     
   402.42338477878036     
   3598.8839814265216     
   2065.2817497190513     
  -4170.7765503084875     
   429.41501463947930     
   3573.0739349928140     
   2054.8575480164018     
  -4168.5624800990090     
   456.21306915192542     
   3547.6963000227865     
   2044.4390485805911     
  -4166.2148954476243     
   482.82079140209635     
   3522.7379474238287     
   2034.0265840146988     
  -4163.7347401540992     
   509.24132600777506     
   3498.1859781563880     
   2023.6204845817570     
  -4161.1229425369702     
   535.47772084394796     
   3474.0280796323841     
   2013.2210782428585     
  -4158.3804159062574     
   561.53293144119084     
   3450.2522299909115     
   2002.8286906941057     
  -4155.5080590197394     
   587.40982316612212     
   3426.8468998597054     
   1992.4436454024340     
  -4152.5067565245363     
   613.11117491507002     
   3403.8008581626596     
   1982.0662636403542     
  -4149.3773793838700     
   638.63968135128994     
   3381.1033156425506     
   1971.6968645196423     
  -4146.1207852899452     
   663.99795621860915     
   3358.7437290155858     
   1961.3357650240146     
  -4142.7378190639338     
   689.18853418622598     
   3336.7119928239813     
   1950.9832800408183     
  -4139.2293130431372     
   714.21387413240586     
   3314.9982306251645     
   1940.6397223917711     
  -4135.5960874556504     
   739.07636086209470     
   3293.5929146637222     
   1930.3054028627766     
  -4131.8389507841903     
   763.77830772207267     
   3272.4868142733130     
   1919.9806302328459     
  -4127.9587001178124     
   788.32195882912242     
   3251.6709516293731     
   1909.6657113021527     
  -4123.9561214933237     
   812.70949096634286     
   3231.1366120584553     
   1899.3609509192474     
  -4119.8319902270159     
   836.94301555678123     
   3210.8753907030832     
   1889.0666520074551     
  -4115.5870712356564     
   861.02458098705438     
   3190.8790392095143     
   1878.7831155904821     
  -4111.2221193487358     
   884.95617378112570     
   3171.1396539611287     
   1868.5106408172535     
  -4106.7378796113180     
   908.73972118583424     
   3151.6494402559119     
   1858.2495249860051     
  -4102.1350875783846     
   932.37709198775360     
   3132.4009143898338     
   1848.0000635676483     
  -4097.4144696013009     
   955.87009884567738     
   3113.3867531513233     
   1837.7625502284309     
  -4092.5767431054510     
   979.22049949431232     
   3094.5998299627008     
   1827.5372768519114     
  -4087.6226168611674     
   1002.4299982190325     
   3076.0332353710255     
   1817.3245335602667     
  -4082.5527912469092     
   1025.5002474843154     
   3057.6802171515483     
   1807.1246087349496     
  -4077.3679585054160     
   1048.4328491129520     
   3039.5342102284048     
   1796.9377890367150     
  -4072.0688029934095     
   1071.2293556896650     
   3021.5888059909475     
   1786.7643594250296     
  -4066.6560014248485     
   1093.8912717345970     
   3003.8377869018377     
   1776.6046031768813     
  -4061.1302231076711     
   1116.4200551363610     
   2986.2750332987816     
   1766.4588019050041     
  -4055.4921301751151     
   1138.8171178861019     
   2968.8946287495555     
   1756.3272355755316     
  -4049.7423778113957     
   1161.0838276017234     
   2951.6907793683858     
   1746.2101825250943     
  -4043.8816144712737     
   1183.2215084469858     
   2934.6577827432357     
   1736.1079194773718     
  -4037.9104820956127     
   1205.2314418175602     
   2917.7901487452773     
   1726.0207215591151     
  -4031.8296163212358     
   1227.1148679331498     
   2901.0824623653634     
   1715.9488623156501     
  -4025.6396466854007     
   1248.8729864008901     
   2884.5293654860343     
   1705.8926137258729     
  -4019.3411968277933     
   1270.5069566420352     
   2868.1257931015780     
   1695.8522462167480     
  -4012.9348846859625     
   1292.0179000902972     
   2851.8665423952571     
   1685.8280286773233     
  -4006.4213226878410     
   1313.4068991582617     
   2835.7467414433786     
   1675.8202284722663     
  -3999.8011179406476     
   1334.6749997190871     
   2819.7614821613770     
   1665.8291114549361     
  -3993.0748724142618     
   1355.8232108352972     
   2803.9059612545293     
   1655.8549419799988     
  -3986.2431831233116     
   1376.8525055447062     
   2788.1755308494553     
   1645.8979829155928     
  -3979.3066423043847     
   1397.7638220260774     
   2772.5655587457800     
   1635.9584956550564     
  -3972.2658375900278     
   1418.5580637166706     
   2757.0715438754837     
   1626.0367401282224     
  -3965.1213521799968     
   1439.2361002957368     
   2741.6889833892787     
   1616.1329748122896     
  -3957.8737650100798     
   1459.7987676711564     
   2726.4135851247806     
   1606.2474567422746     
  -3950.5236509170027     
   1480.2468695595921     
   2711.2409726518968     
   1596.3804415210570     
  -3943.0715808009677     
   1500.5811768544816     
   2696.1669104775615     
   1586.5321833290179     
  -3935.5181217871236     
   1520.8024286830632     
   2681.1872802561970     
   1576.7029349332806     
  -3927.8638373822037     
   1540.9113332849847     
   2666.2978634318711     
   1566.8929476965623     
  -3920.1092876308394     
   1560.9085672607239     
   2651.4946669364213     
   1557.1024715856347     
  -3912.2550292695305     
   1580.7947772627469     
   2636.7736381068858     
   1547.3317551794069     
  -3904.3016158775022     
   1600.5705795485487     
   2622.1308099324210     
   1537.5810456766292     
  -3896.2495980270733     
   1620.2365606230419     
   2607.5622525298945     
   1527.8505889032256     
  -3888.0995234317234     
   1639.7932775170161     
   2593.0641074448863     
   1518.1406293192574     
  -3879.8519370921235     
   1659.2412583228527     
   2578.6324553122518     
   1508.4514100255237     
  -3871.5073814419720     
   1678.5810017376946     
   2564.2635934551527     
   1498.7831727697985     
  -3863.0663964909068     
   1697.8129786886079     
   2549.9536196704844     
   1489.1361579527133     
  -3854.5295199670945     
   1716.9376308361366     
   2535.6988760070612     
   1479.5106046332833     
  -3845.8972874589890     
   1735.9553724061893     
   2521.4955658609574     
   1469.9067505340815     
  -3837.1702325550982     
   1754.8665891501466     
   2507.3400402222410     
   1460.3248320460641     
  -3828.3488869835933     
   1773.6716394518135     
   2493.2285577773177     
   1450.7650842330479     
  -3819.4337807508759     
   1792.3708536351432     
   2479.1575115796127     
   1441.2277408358420     
  -3810.4254422793579     
   1810.9645349719904     
   2465.1231703870485     
   1431.7130342760368     
  -3801.3243985450531     
   1829.4529587498932     
   2451.1219762347969     
   1422.2211956594472     
  -3792.1311752142492     
   1847.8363735716543     
   2437.1502098708311     
   1412.7524547792184     
  -3782.8462967799560     
   1866.1150001456856     
   2423.2043037716699     
   1403.3070401185867     
  -3773.4702866985317     
   1884.2890324239731     
   2409.2805940334961     
   1393.8851788533022     
  -3764.0036675252736     
   1902.3586368792244     
   2395.3754613708929     
   1384.4870968537111     
  -3754.4469610509768     
   1920.3239528395061     
   2381.4852929695971     
   1375.1130186864968     
  -3744.8006884375363     
   1938.1850925367776     
   2367.6063822169817     
   1365.7631676160809     
  -3735.0653703551857     
   1955.9421404034056     
   2353.7352149518074     
   1356.4377656056834     
  -3725.2415271178884     
   1973.5951545155435     
   2339.8679412769438     
   1347.1370333180407     
  -3715.3296788214116     
   1991.1441640751211     
   2326.0011045909819     
   1337.8611901157801     
  -3705.3303454803254     
   2008.5891723595532     
   2312.1308024520126     
   1328.6104540614501     
  -3695.2440471659811     
   2025.9301533779435     
   2298.2535015238263     
   1319.3850419172049     
  -3685.0713041459380     
   2043.1670546393721     
   2284.3653218256277     
   1310.1851691441395     
  -3674.8126370229570     
   2060.2997945530647     
   2270.4626173760544     
   1301.0110499012767     
  -3664.4685668761158     
   2077.3282641833848     
   2256.5414828760754     
   1291.8628970441980     
  -3654.0396154023947     
   2094.2523253049558     
   2242.5982121056700     
   1282.7409221233224     
  -3643.5263050593935     
   2111.0718118957475     
   2228.6288144636669     
   1273.6453353818233     
  -3632.9291592096433     
   2127.7865280042256     
   2214.6295072911034     
   1264.5763457531855     
  -3622.2487022663604     
   2144.3962493089084     
   2200.5962376087100     
   1255.5341608583938     
  -3611.4854598403608     
   2160.9007210909740     
   2186.5251290309525     
   1246.5189870027550     
  -3600.6399588887366     
   2177.2996595587060     
   2172.4119814582036     
   1237.5310291723424     
  -3589.7127278662906     
   2193.5927494196430     
   2158.2529191013241     
   1228.5704910300626     
  -3578.7042968769592     
   2209.7796463129025     
   2144.0435203959128     
   1219.6375749113395     
  -3567.6151978293874     
   2225.8599727158721     
   2129.7798661855268     
   1210.7324818194061     
  -3556.4459645933171     
   2241.8333217122636     
   2115.4573883634353     
   1201.8554114202050     
  -3545.1971331587238     
   2257.6992521249895     
   2101.0720145610312     
   1193.0065620368844     
  -3533.8692417978259     
   2273.4572922341968     
   2086.6190602565412     
   1184.1861306438889     
  -3522.4628312292748     
   2289.1069351861215     
   2072.0943031040847     
   1175.3943128606343     
  -3510.9784447851612     
   2304.6476424594016     
   2057.4928994604743     
   1166.6313029447631     
  -3499.4166285809993     
   2320.0788392053555     
   2042.8104116904688     
   1157.8972937849685     
  -3487.7779316897536     
   2335.3999172930335     
   2028.0419562187012     
   1149.1924768933829     
  -3476.0629063166093     
   2350.6102319646734     
   2013.1826896238172     
   1140.5170423975205     
  -3464.2721079813555     
   2365.7091021368524     
   1998.2277818096434     
   1131.8711790317648     
  -3452.4060956997623     
   2380.6958105004246     
   1983.1719998748210     
   1123.2550741283933     
  -3440.4654321722624     
   2395.5696004994861     
   1968.0103815945097     
   1114.6689136081282     
  -3428.4506839751102     
   2410.3296783614446     
   1952.7374637157668     
   1106.1128819702028     
  -3416.3624217558581     
   2424.9752093393131     
   1937.3480053546205     
   1097.5871622819343     
  -3404.2012204340613     
   2439.5053193794724     
   1921.8363579660502     
   1089.0919361677882     
  -3391.9676594054517     
   2453.9190920642181     
   1906.1969931485189     
   1080.6273837979281     
  -3379.6623227515097     
   2468.2155695128317     
   1890.4239364017958     
   1072.1936838762326     
  -3367.2857994551377     
   2482.3937490358458     
   1874.5114780197982     
   1063.7910136277683     
  -3354.8386836197456     
   2496.4525851209937     
   1858.4532800836794     
   1055.4195487857082     
  -3342.3215746951387     
   2510.3909847216219     
   1842.2433064882564     
   1047.0794635776767     
  -3329.7350777095344     
   2524.2078095202833     
   1825.8749353150995     
   1038.7709307115081     
  -3317.0798035068956     
   2537.9018715351467     
   1809.3417769968642     
   1030.4941213604034     
  -3304.3563689909015     
   2551.4719348626231     
   1792.6368452393531     
   1022.2492051474695     
  -3291.5653973757398     
   2564.9167112019186     
   1775.7533598793921     
   1014.0363501296216     
  -3278.7075184442328     
   2578.2348614010139     
   1758.6839736039158     
   1005.8557227808317     
  -3265.7833688127221     
   2591.4249912030436     
   1741.4214957055181     
   997.70748797470594     
  -3252.7935922036627     
   2604.4856524208344     
   1723.9581201010481     
   989.59180896636985     
  -3239.7388397268064     
   2617.4153383215926     
   1706.2862411084916     
   981.50884737364004     
  -3226.6197701681781     
   2630.2124851299059     
   1688.3975714678920     
   973.45876315746352     
  -3213.4370502880633     
   2642.8754669159157     
   1670.2840172332246     
   965.44171460159953     
  -3200.1913551281609     
   2655.4025970451644     
   1651.9367904007213     
   957.45785829152283     
  -3186.8833683281146     
   2667.7921229731701     
   1633.3472212298950     
   949.50734909252162     
  -3173.5137824528510     
   2680.0422271323941     
   1614.5060688941501     
   941.59034012696657     
  -3160.0832993283975     
   2692.1510226491000     
   1595.4039000587359     
   933.70698275072289     
  -3146.5926303920255     
   2704.1165518995408     
   1576.0310620688297     
   925.85742652867771     
  -3133.0424970501144     
   2715.9367848650568     
   1556.3773376950944     
   918.04181920935355     
  -3119.4336310507069     
   2727.6096148977704     
   1536.4324796141645     
   910.26030669857755     
  -3105.7667748672256     
   2739.1328584948760     
   1516.1855209251021     
   902.51303303217367     
  -3092.0426820962334     
   2750.5042499018145     
   1495.6255313160773     
   894.80014034764406     
  -3078.2621178680129     
   2761.7214413866850     
   1474.7407441919790     
   887.12176885480665     
  -3064.4258592721253     
   2772.7819969681250     
   1453.5194284173340     
   879.47805680534861     
  -3050.5346957980023     
   2783.6833926812551     
   1431.9489933703733     
   871.86914046126071     
  -3036.5894297909699     
   2794.4230101315329     
   1410.0168093916936     
   864.29515406210942     
  -3022.5908769251364     
   2804.9981362019707     
   1387.7093748520699     
   856.75622979110665     
  -3008.5398666933479     
   2815.4059565133612     
   1365.0130905260376     
   849.25249773993119     
  -2994.4372429153341     
   2825.6435546923062     
   1341.9134419900420     
   841.78408587225704     
  -2980.2838642648348     
   2835.7079055072318     
   1318.3957566364652     
   834.35111998593823     
  -2966.0806048168620     
   2845.5958736820053     
   1294.4444349466423     
   826.95372367380071     
  -2951.8283546152961     
   2855.3042069441053     
   1270.0436077215998     
   819.59201828298740     
  -2937.5280202629315     
   2864.8295340020168     
   1245.1764636134326     
   812.26612287279966     
  -2923.1805255342283     
   2874.1683574791177     
   1219.8258465870626     
   804.97615417097734     
  -2908.7868120122093     
   2883.3170513285208     
   1193.9735963887595     
   797.72222652835489     
  -2894.3478397506342     
   2892.2718533014367     
   1167.6011295893907     
   790.50445187182925     
  -2879.8645879629476     
   2901.0288617733568     
   1140.6888208526389     
   783.32293965557062     
  -2865.3380557386895     
   2909.5840279297518     
   1113.2164943100415     
   776.17779681040633     
  -2850.7692627897727     
   2917.9331516370771     
   1085.1629045051345     
   769.06912769129985     
  -2836.1592502271274     
   2926.0718734208658     
   1056.5061145241314     
   761.99703402284911     
  -2821.5090813703760     
   2933.9956692797964     
   1027.2231300588592     
   754.96161484271772     
  -2806.8198425902888     
   2941.6998427552380     
   997.28998681327960     
   747.96296644291510     
  -2792.0926441892593     
   2949.1795176563373     
   966.68180172589257     
   741.00118230883061     
  -2777.3286213171959     
   2956.4296311692815     
   935.37240664388833     
   734.07635305592612     
  -2762.5289349287245     
   2963.4449242191108     
   903.33472113340679     
   727.18856636398584     
  -2747.6947727816078     
   2970.2199346276111     
   870.54019877007511     
   720.33790690881369     
  -2732.8273504797426     
   2976.7489861183872     
   836.95931567833179     
   713.52445629126703     
  -2717.9279125619819     
   2983.0261809859744     
   802.56088166650409     
   706.74829296350686     
  -2702.9977336405204     
   2989.0453875984731     
   767.31260603470946     
   700.00949215233766     
  -2688.0381195911655     
   2994.8002321437334     
   731.18042454773911     
   693.30812577950462     
  -2673.0504087974859     
   3000.2840853278417     
   694.12892345668865     
   686.64426237880878     
  -2658.0359734535323     
   3005.4900522537669     
   656.12081818688546     
   680.01796700988916     
  -2642.9962209269220     
   3010.4109583901686     
   617.11726873383168     
   673.42930116851926     
  -2627.9325951861829     
   3015.0393379056723     
   577.07732208735740     
   666.87832269324872     
  -2612.8465782968651     
   3019.3674178213273     
   535.95833316841208     
   660.36508566821703     
  -2597.7396919890120     
   3023.3871053200905     
   493.71527863567047     
   653.88964032195383     
  -2582.6134993009368     
   3027.0899699098582     
   450.30117820302672     
   647.45203292196948     
  -2567.4696063042966     
   3030.4672287463809     
   405.66649195847248     
   641.05230566492719     
  -2552.3096639138398     
   3033.5097274360692     
   359.75938129486934     
   634.69049656217953     
  -2537.1353697882605     
   3036.2079227957806     
   312.52517058536984     
   628.36663932043200     
  -2521.9484703273329     
   3038.5518615751712     
   263.90662014801472     
   622.08076321728959     
  -2506.7507627703294     
   3040.5311612262813     
   213.84323031215405     
   615.83289297142176     
  -2491.5440974036296     
   3042.1349854536224     
   162.27166858034599     
   609.62304860706672     
  -2476.3303798825759     
   3043.3520229679748     
   109.12490562968490     
   603.45124531258034     
  -2461.1115736757552     
   3044.1704597601974     
   54.332642847203964     
   597.31749329271213     
  -2445.8897026399009     
   3044.5779545815517     
  -2.1794308790049866     
   591.22179761427503     
  -2430.6668537313226     
   3044.5616088499592     
  -60.489622578096224     
   585.16415804485155     
  -2415.4451798674959     
   3044.1079366806234     
  -120.68043971253503     
   579.14456888415532     
  -2400.2269029423373     
   3043.2028333827793     
  -182.83923063722372     
   573.16301878764500     
  -2385.0143170109977     
   3041.8315391530000     
  -247.05795870791533     
   567.21949058195673     
  -2369.8097916519587     
   3039.9786044626908     
  -313.43413633771166     
   561.31396107169621     
  -2354.6157755197014     
   3037.6278484401578     
  -382.07059402808130     
   555.44640083709680     
  -2339.4348001011390     
   3034.7623189849473     
  -453.07640798831790     
   549.61677402201860     
  -2324.2694836888636     
   3031.3642459250350     
  -526.56680438122964     
   543.82503811172728     
  -2309.1225355868210     
   3027.4149948921759     
  -602.66417134115250     
   538.07114369985050     
  -2293.9967605655725     
   3022.8950136071171     
  -681.49790572325946     
   532.35503424386695     
  -2278.8950635832693     
   3017.7837793141925     
  -763.20562738686078     
   526.67664580844144     
  -2263.8204547922114     
   3012.0597371087911     
  -847.93312726857937     
   521.03590679586284     
  -2248.7760548528040     
   3005.7002386542767     
  -935.83550459786807     
   515.43273766279253     
  -2233.7651005752437     
   2998.6814723697926     
  -1027.0774383278640     
   509.86705062247188     
  -2218.7909509153637     
   2990.9783915823336     
  -1121.8342933875388     
   504.33874933146990     
  -2203.8570933504525     
   2982.5646343819271     
  -1220.2925321093776     
   498.84772855998796     
  -2188.9671506635204     
   2973.4124403911069     
  -1322.6510366551943     
   493.39387384465903     
  -2174.1248881685019     
   2963.4925576161927     
  -1429.1215853958270     
   487.97706112269822     
  -2159.3342214101472     
   2952.7741457257243     
  -1539.9303712855371     
   482.59715634617146     
  -2144.5992243759802     
   2941.2246679410828     
  -1655.3186834935684     
   477.25401507505183     
  -2129.9241382615905     
   2928.8097778148813     
  -1775.5446140126924     
   471.94748204762448     
  -2115.3133808340285     
   2915.4931932097857     
  -1900.8839572561506     
   466.67739072668525     
  -2100.7715564421783     
   2901.2365635303649     
  -2031.6321661754941     
   461.44356281984915     
  -2086.3034667276420     
   2885.9993222840480     
  -2168.1055789390493     
   456.24580777214476     
  -2071.9141220958272     
   2869.7385304420059     
  -2310.6435696464396     
   451.08392222891479     
  -2057.6087540105482     
   2852.4087036696578     
  -2459.6103392454438     
   445.95768946687468     
  -2043.3928281860606     
   2833.9616261253163     
  -2615.3971015213860     
   440.86687879099321     
  -2029.2720587510878     
   2814.3461478639065     
  -2778.4247203306491     
   435.81124489465327     
  -2015.2524234752741     
   2793.5079624614264     
  -2949.1460186998384     
   430.79052718032403     
  -2001.3401801508178     
   2771.3893673211778     
  -3128.0491816297131     
   425.80444903772417     
  -1987.5418842363672     
   2747.9289984589545     
  -3315.6605584758631     
   420.85271707617750     
  -1973.8644078795442     
   2723.0615442703861     
  -3512.5487687153609     
   415.93502030755570     
  -1960.3149604476052     
   2696.7174285050201     
  -3719.3282947794496     
   411.05102927586034     
  -1946.9011107106076     
   2668.8224662941748     
  -3936.6644238194112     
   406.20039512911643     
  -1933.6308108370831     
   2639.2974831155288     
  -4165.2777873679024     
   401.38274862882787     
  -1920.5124223800187     
   2608.0578997102702     
  -4405.9504659577105     
   396.59769909177487     
  -1907.5547444527040     
   2575.0132712155864     
  -4659.5317206534755     
   391.84483325840517     
  -1894.7670443163886     
   2540.0667833106863     
  -4926.9455250358760     
   387.12371408148596     
  -1882.1590906284291     
   2503.1146918729164     
  -5209.1979176899913     
   382.43387942802173     
  -1869.7411896300216     
   2464.0457074902420     
  -5507.3863595111197     
   377.77484068670651     
  -1857.5242245868110     
   2422.7403097939077     
  -5822.7091899278876     
   373.14608127234470     
  -1845.5196988351527     
   2379.0699908694496     
  -6156.4773533670577     
   368.54705501774100     
  -1833.7397828311809     
   2332.8964107191955     
  -6510.1266705912194     
   363.97718444250091     
  -1822.1973656526588     
   2284.0704606897625     
  -6885.2326484138075     
   359.43585888698834     
  -1810.9061114613673     
   2232.4312158266575     
  -7283.5264947704864     
   354.92243249833245     
  -1799.8805215040113     
   2177.8047671158802     
  -7706.9140589691451     
   350.43622205383463     
  -1789.1360023070374     
   2120.0029116736105     
  -8157.4967874602326     
   345.97650460537778     
  -1778.6889408134343     
   2058.8216857676598     
  -8637.5963588772538     
   341.54251492643704     
  -1768.5567873163247     
   1994.0397130760789     
  -9149.7821830103603     
   337.13344274100643     
  -1758.7581471668761     
   1925.4163467035028     
  -9696.9038114833693     
   332.74842971113418     
  -1749.3128823798240     
   1852.6895681173789     
  -10282.127601380887     
   328.38656615674148     
  -1740.2422244317629     
   1775.5736111070205     
  -10908.979432415214     
   324.04688747792795     
  -1731.5688997405857     
   1693.7562653639081     
  -11581.394407081012     
   319.72837024594730     
  -1723.3172695588987     
   1606.8958073107985     
  -12303.773975935372     
   315.42992792437747     
  -1715.5134862843938     
   1514.6175024912852     
  -13081.053512395481     
   311.15040617659582     
  -1708.1856685252944     
   1416.5096011483170     
  -13918.780380605336     
   306.88857770934641     
  -1701.3640976516895     
   1312.1187482937789     
  -14823.206581401153     
   302.64313659479109     
  -1695.0814390336218     
   1200.9446989332678     
  -15801.397036629369     
   298.41269200474676     
  -1689.3729917333922     
   1082.4342211585501     
  -16861.358538213470     
   294.19576128056826     
  -1684.2769711001908     
   955.97403212194615     
  -18012.192091207951     
   289.99076225001721     
  -1679.8348295412914     
   820.88259143788946     
  -19264.275357982806     
   285.79600468805791     
  -1676.0916217470640     
   676.40052625301496     
  -20629.480445731766     
   281.60968080134745     
  -1673.0964218741565     
   521.67942291003010     
  -22121.436701872139     
   277.42985459560668     
  -1670.9028016977663     
   355.76864764598520     
  -23755.847652705073     
   273.25444996029057     
  -1669.5693806030247     
   177.59979025070098     
  -25550.876971212052     
   269.08123727501930     
  -1669.1604605949815     
  -14.031787033393842     
  -27527.619074544262     
   264.90781830581494     
  -1669.7467623877960     
  -220.48893009247138     
  -29710.678258486369     
   260.73160911468449     
  -1671.4062822556052     
  -443.31901703112430     
  -32128.883379702384     
   256.54982065138631     
  -1674.2252939041300     
  -684.28564237888702     
  -34816.177778114514     
   252.35943662858324     
  -1678.2995254493642     
  -945.40697571475198     
  -37812.732501830724     
   248.15718819741636     
  -1683.7355490623472     
  -1229.0024694784763     
  -41166.351063092457     
   243.93952483509079     
  -1690.6524304921727     
  -1537.7501024516769     
  -44934.253550944915     
   239.70258072300840     
  -1699.1836982585112     
  -1874.7570040837566     
  -49185.362984410269     
   235.44213572478986     
  -1709.4797088348880     
  -2243.6472264668419     
  -54003.258949681702     
   231.15356985661623     
  -1721.7105060725285     
  -2648.6716685894462     
  -59490.031005314988     
   226.83180986177186     
  -1736.0693024968250     
  -3094.8469011292991     
  -65771.355047201752     
   222.47126613497502     
  -1752.7767499096069     
  -3588.1320639833239     
  -73003.254554547049     
   218.06575775894879     
  -1772.0862212524207     
  -4135.6564731424151     
  -81381.213537161268     
   213.60842277139898     
  -1794.2904013719551     
  -4746.0155746711389     
  -91152.610014529491     
   209.09160991109601     
  -1819.7295906830827     
  -5429.6601497800948     
  -102633.94234310789     
   204.50674690310296     
  -1848.8022778509171     
  -6199.4147173534220     
  -116234.97165836226     
   199.84417869506015     
  -1881.9787571562779     
  -7071.1770047911205     
  -132493.46234784901     
   195.09296673554022     
  -1919.8188945992565     
  -8064.8779724000105     
  -152124.84721277576     
   190.24063706097698     
  -1962.9956253464952     
  -9205.8143264958053     
  -176099.40940336976     
   185.27286010479810     
  -2012.3265609052887     
  -10526.559897021109     
  -205746.88705803838     
   180.17303790806832     
  -2068.8171145227311     
  -12069.661549956363     
  -242967.51877269347     
   174.92176336959332     
  -2133.7210632495025     
  -13891.917940751606     
  -290390.81554952828     
   169.49609886784702     
  -2208.6254807448126     
  -16069.849057373023     
  -352318.63288142870     
   163.86859363073751     
  -2295.5807003982063     
  -18712.238803983797     
  -433786.64408560598     
   158.00591247090338     
  -2397.2753939947283     
  -21965.638634625775     
  -548586.63475330698     
   151.86686707828198     
  -2517.3895865694849     
  -26080.038395275671     
  -697632.46696073283     
   145.39949236459168     
  -2660.8703873013733     
  -31312.281897481058     
  -965869.71638514835     
   138.53652292016031     
  -2835.5418539710045     
  -38556.304770369839     
  -1194387.7676375471     
   131.18802907154881     
  -3050.7181484660528     
  -47514.213027651247     
  -2281223.2657406395     
   123.22862575543347     
  -3331.0621498369533     
  -64623.387520706441     
  -1524097.6790958017     
   114.47326018260100     
  -3682.7559189235240     
  -76054.120113924713     
  -10592584.636595495     
   104.62552299963311     
  -4261.6374814293304     
  -155498.50488839275     
   9314755.1931163818     
   93.145106690400027     
  -4864.4783460003528     
  -85637.840940021386     
  -107071012.34781837     
   78.775689751588928     
  -7300.2490322221565     
  -888670.43354867771     
  -83793858.839632407     
   53.661597916985755     
  -13314.736053208491     
  -1517124.3748459073     
  -83793858.839632407     
  -597.09385939042375     
  -44885.189340797042     
   14062619312.013580     
  -3451201421546594.5     
  -597.12813316187408     
  -27113.554981409670     
   3709015047.3737969     
  -4202592416139987.0     
  -597.13031743493252     
  -26593.359017886225     
   2682960638.5510874     
  -182221634552432.47     
  -597.13263714921857     
  -26125.360787803329     
   2634850959.8560615     
  -957183262725474.38     
  -597.13510040730534     
  -25649.861561716709     
   2361571484.9877667     
  -618537211248121.75     
  -597.13771577304203     
  -25183.441870397746     
   2170605001.6731281     
  -568710572667179.50     
  -597.14049229592831     
  -24721.446621784718     
   1980732522.5945354     
  -470192417752640.94     
  -597.14343953661898     
  -24265.132571277252     
   1810976285.3433201     
  -400251460619008.75     
  -597.14656759360093     
  -23814.110660937400     
   1654711023.3880072     
  -337883417301086.12     
  -597.14988713107959     
  -23368.450014531496     
   1512059702.6668859     
  -285879820268685.44     
  -597.15340940811393     
  -22928.092200245006     
   1381541279.1598644     
  -241705937149361.47     
  -597.15714630903938     
  -22493.014298094393     
   1262209796.2723143     
  -204382025002537.47     
  -597.16111037521591     
  -22063.183500692718     
   1153093449.5788140     
  -172801168719833.78     
  -597.16531483813878     
  -21638.569753648797     
   1053329600.9466720     
  -146092437661457.06     
  -597.16977365394848     
  -21219.142236619558     
   962121449.23351240     
  -123502976538677.12     
  -597.17450153937398     
  -20804.870341584563     
   878741285.40530813     
  -104399315660947.28     
  -597.17951400914308     
  -20395.723401618368     
   802522438.97853065     
  -88244453645144.078     
  -597.18482741489083     
  -19991.670767034720     
   732854728.52121520     
  -74584134307937.859     
  -597.19045898559466     
  -19592.681782272753     
   669179579.06325924     
  -63033934428594.891     
  -597.19642686956115     
  -19198.725792632245     
   610985696.21475208     
  -53268549924597.781     
  -597.20275017798872     
  -18809.772145107243     
   557805100.91285956     
  -45012732494674.836     
  -597.20944903012298     
  -18425.790185039499     
   509209484.25031769     
  -38033614783771.070     
  -597.21654460001844     
  -18046.749257622527     
   464806851.27103376     
  -32134167202981.367     
  -597.22405916491687     
  -17672.618708623777     
   424238480.26397359     
  -27147720219155.652     
  -597.23201615524340     
  -17303.367884035841     
   387176101.93149626     
  -22933270303930.680     
  -597.24044020621761     
  -16938.966128776206     
   353319348.53483558     
  -19371562276102.145     
  -597.24935721106590     
  -16579.382788028117     
   322393375.88236672     
  -16361710146547.160     
  -597.25879437581887     
  -16224.587207311335     
   294146734.56276453     
  -13818402453782.156     
  -597.26878027565920     
  -15874.548731336146     
   268349369.00975996     
  -11669478605138.135     
  -597.27934491278461     
  -15529.236705465040     
   244790828.98249483     
  -9853922832760.7246     
  -597.29051977572908     
  -15188.620473716652     
   223278596.74459156     
  -8320135796045.2412     
  -597.30233790008083     
  -14852.669381317111     
   203636577.35154599     
  -7024488268123.1455     
  -597.31483393051485     
  -14521.352772282002     
   185703706.84466091     
  -5930093437823.0771     
  -597.32804418404339     
  -14194.639990706266     
   169332674.84340450     
  -5005763715082.6787     
  -597.34200671437281     
  -13872.500380774660     
   154388764.02725238     
  -4225135429548.5781     
  -597.35676137722965     
  -13554.903285919147     
   140748777.06209537     
  -3565921746757.0518     
  -597.37234989650312     
  -13241.818049522697     
   128300061.90688846     
  -3009285075890.3433     
  -597.38881593102303     
  -12933.214014448055     
   116939614.04922809     
  -2539303499462.5850     
  -597.40620514176896     
  -12629.060523610104     
   106573257.72916348     
  -2142520778063.3567     
  -597.42456525927594     
  -12329.326919095209     
   97114895.028186858     
  -1807565523392.7412     
  -597.44394615097076     
  -12033.982542599804     
   88485817.501409173     
  -1524828438588.2380     
  -597.46439988814166     
  -11742.996735534198     
   80614078.158688471     
  -1286190285562.8062     
  -597.48598081220223     
  -11456.338838501651     
   73433914.440439314     
  -1084791122249.3909     
  -597.50874559987403     
  -11173.978191658111     
   66885221.246104516     
  -914835491244.54126     
  -597.53275332686599     
  -10895.884134406557     
   60913068.226010546     
  -771427642418.35254     
  -597.55806552958086     
  -10622.026005328580     
   55467257.802161448     
  -650432148810.21558     
  -597.58474626432803     
  -10352.373142232906     
   50501920.899734102     
  -548356117842.33081     
  -597.61286216346423     
  -10086.894881929724     
   45975146.872944698     
  -462249610590.45508     
  -597.64248248782280     
  -9825.5605602365013     
   41848644.717350125     
  -389621413661.27411     
  -597.67367917472666     
  -9568.3395117355249     
   38087433.348255977     
  -328367929628.55127     
  -597.70652688080645     
  -9315.2010698188533     
   34659557.712312438     
  -276712952043.69855     
  -597.74110301877135     
  -9066.1145664034302     
   31535829.714630038     
  -233156913106.36847     
  -597.77748778719081     
  -8821.0493317796190     
   28689590.358637333     
  -196433839296.10736     
  -597.81576419226280     
  -8579.9746946228024     
   26096492.970235050     
  -165475109735.84424     
  -597.85601806043883     
  -8342.8599815344096     
   23734304.199632056     
  -139378738881.26810     
  -597.89833804067814     
  -8109.6745171167331     
   21582722.441173557     
  -117383476130.44673     
  -597.94281559498654     
  -7880.3876235399184     
   19623211.515323926     
  -98846902374.106491     
  -597.98954497577586     
  -7654.9686203919773     
   17838848.605861392     
  -83226929907.985794     
  -598.03862318845063     
  -7433.3868244457262     
   16214185.202548105     
  -70066176677.089539     
  -598.09014993748769     
  -7215.6115492530362     
   14735119.920104880     
  -58978769203.307510     
  -598.14422755412511     
  -7001.6121048935001     
   13388782.153142992     
  -49639191074.092735     
  -598.20096090361847     
  -6791.3577976729493     
   12163425.765527757     
  -41772871635.644691     
  -598.26045726984773     
  -6584.8179295983446     
   11048331.827173464     
  -35148235556.090958     
  -598.32282621487650     
  -6381.9617980596713     
   10033719.692984160     
  -29569988761.276031     
  -598.38817941087007     
  -6182.7586953734071     
   9110665.7470486574     
  -24873452609.818089     
  -598.45663044156618     
  -5987.1779081931818     
   8271029.0792918243     
  -20919778436.928638     
  -598.52829457027156     
  -5795.1887170358341     
   7507383.5659702625     
  -17591908384.514595     
  -598.60328847111816     
  -5606.7603956240782     
   6812955.7979360148     
  -14791166975.128878     
  -598.68172992005759     
  -5421.8622102665713     
   6181568.3208686067     
  -12434382653.480515     
  -598.76373744180512     
  -5240.4634191411078     
   5607587.8022878896     
  -10451460522.857527     
  -598.84942990865193     
  -5062.5332714666083     
   5085877.6251134090     
  -8783332464.3862953     
  -598.93892608676390     
  -4888.0410067021166     
   4611754.6005786601     
  -7380228630.8015070     
  -599.03234412525615     
  -4716.9558535993983     
   4180949.3969979146     
  -6200218447.4385958     
  -599.12980098299067     
  -4549.2470292094577     
   3789570.4004431656     
  -5207980227.2605534     
  -599.23141178767639     
  -4384.8837377608370     
   3434070.6900207140     
  -4373763058.8307886     
  -599.33728912146557     
  -4223.8351695058509     
   3111217.8754509618     
  -3672511311.2399521     
  -599.44754222682968     
  -4066.0704994202529     
   2818066.5468216678     
  -3083126317.4394641     
  -599.56227612606267     
  -3911.5588858010037     
   2551933.1095106639     
  -2587843709.8150225     
  -599.68159064730241     
  -3760.2694687611483     
   2310372.8046945697     
  -2171708460.7979927     
  -599.80557934947512     
  -3612.1713685980135     
   2091158.7231042711     
  -1822132251.3593557     
  -599.93432833805650     
  -3467.2336840149596     
   1892262.6447369007     
  -1528520385.2691050     
  -600.06791496300195     
  -3325.4254902036705     
   1711837.5423942683     
  -1281957264.9117522     
  -600.20640638963141     
  -3186.7158367952597     
   1548201.6108535535     
  -1074941340.6831920     
  -600.34985803265249     
  -3051.0737456189695     
   1399823.6866917198     
  -901161739.41310453     
  -600.49831184287484     
  -2918.4682082999952     
   1265309.9398268671     
  -755310046.56948340     
  -600.65179443550483     
  -2788.8681836789988     
   1143391.7272435534     
  -632921730.29014254     
  -600.81031504821021     
  -2662.2425950119650     
   1032914.5085119852     
  -530242566.51403916     
  -600.97386331641019     
  -2538.5603270239562     
   932827.72914608335     
  -444116083.92206371     
  -601.14240685247489     
  -2417.7902225266380     
   842175.59610286541     
  -371888906.45827448     
  -601.31588861470675     
  -2299.9010796120924     
   760088.64045309601     
  -311330599.64302945     
  -601.49422405112648     
  -2184.8616454566118     
   685776.09559620405     
  -260567636.78067750     
  -601.67729800219183     
  -2072.6406221013640     
   618518.67613906018     
  -218022982.26103586     
  -601.86496134563947     
  -1963.2066244010389     
   557662.95655592810     
  -182381252.60446027     
  -602.05702736565445     
  -1856.5283224036248     
   502612.77946614451     
  -152506193.09104043     
  -602.25326782754041     
  -1752.5738659602671     
   452833.86673437816     
  -127547934.56731370     
  -602.45340873797306     
  -1651.3130959362809     
   407813.32083913474     
  -106446309.95803601     
  -602.65712576978103     
  -1552.7089296662068     
   367183.27265281149     
  -89462546.776686475     
  -602.86403932899441     
  -1456.7507961070153     
   330256.83744564746     
  -72992035.399155840     
  -603.07370924063787     
  -1363.3247326366918     
   297676.84337803628     
  -66711216.355072372     
  -603.28562902841293     
  -1272.7179471551922     
   265476.99801495054     
  -36550237.036439709     
  -603.49921976200335     
  -1183.6588790643996     
   246399.36348972458     
  -94062260.830253169     
  -603.71382344425399     
  -1100.9302979971676     
   193307.35686143246     
  -16050435.192860013     
  -605.50876625875139     
  -435.33917355613045     
   72929.092914982350     
  -3740588.5929895113     
  -606.19975405868854     
  -140.82974509977208     
   44874.678467561025     
  -2171932.0061459537     
  -606.30529811861174     
   42.819922122796456     
   28585.188421466373     
  -1053353.6201696412     
  -606.03604953598574     
   165.99548385194754     
   20685.036270194061     
  -688140.27476562699     
  -605.50253154146037     
   256.51803505106233     
   15523.984209451861     
  -445293.72581066051     
  -604.77116926698943     
   325.78869873937180     
   12184.281265871905     
  -315482.34974615643     
  -603.88547517394409     
   380.79481101099088     
   9818.1636427757330     
  -229794.89131791572     
  -602.87571516882610     
   425.57697501265858     
   8094.7019578913660     
  -173839.74020945045     
  -601.76389708999841     
   462.79098967318828     
   6790.9039063204864     
  -134757.76252090232     
  -600.56658205644032     
   494.21880115752373     
   5780.2206874137191     
  -106815.43898956166     
  -599.29657766548439     
   521.11711511353803     
   4979.1048949920078     
  -86195.195358623838     
  -597.96401227203432     
   544.39647967552389     
   4332.6409298023282     
  -70640.782832868194     
  -596.57704582926601     
   564.73516964641931     
   3802.8350585558160     
  -58665.324072292169     
  -595.14235683172262     
   582.64937011284292     
   3362.8451280136255     
  -49287.008315980529     
  -593.66548573389537     
   598.53946434698639     
   2993.1925656437711     
  -41831.087659483601     
  -592.15108323023730     
   612.72109428158990     
   2679.4594081976438     
  -35824.845000666275     
  -590.60309363643523     
   625.44667547881568     
   2410.7730706926473     
  -30929.389459251088     
  -589.02489288775666     
   636.92061477991797     
   2178.8026497482642     
  -26897.357489689442     
  -587.41939410545672     
   647.31030257572752     
   1977.0724685755931     
  -23545.108720802637     
  -585.78912953841257     
   656.75419413009047     
   1800.4841531695736     
  -20734.268972945145     
  -584.13631500008273     
   665.36784735269566     
   1644.9771358724847     
  -18359.152246517835     
  -582.46290113635564     
   673.24849892743589     
   1507.2834940236010     
  -16338.046165278327     
  -580.77061464917074     
   680.47857803195484     
   1384.7481477840138     
  -14607.065435507535     
  -579.06099176356463     
   687.12843629395923     
   1275.1951570177071     
  -13115.750780084671     
  -577.33540563670431     
   693.25849175192116     
   1176.8270261670721     
  -11823.872354501407     
  -575.59508898641650     
   698.92092927610963     
   1088.1479835083114     
  -10699.078114913176     
  -573.84115291142484     
   704.16106147899654     
   1007.9048976464625     
  -9715.1427006618851     
  -572.07460265122177     
   709.01842704159139     
   935.04132739149873     
  -8850.6493957775238     
  -570.29635086671840     
   713.52768400237812     
   868.66145692316718     
  -8087.9876716765393     
  -568.50722889741405     
   717.71934151815003     
   808.00154938559308     
  -7412.5835696619833     
  -566.70799635555329     
   721.62036332314676     
   752.40717261312818     
  -6812.3035915631754     
  -564.89934934466021     
   725.25466849387067     
   701.31489567640426     
  -6276.9891681815179     
  -563.08192753328331     
   728.64354942534919     
   654.23747691504286     
  -5798.0902902783146     
  -561.25632027065001     
   731.80602261698175     
   610.75179973795571     
  -5368.3749678166532     
  -559.42307189621806     
   734.75912458502489     
   570.48898747933072     
  -4981.6975631267906     
  -557.58268636760818     
   737.51816269311303     
   533.12625575587981     
  -4632.8123514639019     
  -555.73563130946991     
   740.09692874030247     
   498.38016311990054     
  -4317.2232365790551     
  -553.88234156821272     
   742.50788162021604     
   466.00098884555757     
  -4031.0612430106821     
  -552.02322234331382     
   744.76230416613737     
   435.76802952297743     
  -3770.9846574815579     
  -550.15865195434924     
   746.87043835142447     
   407.48564459186588     
  -3534.0968463507547     
  -548.28898429345520     
   748.84160225851474     
   380.97991824423519     
  -3317.8785371988483     
  -546.41455100517203     
   750.68429162716347     
   356.09582921524384     
  -3120.1315241165303     
  -544.53566342922659     
   752.40626830716246     
   332.69484278436983     
  -2938.9319288157567     
  -542.65261433650267     
   754.01463754741906     
   310.65285331825163     
  -2772.5910050713910     
  -540.76567948403533     
   755.51591573266523     
   289.85842078021619     
  -2619.6222440481911     
  -538.87511901117136     
   756.91608991949045     
   270.21125394985484     
  -2478.7136585385647     
  -536.98117869593636     
   758.22067030814208     
   251.62090151081557     
  -2348.7043686942948     
  -535.08409108803733     
   759.43473660878317     
   234.00561874560833     
  -2228.5645829096702     
  -533.18407653271981     
   760.56297911658157     
   217.29138437378580     
  -2117.3787643206292     
  -531.28134409781921     
   761.60973518661956     
   201.41104364138107     
  -2014.3310036791786     
  -529.37609241475184     
   762.57902169850740     
   186.30356111378723     
  -1918.6926959115635     
  -527.46851044282198     
   763.47456401602801     
   171.91336589445046     
  -1829.8117667022138     
  -525.55877816505392     
   764.29982187487462     
   158.18977764418386     
  -1747.1034863725733     
  -523.64706722274843     
   765.05801257272606     
   145.08650149638956     
  -1670.0425595363427     
  -521.73354149509726     
   765.75213178221668     
   132.56118229986697     
  -1598.1560754341806     
  -519.81835762944104     
   766.38497226730169     
   120.57501173411075     
  -1531.0176587682877     
  -517.90166552710036     
   766.95914074487030     
   109.09237929334857     
  -1468.2421405954260     
  -515.98360878915105     
   767.47707310120086     
   98.080563238882860     
  -1409.4810121171352     
  -514.06432512601862     
   767.94104814841808     
   87.509455648004348     
  -1354.4184241395444     
  -512.14394673433765     
   768.35320008120550     
   77.351317466957752     
  -1302.7677061343841     
  -510.22260064414587     
   768.71552977405031     
   67.580559670949867     
  -1254.2682389186912     
  -508.30040903915403     
   769.02991504292527     
   58.173547879059669     
  -1208.6827506657276     
  -506.37748955254045     
   769.29811998074558     
   49.108427249066708     
  -1165.7949474845477     
  -504.45395554046434     
   769.52180346172565     
   40.364965142932590     
  -1125.4073469023294     
  -502.52991633526767     
   769.70252689968584     
   31.924410041165114     
  -1087.3394349106268     
  -500.60547748013437     
   769.84176133548715     
   23.769364279335406     
  -1051.4259665813909     
  -498.68074094679963     
   769.94089392001035     
   15.883669529974968     
  -1017.5155170771922     
  -496.75580533774502     
   770.00123385171503     
   8.2523031518961041     
  -985.46912806583759     
  -494.83076607417615     
   770.02401782132335     
  0.86128469140231645     
  -955.15914976250667     
  -492.90571557095524     
   770.01041501072223     
  -6.3024089318164904     
  -926.46816912317172     
  -490.98074339954940     
   769.96153168789215     
  -13.250920200240284     
  -899.28809538687267     
  -489.05593643995741     
   769.87841543510240     
  -19.995580915641835     
  -873.51927221891356     
  -487.13137902248900     
   769.76205904417009     
  -26.546975457283693     
  -849.06977539238960     
  -485.20715306019042     
   769.61340410859509     
  -32.914998772726619     
  -825.85465839703147     
  -483.28333817264030     
   769.43334433988650     
  -39.108908710704362     
  -803.79541952502291     
  -481.36001180177345     
   769.22272863221690     
  -45.137374357142036     
  -782.81937363142265     
  -479.43724932033535     
   768.98236389717556     
  -51.008519659377711     
  -762.85920918493639     
  -477.51512413351543     
   768.71301768870649     
  -56.729963728264742     
  -743.85249611127983     
  -475.59370777426221     
   768.41542063576310     
  -62.308857449099349     
  -725.74131067716587     
  -473.67306999273984     
   768.09026869894240     
  -67.751917279178087     
  -708.47183295702803     
  -471.75327884034789     
   767.73822526567858     
  -73.065456026355747     
  -691.99403515176039     
  -469.83440074869065     
   767.35992309738765     
  -78.255411289993958     
  -676.26137043373910     
  -467.91650060385166     
   766.95596614024203     
  -83.327371568247003     
  -661.23048524648959     
  -465.99964181629969     
   766.52693121080245     
  -88.286600207595683     
  -646.86097822999579     
  -464.08388638672676     
   766.07336956642268     
  -93.138057544320660     
  -633.11517111083708     
  -462.16929496809490     
   765.59580836924272     
  -97.886421327651931     
  -619.95788514698745     
  -460.25592692414705     
   765.09475205225795     
  -102.53610546625436     
  -607.35626706455662     
  -458.34384038461724     
   764.57068359491927     
  -107.09127746923852     
  -595.27959928259349     
  -456.43309229735786     
   764.02406571508652     
  -111.55587446385798     
  -583.69915259726156     
  -454.52373847758480     
   763.45534198365601     
  -115.93361810833744     
  -572.58802298401531     
  -452.61583365442669     
   762.86493786768335     
  -120.22802828071757     
  -561.92101857187663     
  -450.70943151495015     
   762.25326170718154     
  -124.44243592000664     
  -551.67451326121864     
  -448.80458474582099     
   761.62070563045791     
  -128.57999476946574     
  -541.82635434246674     
  -446.90134507274894     
   760.96764641246659     
  -132.64369242703424     
  -532.35573896101823     
  -444.99976329785386     
   760.29444628022600     
  -136.63636046924188     
  -523.24313834219777     
  -443.09988933508026     
   759.60145366903578     
  -140.56068400680837     
  -514.47018982259135     
  -441.20177224377943     
   758.88900393294261     
  -144.41921043047782     
  -506.01962886728086     
  -439.30546026056896     
   758.15742001274896     
  -148.21435764698242     
  -497.87521207332429     
  -437.41100082957257     
   757.40701306428764     
  -151.94842173753236     
  -490.02164337549868     
  -435.51844063113589     
   756.63808304978670     
  -155.62358406284861     
  -482.44450966273814     
  -433.62782560910728     
   755.85091929491625     
  -159.24191788531914     
  -475.13023375655581     
  -431.73920099676667     
   755.04580101360671     
  -162.80539463849331     
  -468.06599946291914     
  -429.85261134148038     
   754.22299780292440     
  -166.31588963446521     
  -461.23972367460300     
  -427.96810052815397     
   753.38277010993318     
  -169.77518756202474     
  -454.63998825131529     
  -426.08571180155121     
   752.52536967234334     
  -173.18498747390959     
  -448.25601297865165     
  -424.20548778754227     
   751.65103993473042     
  -176.54690757124951     
  -442.07760265960263     
  -422.32747051334030     
   750.76001644182429     
  -179.86248959119652     
  -436.09512749313484     
  -420.45170142678205     
   749.85252721022778     
  -183.13320304739503     
  -430.29945801735283     
  -418.57822141470456     
   748.92879308015301     
  -186.36044898252518     
  -424.68197210989405     
  -416.70707082046613     
   747.98902804826332     
  -189.54556377334939     
  -419.23448290391394     
  -414.83828946065785     
   747.03343958284211     
  -192.68982239512874     
  -413.94926281117563     
  -412.97191664104798     
   746.06222892218875     
  -195.79444186621248     
  -408.81893259368633     
  -411.10799117179999     
   745.07559135787164     
  -198.86058386066514     
  -403.83657064106126     
  -409.24655138200086     
   744.07371650286871     
  -201.88935814047312     
  -398.99552338658248     
  -407.38763513353712     
   743.05678854610289     
  -204.88182456587248     
  -394.28954667754931     
  -405.53127983434956     
   742.02498649427332     
  -207.83899616595409     
  -389.71266028596540     
  -403.67752245110023     
   740.97848440106316     
  -210.76184111809886     
  -385.25920609912384     
  -401.82639952127965     
   739.91745158535832     
  -213.65128516384226     
  -380.92379988402706     
  -399.97794716478290     
   738.84205283829124     
  -216.50821366297248     
  -376.70130960562994     
  -398.13220109498053     
   737.75244862042132     
  -219.33347348501471     
  -372.58687397439269     
  -396.28919662930866     
   736.64879524910918     
  -222.12787503982264     
  -368.57584266175502     
  -394.44896869940243     
   735.53124507686016     
  -224.89219385978583     
  -364.66379680194302     
  -392.61155186079372     
   734.39994666137125     
  -227.62717233580040     
  -360.84652313124332     
  -390.77698030219432     
   733.25504492738355     
  -230.33352125928474     
  -357.12001689347483     
  -388.94528785438399     
   732.09668132077036     
  -233.01192138598577     
  -353.48043423338106     
  -387.11650799872251     
   730.92499395569860     
  -235.66302464273616     
  -349.92413056024219     
  -385.29067387530182     
   729.74011775503686     
  -238.28745562193797     
  -346.44761654593566     
  -383.46781829075587     
   728.54218458411697     
  -240.88581274603249     
  -343.04756116347306     
  -381.64797372574338     
   727.33132337861491     
  -243.45866945475854     
  -339.72078351753765     
  -379.83117234211818     
   726.10766026665021     
  -246.00657533114008     
  -336.46424246557530     
  -378.01744598980116     
   724.87131868544827     
  -248.53005714963189     
  -333.27502809541983     
  -376.20682621336704     
   723.62241949292331     
  -251.02961986034754     
  -330.15035890011831     
  -374.39934425835821     
   722.36108107439225     
  -253.50574755209843     
  -327.08757613485176     
  -372.59503107733781     
   721.08741944457915     
  -255.95890437310982     
  -324.08412555880062     
  -370.79391733569315     
   719.80154834535938     
  -258.38953531480081     
  -321.13756335146462     
  -368.99603341719990     
   718.50357933947259     
  -260.79806703993683     
  -318.24556269450676     
  -367.20140942935717     
   717.19362189997241     
  -263.18490876014556     
  -315.40585581435010     
  -365.41007520850349     
   715.87178349637509     
  -265.55045267875317     
  -312.61631807925568     
  -363.62206032472176     
   714.53816967701744     
  -267.89507506434762     
  -309.87485572115332     
  -361.83739408654299     
   713.19288414815082     
  -270.21913648225626     
  -307.17951372576493     
  -360.05610554545552     
   711.83602884985726     
  -272.52298283519951     
  -304.52835958836289     
  -358.27822350022922     
   710.46770402893890     
  -274.80694553211219     
  -301.91958596707849     
  -356.50377650105997     
   709.08800830904147     
  -277.07134242686533     
  -299.35141896984845     
  -354.73279285354346     
   707.69703875780147     
  -279.31647806913918     
  -296.82216407443292     
  -352.96530062248320     
   706.29489095187944     
  -281.54264429969743     
  -294.33020511125932     
  -351.20132763553983     
   704.88165903903507     
  -283.75012083803188     
  -291.87395877343050     
  -349.44090148672808     
   703.45743579811790     
  -285.93917552883261     
  -289.45191933317432     
  -347.68404953976608     
   702.02231269698621     
  -288.11006492383143     
  -287.06263087583443     
  -345.93079893128299     
   700.57637994803815     
  -290.26303465540019     
  -284.70468425375066     
  -344.18117657389018     
   699.11972656193143     
  -292.39831978730331     
  -282.37672829605435     
  -342.43520915912040     
   697.65244039933930     
  -294.51614524952373     
  -280.07744957115483     
  -340.69292316024001     
   696.17460822091232     
  -296.61672612130735     
  -277.80558402791348     
  -338.95434483493824     
   694.68631573560515     
  -298.70026800151675     
  -275.55991611689569     
  -337.21950022789792     
   693.18764764717048     
  -300.76696737239342     
  -273.33925247345951     
  -335.48841517325189     
   691.67868769932454     
  -302.81701176594441     
  -271.14245894317696     
  -333.76111529692804     
   690.15951871938967     
  -304.85058020801824     
  -268.96842610825593     
  -332.03762601888752     
   688.63022266036000     
  -306.86784340383014     
  -266.81607556898803     
  -330.31797255525908     
   687.09088064192395     
  -308.86896397059758     
  -264.68437656760079     
  -328.60217992037246     
   685.54157299001031     
  -310.85409679485457     
  -262.57231322912253     
  -326.89027292869480     
   683.98237927516300     
  -312.82338914407296     
  -260.47890802455504     
  -325.18227619667198     
   682.41337834991725     
  -314.77698095425717     
  -258.40321646870717     
  -323.47821414447844     
   680.83464838483712     
  -316.71500507777239     
  -256.34429813032943     
  -321.77811099767774     
   679.24626690385833     
  -318.63758731374992     
  -254.30127256308288     
  -320.08199078879619     
   677.64831081842908     
  -320.54484685797303     
  -252.27325652507466     
  -318.38987735881261     
   676.04085646057933     
  -322.43689628191106     
  -250.25939080818466     
  -316.70179435856591     
   674.42397961559209     
  -324.31384171297248     
  -248.25885744468769     
  -315.01776525008228     
   672.79775555345020     
  -326.17578314380762     
  -246.27083986251228     
  -313.33781330782517     
   671.16225905948374     
  -328.02281444277645     
  -244.29454378804371     
  -311.66196161986898     
   669.51756446457375     
  -329.85502352118681     
  -242.32920077361064     
  -309.99023308899831     
   667.86374567445341     
  -331.67249252698889     
  -240.37405865039409     
  -308.32265043373513     
   666.20087619821868     
  -333.47529796686683     
  -238.42836525768101     
  -306.65923618929509     
   664.52902917653580     
  -335.26351070629943     
  -236.49141396930966     
  -305.00001270847400     
   662.84827740899243     
  -337.03719631106924     
  -234.56247972147801     
  -303.34500216246721     
   661.15869338094228     
  -338.79641490898035     
  -232.64087294286335     
  -301.69422654162167     
   659.46034929002963     
  -340.54122145605186     
  -230.72591513455885     
  -300.04770765612312     
   657.75331707184068     
  -342.27166581956101     
  -228.81692077544906     
  -298.40546713661928     
   656.03766842547827     
  -343.98779272537689     
  -226.91324682663756     
  -296.76752643477960     
   654.31347483847344     
  -345.68964207657666     
  -225.01422558555626     
  -295.13390682379367     
   652.58080761136080     
  -347.37724876846835     
  -223.11923097038837     
  -293.50462939880805     
   650.83973788193771     
  -349.05064300074628     
  -221.22762240916794     
  -291.87971507730356     
   649.09033664901381     
  -350.70985016881502     
  -219.33877566986533     
  -290.25918459941295     
   647.33267479612596     
  -352.35489098633900     
  -217.45208477221334     
  -288.64305852818012     
   645.56682311460474     
  -353.98578162213062     
  -215.56692351086875     
  -287.03135724976192     
   643.79285232667826     
  -355.60253354846213     
  -213.68270650094112     
  -285.42410097357219     
   642.01083310818910     
  -357.20515384721921     
  -211.79882171616649     
  -283.82130973236985     
   640.22083611104586     
  -358.79364501009047     
  -209.91468422505355     
  -282.22300338229053     
   638.42293198566620     
  -360.36800514177833     
  -208.02970647155783     
  -280.62920160282266     
   636.61719140296100     
  -361.92822794031497     
  -206.14329023090914     
  -279.03992389672879     
   634.80368507656760     
  -363.47430261704682     
  -204.25488075865684     
  -277.45518958991124     
   632.98248378446806     
  -365.00621422273673     
  -202.36386417905106     
  -275.87501783122434     
   631.15365839090100     
  -366.52394320407961     
  -200.46969871112293     
  -274.29942759223115     
   629.31727986802980     
  -368.02746594441305     
  -198.57177839633079     
  -272.72843766690727     
   627.47341931746280     
  -369.51675428238553     
  -196.66955092420704     
  -271.16206667128961     
   625.62214799197102     
  -370.99177591431709     
  -194.76242998508707     
  -269.60033304307211     
   623.76353731683730     
  -372.45249413920521     
  -192.84984249617293     
  -268.04325504114718     
   621.89765891159436     
  -373.89886795792654     
  -190.93122193247592     
  -266.49085074509327     
   620.02458461139349     
  -375.33085212242008     
  -189.00597686270527     
  -264.94313805460894     
   618.14438648871533     
  -376.74839694889039     
  -187.07354343951562     
  -263.40013468889219     
   616.25713687503128     
  -378.15144852468677     
  -185.13333568983339     
  -261.86185818596630     
   614.36290838236380     
  -379.53994854236049     
  -183.18476378733666     
  -260.32832590195068     
   612.46177392533093     
  -380.91383427076556     
  -181.22726019807760     
  -258.79955501027752     
   610.55380674284834     
  -382.27303872225110     
  -179.26020548960804     
  -257.27556250085308     
   608.63908042038418     
  -383.61749026342318     
  -177.28303943737083     
  -255.75636517916379     
   606.71766891207767     
  -384.94711305920345     
  -175.29512851176202     
  -254.24197966532657     
   604.78964656312201     
  -386.26182652304169     
  -173.29589618973756     
  -252.73242239308294     
   602.85508813245326     
  -387.56154574446469     
  -171.28470763318151     
  -251.22770960873623     
   600.91406881546277     
  -388.84618105171359     
  -169.26096659697484     
  -249.72785737003178     
   598.96666426708055     
  -390.11563830119087     
  -167.22402690825970     
  -248.23288154497885     
   597.01295062507006     
  -391.36981850300288     
  -165.17327791130253     
  -246.74279781061432     
   595.05300453359416     
  -392.60861808733762     
  -163.10805462621451     
  -245.25762165170670     
   593.08690316713319     
  -393.83192849703426     
  -161.02773630055142     
  -243.77736835940038     
   591.11472425459249     
  -395.03963651928836     
  -158.93162779946894     
  -242.30205302979880     
   589.13654610397475     
  -396.23162372778438     
  -156.81910297245503     
  -240.83169056248568     
   587.15244762715508     
  -397.40776700007780     
  -154.68943428517929     
  -239.36629565898392     
   585.16250836526183     
  -398.56793775721667     
  -152.54198015260596     
  -237.90588282115021     
   583.16680851434796     
  -399.71200260836116     
  -150.37598845293240     
  -236.45046634950543     
   581.16542895152259     
  -400.83982252175815     
  -148.19078990420027     
  -235.00006034149851     
   579.15845126160309     
  -401.95125344603969     
  -145.98561274554757     
  -233.55467868970371     
   577.14595776413387     
  -403.04614554163129     
  -143.75975437737077     
  -232.11433507994920     
   575.12803154103119     
  -404.12434369946152     
  -141.51241714141307     
  -230.67904298937623     
   573.10475646471252     
  -405.18568682802220     
  -139.24286848959196     
  -229.24881568442697     
   571.07621722678823     
  -406.23000834169409     
  -136.95027961287818     
  -227.82366621876022     
   569.04249936733697     
  -407.25713543879067     
  -134.63387826479052     
  -226.40360743109275     
   567.00368930492562     
  -408.26688952577661     
  -132.29281925995619     
  -224.98865194296530     
   564.95987436693565     
  -409.25908567022623     
  -129.92626357751914     
  -223.57881215643124     
   562.91114282114233     
  -410.23353264705770     
  -127.53336150534822     
  -222.17410025166623     
   560.85758390737885     
  -411.19003285834776     
  -125.11320674551310     
  -220.77452818449697     
   558.79928787046060     
  -412.12838190893910     
  -122.66492641664661     
  -219.38010768384726     
   556.73634599354568     
  -413.04836885706396     
  -120.18756340092700     
  -217.99085024909940     
   554.66885063244649     
  -413.94977558257096     
  -117.68019475413463     
  -216.60676714736874     
   552.59689525088208     
  -414.83237704322693     
  -115.14182481016367     
  -215.22786941068904     
   550.52057445645073     
  -415.69594072930317     
  -112.57147707548496     
  -213.85416783310683     
   548.43998403760907     
  -416.54022680736932     
  -109.96810429440730     
  -212.48567296768195     
   546.35522100161666     
  -417.36498758957737     
  -107.33067395891796     
  -211.12239512339215     
   544.26638361353207     
  -418.16996764426926     
  -104.65808646071977     
  -209.76434436193867     
   542.17357143618960     
  -418.95490329272468     
  -101.94924969961438     
  -208.41153049445083     
   540.07688537129411     
  -419.71952266547174     
  -99.202997684719762     
  -207.06396307808606     
   537.97642770176014     
  -420.46354514810719     
  -96.418185652387152     
  -205.72165141252302     
   535.87230213503869     
  -421.18668154050005     
  -93.593567653429204     
  -204.38460453634451     
   533.76461384794254     
  -421.88863329790081     
  -90.727936991415504     
  -203.05283122330681     
   531.65346953263452     
  -422.56909282533638     
  -87.819978648654129     
  -201.72633997849252     
   529.53897744390815     
  -423.22774266520128     
  -84.868400620418456     
  -200.40513903434319     
   527.42124744807052     
  -423.86425566985440     
  -81.871817504291286     
  -199.08923634656807     
   525.30039107314303     
  -424.47829430113666     
  -78.828851778463871     
  -197.77863958992543     
   523.17652156066652     
  -425.06951068947512     
  -75.738031508295151     
  -196.47335615387229     
   521.04975391912831     
  -425.63754592578732     
  -72.597892988086826     
  -195.17339313807861     
   518.92020497900592     
  -426.18203012319793     
  -69.406867461985470     
  -193.87875734780164     
   516.78799344962499     
  -426.70258162916286     
  -66.163394094247948     
  -192.58945528911582     
   514.65323997783992     
  -427.19880708486971     
  -62.865816005229568     
  -191.30549316399390     
   512.51606720836548     
  -427.67030070490893     
  -59.512433001531001     
  -190.02687686523413     
   510.37659984672217     
  -428.11664395242042     
  -56.101520379264741     
  -188.75361197122831     
   508.23496472345300     
  -428.53740535526492     
  -52.631232307168069     
  -187.48570374056612     
   506.09129086107089     
  -428.93213959756866     
  -49.099732189871382     
  -186.22315710646927     
   503.94570954310450     
  -429.30038758899269     
  -45.505054113390401     
  -184.96597667105038     
   501.79835438539487     
  -429.64167549484313     
  -41.845222954692403     
  -183.71416669939038     
   499.64936140999032     
  -429.95551466700329     
  -38.118137024433992     
  -182.46773111342793     
   497.49886912158604     
  -430.24140069468660     
  -34.321681090967381     
  -181.22667348565460     
   495.34701858659218     
  -430.49881330286883     
  -30.453603444686202     
  -179.99099703260879     
   493.19395351501322     
  -430.72721532870401     
  -26.511625442424812     
  -178.76070460816123     
   491.03982034539268     
  -430.92605251952216     
  -22.493339951460648     
  -177.53579869658441     
   488.88476833267094     
  -431.09475256915812     
  -18.396295307150403     
  -176.31628140539843     
   486.72894963928815     
  -431.23272478396177     
  -14.217901846700114     
  -175.10215445798480     
   484.57251942970868     
  -431.33935904781197     
  -9.9555220091931300     
  -173.89341918595963     
   482.41563596843201     
  -431.41402546288094     
  -5.6063730045706119     
  -172.69007652129724     
   480.25846072162369     
  -431.45607326041522     
  -1.1676084137661995     
  -171.49212698819497     
   478.10115846266393     
  -431.46483032351847     
   3.3637688090038087     
  -170.29957069466892     
   475.94389738171145     
  -431.43960205745094     
   7.9908284651880308     
  -169.11240732387083     
   473.78684919945795     
  -431.37967084396200     
   12.716808131869746     
  -167.93063612511480     
   471.63018928539060     
  -431.28429478297301     
   17.545017663212921     
  -166.75425590460284     
   469.47409678055692     
  -431.15270715049894     
   22.478960572572696     
  -165.58326501583736     
   467.31875472531516     
  -430.98411494620461     
   27.522219407058532     
  -164.41766134970783     
   465.16435019219801     
  -430.77769830065165     
   32.678574952216579     
  -163.25744232423895     
   463.01107442397506     
  -430.53260898851005     
   37.951919187674676     
  -162.10260487398648     
   460.85912297751736     
  -430.24796959460252     
   43.346338724814828     
  -160.95314543906613     
   458.70869587339547     
  -429.92287205416642     
   48.866068207074711     
  -159.80905995380064     
   456.55999775190350     
  -429.55637654261329     
   54.515524344425359     
  -158.67034383496923     
   454.41323803527189     
  -429.14751011003011     
   60.299325049196312     
  -157.53699196964226     
   452.26863109706636     
  -428.69526517216116     
   66.222253748925638     
  -156.40899870258423     
   450.12639643846342     
  -428.19859826904423     
   72.289345428940280     
  -155.28635782320620     
   447.98675887234492     
  -427.65642817832713     
   78.505805087651737     
  -154.16906255204827     
   445.84994871529875     
  -427.06763464016979     
   84.877106000406314     
  -153.05710552677172     
   443.71620198783535     
  -426.43105634516672     
   91.408937351390833     
  -151.95047878763967     
   441.58576062368491     
  -425.74548931503131     
   98.107260872516250     
  -150.84917376246270     
   439.45887268825106     
  -425.00968485848739     
   104.97828860497061     
  -149.75318125098670     
   437.33579260687003     
  -424.22234769395016     
   112.02854249916950     
  -148.66249140869661     
   435.21678140357204     
  -423.38213362520639     
   119.26480087114696     
  -147.57709373001035     
   433.10210695046243     
  -422.48764761867278     
   126.69421696092220     
  -146.49697703083464     
   430.99204422893700     
  -421.53744099146581     
   134.32420977167399     
  -145.42212943045274     
   428.88687560291294     
  -420.53000941817834     
   142.16261335269235     
  -144.35253833271346     
   426.78689110482236     
  -419.46378981803309     
   150.21758234890152     
  -143.28819040648807     
   424.69238873540132     
  -418.33715795041633     
   158.49770804167835     
  -142.22907156536004     
   422.60367477767494     
  -417.14842514010377     
   167.01196023882758     
  -141.17516694651113     
   420.52106412622896     
  -415.89583543831259     
   175.76978590233969     
  -140.12646088876411     
   418.44488063252300     
  -414.57756204404495     
   184.78106598602548     
  -139.08293690974145     
   416.37545746729006     
  -413.19170404914985     
   194.05620831165157     
  -138.04457768209525     
   414.31313750095012     
  -411.73628248681240     
   203.60611773171948     
  -137.01136500876285     
   412.25827370322355     
  -410.20923660382454     
   213.44228510293496     
  -135.98327979719784     
   410.21122956305010     
  -408.60841946555252     
   223.57676168094736     
  -134.96030203252499     
   408.17237953000387     
  -406.93159375294545     
   234.02226159986913     
  -133.94241074956312     
   406.14210947864422     
  -405.17642679094644     
   244.79214381173622     
  -132.92958400365669     
   404.12081719738586     
  -403.34048571235837     
   255.90048109341387     
  -131.92179884025393     
   402.10891290284462     
  -401.42123210415781     
   267.36212669497326     
  -130.91903126316421     
   400.10681978219935     
  -399.41601615394546     
   279.19269381720284     
  -129.92125620142386     
   398.11497456443874     
  -397.32207095031652     
   291.40871780643249     
  -128.92844747469496     
   396.13382812314597     
  -395.13650556676816     
   304.02758175478732     
  -127.94057775711595     
   394.16384611247008     
  -392.85629870360731     
   317.06771183095674     
  -126.95761853951865     
   392.20550963854879     
  -390.47829086487513     
   330.54851887222435     
  -125.97954008991960     
   390.25931596895333     
  -387.99917697333348     
   344.49058671538410     
  -125.00631141218786     
   388.32577928258752     
  -385.41549757296804     
   358.91563404595303     
  -124.03790020278446     
   386.40543146286109     
  -382.72363031762347     
   373.84671586600848     
  -123.07427280546183     
   384.49882293719543     
  -379.91977994862833     
   389.30819537534637     
  -122.11539416380299     
   382.60652356611558     
  -376.99996848331330     
   405.32595947727458     
  -121.16122777147258     
   380.72912358543920     
  -373.96002378723364     
   421.92740822192479     
  -120.21173562004192     
   378.86723460540725     
  -370.79556822556930     
   439.14168865347972     
  -119.26687814424091     
   377.02149067094160     
  -367.50200556066812     
   456.99970162773246     
  -118.32661416447799     
   375.19254938754381     
  -364.07450779846022     
   475.53435150334775     
  -117.39090082645860     
   373.38109311764214     
  -360.50800016218500     
   494.78059143512417     
  -116.45969353771879     
   371.58783025292070     
  -356.79714572642166     
   514.77567682185224     
  -115.53294590087731     
   369.81349656822891     
  -352.93632815025768     
   535.55926012599571     
  -114.61060964339426     
   368.05885666360507     
  -348.91963369931278     
   557.17365593546754     
  -113.69263454360747     
   366.32470550115721     
  -344.74083127979668     
   579.66398643870423     
  -112.77896835280031     
   364.61187004450403     
  -340.39335138150648     
   603.07847136670910     
  -111.86955671303404     
   362.92121100893456     
  -335.87026284625608     
   627.46862520850959     
  -110.96434307045725     
   361.25362473142599     
  -331.16424815719233     
   652.88958147811195     
  -110.06326858377997     
   359.61004517029278     
  -326.26757629610660     
   679.40036457835186     
  -109.16627202757537     
   357.99144604564805     
  -321.17207356176885     
   707.06423052290950     
  -108.27328969004243     
   356.39884313216152     
  -315.86909183284718     
   735.94905868327498     
  -107.38425526483192     
   354.83329671784759     
  -310.34947389272247     
   766.12770464030223     
  -106.49909973650377     
   353.29591424284598     
  -304.60351610792031     
   797.67852325270360     
  -105.61775125914538     
   351.78785313461736     
  -298.62092718352488     
   830.68577234599343     
  -104.74013502763856     
   350.31032385693123     
  -292.39078389093009     
   865.24025671349409     
  -103.86617314101652     
   348.86459319228993     
  -285.90148196557874     
   901.43984238424298     
  -102.99578445730056     
   347.45198777950679     
  -279.14068314769702     
   939.39021435778716     
  -102.12888443914935     
   346.07389793028750     
  -272.09525654001345     
   979.20555087194816     
  -101.26538498959029     
   344.73178175166629     
  -264.75121490847403     
   1021.0094253293724     
  -100.40519427703201     
   343.42716960384882     
  -257.09364421850353     
   1064.9356730476313     
  -99.548216548678880     
   342.16166892662596     
  -249.10662667064651     
   1111.1294952698670     
  -98.694351931380623     
   340.93696947130900     
  -240.77315545612231     
   1159.7485562963946     
  -97.843496218852778     
   339.75484897945898     
  -232.07504128389951     
   1210.9643602148712     
  -96.995540644094007     
   338.61717935479351     
  -222.99280858228778     
   1264.9636372329426     
  -96.150371635703848     
   337.52593338008018     
  -213.50558130304091     
   1321.9500846622147     
  -95.307870556666700     
   336.48319203765237     
  -203.59095566807406     
   1382.1461304508500     
  -94.467913424012224     
   335.49115249925796     
  -193.22485968969292     
   1445.7951351315394     
  -93.630370607588134     
   334.55213685959325     
  -182.38139617620612     
   1513.1636788986166     
  -92.795106505982787     
   333.66860169769154     
  -171.03266858446673     
   1584.5443609773188     
  -91.961979197411551     
   332.84314856153753     
  -159.14858587713658     
   1660.2587766436939     
  -91.130840063126072     
   332.07853548421394     
  -146.69664505230912     
   1740.6611287068326     
  -90.301533380616959     
   331.37768965511560     
  -133.64168658700760     
   1826.1421373879150     
  -89.473895883549460     
   330.74372138725664     
  -119.94562055659853     
   1917.1337191964608     
  -88.647756284995452     
   330.17993954170856     
  -105.56711766262538     
   2014.1142198197788     
  -87.822934760091869     
   329.68986859501706     
  -90.461261013976682     
   2117.6145014203921     
  -86.999242383759096     
   329.27726756184882     
  -74.579152253324082     
   2228.2250107708405     
  -86.176480518540245     
   328.94615101953411     
  -57.867464672542390     
   2346.6038711521041     
  -85.354440146960144     
   328.70081251875553     
  -40.267935638901989     
   2473.4864216519486     
  -84.532901142035641     
   328.54585071096699     
  -21.716787476511939     
   2609.6961974096366     
  -83.711631468676885     
   328.48619857728585     
  -2.1440659959400841     
   2756.1579382187560     
  -82.890386307678341     
   328.52715620864780     
   18.527118540701061     
   2913.9127017249866     
  -82.068907092779895     
   328.67442766450864     
   40.381463803637999     
   3084.1358378238197     
  -81.246920449847366     
   328.93416253048599     
   63.512482587317180     
   3268.1581160045012     
  -80.424137025534435     
   329.31300290809764     
   88.023668457350411     
   3467.4909599762127     
  -79.600250190790064     
   329.81813670588400     
   114.02985065717260     
   3683.8564304931756     
  -78.774934602202038     
   330.45735826724160     
   141.65877388587083     
   3919.2232976340424     
  -77.947844601333102     
   331.23913757350158     
   171.05294861812683     
   4175.8503451806955     
  -77.118612428808859     
   332.17269951056437     
   202.37182620698138     
   4456.3389171490708     
  -76.286846225823055     
   333.26811499629582     
   235.79436808560018     
   4763.6967128229335     
  -75.452127790770660     
   334.53640615008925     
   271.52209343177140     
   5101.4159737725276     
  -74.614010052686879     
   335.98966816675636     
   309.78271323506624     
   5473.5695477052814     
  -73.772014215788104     
   337.64121116195111     
   350.83448484285498     
   5884.9299974865298     
  -72.925626520321728     
   339.50572602361831     
   394.97145982400502     
   6341.1179067959201     
  -72.074294553671507     
   341.59947928349072     
   442.52984412497335     
   6848.7881729220144     
  -71.217423031621777     
   343.94054328235791     
   493.89575542188970     
   7415.8654783964939     
  -70.354368952046414     
   346.54906953718728     
   549.51474650986222     
   8051.8445704353398     
  -69.484436000966326     
   349.44761535543228     
   609.90358078812869     
   8768.1762288011032     
  -68.606868062444264     
   352.66153656366288     
   675.66490250413551     
   9578.7681950525093     
  -67.720841647141427     
   356.21946297984073     
   747.50566396702777     
   10500.641546338165     
  -66.825457006767849     
   360.15387832866980     
   826.26047556456592     
   11554.800084152563     
  -65.919727639222600     
   364.50183320807037     
   912.92147619570824     
   12767.395374259013     
  -65.002567806423457     
   369.30582925231641     
   1008.6769415026531     
   14171.306993314382     
  -64.072777575736524     
   374.61492596595417     
   1114.9617439525086     
   15808.317858552753     
  -63.129024744955373     
   380.48614064556472     
   1233.5241278916569     
   17732.145526885863     
  -62.169822802768302     
   386.98623901365198     
   1366.5152193432982     
   20012.766997326587     
  -61.193503785628920     
   394.19405449156852     
   1516.6109718232510     
   22742.587525275834     
  -60.198184477896042     
   402.20353286678352     
   1687.1803782628162     
   26045.848426046578     
  -59.181723801983260     
   411.12779441608620     
   1882.5242414581699     
   30091.658557174927     
  -58.141668357268998     
   421.10463422132386     
   2108.2116806369772     
   35118.522522727886     
  -57.075181721797264     
   432.30416492181018     
   2371.6005995574424     
   41456.974645163398     
  -55.978951040516698     
   444.93948619419388     
   2682.5279093961612     
   49628.740946451842     
  -54.849061076520172     
   459.28266463392106     
   3054.7434664945586     
   60282.431232074545     
  -53.680820355281803     
   475.68667755199488     
   3506.8617007351081     
   74963.615193689388     
  -52.468514469284791     
   494.62655384055256     
   4069.0888146877915     
   94204.455451719332     
  -51.205044334975206     
   516.73833145371077     
   4775.6222305756710     
   126507.35502083115     
  -49.881374189977599     
   542.98845551323029     
   5724.4273932319265     
   158641.22568427020     
  -48.485646610835538     
   574.58511546096929     
   6914.2365858639278     
   275099.31531826442     
  -47.001671416719581     
   614.31441055250741     
   8977.4814507509582     
   233938.21934429058     
  -45.406120846593900     
   663.58815941896648     
   10732.018095833100     
   1113381.5884761063     
  -43.662678747627545     
   738.12415468206120     
   19082.380009404093     
  -599034.94142516830     
  -41.707463406823429     
   822.30414957735820     
   14589.617948715424     
   10327959.691475436     
  -39.399143550521195     
   1088.9014835361104     
   92049.315634782979     
   8142560.7648954149     
  -35.974354107012125     
   1701.8210760517979     
   153118.52137149731     
   8142560.7648954149     
   55.111111111111114     
  -1234.8107204614180     
   232385582.10792649     
  -55142793868067.734     
   55.110053543178893     
  -935.46793784976819     
   66957200.503723271     
  -66757626127483.336     
   55.109977819796534     
  -925.89606278840154     
   50658461.575917438     
  -4611642764901.1943     
   55.109896724786168     
  -917.08673835081845     
   49440907.731553257     
  -16356375862406.020     
   55.109809881216577     
  -908.12077575335047     
   44771099.994109832     
  -10963562543723.359     
   55.109716886045078     
  -899.25407083659172     
   41386222.018296212     
  -10036720387422.465     
   55.109617308336531     
  -890.41538404456549     
   38035313.712088570     
  -8375373606493.9424     
   55.109510687363105     
  -881.62454818898243     
   35011505.042848140     
  -7168758162289.1533     
   55.109396530577158     
  -872.87604194742119     
   32212694.838903069     
  -6092159608325.9482     
   55.109274311448814     
  -864.17140253521006     
   29640640.190251410     
  -5187472755637.6162     
   55.109143467159534     
  -855.51020219934912     
   27272299.656753428     
  -4414564406633.2051     
   55.109003396142249     
  -846.89256016847855     
   25092806.164954733     
  -3757320350470.3872     
   55.108853455458238     
  -838.31844331189757     
   23086831.960543256     
  -3197714728437.8701     
   55.108692958000020     
  -829.78786114229365     
   21240685.140472412     
  -2721424928277.8467     
   55.108521169509167     
  -821.30081120784860     
   19541650.325887851     
  -2316016284058.5449     
   55.108337305397114     
  -812.85729431279435     
   17978045.766664013     
  -1970956803946.5869     
   55.108140527356220     
  -804.45731048716721     
   16539108.614607453     
  -1677267153377.7820     
   55.107929939747692     
  -796.10086004047514     
   15214930.634300824     
  -1427305421205.6016     
   55.107704585752117     
  -787.78794313730600     
   13996388.824293587     
  -1214566406715.6396     
   55.107463443267456     
  -779.51855997917698     
   12875082.724256165     
  -1033510813064.2705     
   55.107205420538335     
  -771.29271088557221     
   11843278.397547420     
  -879423489923.02441     
   55.106929351499673     
  -763.11039614085576     
   10893855.324744854     
  -748290721284.27942     
   55.106633990816519     
  -754.97161603957738     
   10020257.628394227     
  -636695490260.32874     
   55.106318008600880     
  -746.87637093493902     
   9216449.6845242344     
  -541729126396.30420     
   55.105979984785193     
  -738.82466120599372     
   8476874.8814048469     
  -460915680252.08594     
   55.105618403130876     
  -730.81648725169862     
   7796417.6977525726     
  -392147630711.90582     
   55.105231644849056     
  -722.85184952439886     
   7170368.7126333872     
  -333630945000.72516     
   55.104817981809234     
  -714.93074850767653     
   6594392.6348183081     
  -283838735290.94397     
   55.104375569310221     
  -707.05318473107843     
   6064498.4131893208     
  -241471220805.07224     
   55.103902438386086     
  -699.21915877678930     
   5577012.2440759819     
  -205422231795.94302     
   55.103396487618355     
  -691.42867126325689     
   5128552.1909354348     
  -174750197661.23636     
   55.102855474423890     
  -683.68172287854406     
   4716005.2258928604     
  -148653792652.04849     
   55.102277005786199     
  -675.97831436805006     
   4336505.8072542408     
  -126450989304.59064     
   55.101658528395944     
  -668.31844654387874     
   3987416.3343477356     
  -107561360196.13623     
   55.100997318164545     
  -660.70212027656328     
   3666309.0137620838     
  -91490928306.927139     
   55.100290469072569     
  -653.12933652625520     
   3370949.2340946356     
  -77819297698.989517     
   55.099534881312479     
  -645.60009632856043     
   3099280.2689767168     
  -66188728245.990417     
   55.098727248683005     
  -638.11440081929015     
   2849409.0945812650     
  -56294763313.557640     
   55.097864045189873     
  -630.67225123082824     
   2619593.4874332631     
  -47878342748.148033     
   55.096941510805273     
  -623.27364887284307     
   2408229.9684091937     
  -40719015120.851852     
   55.095955636335511     
  -615.91859520845821     
   2213842.8030508067     
  -34629179097.027687     
   55.094902147343596     
  -608.60709180393030     
   2035073.9234799528     
  -29449227536.941967     
   55.093776487070734     
  -601.33914034747090     
   1870673.4630934177     
  -25043334031.506149     
   55.092573798297124     
  -594.11474270070926     
   1719491.2605736279     
  -21295939148.516476     
   55.091288904079740     
  -586.93390085837609     
   1580468.8805733384     
  -18108718119.628300     
   55.089916287301001     
  -579.79661698731047     
   1452632.3337920189     
  -15398014263.082966     
   55.088450068958792     
  -572.70289343676950     
   1335085.3635439400     
  -13092653580.777924     
   55.086883985124537     
  -565.65273275594245     
   1227003.2573308786     
  -11132082019.795486     
   55.085211362492124     
  -558.64613769951904     
   1127627.1639854142     
  -9464785139.6775913     
   55.083425092436428     
  -551.68311125408286     
   1036258.8350764248     
  -8046935912.3085995     
   55.081517603495740     
  -544.76365665359356     
   952255.82178275578     
  -6841252585.6594934     
   55.079480832188239     
  -537.88777739316401     
   875027.01090415672     
  -5816018726.7041302     
   55.077306192067638     
  -531.05547725987742     
   804028.55250724056     
  -4944255437.5659962     
   55.074984540918621     
  -524.26676034225966     
   738760.08395473380     
  -4203013266.8053470     
   55.072506145987333     
  -517.52163107221429     
   678761.26747174712     
  -3572770831.9939041     
   55.069860647137119     
  -510.82009423155489     
   623608.60494249966     
  -3036924307.5455551     
   55.067037017814243     
  -504.16215499083654     
   572912.48860836844     
  -2581350243.3576121     
   55.064023523702332     
  -497.54781894148584     
   526314.51214222889     
  -2194036819.3865671     
   55.060807678938886     
  -490.97709211598914     
   483484.96971022803     
  -1864767408.4227731     
   55.057376199760540     
  -484.44998103349400     
   444120.57358596218     
  -1584853175.7754509     
   55.053714955437805     
  -477.96649273220771     
   407942.34005449136     
  -1346904391.0263247     
   55.049808916353165     
  -471.52663480764244     
   374693.65361663967     
  -1144636769.7637532     
   55.045642099069894     
  -465.13041545326956     
   344138.47573196038     
  -972705951.14034367     
   55.041197508231541     
  -458.77784351368172     
   316059.70462408569     
  -826567247.40250301     
   55.036457075125170     
  -452.46892852170674     
   290257.66034684586     
  -702356065.62778294     
   55.031401592733772     
  -446.20368075729596     
   266548.69176201278     
  -596786191.53937984     
   55.026010647095482     
  -439.98211130109962     
   244763.89614597382     
  -507063392.68149000     
   55.020262544779605     
  -433.80423209284425     
   224747.93810803659     
  -430811769.56810355     
   55.014134236281009     
  -427.67005599407355     
   206357.96544827757     
  -366011256.09975469     
   55.007601235126444     
  -421.57959685456655     
   189462.60872353398     
  -310944331.38837582     
   55.000637532477455     
  -415.53286958762141     
   173941.06301561635     
  -264150790.89511797     
   54.993215507006205     
  -409.52989024289309     
   159682.24127338483     
  -224389220.90329981     
   54.985305829811374     
  -403.57067608911251     
   146583.99610668019     
  -190604261.68962985     
   54.976877364132363     
  -397.65524570204900     
   134552.40313757057     
  -161898744.14665005     
   54.967897059610721     
  -391.78361905569051     
   123501.10222044570     
  -137510018.05558559     
   54.958329840838488     
  -385.95581762194240     
   113350.69037517047     
  -116789791.27036077     
   54.948138489923416     
  -380.17186447547266     
   104028.16429432236     
  -99187015.645059958     
   54.937283522791759     
  -374.43178440419399     
   95466.406295330322     
  -84233306.141268447     
   54.925723058939205     
  -368.73560402934322     
   87603.712335111763     
  -71530563.479232222     
   54.913412684331149     
  -363.08335192962181     
   80383.356996543604     
  -60740434.153154969     
   54.900305307143277     
  -357.47505877598479     
   73753.193822393499     
  -51575358.518958747     
   54.886351006023823     
  -351.91075747261317     
   67665.287224076979     
  -43790952.207606211     
   54.871496870548661     
  -346.39048330687206     
   62075.574170701650     
  -37179534.019154191     
   54.855686833530712     
  -340.91427410770149     
   56943.552663779024     
  -31564618.589157034     
   54.838861494834816     
  -335.48217041405275     
   52231.995427058471     
  -26796237.927721370     
   54.820957936339624     
  -330.09421565161477     
   47906.686308050943     
  -22746961.087165728     
   54.801909527677729     
  -324.75045631968095     
   43936.177988873365     
  -19308512.927336596     
   54.781645722375579     
  -319.45094219005836     
   40291.568907510911     
  -16388896.469596045     
   54.760091844004407     
  -314.19572650844930     
   36946.298432114076     
  -13909953.479861958     
   54.737168861943658     
  -308.98486623973110     
   33875.957492756432     
  -11805271.489908651     
   54.712793156348127     
  -303.81842219010338     
   31058.117652575253     
  -10018467.511512671     
   54.686876271899756     
  -298.69645966821412     
   28472.162312669650     
  -8501520.9801165704     
   54.659324659914802     
  -293.61904710524300     
   26099.173137718124     
  -7214049.1944241645     
   54.630039408366223     
  -288.58626265913756     
   23921.675834589343     
  -6120391.0884167328     
   54.598915959370245     
  -283.59816986281743     
   21923.944413330257     
  -5194770.6415515626     
   54.565843813674299     
  -278.65491357467323     
   20090.348198098647     
  -4400300.6205526190     
   54.530706221671437     
  -273.75634868744095     
   18410.774464468588     
  -3755459.0456401249     
   54.493379860452997     
  -268.90348383245271     
   16860.676461243329     
  -3110496.7828841107     
   54.453734496396933     
  -264.09287502401958     
   15472.306261953614     
  -2887787.8252498228     
   54.411632632773376     
  -259.33840441256103     
   14078.442883424828     
  -1620593.6306217434     
   54.366929141831200     
  -254.58668513513871     
   13232.563471806043     
  -4126876.6472007814     
   54.319470880809227     
  -250.04566203868978     
   10903.210973010293     
  -784410.15172065608     
   53.750245385673182     
  -210.23729751840062     
   5020.1348351053730     
  -219870.22628606606     
   53.252592512310869     
  -189.25919008573749     
   3371.1081379598777     
  -130194.08393939413     
   52.798479680397222     
  -174.84478846980176     
   2394.6525084144214     
  -70752.060095134337     
   52.375228786461321     
  -164.19812705451341     
   1864.0120577009138     
  -48059.196724520712     
   51.975632619236848     
  -155.77917670459360     
   1503.5680822670088     
  -33196.988585127627     
   51.595063275042889     
  -148.88377982922970     
   1254.5906678785514     
  -24595.807201344734     
   51.230310707656535     
  -143.07199787486215     
   1070.1221138684659     
  -18772.388869182108     
   50.879025657604977     
  -138.07336959681700     
   929.32919734960001     
  -14791.414879133763     
   50.539419425238883     
  -133.70406263905275     
   818.39358575609674     
  -11918.647207763008     
   50.210087999689605     
  -129.83556934541781     
   729.00373169787417     
  -9792.3311972604024     
   49.889902344474216     
  -126.37415689687708     
   655.56124771842121     
  -8173.8524076982731     
   49.577936493586392     
  -123.24961039092932     
   594.25735466068409     
  -6915.8820371306938     
   49.273418515418868     
  -120.40799640582209     
   542.38823938220389     
  -5919.6194483417457     
   48.975695956846572     
  -117.80704807356749     
   497.99109351964091     
  -5118.0261288094771     
   48.684210811838888     
  -115.41305559588446     
   459.60589755356978     
  -4464.0348406099138     
   48.398480959164502     
  -113.19872676137804     
   426.12563624899542     
  -3923.9282427623793     
   48.118086116108820     
  -111.14167223468486     
   396.69617442827757     
  -3473.0310639485961     
   47.842657020501910     
  -109.22331069499251     
   370.64844144866311     
  -3092.9666102789411     
   47.571866968920197     
  -107.42806161169193     
   347.45119187157104     
  -2769.8268730226396     
   47.305425106295274     
  -105.74273990620324     
   326.67749032390128     
  -2492.9348290344228     
   47.043071038737587     
  -104.15609498262813     
   307.98047910614309     
  -2253.9873070819094     
   46.784570460723756     
  -102.65845484910520     
   291.07557430302876     
  -2046.4513311268756     
   46.529711570138339     
  -101.24144794004869     
   275.72718931957718     
  -1865.1317144733794     
   46.278302102538426     
  -99.897783213097185     
   261.73870146102684     
  -1705.8567129512069     
   46.030166857378674     
  -98.621074519159876     
   248.94477611389277     
  -1565.2463491863089     
   45.785145618957280     
  -97.405699007637651     
   237.20542849499546     
  -1440.5395051956291     
   45.543091396936511     
  -96.246681980885100     
   226.40138220602825     
  -1329.4633958089894     
   45.303868927757527     
  -95.139602508526380     
   216.43040673746086     
  -1230.1339611472417     
   45.067353390685177     
  -94.080515486610580     
   207.20440202885652     
  -1140.9791106273578     
   44.833429301682727     
  -93.065886834790561     
   198.64705869915133     
  -1060.6790281228873     
   44.601989555602806     
  -92.092539273072106     
   190.69196598822970     
  -988.11935029393590     
   44.372934592842704     
  -91.157606680948973     
   183.28107086102517     
  -922.35413933497261     
   44.146171671049785     
  -90.258495466756372     
   176.36341481601286     
  -862.57639423266539     
   43.921614225969336     
  -89.392851700068178     
   169.89409185926789     
  -808.09438939763186     
   43.699181308318451     
  -88.558533010573043     
   163.83338393878566     
  -758.31256922449984     
   43.478797085807741     
  -87.753584451552072     
   158.14603966960189     
  -712.71602893388251     
   43.260390401238844     
  -86.976217678746579     
   152.80066945259779     
  -670.85782046513827     
   43.043894379072611     
  -86.224792915617314     
   147.76923579910923     
  -632.34853372826421     
   42.829246074061473     
  -85.497803271629166     
   143.02662179614725     
  -596.84767605262425     
   42.616386156523689     
  -84.793861056574414     
   138.55026422575258     
  -564.05652673666066     
   42.405258629650433     
  -84.111685795321975     
   134.31984027522762     
  -533.71216542682544     
   42.195810574911263     
  -83.450093697047578     
   130.31699903452642     
  -505.58248089226038     
   41.987991922186346     
  -82.807988373391680     
   126.52513042783448     
  -479.46195769706281     
   41.781755241724952     
  -82.184352632959332     
   122.92916574510650     
  -455.16812833961882     
   41.577055555426455     
  -81.578241206640158     
   119.51540478255936     
  -432.53855774833511     
   41.373850165274781     
  -80.988774280685149     
   116.27136559944685     
  -411.42827496017810     
   41.172098497041269     
  -80.415131732843420     
   113.18565353724551     
  -391.70758520083348     
   40.971761957612749     
  -79.856547982379709     
   110.24784664823926     
  -373.26018829840245     
   40.772803804507909     
  -79.312307377669100     
   107.44839523600125     
  -355.98156319231828     
   40.575189026322036     
  -78.781740055798949     
   104.77853351205886     
  -339.77757699603870     
   40.378884232992348     
  -78.264218217807340     
   102.23020168458856     
  -324.56327193119677     
   40.183857554907235     
  -77.759152770733095     
   99.795977145104587     
  -310.26182931399518     
   39.990078549996475     
  -77.265990294307215     
   97.469013425249614     
  -296.80364888869207     
   39.797518118037601     
  -76.784210295597632     
   95.242986058584421     
  -284.12556142608003     
   39.606148421499576     
  -76.313322719581450     
   93.112044347888826     
  -272.17013065151997     
   39.415942812319507     
  -75.852865687791720     
   91.070768368002447     
  -260.88504648670158     
   39.226875764073476     
  -75.402403440573337     
   89.114130519352187     
  -250.22258729746176     
   39.038922809059862     
  -74.961524461488395     
   87.237461114621226     
  -240.13915100291689     
   38.852060479863873     
  -74.529839764996595     
   85.436417482099344     
  -230.59483736360116     
   38.666266255016311     
  -74.106981330786667     
   83.706956201872330     
  -221.55308010264443     
   38.481518508398729     
  -73.692600670029236     
   82.045308101102492     
  -212.98032110627909     
   38.297796462081770     
  -73.286367510544466     
   80.447955692805408     
  -204.84572049305979     
   38.115080142314106     
  -72.887968589339678     
   78.911612789107451     
  -197.12089681624843     
   37.933350338406676     
  -72.497106542209451     
   77.433206062985590     
  -189.77970276803813     
   37.752588564281190     
  -72.113498881321419     
   76.009858292225303     
  -182.79800973511851     
   37.572777022473311     
  -71.736877052542823     
   74.638873219211916     
  -176.15353602729994     
   37.393898570400573     
  -71.366985565247276     
   73.317721699007166     
  -169.82567272459650     
   37.215936688721939     
  -71.003581188115831     
   72.044029153572694     
  -163.79533978290212     
   37.038875451631675     
  -70.646432204968903     
   70.815564105200934     
  -158.04485484750032     
   36.862699498944053     
  -70.295317725471278     
   69.630227693844674     
  -152.55780806291440     
   36.687394009837710     
  -69.950027045903241     
   68.486044133372815     
  -147.31895943643551     
   36.512944678140045     
  -69.610359055725809     
   67.381151937599554     
  -142.31414121051802     
   36.339337689041884     
  -69.276121686185505     
   66.313795878520665     
  -137.53016207929096     
   36.166559697141878     
  -68.947131397331887     
   65.282319662925985     
  -132.95473985424724     
   35.994597805728631     
  -68.623212700389530     
   64.285159114019123     
  -128.57641774934751     
   35.823439547215592     
  -68.304197712652226     
   63.320835980899020     
  -124.38450409677262     
   35.653072864650966     
  -67.989925742199546     
   62.387952200173224     
  -120.36901293739948     
   35.483486094230891     
  -67.680242900191260     
   61.485184603142727     
  -116.52060587592520     
   35.314667948749715     
  -67.375001738535715     
   60.611280059073287     
  -112.83054710209076     
   35.146607501926447     
  -67.074060910998512     
   59.765050955807610     
  -109.29065416832456     
   34.979294173550954     
  -66.777284855985144     
   58.945371049545180     
  -105.89325845254071     
   34.812717715397888     
  -66.484543499333398     
   58.151171611151128     
  -102.63116762720577     
   34.646868197860130     
  -66.195711975670648     
   57.381437853947077     
  -99.497631085769370     
   34.481735997257054     
  -65.910670366983780     
   56.635205620803809     
  -96.486304357109901     
   34.317311783776219     
  -65.629303457086451     
   55.911558338125488     
  -93.591227994625029     
   34.153586510010179     
  -65.351500500920721     
   55.209624128165800     
  -90.806792910846838     
   33.990551400052539     
  -65.077155007646965     
   54.528573181334444     
  -88.127717677693255     
   33.828197939120216     
  -64.806164536446758     
   53.867615298751744     
  -85.549032564391254     
   33.666517863671082     
  -64.538430504313581     
   53.225997554518813     
  -83.066045577535803     
   33.505503151988052     
  -64.273858004895558     
   52.603002212687286     
  -80.674338739282732     
   33.345146015203099     
  -64.012355637683484     
   51.997944672142665     
  -78.369735989507134     
   33.185438888735966     
  -63.753835346872577     
   51.410171652221365     
  -76.148297168152439     
   33.026374424124469     
  -63.498212269183377     
   50.839059423460228     
  -74.006298363565222     
   32.867945481224496     
  -63.245404590160391     
   50.284012185733488     
  -71.940217034963837     
   32.710145120759364     
  -62.995333408301128     
   49.744460557971259     
  -69.946722653108338     
   32.552966597199557     
  -62.747922606561019     
   49.219860138072946     
  -68.022661105415182     
   32.396403351954937     
  -62.503098730766382     
   48.709690179782328     
  -66.165045397973131     
   32.240449006862811     
  -62.260790874468682     
   48.213452339297532     
  -64.371046021487587     
   32.085097357956165     
  -62.020930569885095     
   47.730669494136379     
  -62.637977963903012     
   31.930342369497385     
  -61.783451684501237     
   47.260884659407104     
  -60.963297037704876     
   31.776178168263737     
  -61.548290323023657     
   46.803659931624317     
  -59.344585721405657     
   31.622599038071598     
  -61.315384734347816     
   46.358575538713772     
  -57.779550711109756     
   31.469599414527366     
  -61.084675223230079     
   45.925228908380447     
  -56.266011857231696     
   31.317173879993533     
  -60.856104066410502     
   45.503233819451211     
  -54.801897252242732     
   31.165317158759233     
  -60.629615432886723     
   45.092219590059386     
  -53.385237563168126     
   31.014024112405117     
  -60.405155308140735     
   44.691830308335625     
  -52.014157234068342     
   30.863289735352986     
  -60.182671422047193     
   44.301724129080114     
  -50.686873961605230     
   30.713109150591269     
  -59.962113180288576     
   43.921572574368078     
  -49.401687308834099     
   30.563477605567773     
  -59.743431599053771     
   43.551059919551818     
  -48.156980657106587     
   30.414390468241812     
  -59.526579242843333     
   43.189882564623517     
  -46.951210704624160     
   30.265843223288066     
  -59.311510165220930     
   42.837748484338839     
  -45.782907689661819     
   30.117831468445111     
  -59.098179852318424     
   42.494376676666384     
  -44.650668994017863     
   29.970350911001841     
  -58.886545168978728     
   42.159496659211250     
  -43.553156397943802     
   29.823397364415445     
  -58.676564307365133     
   41.832847986226668     
  -42.489092911232227     
   29.676966745054870     
  -58.468196737926085     
   41.514179789392429     
  -41.457257817360436     
   29.531055069064085     
  -58.261403162563198     
   41.203250355762222     
  -40.456487283215345     
   29.385658449339786     
  -58.056145469920949     
   40.899826701138110     
  -39.485666299365327     
   29.240773092618330     
  -57.852386692658371     
   40.603684203892868     
  -38.543731449488625     
   29.096395296667154     
  -57.650090966603585     
   40.314606218021702     
  -37.629664027021157     
   28.952521447576007     
  -57.449223491713980     
   40.032383737819046     
  -36.742490470130171     
   28.809148017143670     
  -57.249750494721198     
   39.756815059293068     
  -35.881278637640406     
   28.666271560356009     
  -57.051639193399190     
   39.487705469510765     
  -35.045136354178624     
   28.523888712951440     
  -56.854857762358279     
   39.224866946854426     
  -34.233209357612509     
   28.381996189070065     
  -56.659375300299459     
   38.968117876672331     
  -33.444678913336617     
   28.240590778982938     
  -56.465161798645724     
   38.717282784822302     
  -32.678761131517547     
   28.099669346898086     
  -56.272188111492824     
   38.472192076335922     
  -31.934704125776364     
   27.959228828840079     
  -56.080425926813504     
   38.232681795392601     
  -31.211787100869486     
   27.819266230600093     
  -55.889847738844686     
   37.998593392136080     
  -30.509319112592664     
   27.679778625753571     
  -55.700426821617363     
   37.769773498791636     
  -29.826636527673831     
   27.540763153742699     
  -55.512137203558297     
   37.546073724834081     
  -29.163103282984057     
   27.402217018021094     
  -55.324953643120686     
   37.327350450211696     
  -28.518108523419247     
   27.264137484258161     
  -55.138851605404440     
   37.113464636286054     
  -27.891065332023832     
   27.126521878600730     
  -54.953807239697987     
   36.904281646295878     
  -27.281411122965668     
   26.989367585989726     
  -54.769797357925064     
   36.699671062873634     
  -26.688603246864037     
   26.852672048529630     
  -54.586799413921575     
   36.499506538522155     
  -26.112123898249681     
   26.716432763908756     
  -54.404791483552053     
   36.303665609285282     
  -25.551470530361630     
   26.580647283868210     
  -54.223752245578076     
   36.112029580307571     
  -25.006165427218697     
   26.445313212717807     
  -54.043660963278299     
   35.924483339603434     
  -24.475743789185579     
   26.310428205896986     
  -53.864497466776328     
   35.740915261184540     
  -23.959763455404449     
   26.175989968579124     
  -53.686242136035190     
   35.561217035269010     
  -23.457795153630890     
   26.041996254317457     
  -53.508875884517977     
   35.385283571616775     
  -22.969428162833317     
   25.908444863731170     
  -53.332380143437945     
   35.213012860395523     
  -22.494266498136973     
   25.775333643230038     
  -53.156736846632811     
   35.044305861659495     
  -22.031928537781887     
   25.642660483776208     
  -52.981928415984598     
   34.879066397626133     
  -21.582047328153902     
   25.510423319681742     
  -52.807937747383868     
   34.717201042664982     
  -21.144269509307616     
   25.378620127440588     
  -52.634748197223843     
   34.558619021345173     
  -20.718254078227698     
   25.247248924593691     
  -52.462343569381083     
   34.403232115758463     
  -20.303673408098160     
   25.116307768626065     
  -52.290708102678693     
   34.250954565197731     
  -19.900211090036617     
   24.985794755894602     
  -52.119826458810643     
   34.101702982022452     
  -19.507562270938177     
   24.855708020585553     
  -51.949683710693108     
   33.955396264990412     
  -19.125433779403505     
   24.726045733700573     
  -51.780265331251520     
   33.811955511644889     
  -18.753541685718726     
   24.596806102070303     
  -51.611557182599903     
   33.671303949001995     
  -18.391613677131584     
   24.467987367394521     
  -51.443545505611340     
   33.533366846423512     
  -18.039386066712364     
   24.339587805307875     
  -51.276216909867976     
   33.398071450923169     
  -17.696604759535703     
   24.211605724470324     
  -51.109558363952601     
   33.265346915226651     
  -17.363025509118287     
   24.084039465681389     
  -50.943557186104762     
   33.135124223908264     
  -17.038410789744049     
   23.956887401017358     
  -50.778201035187529     
   33.007336142985181     
  -16.722534092660609     
   23.830147932990688     
  -50.613477901986840     
   32.881917137290230     
  -16.415173599679619     
   23.703819493730741     
  -50.449376100805381     
   32.758803335292633     
  -16.116118868011839     
   23.577900544185216     
  -50.285884261357694     
   32.637932443782546     
  -15.825163377660786     
   23.452389573341417     
  -50.122991320952110     
   32.519243718450085     
  -15.542110098897032     
   23.327285097466810     
  -49.960686516924220     
   32.402677892708361     
  -15.266768167899144     
   23.202585659368076     
  -49.798959379363822     
   32.288177131449117     
  -14.998952515036722     
   23.078289827668105     
  -49.637799724066234     
   32.175684987586344     
  -14.738486335645705     
   22.954396196100262     
  -49.477197645747097     
   32.065146340068999     
  -14.485196650470998     
   22.830903382819322     
  -49.317143511483948     
   31.956507365190468     
  -14.238918135453092     
   22.707810029728549     
  -49.157627954373034     
   31.849715479174570     
  -13.999490988373241     
   22.585114801822314     
  -48.998641867433193     
   31.744719296761769     
  -13.766759770507507     
   22.462816386543714     
  -48.840176397695082     
   31.641468598482962     
  -13.540575853263435     
   22.340913493156719     
  -48.682222940499919     
   31.539914279583485     
  -13.320794701707671     
   22.219404852132300     
  -48.524773134002658     
   31.440008319320679     
  -13.107277472568045     
   22.098289214548078     
  -48.367818853858665     
   31.341703738276419     
  -12.899889385114694     
   21.977565351501024     
  -48.211352208093253     
   31.244954567888058     
  -12.698501228983606     
   21.857232053532758     
  -48.055365532151853     
   31.149715808670681     
  -12.502987463137305     
   21.737288130067004     
  -47.899851384123437     
   31.055943402697153     
  -12.313227309985553     
   21.617732408858785     
  -47.744802540122009     
   30.963594197872261     
  -12.129104326258034     
   21.498563735454962     
  -47.590211989838771     
   30.872625915425324     
  -11.950505433839698     
   21.379780972665689     
  -47.436072932238524     
   30.782997124671525     
  -11.777323179142474     
   21.261383000046447     
  -47.282378771424774     
   30.694667200827958     
  -11.609451302793151     
   21.143368713390213     
  -47.129123112632563     
   30.607596316057009     
  -11.446789969684790     
   21.025737024229514     
  -46.976299758364213     
   30.521745391284373     
  -11.289241557248875     
   20.908486859347899     
  -46.823902704686986     
   30.437076079605006     
  -11.136711358405183     
   20.791617160300564     
  -46.671926137626933     
   30.353550744416967     
  -10.989110118341463     
   20.675126882943804     
  -46.520364429719564     
   30.271132418529405     
  -10.846349550902792     
   20.559014996972909     
  -46.369212136681000     
   30.189784796897634     
  -10.708346594955733     
   20.443280485468271     
  -46.218463994195169     
   30.109472197435466     
  -10.575019221436802     
   20.327922344449345     
  -46.068114914818395     
   30.030159553274693     
  -10.446291210337924     
   20.212939582436206     
  -45.918159985012217     
   29.951812369197157     
  -10.322086128112309     
   20.098331220018387     
  -45.768594462281129     
   29.874396723236316     
  -10.202333181985770     
   19.984096289430749     
  -45.619413772412109     
   29.797879224371421     
  -10.086962604947294     
   19.870233834136080     
  -45.470613506839094     
   29.722227004834316     
  -9.9759080000133249     
   19.756742908414200     
  -45.322189420089927     
   29.647407694834218     
  -9.8691063634404852     
   19.643622576957281     
  -45.174137427360066     
   29.573389397108414     
  -9.7664954836730455     
   19.530871914471120     
  -45.026453602164842     
   29.500140680980866     
  -9.6680177284376523     
   19.418490005282187     
  -44.879134174092350     
   29.427630548017582     
  -9.5736165924172578     
   19.306475942950122     
  -44.732175526663369     
   29.355828423574454     
  -9.4832387613749258     
   19.194828829885505     
  -44.585574195272272     
   29.284704132864142     
  -9.3968327185734690     
   19.083547776972644     
  -44.439326865221425     
   29.214227887474841     
  -9.3143499812349173     
   18.972631903197168     
  -44.293430369846199     
   29.144370262615581     
  -9.2357435250550264     
   18.862080335278204     
  -44.147881688724219     
   29.075102186177666     
  -9.1609699976961441     
   18.751892207304898     
  -44.002677945980786     
   29.006394911194946     
  -9.0899856378174153     
   18.642066660377118     
  -43.857816408655523     
   28.938220018911316     
  -9.0227530646982554     
   18.532602842250078     
  -43.713294485180924     
   28.870549370926078     
  -8.9592316652714530     
   18.423499906982702     
  -43.569109723920022     
   28.803355133436543     
  -8.8993886874460131     
   18.314757014589535     
  -43.425259811790724     
   28.736609718280697     
  -8.8431878967286544     
   18.206373330695989     
  -43.281742572972384     
   28.670285809055233     
  -8.7906005824704287     
   18.098348026196728     
  -43.138555967688028     
   28.604356304686704     
  -8.7415944858031924     
   17.990680276917001     
  -42.995698091061207     
   28.538794346043183     
  -8.6961450889892813     
   17.883369263276741     
  -42.853167172051407     
   28.473573257875760     
  -8.6542239115461399     
   17.776414169957228     
  -42.710961572460370     
   28.408666578539165     
  -8.6158105737842448     
   17.669814185570150     
  -42.569079786015934     
   28.344047999235784     
  -8.5808810233730934     
   17.563568502328842     
  -42.427520437538945     
   28.279691391560483     
  -8.5494173896369734     
   17.457676315721542     
  -42.286282282157195     
   28.215570761138206     
  -8.5214009034404050     
   17.352136824186520     
  -42.145364204618446     
   28.151660254362405     
  -8.4968169131014726     
   17.246949228788797     
  -42.004765218663749     
   28.087934127514142     
  -8.4756502931862023     
   17.142112732898401     
  -41.864484466469179     
   28.024366750315245     
  -8.4578906784597940     
   17.037626541869873     
  -41.724521218167823     
   27.960932570226795     
  -8.4435264522918292     
   16.933489862722919     
  -41.584874871437670     
   27.897606121834610     
  -8.4325510182763175     
   16.829701903823974     
  -41.445544951160088     
   27.834361989197536     
  -8.4249564219009105     
   16.726261874568564     
  -41.306531109147016     
   27.771174816033280     
  -8.4207406505745492     
   16.623168985064222     
  -41.167833123954040     
   27.708019261153972     
  -8.4198982723970435     
   16.520422445813811     
  -41.029450900740883     
   27.644870024110993     
  -8.4224319636552476     
   16.418021467399107     
  -40.891384471219645     
   27.581701784383576     
  -8.4283404437849558     
   16.315965260164393     
  -40.753633993681049     
   27.518489231055192     
  -8.4376283842518180     
   16.214253033899944     
  -40.616199753057984     
   27.455207018173304     
  -8.4503012975707215     
   16.112883997525202     
  -40.479082161116438     
   27.391829758441524     
  -8.4663649657636988     
   16.011857358771451     
  -40.342281756667340     
   27.328332021198296     
  -8.4858302756868831     
   15.911172323863815     
  -40.205799205879018     
   27.264688294130643     
  -8.5087067792231998     
   15.810828097202414     
  -40.069635302660480     
   27.200872993286470     
  -8.5350093512969654     
   15.710823881042447     
  -39.933790969119379     
   27.136860423151742     
  -8.5647512689279335     
   15.611158875173057     
  -39.798267256089915     
   27.072624788634783     
  -8.5979517412317250     
   15.511832276594763     
  -39.663065343741884     
   27.008140150575542     
  -8.6346285378477177     
   15.412843279195281     
  -39.528186542274099     
   26.943380436541688     
  -8.6748045088354200     
   15.314191073423501     
  -39.393632292675925     
   26.878319402725420     
  -8.7185018699203898     
   15.215874845961489     
  -39.259404167572363     
   26.812930638701019     
  -8.7657483427823841     
   15.117893779394230     
  -39.125503872160280     
   26.747187526130148     
  -8.8165698000859045     
   15.020247051876966     
  -38.991933245213389     
   26.681063252629507     
  -8.8709990557452389     
   14.922933836799899     
  -38.858694260182531     
   26.614530759711414     
  -8.9290663475639089     
   14.825953302450031     
  -38.725789026377996     
   26.547562762104690     
  -8.9908094738779507     
   14.729304611669949     
  -38.593219790245101     
   26.480131691050602     
  -9.0562631085790262     
   14.632986921513297     
  -38.460988936723140     
   26.412209717736260     
  -9.1254701995017502     
   14.536999382896751     
  -38.329098990700693     
   26.343768691239994     
  -9.1984707169709701     
   14.441341140248216     
  -38.197552618570441     
   26.274780160862715     
  -9.2753121077348748     
   14.346011331151042     
  -38.066352629868142     
   26.205215320054702     
  -9.3560405779145697     
   14.251009085983990     
  -37.935501979028707     
   26.135045015720344     
  -9.4407081597635258     
   14.156333527556699     
  -37.805003767228101     
   26.064239704522116     
  -9.5293672543336676     
   14.061983770740420     
  -37.674861244341507     
   25.992769450114615     
  -9.6220753532170189     
   13.967958922093700     
  -37.545077811003807     
   25.920603884965487     
  -9.7188911222192278     
   13.874258079482800     
  -37.415657020787521     
   25.847712201548845     
  -9.8198773056717634     
   13.780880331696510     
  -37.286602582479262     
   25.774063121756306     
  -9.9251006191570053     
   13.687824758055124     
  -37.157918362507090     
   25.699624867112625     
  -10.034628098662992     
   13.595090428013213     
  -37.029608387448377     
   25.624365156372654     
  -10.148534928786056     
   13.502676400755959     
  -36.901676846696425     
   25.548251144406759     
  -10.266894188358796     
   13.410581724788651     
  -36.774128095240428     
   25.471249437994068     
  -10.389788576205676     
   13.318805437519089     
  -36.646966656586258     
   25.393326023672525     
  -10.517298513890918     
   13.227346564832484     
  -36.520197225815032     
   25.314446284818345     
  -10.649514177949481     
   13.136204120658565     
  -36.393824672781776     
   25.234574928483724     
  -10.786524407786631     
   13.045377106530472     
  -36.267854045472006     
   25.153675995425324     
  -10.928427150316825     
   12.954864511135087     
  -36.142290573503942     
   25.071712791797946     
  -11.075320031790406     
   12.864665309854402     
  -36.017139671795555     
   24.988647891559520     
  -11.227309947566962     
   12.774778464297516     
  -35.892406944399269     
   24.904443066952766     
  -11.384503578463766     
   12.685202921822819     
  -35.768098188506606     
   24.819059290114289     
  -11.547017367173584     
   12.595937615049968     
  -35.644219398631662     
   24.732456659860485     
  -11.714968355744555     
   12.506981461361134     
  -35.520776770989038     
   24.644594397192403     
  -11.888482734079711     
   12.418333362391099     
  -35.397776708054337     
   24.555430776686805     
  -12.067688764220010     
   12.329992203505682     
  -35.275225823335234     
   24.464923110955155     
  -12.252723972275421     
   12.241956853267974     
  -35.153130946354935     
   24.373027681163087     
  -12.443727782121792     
   12.154226162891849     
  -35.031499127845038     
   24.279699722797176     
  -12.640850437278736     
   12.066798965682214     
  -34.910337645176746     
   24.184893344517583     
  -12.844243992837352     
   11.979674076461365     
  -34.789654008029025     
   24.088561514571303     
  -13.054071753247651     
   11.892850290980885     
  -34.669455964301541     
   23.990655976421944     
  -13.270499897373893     
   11.806326385318425     
  -34.549751506292509     
   23.891127227191642     
  -13.493706207535228     
   11.720101115258702     
  -34.430548877147942     
   23.789924430635125     
  -13.723871881916532     
   11.634173215658027     
  -34.311856577592550     
   23.686995391520753     
  -13.961190352080820     
   11.548541399791645     
  -34.193683372954055     
   23.582286463880152     
  -14.205860567797783     
   11.463204358683086     
  -34.076038300520295     
   23.475742509621664     
  -14.458091319841367     
   11.378160760414795     
  -33.958930677184433     
   23.367306824722856     
  -14.718101743200778     
   11.293409249419147     
  -33.842370107468504     
   23.256921061648850     
  -14.986118331198703     
   11.208948445749014     
  -33.726366491878970     
   23.144525174164862     
  -15.262381136189166     
   11.124776944326948     
  -33.610930035654448     
   23.030057315643440     
  -15.547136792942572     
   11.040893314172024     
  -33.496071257891103     
   22.913453789696373     
  -15.840647932555985     
   10.957296097603356     
  -33.381801001091354     
   22.794648930202200     
  -16.143184409777678     
   10.873983809419187     
  -33.268130441148024     
   22.673575047128871     
  -16.455032563378300     
   10.790954936050476     
  -33.155071097772947     
   22.550162302903530     
  -16.776488105641366     
   10.708207934687811     
  -33.042634845410412     
   22.424338642111223     
  -17.107864540130851     
   10.625741232380413     
  -32.930833924659979     
   22.296029658060238     
  -17.449485259417958     
   10.543553225105921     
  -32.819680954218292     
   22.165158518614607     
  -17.801693827294628     
   10.461642276809648     
  -32.709188943384483     
   22.031645814909893     
  -18.164845087937596     
   10.380006718411828     
  -32.599371305155330     
   21.895409476750366     
  -18.539315255141201     
   10.298644846781366     
  -32.490241869932611     
   21.756364612336803     
  -18.925494570504192     
   10.217554923674511     
  -32.381814899894124     
   21.614423403058023     
  -19.323795238956173     
   10.136735174636742     
  -32.274105104039563     
   21.469494938765848     
  -19.734647077112008     
   10.056183787866152     
  -32.167127653978433     
   21.321485085687513     
  -20.158502787027178     
   9.9758989130363833     
  -32.060898200477247     
   21.170296314784807     
  -20.595835479383325     
   9.8958786600772299     
  -31.955432890818567     
   21.015827548689433     
  -21.047144095391925     
   9.8161210979107345     
  -31.850748387026904     
   20.857973967973990     
  -21.512949499393233     
   9.7366242531406328     
  -31.746861884990150     
   20.696626846728545     
  -21.993802624275663     
   9.6573861086927817     
  -31.643791134555713     
   20.531673327046473     
  -22.490278275360733     
   9.5784046024040901     
  -31.541554460638142     
   20.362996239981271     
  -23.002984561908370     
   9.4996776255573625     
  -31.440170785398777     
   20.190473855766960     
  -23.532558800289916     
   9.4212030213592310     
  -31.339659651597444     
   20.013979664764783     
  -24.079671891097988     
   9.3429785833582706     
  -31.240041247121582     
   19.833382125581551     
  -24.645031684674876     
   9.2650020538001296     
  -31.141336430837757     
   19.648544387946487     
  -25.229381102692198     
   9.1872711219163818     
  -31.043566759793702     
   19.459324029676299     
  -25.833506423196908     
   9.1097834221435434     
  -30.946754517890753     
   19.265572731502317     
  -26.458232746902720     
   9.0325365322685034     
  -30.850922746097250     
   19.067135985900553     
  -27.104434681952313     
   8.9555279714963785     
  -30.756095274318032     
   18.863852725785904     
  -27.773031239661943     
   8.8787551984365081     
  -30.662296755024848     
   18.655554991488444     
  -28.464996628048720     
   8.8022156090020687     
  -30.569552698754180     
   18.442067516778074     
  -29.181356770054290     
   8.7259065342184652     
  -30.477889511609728     
   18.223207341002670     
  -29.923199953519148     
   8.6498252379353211     
  -30.387334534903843     
   17.998783341351274     
  -30.691673474421620     
   8.5739689144365485     
  -30.297916087074732     
   17.768595790293116     
  -31.487995822625319     
   8.4983346859426145     
  -30.209663508044940     
   17.532435821623420     
  -32.313453691803652     
   8.4229195999986750     
  -30.122607206193546     
   17.290084918934898     
  -33.169414304964505     
   8.3477206267418342     
  -30.036778708117087     
   17.041314311647660     
  -34.057324609034382     
   8.2727346560402939     
  -29.952210711395271     
   16.785884377079906     
  -34.978722753401115     
   8.1979584944966177     
  -29.868937140561496     
   16.523543956429393     
  -35.935240002648840     
   8.1233888623068182     
  -29.786993206529399     
   16.254029656409532     
  -36.928612051196055     
   8.0490223899662823     
  -29.706415469723311     
   15.977065066025554     
  -37.960682703092729     
   7.9748556148129710     
  -29.627241907193866     
   15.692359945752365     
  -39.033416730938150     
   7.9008849773975092     
  -29.549511984028808     
   15.399609320270322     
  -40.148904110118409     
   7.8271068176690637     
  -29.473266729379521     
   15.098492539444440     
  -41.309375672632711     
   7.7535173709649898     
  -29.398548817476161     
   14.788672221899688     
  -42.517208494181546     
   7.6801127637913051     
  -29.325402654025929     
   14.469793158193333     
  -43.774942778239144     
   7.6068890093799997     
  -29.253874468412057     
   14.141481087356546     
  -45.085292224022332     
   7.5338420030080728     
  -29.184012412204471     
   13.803341395676371     
  -46.451158606495390     
   7.4609675170619330     
  -29.115866664449964     
   13.454957706127663     
  -47.875650369718372     
   7.3882611958294326     
  -29.049489544363755     
   13.095890328354766     
  -49.362095630834432     
   7.3157185500003328     
  -28.984935632015063     
   12.725674611123516     
  -50.914067056105488     
   7.2433349508543152     
  -28.922261897716744     
   12.343819108202716     
  -52.535397153100639     
   7.1711056241138706     
  -28.861527840872352     
   11.949803629554470     
  -54.230207827148995     
   7.0990256434373755     
  -28.802795639121339     
   11.543077070850844     
  -56.002930664089540     
   7.0270899235254749     
  -28.746130308717039     
   11.123055090870182     
  -57.858341186638548     
   6.9552932128114175     
  -28.691599877159934     
   10.689117531970382     
  -59.801585587607804     
   6.8836300857033192     
  -28.639275569229852     
   10.240605640063333     
  -61.838221416806853     
   6.8120949343432837     
  -28.589232007681098     
   9.7768189794372713     
  -63.974251955912052     
   6.7406819598450172     
  -28.541547430008087     
   9.2970120897679411     
  -66.216175708103250     
   6.6693851629678109     
  -28.496303922853773     
   8.8003907719571544     
  -68.571029762126344     
   6.5981983341806627     
  -28.453587675802027     
   8.2861080487412178     
  -71.046451031587978     
   6.5271150430656633     
  -28.413489256515163     
   7.7532596660042961     
  -73.650731787027865     
   6.4561286270046052     
  -28.376103909406147     
   7.2008791776015988     
  -76.392894922471314     
   6.3852321790869651     
  -28.341531880297936     
   6.6279324656830507     
  -79.282765931607187     
   6.3144185351709146     
  -28.309878769830739     
   6.0333117211960090     
  -82.331066746143975     
   6.2436802600216756     
  -28.281255918726249     
   5.4158287205999152     
  -85.549509092388519     
   6.1730096324432857     
  -28.255780828418732     
   4.7742074024070149     
  -88.950912393072628     
   6.1023986293104961     
  -28.233577621014067     
   4.1070755594589547     
  -92.549325844991174     
   6.0318389083969928     
  -28.214777543076366     
   3.4129556156215362     
  -96.360178708265380     
   5.9613217898841055     
  -28.199519518349039     
   2.6902542753095289     
  -100.40044014964327     
   5.8908382364205778     
  -28.187950755225298     
   1.9372509741872204     
  -104.68881277775922     
   5.8203788315884051     
  -28.180227415593944     
   1.1520848783540429     
  -109.24594600995650     
   5.7499337566120019     
  -28.176515352689862     
  0.33274028327935018     
  -114.09468462847870     
   5.6794927651276019     
  -28.176990926610248     
 -0.52296985143422181     
  -119.26035810471596     
   5.6090451558064078     
  -28.181841907581880     
  -1.4174225372196121     
  -124.77110603694818     
   5.5385797425980652     
  -28.191268478506171     
  -2.3532058324967036     
  -130.65826828891699     
   5.4680848223299030     
  -28.205484350199075     
  -3.3331428446636036     
  -136.95682342535827     
   5.3975481393612617     
  -28.224718004861618     
  -4.3603190203537689     
  -143.70591622795732     
   5.3269568469502877     
  -28.249214085892660     
  -5.4381133920634737     
  -150.94945908100581     
   5.2562974649415590     
  -28.279234955210747     
  -6.5702343351709924     
  -158.73685408259445     
   5.1855558333255907     
  -28.315062442900651     
  -7.7607607407904791     
  -167.12383018772263     
   5.1147170611538639     
  -28.356999818420622     
  -9.0141894671983707     
  -176.17344777376741     
   5.0437654702135193     
  -28.405374017902371     
  -10.335490325501658     
  -185.95728026201630     
   4.9726845327717264     
  -28.460538168534793     
  -11.730169927466751     
  -196.55683830907859     
   4.9014568025877425     
  -28.522874458890424     
  -13.204346214784874     
  -208.06526516111657     
   4.8300638382569074     
  -28.592797413686117     
  -14.764835703493215     
  -220.58939411260022     
   4.7584861177902606     
  -28.670757643343197     
  -16.419256159337756     
  -234.25222891771364     
   4.6867029431398315     
  -28.757246153432089     
  -18.176147876220568     
  -249.19597822291232     
   4.6146923331448635     
  -28.852799317404873     
  -20.045117712892456     
  -265.58576360456419     
   4.5424309030880909     
  -28.958004639036922     
  -22.037010939926645     
  -283.61420106892211     
   4.4698937287002307     
  -29.073507460006599     
  -24.164117447943610     
  -303.50707822940785     
   4.3970541920180688     
  -29.200018804963115     
  -26.440420534664121     
  -325.53045728214829     
   4.3238838059639226     
  -29.338324603710479     
  -28.881898964280289     
  -349.99960699768911     
   4.2503520138422619     
  -29.489296591163082     
  -31.506896016762902     
  -377.29034647355616     
   4.1764259591025841     
  -29.653905265243282     
  -34.336573615314634     
  -407.85354581797520     
   4.1020702196427283     
  -29.833235387303937     
  -37.395475208949385     
  -442.23386224693701     
   4.0272464995503165     
  -30.028504648265809     
  -40.712229175801340     
  -481.09415286881784     
   3.9519132694011629     
  -30.241086309511111     
  -44.320435322317557     
  -525.24764402936114     
   3.8760253439121843     
  -30.472536879448246     
  -48.259792652537683     
  -575.70079804563886     
   3.7995333826845141     
  -30.724630232674297     
  -52.577548637880071     
  -633.71112286995481     
   3.7223832956875484     
  -30.999400059417503     
  -57.330382059404634     
  -700.86626634950255     
   3.6445155296157199     
  -31.299193212208586     
  -62.586879057026024     
  -779.19359246913689     
   3.5658642036912114     
  -31.626737487352504     
  -68.430831000544430     
  -871.31530244265866     
   3.4863560529774742     
  -31.985228804276037     
  -74.965695768864521     
  -980.66892436834041     
   3.4059091224162872     
  -32.378444825452256     
  -82.320712701626917     
  -1111.8384268315010     
   3.3244311334228502     
  -32.810895359463494     
  -90.659500902863357     
  -1271.0191228446279     
   3.2418174134697559     
  -33.288024472531134     
  -100.19214432419787     
  -1466.8472764308151     
   3.1579482318977057     
  -33.816488580585215     
  -111.19349889742924     
  -1711.2738555013232     
   3.0726853124241433     
  -34.404542459862995     
  -124.02805281368889     
  -2022.6336580188433     
   2.9858671772934917     
  -35.062607105019310     
  -139.19780524883055     
  -2424.6346639527196     
   2.8973027883315159     
  -35.804058031212563     
  -157.38256522847558     
  -2968.0561803267660     
   2.8067626263429868     
  -36.646621910736087     
  -179.64298658092684     
  -3682.0112152734387     
   2.7139657714747791     
  -37.613874553927076     
  -207.25807069547704     
  -4817.1544364528663     
   2.6185604541100429     
  -38.740486553087976     
  -243.38672896887437     
  -6062.8611796730229     
   2.5200933384653372     
  -40.071098845051189     
  -288.85818781642104     
  -9745.6105522592479     
   2.4179579525139752     
  -41.698119981988199     
  -361.95026695836714     
  -9578.3275069376359     
   2.3113008020232213     
  -43.687464957535070     
  -433.78772326039785     
  -34624.198334934415     
   2.1988299632600201     
  -46.505607292617157     
  -693.46921077241200     
   7671.3966270076453     
   2.0783516280334493     
  -49.829114659722755     
  -635.93373606985585     
  -291724.36241862900     
   1.9452460623709114     
  -58.478615135421656     
  -2823.8664542096240     
  -231845.21060950423     
   1.7777777777777777     
  -76.945045105397497     
  -4562.7055337808688     
  -231845.21060950423     
  -2877.8916864182352     
   492101.16465909313     
  -209689881297.84882     
   53366008330766960.     
  -2877.5559091265432     
   232819.42705569632     
  -49591856305.547958     
   65439196234096080.     
  -2877.5372548443834     
   226047.83126378219     
  -33615009360.328476     
   840748506589243.12     
  -2877.5176211014455     
   220150.73495190361     
  -33393037141.636223     
   13583565155000808.     
  -2877.4969605402848     
   214163.91837852940     
  -29514877444.371918     
   8335701067954649.0     
  -2877.4752238065789     
   208353.84381213837     
  -26941322466.657211     
   7725311165674462.0     
  -2877.4523594864809     
   202644.37233479199     
  -24362112490.305046     
   6308801806207631.0     
  -2877.4283140437051     
   197054.75512835645     
  -22084409967.358604     
   5334546423570760.0     
  -2877.4030317565175     
   191577.69967865042     
  -20001708525.113144     
   4465351967204400.0     
  -2877.3764546548118     
   186213.31531946710     
  -18116477338.881981     
   3747867369980557.5     
  -2877.3485224574756     
   180959.66302733312     
  -16405388601.721294     
   3142720006492606.0     
  -2877.3191725102688     
   175815.38630048611     
  -14853811329.362495     
   2635523074503211.5     
  -2877.2883397244577     
   170778.97872303636     
  -13446747036.342390     
   2209732749621979.2     
  -2877.2559565164725     
   165848.98787988917     
  -12170994996.098978     
   1852505717678290.2     
  -2877.2219527488655     
   161023.95859507204     
  -11014442163.850128     
   1552798533848779.0     
  -2877.1862556728947     
   156302.44871873604     
  -9966106327.9606972     
   1301392639045654.0     
  -2877.1487898730561     
   151683.02474595030     
  -9015998129.7566376     
   1090529579298901.1     
  -2877.1094772139340     
   147164.26302949846     
  -8155040915.5927935     
   913695873360376.88     
  -2877.0682367897571     
   142744.74944477592     
  -7374985990.5717278     
   765420112197612.12     
  -2877.0249848770750     
   138423.07948180195     
  -6668338551.4914761     
   641107779591164.62     
  -2876.9796348910081     
   134197.85821736546     
  -6028289340.0976276     
   536900862635356.88     
  -2876.9320973455415     
   130067.70033026501     
  -5448652711.5169811     
   449560258579712.38     
  -2876.8822798183751     
   126031.23009290294     
  -4923810166.9081373     
   376366836298423.50     
  -2876.8300869208738     
   122087.08137235665     
  -4448658925.1391792     
   315038207848610.94     
  -2876.7754202736878     
   118233.89763200028     
  -4018565158.3619556     
   263658853341806.25     
  -2876.7181784886552     
   114470.33193159291     
  -3629321380.2118387     
   220621326955525.81     
  -2876.6582571576268     
   110795.04692699085     
  -3277107706.0263996     
   184576911669957.72     
  -2876.5955488488953     
   107206.71487114001     
  -2958456552.0135388     
   154394094675214.09     
  -2876.5299431119365     
   103704.01761414747     
  -2670220562.8763471     
   129123740003228.39     
  -2876.4613264912186     
   100285.64660121003     
  -2409543380.9500837     
   107969782803092.34     
  -2876.3895825498557     
   96950.302877466864     
  -2173833087.5211506     
   90264640502670.516     
  -2876.3145919039271     
   93696.697084827363     
  -1960738029.6132638     
   75448555636654.344     
  -2876.2362322683157     
   90523.549461679184     
  -1768124827.5521913     
   63052244604463.398     
  -2876.1543785149474     
   87429.589846009592     
  -1594058377.3362489     
   52682329725854.469     
  -2876.0689027443450     
   84413.557675214834     
  -1436783667.2579114     
   44009111664994.625     
  -2875.9796743714442     
   81474.201984413987     
  -1294709236.8714750     
   36756301807301.914     
  -2875.8865602266410     
   78610.281408229333     
  -1166392138.5576816     
   30692403700081.500     
  -2875.7894246730607     
   75820.564181591879     
  -1050524268.5926282     
   25623481905815.164     
  -2875.6881297410623     
   73103.828139665115     
  -945919937.65990424     
   21387092240791.973     
  -2875.5825352810043     
   70458.860718474229     
  -851504575.34285724     
   17847189997208.469     
  -2875.4724991353069     
   67884.458954976144     
  -766304462.74501276     
   14889857821244.152     
  -2875.3578773308477     
   65379.429487913920     
  -689437402.39065373     
   12419722324446.350     
  -2875.2385242927230     
   62942.588559190553     
  -620104240.24062431     
   10356948405571.715     
  -2875.1142930803917     
   60572.762013268977     
  -557581164.46451974     
   8634719539120.9844     
  -2874.9850356472025     
   58268.785297681367     
  -501212706.01843023     
   7197123969450.0137     
  -2874.8506031242573     
   56029.503465515380     
  -450405383.88035512     
   5997383271298.1035     
  -2874.7108461295265     
   53853.771174404552     
  -404621932.78641808     
   4996367594817.8320     
  -2874.5656151030712     
   51740.452687792691     
  -363376059.31005645     
   4161350628195.7188     
  -2874.4147606691358     
   49688.421876404449     
  -326227683.31575328     
   3464966979714.8784     
  -2874.2581340257962     
   47696.562218152852     
  -292778615.21866584     
   2884338153597.2593     
  -2874.0955873627154     
   45763.766799926430     
  -262668633.12107572     
   2400340539697.9746     
  -2873.9269743074292     
   43888.938318088782     
  -235571921.91746515     
   1996992300332.3091     
  -2873.7521504004139     
   42070.989080139167     
  -211193841.06584930     
   1660939767017.2578     
  -2873.5709735989935     
   40308.841005172544     
  -189267992.71110865     
   1381027625890.5500     
  -2873.3833048099277     
   38601.425625423348     
  -169553559.79742846     
   1147938789228.8372     
  -2873.1890084502415     
   36947.684088052658     
  -151832893.22692868     
   953893225717.78210     
  -2872.9879530355856     
   35346.567155651930     
  -135909321.53264046     
   792395712241.48059     
  -2872.7800117950496     
   33797.035208744230     
  -121605165.46319106     
   658024861773.31165     
  -2872.5650633109794     
   32298.058246483248     
  -108759937.21104567     
   546256606318.47424     
  -2872.3429921819056     
   30848.615889055669     
  -97228707.450437099     
   453316503339.07483     
  -2872.1136897061838     
   29447.697379241250     
  -86880625.639359325     
   376056290109.76904     
  -2871.8770545834132     
   28094.301584166464     
  -77597577.966380790     
   311850590611.04803     
  -2871.6329936300431     
   26787.436998006891     
  -69272971.836936295     
   258510618333.66345     
  -2871.3814225049064     
   25526.121743618351     
  -61810633.940641463     
   214212014204.99802     
  -2871.1222664396191     
   24309.383575313259     
  -55123812.157413214     
   177434555841.29449     
  -2870.8554609679259     
   23136.259881237042     
  -49134271.358694643     
   146911781918.08902     
  -2870.5809526471039     
   22005.797686284419     
  -43771474.450779803     
   121588908946.92485     
  -2870.2986997634689     
   20917.053654932879     
  -38971840.845817611     
   100587690508.56068     
  -2870.0086730128505     
   19869.094094416159     
  -34678074.962366477     
   83177068995.630646     
  -2869.7108561455902     
   18860.994958212403     
  -30838558.475975201     
   68748681286.255463     
  -2869.4052465641912     
   17891.841849560868     
  -27406800.147469562     
   56796411151.315186     
  -2869.0918558601570     
   16960.730025408688     
  -24340938.033406660     
   46899330145.512352     
  -2868.7707102748313     
   16066.764400560714     
  -21603289.041502219     
   38707464057.265053     
  -2868.4418510671367     
   15209.059552223684     
  -19159941.509421345     
   31929923199.729122     
  -2868.1053347690377     
   14386.739724729523     
  -16980386.680872079     
   26325003846.604919     
  -2867.7612333072675     
   13598.938834744766     
  -15037185.489788819     
   21691937095.838333     
  -2867.4096339673733     
   12844.800476827530     
  -13305667.288408231     
   17864011681.068150     
  -2867.0506391734193     
   12123.477929399383     
  -11763657.541368425     
   14702844141.078154     
  -2866.6843660537388     
   11434.134161020862     
  -10391231.726427604     
   12093605767.335367     
  -2866.3109457599076     
   10775.941837404573     
  -9170492.9720059261     
   9941047519.8402901     
  -2865.9305225026142     
   10148.083328730199     
  -8085371.2059624111     
   8166191050.7793589     
  -2865.5432522643323     
   9549.7507175618139     
  -7121441.7286156258     
   6703574067.5957851     
  -2865.1493011445668     
   8980.1458074194124     
  -6265761.4206774933     
   5498958731.3882942     
  -2864.7488432890259     
   8438.4801318394693     
  -5506720.8565696739     
   4507425115.8005180     
  -2864.3420583492357     
   7923.9749643482028     
  -4833910.8442028156     
   3691785916.3307300     
  -2863.9291284139331     
   7435.8613289086152     
  -4238001.9956398066     
   3021268561.9901605     
  -2863.5102343479607     
   6973.3800112964973     
  -3710636.0800837297     
   2470419895.8712416     
  -2863.0855514683208     
   6535.7815714409462     
  -3244328.0416990882     
   2018196208.2653234     
  -2862.6552444805529     
   6122.3263559420784     
  -2832377.6579991998     
   1647207793.4792912     
  -2862.2194615915560     
   5732.2845142397355     
  -2468789.8479270544     
   1343090446.9281726     
  -2861.7783277074532     
   5364.9360055710977     
  -2148203.0851782179     
   1093988446.3521254     
  -2861.3319366169699     
   5019.5706465974063     
  -1865824.0425363788     
   890110146.28007293     
  -2860.8803420521058     
   4695.4880066886890     
  -1617371.8248006096     
   723410910.28691113     
  -2860.4235475085325     
   4391.9979004882553     
  -1399016.6037936334     
   587159146.31335437     
  -2859.9614946981424     
   4108.4185667789279     
  -1207364.4268453650     
   476145051.91378689     
  -2859.4940504954516     
   3844.0838409365547     
  -1039299.6891826419     
   384965711.09833872     
  -2859.0209922280756     
   3598.3153999266769     
  -892360.11562510068     
   312875398.64992100     
  -2858.5419911492168     
   3370.5306858780104     
  -763218.10533781152     
   246973728.46205336     
  -2858.0565939169796     
   3159.8238111038631     
  -652981.38479497586     
   217470041.94815627     
  -2857.5642018912818     
   2966.5936074517303     
  -548014.00292978273     
   113631406.84037434     
  -2857.0640480441580     
   2786.2198136932420     
  -488703.34926352429     
   294753899.44463098     
  -2856.5551712632364     
   2633.6272628049473     
  -322334.01213617239     
   38550367.525430985     
  -2851.3833411894902     
   1744.7765932259165     
  -33206.255695440050     
   4230488.4763736464     
  -2847.1628374220786     
   1658.0669736807220     
  -1477.5921226377070     
   2457777.3055001856     
  -2842.9885021682448     
   1696.7623375456619     
   16955.737668613689     
   407032.23391865130     
  -2838.6342630852969     
   1789.1728802747052     
   20008.479423003573     
   152405.23600549795     
  -2834.0338965564038     
   1892.0728755648261     
   21151.518693044807     
  -74316.758256687463     
  -2829.1726785750079     
   1996.4370298127374     
   20594.143006119652     
  -125900.47352718617     
  -2824.0548398015867     
   2097.0471109647010     
   19649.889454665754     
  -151166.76629262738     
  -2818.6917721958066     
   2192.4621813700428     
   18516.138707471051     
  -152280.31224131177     
  -2813.0972702553386     
   2282.1876190528733     
   17374.036365661210     
  -146377.69611380217     
  -2807.2855006319228     
   2366.3132190790457     
   16276.203644807696     
  -136799.54908104090     
  -2801.2701288043995     
   2445.1292457578147     
   15250.207026699889     
  -126328.65611521217     
  -2795.0639657813399     
   2519.0116185891538     
   14302.742105835798     
  -115939.47288045664     
  -2788.6788561509693     
   2588.3514640018243     
   13433.196059232372     
  -106153.68812212494     
  -2782.1256786669715     
   2653.5270626456963     
   12637.043398316437     
  -97154.711655043604     
  -2775.4143975314873     
   2714.8906287937466     
   11908.383060903609     
  -88989.673518311349     
  -2768.5541340290210     
   2772.7639877197962     
   11240.960509516273     
  -81631.937387271289     
  -2761.5532435555588     
   2827.4381914413661     
   10628.720979111740     
  -75023.890651826630     
  -2754.4193908191273     
   2879.1750983872030     
   10066.041799223040     
  -69096.067055098436     
  -2747.1596199379619     
   2928.2097561260352     
   9547.8212963098013     
  -63777.595983252046     
  -2739.7804181894821     
   2974.7530326828983     
   9069.4893264354105     
  -59001.073035204303     
  -2732.2877731912508     
   3018.9942091956655     
   8626.9812786713792     
  -54704.741590749967     
  -2724.6872237968573     
   3061.1034016841954     
   8216.6957167407527     
  -50833.187818132414     
  -2716.9839052129769     
   3101.2337579963096     
   7835.4468081047617     
  -47337.296773274240     
  -2709.1825889206975     
   3139.5234177223342     
   7480.4170823052045     
  -44173.845683634099     
  -2701.2877179859661     
   3176.0972435272924     
   7149.1132396779485     
  -41304.948338935319     
  -2693.3034383092177     
   3211.0683419443271     
   6839.3261271359333     
  -38697.460249637661     
  -2685.2336263138786     
   3244.5393952003260     
   6549.0951752636502     
  -36322.401805603826     
  -2677.0819135185607     
   3276.6038260427890     
   6276.6771617216227     
  -34154.426241284971     
  -2668.8517083841029     
   3307.3468163593730     
   6020.5189649119857     
  -32171.342548862474     
  -2660.5462157769011     
   3336.8461985111417     
   5779.2338957955162     
  -30353.695897441114     
  -2652.1684543452729     
   3365.1732361920426     
   5551.5811765647077     
  -28684.400921909102     
  -2643.7212720662037     
   3392.3933095575803     
   5336.4481696503899     
  -27148.425310839204     
  -2635.2073601853949     
   3418.5665174312539     
   5132.8349798190957     
  -25732.516451986095     
  -2626.6292657437625     
   3443.7482076468746     
   4939.8411064292004     
  -24424.966310162632     
  -2617.9894028578287     
   3467.9894450607048     
   4756.6538591029803     
  -23215.409769830218     
  -2609.2900628993352     
   3491.3374254230357     
   4582.5382858292542     
  -22094.650594124214     
  -2600.5334237004067     
   3513.8358421535422     
   4416.8284063733217     
  -21054.512740135469     
  -2591.7215578942446     
   3535.5252120715313     
   4258.9195608223054     
  -20087.711553392164     
  -2582.8564404873036     
   3556.4431652840167     
   4108.2617241718644     
  -19187.743226278235     
  -2573.9399557468055     
   3576.6247037193830     
   3964.3536499747784     
  -18348.789259455210     
  -2564.9739034770269     
   3596.1024321706423     
   3826.7377305288642     
  -17565.633882338338     
  -2555.9600047488138     
   3614.9067651879927     
   3694.9954764113263     
  -16833.592550091802     
  -2546.8999071389999     
   3633.0661127097351     
   3568.7435322856381     
  -16148.449599163254     
  -2537.7951895296737     
   3650.6070469411789     
   3447.6301602919134     
  -15506.404745421773     
  -2528.6473665113931     
   3667.5544526536619     
   3331.3321247012500     
  -14904.025397471174     
  -2519.4578924293764     
   3683.9316628009656     
   3219.5519342202169     
  -14338.206266851817     
  -2510.2281651072581     
   3699.7605811045632     
   3112.0153872188280     
  -13806.132763241008     
  -2500.9595292791510     
   3715.0617930513467     
   3008.4693914945201     
  -13305.250163225572     
  -2491.6532797573595     
   3729.8546665682588     
   2908.6800152703286     
  -12833.235210979899     
  -2482.3106643601436     
   3744.1574434844047     
   2812.4307511879792     
  -12387.972657268336     
  -2472.9328866213104     
   3757.9873227530206     
   2719.5209562584664     
  -11967.532804730843     
  -2463.5211083011513     
   3771.3605362942244     
   2629.7644602229852     
  -11570.153474524830     
  -2454.0764517161874     
   3784.2924182176916     
   2542.9883091640486     
  -11194.222573827383     
  -2444.6000019034386     
   3796.7974680902530     
   2459.0316398603436     
  -10838.263530116856     
  -2435.0928086333315     
   3808.8894088483648     
   2377.7446633844670     
  -10500.922067564095     
  -2425.5558882839719     
   3820.5812398765202     
   2298.9877478777371     
  -10180.954290254876     
  -2415.9902255882671     
   3831.8852857229667     
   2222.6305907008255     
  -9877.2164173627880     
  -2406.3967752642743     
   3842.8132408686452     
   2148.5514675706045     
  -9588.6553065492899     
  -2396.7764635381695     
   3853.3762109195004     
   2076.6365527714847     
  -9314.3001011609067     
  -2387.1301895683550     
   3863.5847505564611     
   2006.7793020127779     
  -9053.2548533032168     
  -2377.4588267784334     
   3873.4488985380258     
   1938.8798906130037     
  -8804.6916029933454     
  -2367.7632241060783     
   3882.9782100235343     
   1872.8447035905533     
  -8567.8446427501440     
  -2358.0442071741945     
   3892.1817864544360     
   1808.5858687699274     
  -8342.0048147659527     
  -2348.3025793902038     
   3901.0683032080087     
   1746.0208326591826     
  -8126.5147338158768     
  -2338.5391229787724     
   3909.6460352200452     
   1685.0719721555633     
  -7920.7645528251687     
  -2328.7545999528425     
   3917.9228807454579     
   1625.6662380093746     
  -7724.1875715548231     
  -2318.9497530274220     
   3925.9063834185381     
   1567.7348312227134     
  -7536.2571455260513     
  -2309.1253064801986     
   3933.6037527531730     
   1511.2129026312687     
  -7356.4829723631356     
  -2299.2819669627206     
   3941.0218832105975     
   1456.0392803385450     
  -7184.4084307612484     
  -2289.4204242655737     
   3948.1673719542132     
   1402.1562171078356     
  -7019.6077495846048     
  -2279.5413520407023     
   3955.0465353944478     
   1349.5091589859510     
  -6861.6837409598638     
  -2269.6454084837810     
   3961.6654246192347     
   1298.0465309287520     
  -6710.2651770959874     
  -2259.7332369793080     
   3968.0298398018076     
   1247.7195421005322     
  -6565.0054147985602     
  -2249.8054667108750     
   3974.1453436607831     
   1198.4820014895429     
  -6425.5798464626823     
  -2239.8627132388988     
   3980.0172740461094     
   1150.2901526410726     
  -6291.6847823190610     
  -2229.9055790479042     
   3985.6507557196464     
   1103.1025167736798     
  -6163.0355355797692     
  -2219.9346540653055     
   3991.0507113872227     
   1056.8797502568314     
  -6039.3652460991179     
  -2209.9505161534803     
   3996.2218720401424     
   1011.5845109110879     
  -5920.4234097200188     
  -2199.9537315768025     
   4001.1687866557659     
   967.18133533818775     
  -5805.9749336734913     
  -2189.9448554451756     
   4005.8958313024505     
   923.63652333563653     
  -5695.7986264126603     
  -2179.9244321355022     
   4010.4072176948830     
   880.91803363754207     
  -5589.6868695390776     
  -2169.8929956924121     
   4014.7070012342670     
   838.99538211599884     
  -5487.4438084997291     
  -2159.8510702094977     
   4018.7990885734375     
   797.83955355225089     
  -5388.8855422551451     
  -2149.7991701921910     
   4022.6872447372816     
   757.42291198533724     
  -5293.8382759138858     
  -2139.7378009033710     
   4026.3750998295350     
   717.71912491598312     
  -5202.1385688973123     
  -2129.6674586926815     
   4029.8661553559482     
   678.70308564925324     
  -5113.6319278599285     
  -2119.5886313105052     
   4033.1637901855470     
   640.35084619030374     
  -5028.1726642433414     
  -2109.5017982074505     
   4036.2712661790438     
   602.63955120847868     
  -4945.6231062752931     
  -2099.4074308201689     
   4039.1917335018434     
   565.54737791141383     
  -4865.8531390261787     
  -2089.3059928442576     
   4041.9282356450440     
   529.05347936871749     
  -4788.7396889692200     
  -2079.1979404949566     
   4044.4837141727194     
   493.13793170144834     
  -4714.1663935089655     
  -2069.0837227563015     
   4046.8610132113481     
   457.78168375013104     
  -4642.0229572757898     
  -2058.9637816193585     
   4049.0628836996502     
   422.96651157056300     
  -4572.2049937420215     
  -2048.8385523101151     
   4051.0919874138704     
   388.67497411749781     
  -4504.6135213623547     
  -2038.7084635075785     
   4052.9509007809320     
   354.89037270728011     
  -4439.1547410718958     
  -2028.5739375525895     
   4054.6421184930732     
   321.59671214924089     
  -4375.7395773382159     
  -2018.4353906478368     
   4056.1680569367445     
   288.77866531920421     
  -4314.2835448474234     
  -2008.2932330495171     
   4057.5310574468745     
   256.42153873284849     
  -4254.7063951745504     
  -1998.1478692510702     
   4058.7333893956293     
   224.51124076903938     
  -4196.9318516278026     
  -1987.9996981593865     
   4059.7772531272567     
   193.03425188183081     
  -4140.8874515943717     
  -1977.8491132638605     
   4060.6647827469483     
   161.97759599487301     
  -4086.5042490556698     
  -1967.6965027986471     
   4061.3980487722529     
   131.32881412695545     
  -4033.7166633337424     
  -1957.5422498984510     
   4061.9790606554502     
   101.07593915195235     
  -3982.4622465404696     
  -1947.3867327481653     
   4062.4097691840875     
   71.207472302898807     
  -3932.6815717777104     
  -1937.2303247266527     
   4062.6920687661309     
   41.712360514565958     
  -3884.3179524609022     
  -1927.0733945449522     
   4062.8277996070951     
   12.579975871109159     
  -3837.3174690156375     
  -1916.9163063791707     
   4062.8187497839067     
  -16.199905146508147     
  -3791.6285461392117     
  -1906.7594199983141     
   4062.6666572229342     
  -44.637119242552259     
  -3747.2021909701671     
  -1896.6030908872863     
   4062.3732115856405     
  -72.741135674828541     
  -3703.9914485966387     
  -1886.4476703652865     
   4061.9400560676054     
  -100.52107153930335     
  -3661.9516392793821     
  -1876.2935056998090     
   4061.3687891166724     
  -127.98570883389874     
  -3621.0400269576357     
  -1866.1409402164481     
   4060.6609660719973     
  -155.14350903608045     
  -3581.2157573767277     
  -1855.9903134046958     
   4059.8181007313660     
  -182.00262721640593     
  -3542.4398871646158     
  -1845.8419610199107     
   4058.8416668473997     
  -208.57092637014057     
  -3504.6750478156041     
  -1835.6962151816297     
   4057.7330995584025     
  -234.85598922875761     
  -3467.8855870573016     
  -1825.5534044683786     
   4056.4937967575015     
  -260.86513113168741     
  -3432.0373945639030     
  -1815.4138540091387     
   4055.1251204006949     
  -286.60541159091667     
  -3397.0977457042095     
  -1805.2778855716117     
   4053.6283977600083     
  -312.08364468369825     
  -3363.0354022000261     
  -1795.1458176474191     
   4052.0049226227984     
  -337.30641020019851     
  -3329.8203657445779     
  -1785.0179655343691     
   4050.2559564399398     
  -362.28006294328287     
  -3297.4239625152022     
  -1774.8946414159120     
   4048.3827294259263     
  -387.01074266214687     
  -3265.8186350889055     
  -1764.7761544379050     
   4046.3864416132078     
  -411.50438242531368     
  -3234.9780499826438     
  -1754.6628107827942     
   4044.2682638626438     
  -435.76671780018353     
  -3204.8768464737664     
  -1744.5549137413245     
   4042.0293388327714     
  -459.80329414873682     
  -3175.4908207331114     
  -1734.4527637818751     
   4039.6707819091389     
  -483.61947530423515     
  -3146.7966150957382     
  -1724.3566586175200     
   4037.1936820960850     
  -507.22044991745327     
  -3118.7719328338831     
  -1714.2668932709032     
   4034.5991028727572     
  -530.61123941370738     
  -3091.3952080726149     
  -1704.1837601370178     
   4031.8880830155372     
  -553.79670347425201     
  -3064.6459546554156     
  -1694.1075490439687     
   4029.0616373865159     
  -576.78154813416768     
  -3038.5041955304332     
  -1684.0385473118063     
   4026.1207576921788     
  -599.57032960064589     
  -3012.9510430126602     
  -1673.9770398094959     
   4023.0664132121192     
  -622.16746242324086     
  -2987.9680397416992     
  -1663.9233090101063     
   4019.8995514992580     
  -644.57722272130366     
  -2963.5377302942829     
  -1653.8776350442772     
   4016.6210990532086     
  -666.80375569851083     
  -2939.6430233055839     
  -1643.8402957520395     
   4013.2319619680288     
  -688.85107837330270     
  -2916.2677743881177     
  -1633.8115667330433     
   4009.7330265553924     
  -710.72308668121354     
  -2893.3961691766599     
  -1623.7917213952617     
   4006.1251599438142     
  -732.42355795003857     
  -2871.0132406466801     
  -1613.7810310022214     
   4002.4092106558023     
  -753.95615725488824     
  -2849.1043023937068     
  -1603.7797647188195     
   3998.5860091638579     
  -775.32443952284098     
  -2827.6555256605634     
  -1593.7881896557744     
   3994.6563684251373     
  -796.53185596529534     
  -2806.6532645753091     
  -1583.8065709127686     
   3990.6210843966001     
  -817.58175544961011     
  -2786.0846312679291     
  -1573.8351716203210     
   3986.4809365325159     
  -838.47739018411960     
  -2765.9370428186753     
  -1563.8742529804447     
   3982.2366882620427     
  -859.22191800525968     
  -2746.1984417195458     
  -1553.9240743061277     
   3977.8890874512340     
  -879.81840631815635     
  -2726.8571869358971     
  -1543.9848930596827     
   3973.4388668473880     
  -900.26983522017554     
  -2707.9020072657136     
  -1534.0569648900032     
   3968.8867445086507     
  -920.57910027466846     
  -2689.3221222171610     
  -1524.1405436687664     
   3964.2334242174861     
  -940.74901619129719     
  -2671.1070234172189     
  -1514.2358815256212     
   3959.4795958798404     
  -960.78231886692629     
  -2653.2466460243518     
  -1504.3432288823933     
   3954.6259359108931     
  -980.68166871210894     
  -2635.7312218104857     
  -1494.4628344863459     
   3949.6731076069236     
  -1000.4496528756877     
  -2618.5513752780457     
  -1484.5949454425242     
   3944.6217615042583     
  -1020.0887881902729     
  -2601.6979734221172     
  -1474.7398072452206     
   3939.4725357263055     
  -1039.6015229909390     
  -2585.1622667663582     
  -1464.8976638085840     
   3934.2260563188488     
  -1058.9902399916866     
  -2568.9357664956083     
  -1455.0687574964081     
   3928.8829375732685     
  -1078.2572582404036     
  -2553.0102747473370     
  -1445.2533291511245     
   3923.4437823394151     
  -1097.4048353010087     
  -2537.3778572094784     
  -1435.4516181220256     
   3917.9091823280874     
  -1116.4351692300797     
  -2522.0308642302803     
  -1425.6638622927453     
   3912.2797184032329     
  -1135.3504007118070     
  -2506.9618883319185     
  -1415.8902981080212     
   3906.5559608642675     
  -1154.1526148742964     
  -2492.1637529768509     
  -1406.1311605997621     
   3900.7384697195275     
  -1172.8438430216227     
  -2477.6295417796041     
  -1396.3866834124437     
   3894.8277949505109     
  -1191.4260645849697     
  -2463.3525365498804     
  -1386.6570988278545     
   3888.8244767675260     
  -1209.9012086090938     
  -2449.3262612845433     
  -1376.9426377892123     
   3882.7290458570815     
  -1228.2711555687279     
  -2435.5444416562314     
  -1367.2435299246740     
   3876.5420236209570     
  -1246.5377388811494     
  -2422.0009578454415     
  -1357.5600035702546     
   3870.2639224085915     
  -1264.7027460649902     
  -2408.6899872409708     
  -1347.8922857921771     
   3863.8952457410060     
  -1282.7679209692974     
  -2395.6057754257677     
  -1338.2406024086708     
   3857.4364885278701     
  -1300.7349642849908     
  -2382.7428383165602     
  -1328.6051780112348     
   3850.8881372782266     
  -1318.6055355723649     
  -2370.0958330990466     
  -1318.9862359853839     
   3844.2506703034942     
  -1336.3812543206077     
  -2357.6595281406503     
  -1309.3839985308948     
   3837.5245579157386     
  -1354.0637007816626     
  -2345.4289934069925     
  -1299.7986866815634     
   3830.7102626182036     
  -1371.6544182322152     
  -2333.3992767736595     
  -1290.2305203244955     
   3823.8082392906031     
  -1389.1549128080176     
  -2321.5657505707645     
  -1280.6797182189389     
   3816.8189353687399     
  -1406.5666559372985     
  -2309.9237635932445     
  -1271.1464980146754     
   3809.7427910184861     
  -1423.8910841642478     
  -2298.4689578274338     
  -1261.6310762699827     
   3802.5802393047056     
  -1441.1296013479534     
  -2287.1970048065787     
  -1252.1336684691826     
   3795.3317063541258     
  -1458.2835788840030     
  -2276.1037613140370     
  -1242.6544890397865     
   3787.9976115141808     
  -1475.3543570938582     
  -2265.1851575963501     
  -1233.1937513692510     
   3780.5783675070070     
  -1492.3432457758308     
  -2254.4373287376839     
  -1223.7516678213528     
   3773.0743805782135     
  -1509.2515257413634     
  -2243.8564337787948     
  -1214.3284497522000     
   3765.4860506413738     
  -1526.0804489947045     
  -2233.4388113099048     
  -1204.9243075258842     
   3757.8137714186878     
  -1542.8312400795287     
  -2223.1809017779578     
  -1195.5394505297895     
   3750.0579305763822     
  -1559.5050968428634     
  -2213.0791843856496     
  -1186.1740871895661     
   3742.2189098574604     
  -1576.1031907257557     
  -2203.1303762208136     
  -1176.8284249837766     
   3734.2970852092776     
  -1592.6266685474120     
  -2193.3311353984191     
  -1167.5026704582308     
   3726.2928269077515     
  -1609.0766520628999     
  -2183.6783508696481     
  -1158.1970292400110     
   3718.2064996783583     
  -1625.4542396944225     
  -2174.1689203287915     
  -1148.9117060512026     
   3710.0384628126303     
  -1641.7605065968883     
  -2164.7998540112876     
  -1139.6469047223350     
   3701.7890702823829     
  -1657.9965055019729     
  -2155.5683158957440     
  -1130.4028282055435     
   3693.4586708489501     
  -1674.1632678711908     
  -2146.4713884918619     
  -1121.1796785874608     
   3685.0476081710599     
  -1690.2618032848798     
  -2137.5064647596882     
  -1111.9776571018422     
   3676.5562209084214     
  -1706.2931017705773     
  -2128.6708105127200     
  -1102.7969641419386     
   3667.9848428218716     
  -1722.2581328494230     
  -2119.9618823502060     
  -1093.6377992726186     
   3659.3338028723301     
  -1738.1578469670494     
  -2111.3772197989856     
  -1084.5003612422504     
   3650.6034253146236     
  -1753.9931761155417     
  -2102.9143506462769     
  -1075.3848479943513     
   3641.7940297899713     
  -1769.7650337453888     
  -2094.5709558866820     
  -1066.2914566790084     
   3632.9059314158217     
  -1785.4743159145391     
  -2086.3447411558336     
  -1057.2203836640799     
   3623.9394408723524     
  -1801.1219014732078     
  -2078.2335386683808     
  -1048.1718245461823     
   3614.8948644861362     
  -1816.7086530132206     
  -2070.2351007912494     
  -1039.1459741614717     
   3605.7725043129303     
  -1832.2354162691549     
  -2062.3474891181995     
  -1030.1430265962206     
   3596.5726582161633     
  -1847.7030224375417     
  -2054.5685249540365     
  -1021.1631751972036     
   3587.2956199441328     
  -1863.1122863746969     
  -2046.8964068822952     
  -1012.2066125818897     
   3577.9416792046304     
  -1878.4640094263136     
  -2039.3290631293423     
  -1003.2735306484534     
   3568.5111217375652     
  -1893.7589773997843     
  -2031.8648466226455     
  -994.36412058560666     
   3559.0042293846923     
  -1908.9979637494537     
  -2024.5017459312735     
  -985.47857288225794     
   3549.4212801582084     
  -1924.1817268439386     
  -2017.2382712301417     
  -976.61707733700337     
   3539.7625483064035     
  -1939.3110138781644     
  -2010.0724945282300     
  -967.77982306745662     
   3530.0283043777399     
  -1954.3865575871264     
  -2003.0030281138324     
  -958.96699851941969     
   3520.2188152830272     
  -1969.4090802979799     
  -1996.0280762338691     
  -950.17879147590247     
   3510.3343443551080     
  -1984.3792908697342     
  -1989.1463129283661     
  -941.41538906599396     
   3500.3751514073920     
  -1999.2978882166967     
  -1982.3560704781355     
  -932.67697777359024     
   3490.3414927899867     
  -2014.1655587452829     
  -1975.6561137688971     
  -923.96374344598439     
   3480.2336214441275     
  -2028.9829795985493     
  -1969.0448626842681     
  -915.27587130232234     
   3470.0517869549590     
  -2043.7508160686816     
  -1962.5211750542312     
  -906.61354594192892     
   3459.7962356025837     
  -2058.4697248815883     
  -1956.0835762159516     
  -897.97695135250865     
   3449.4672104111214     
  -2073.1403517032081     
  -1949.7309937166808     
  -889.36627091822595     
   3439.0649511964734     
  -2087.7633341560831     
  -1943.4620610100417     
  -880.78168742766775     
   3428.5896946120488     
  -2102.3392996136586     
  -1937.2757805876931     
  -872.22338308169446     
   3418.0416741930949     
  -2116.8688679680658     
  -1931.1708631703832     
  -863.69153950118107     
   3407.4211203995696     
  -2131.3526494418443     
  -1925.1464243305190     
  -855.18633773465422     
   3396.7282606569047     
  -2145.7912476243228     
  -1919.2012249465290     
  -846.70795826582855     
   3385.9633193958148     
  -2160.1852568114218     
  -1913.3344839379286     
  -838.25658102104558     
   3375.1265180901842     
  -2174.5352654409562     
  -1907.5450420048141     
  -829.83238537662021     
   3364.2180752934414     
  -2188.8418532559926     
  -1901.8321706996580     
  -821.43555016609730     
   3353.2382066739615     
  -2203.1055945362396     
  -1896.1948473207501     
  -813.06625368742255     
   3342.1871250478926     
  -2217.3270558911458     
  -1890.6323506279880     
  -804.72467371003279     
   3331.0650404118628     
  -2231.5067985208552     
  -1885.1438230794377     
  -796.41098748186630     
   3319.8721599725759     
  -2245.6453771939509     
  -1879.7284924291055     
  -788.12537173629983     
   3308.6086881773731     
  -2259.7433408871693     
  -1874.3857442891513     
  -779.86800269901437     
   3297.2748267402321     
  -2273.8012339693378     
  -1869.1147360899799     
  -771.63905609479366     
   3285.8707746690834     
  -2287.8195944900131     
  -1863.9150183508661     
  -763.43870715425885     
   3274.3967282900394     
  -2301.7989571276439     
  -1858.7857865430603     
  -755.26713062054353     
   3262.8528812709033     
  -2315.7398505267174     
  -1853.7266820398540     
  -747.12450075591164     
   3251.2394246429817     
  -2329.6428006420160     
  -1848.7369767404771     
  -739.01099134832327     
   3239.5565468214572     
  -2343.5083279675700     
  -1843.8163761641529     
  -730.92677571795048     
   3227.8044336245666     
  -2357.3369507888010     
  -1838.9642534282332     
  -722.87202672364776     
   3215.9832682908705     
  -2371.1291826895131     
  -1834.1803640295830     
  -714.84691676938075     
   3204.0932314955976     
  -2384.8855354197344     
  -1829.4641846436693     
  -706.85161781061583     
   3192.1345013650366     
  -2398.6065168045625     
  -1824.8155265691755     
  -698.88630136067604     
   3180.1072534898913     
  -2412.2926332538309     
  -1820.2339652168155     
  -690.95113849706468     
   3168.0116609367738     
  -2425.9443879929572     
  -1815.7193811532511     
  -683.04629986776320     
   3155.8478942584125     
  -2439.5622833516063     
  -1811.2714296022241     
  -675.17195569750402     
   3143.6161215023494     
  -2453.1468190736232     
  -1806.8900925022647     
  -667.32827579402522     
   3131.3165082177470     
  -2466.6984947673900     
  -1802.5750758677116     
  -659.51542955430853     
   3118.9492174612374     
  -2480.2178078363982     
  -1798.3264741610058     
  -651.73358597080573     
   3106.5144098006649     
  -2493.7052563926054     
  -1794.1440721865588     
  -643.98291363765748     
   3094.0122433173483     
  -2507.1613369340048     
  -1790.0280487307482     
  -636.26358075690837     
   3081.4428736067648     
  -2520.5865472994851     
  -1785.9782787735228     
  -628.57575514472251     
   3068.8064537775399     
  -2533.9813843902871     
  -1781.9950375523074     
  -620.91960423760372     
   3056.1031344486346     
  -2547.3463471719288     
  -1778.0782961758675     
  -613.29529509862516     
   3043.3330637447216     
  -2560.6819343932484     
  -1774.2283970856001     
  -605.70299442367218     
   3030.4963872903104     
  -2573.9886473713900     
  -1770.4454970634665     
  -598.14286854770353     
   3017.5932482003836     
  -2587.2669885993655     
  -1766.7298790586349     
  -590.61508345103550     
   3004.6237870721543     
  -2600.5174626923058     
  -1763.0820019420219     
  -583.11980476565338     
   2991.5881419711563     
  -2613.7405777068707     
  -1759.5020930136845     
  -575.65719778155619     
   2978.4864484183777     
  -2626.9368434044736     
  -1755.9908137290597     
  -568.22742745313815     
   2965.3188393735982     
  -2640.1067745074415     
  -1752.5484692518653     
  -560.83065840561449     
   2952.0854452172621     
  -2653.2508880268306     
  -1749.1758509488964     
  -553.46705494149433     
   2938.7863937299230     
  -2666.3697069089471     
  -1745.8733830090803     
  -546.13678104710914     
   2925.4218100694466     
  -2679.4637572815154     
  -1742.6419745282062     
  -538.84000039919954     
   2911.9918167460169     
  -2692.5335720904768     
  -1739.4822064123271     
  -531.57687637156937     
   2898.4965335941943     
  -2705.5796886385697     
  -1736.3950895708429     
  -524.34757204181130     
   2884.9360777430720     
  -2718.6026518103504     
  -1733.3813806863018     
  -517.15225019811135     
   2871.3105635831321     
  -2731.6030121654981     
  -1730.4422052837167     
  -509.99107334613916     
   2857.6201027309558     
  -2744.5813287051255     
  -1727.5784936551702     
  -502.86420371602998     
   2843.8648039906739     
  -2757.5381674075397     
  -1724.7915337595173     
  -495.77180326946745     
   2830.0447733123783     
  -2770.4741039107357     
  -1722.0823967522904     
  -488.71403370687324     
   2816.1601137478851     
  -2783.3897218863785     
  -1719.4525755184170     
  -481.69105647471196     
   2802.2109254026627     
  -2796.2856162027661     
  -1716.9033016530707     
  -474.70303277292049     
   2788.1973053847428     
  -2809.1623909651644     
  -1714.4362576709138     
  -467.75012356246884     
   2774.1193477500856     
  -2822.0206628976962     
  -1712.0528882022031     
  -460.83248957306296     
   2759.9771434439431     
  -2834.8610595592127     
  -1709.7550667558517     
  -453.95029131099841     
   2745.7707802386458     
  -2847.6842225598816     
  -1707.5444583549659     
  -447.10368906717480     
   2731.5003426672520     
  -2860.4908059975442     
  -1705.4231766726298     
  -440.29284292528143     
   2717.1659119527017     
  -2873.2814798225886     
  -1703.3931104496849     
  -433.51791277016576     
   2702.7675659327674     
  -2886.0569281509615     
  -1701.4566166093482     
  -426.77905829639457     
   2688.3053789804517     
  -2898.8178527755313     
  -1699.6159111750692     
  -420.07643901702204     
   2673.7794219182397     
  -2911.5649721093441     
  -1697.8734914524985     
  -413.41021427257527     
   2659.1897619297279     
  -2924.2990232952379     
  -1696.2320404957516     
  -406.78054324027232     
   2644.5364624624926     
  -2937.0207635989559     
  -1694.6942189771171     
  -400.18758494348560     
   2629.8195831278917     
  -2949.7309702412845     
  -1693.2631130733987     
  -393.63149826146616     
   2615.0391795933156     
  -2962.4304435893346     
  -1691.9416910571790     
  -387.11244193934408     
   2600.1953034686612     
  -2975.1200062722637     
  -1690.7334158771298     
  -380.63057459842139     
   2585.2880021857527     
  -2987.8005068913421     
  -1689.6416280522380     
  -374.18605474677537     
   2570.3173188707697     
  -3000.4728191017343     
  -1688.6701907265792     
  -367.77904079018970     
   2555.2832922091852     
  -3013.1378455321833     
  -1687.8228838794778     
  -361.40969104343372     
   2540.1859563024514     
  -3025.7965171612796     
  -1687.1039990745790     
  -355.07816374190998     
   2525.0253405166623     
  -3038.4497971543387     
  -1686.5178078186611     
  -348.78461705369114     
   2509.8014693219939     
  -3051.0986807129789     
  -1686.0691064710768     
  -342.52920909197053     
   2494.5143621226830     
  -3063.7441990115117     
  -1685.7626866993153     
  -336.31209792794948     
   2479.1640330772493     
  -3076.3874191617570     
  -1685.6039279571082     
  -330.13344160418762     
   2463.7504909077916     
  -3089.0294486214352     
  -1685.5982143971753     
  -323.99339814844399     
   2448.2737386981644     
  -3101.6714352294139     
  -1685.7515666140348     
  -317.89212558803712     
   2432.7337736801433     
  -3114.3145719790191     
  -1686.0700502154552     
  -311.82978196475602     
   2417.1305870068063     
  -3126.9600973556353     
  -1686.5603968647879     
  -305.80652535035381     
   2401.4641635125872     
  -3139.6093003321212     
  -1687.2294609361754     
  -299.82251386265960     
   2385.7344814585340     
  -3152.2635212891428     
  -1688.0847680651091     
  -293.87790568234595     
   2369.9415122626874     
  -3164.9241570496306     
  -1689.1340541926702     
  -287.97285907039026     
   2354.0852202139226     
  -3177.5926624560761     
  -1690.3857814504950     
  -282.10753238627376     
   2338.1655621682403     
  -3190.2705558169546     
  -1691.8486641357567     
  -276.28208410696226     
   2322.1824872267030     
  -3202.9594207979726     
  -1693.5322082006130     
  -270.49667284671636     
   2306.1359363938095     
  -3215.6609123594772     
  -1695.4463169612970     
  -264.75145737778291     
   2290.0258422135694     
  -3228.3767597366868     
  -1697.6015939254985     
  -259.04659665202212     
   2273.8521283849996     
  -3241.1087716911279     
  -1700.0093586305773     
  -253.38224982352904     
   2257.6147093510699     
  -3253.8588418808572     
  -1702.6814957156209     
  -247.75857627231136     
   2241.3134898636204     
  -3266.6289530987247     
  -1705.6308624746998     
  -242.17573562909152     
   2224.9483645194559     
  -3279.4211845672844     
  -1708.8708956027917     
  -236.63388780130404     
   2208.5192172673264     
  -3292.2377162843059     
  -1712.4161704144537     
  -231.13319300036528     
   2192.0259208827101     
  -3305.0808375624138     
  -1716.2819444520724     
  -225.67381177029853     
   2175.4683364084390     
  -3317.9529521458048     
  -1720.4847454284757     
  -220.25590501780260     
   2158.8463125587336     
  -3330.8565877365181     
  -1725.0419454408586     
  -214.87963404385940     
   2142.1596850835735     
  -3343.7944023273249     
  -1729.9723365214418     
  -209.54516057698288     
   2125.4082760906276     
  -3356.7691948512356     
  -1735.2957283958458     
  -204.25264680821977     
   2108.5918933214634     
  -3369.7839128142045     
  -1741.0335414195658     
  -199.00225542802039     
   2091.7103293784912     
  -3382.8416643748510     
  -1747.2084230064463     
  -193.79414966510799     
   2074.7633608986853     
  -3395.9457275473997     
  -1753.8448476682252     
  -188.62849332748431     
   2057.7507476700548     
  -3409.0995639049111     
  -1760.9687727337180     
  -183.50545084572053     
   2040.6722316860412     
  -3422.3068297004143     
  -1768.6082369882947     
  -178.42518731869487     
   2023.5275361330960     
  -3435.5713914778262     
  -1776.7930711056169     
  -173.38786856195048     
   2006.3163643056232     
  -3448.8973395111188     
  -1785.5554920980846     
  -168.39366115886304     
   1989.0383984425912     
  -3462.2890057018540     
  -1794.9298716876497     
  -163.44273251482133     
   1971.6932984789873     
  -3475.7509797395114     
  -1804.9533497347895     
  -158.53525091464343     
   1954.2807007049826     
  -3489.2881298625225     
  -1815.6656398880423     
  -153.67138558346812     
   1936.8002163249216     
  -3502.9056221616829     
  -1827.1097024741200     
  -148.85130675138353     
   1919.2514299071922     
  -3516.6089449302385     
  -1839.3315718448805     
  -144.07518572207707     
   1901.6338977155685     
  -3530.4039317190754     
  -1852.3810856563100     
  -139.34319494581595     
   1883.9471459116176     
  -3544.2967898614975     
  -1866.3118420270109     
  -134.65550809709617     
   1866.1906686152724     
  -3558.2941286767000     
  -1881.1817883765364     
  -130.01230015732756     
   1848.3639258133564     
  -3572.4029920895241     
  -1897.0536025091355     
  -125.41374750295736     
   1830.4663410978621     
  -3586.6308941083425     
  -1913.9949513804381     
  -120.86002799947190     
   1812.4972992219816     
  -3600.9858562436957     
  -1932.0793070596167     
  -116.35132110175773     
   1794.4561434537561     
  -3615.4764510466430     
  -1951.3861070866828     
  -111.88780796135021     
   1776.3421727090147     
  -3630.1118468497934     
  -1972.0017727503057     
  -107.46967154114827     
   1758.1546384415271     
  -3644.9018601454200     
  -1994.0199736829975     
  -103.09709673823235     
   1739.8927412662929     
  -3659.8570099480430     
  -2017.5428009477830     
  -98.770270515485151     
   1721.5556272890353     
  -3674.9885809551511     
  -2042.6812036443591     
  -94.489382042787241     
   1703.1423841116909     
  -3690.3086899824839     
  -2069.5563462833420     
  -90.254622848638405     
   1684.6520364802859     
  -3705.8303625796088     
  -2098.3002668154281     
  -86.066186983145386     
   1666.0835415373847     
  -3721.5676145807247     
  -2129.0574814411684     
  -81.924271193416288     
   1647.4357836367044     
  -3737.5355456915331     
  -2161.9859241749009     
  -77.829075112515071     
   1628.7075686721682     
  -3753.7504401228452     
  -2197.2588688359351     
  -73.780801463255330     
   1609.8976178677635     
  -3770.2298816391149     
  -2235.0662507277261     
  -69.779656278256240     
   1591.0045609673664     
  -3786.9928785195730     
  -2275.6169904292196     
  -65.825849137844131     
   1572.0269287561985     
  -3804.0600059477920     
  -2319.1408289030196     
  -61.919593427566170     
   1552.9631448359171     
  -3821.4535621645646     
  -2365.8911890586346     
  -58.061106617289816     
   1533.8115165652998     
  -3839.1977460825042     
  -2416.1476727382601     
  -54.250610564096881     
   1514.5702250660231     
  -3857.3188536280413     
  -2470.2196681928017     
  -50.488331841449394     
   1495.2373141791047     
  -3875.8455011394872     
  -2528.4497233630973     
  -46.774502097410597     
   1475.8106782410937     
  -3894.8088740647108     
  -2591.2181600887020     
  -43.109358445054596     
   1456.2880485302690     
  -3914.2430102653757     
  -2658.9476440744261     
  -39.493143888599938     
   1436.6669782106151     
  -3934.1851175959346     
  -2732.1091630154697     
  -35.926107789264123     
   1416.9448255758293     
  -3954.6759363185502     
  -2811.2282886418743     
  -32.408506375368624     
   1397.1187353638250     
  -3975.7601484833635     
  -2896.8929174296377     
  -28.940603301838838     
   1377.1856178792059     
  -3997.4868453640865     
  -2989.7620571154857     
  -25.522670264956563     
   1357.1421256138151     
  -4019.9100607924520     
  -3090.5759414383479     
  -22.154987679050986     
   1336.9846270109504     
  -4043.0893803532399     
  -3200.1682585297885     
  -18.837845422779928     
   1316.7091769543372     
  -4067.0906422922130     
  -3319.4799274232678     
  -15.571543663782203     
   1296.3114834942364     
  -4091.9867417478881     
  -3449.5759355043274     
  -12.356393771806596     
   1275.7868702367068     
  -4117.8585612641700     
  -3591.6645801407949     
  -9.1927193319817224     
   1255.1302337195077     
  -4144.7960456152268     
  -3747.1209138608065     
  -6.0808572717323930     
   1234.3359949742971     
  -4172.8994524691825     
  -3917.5140006531369     
  -3.0211591170307726     
   1213.3980443244386     
  -4202.2808074740815     
  -4104.6401037184260     
  -1.3992396268073531E-002
   1192.3096782851239     
  -4233.0656082519690     
  -4310.5618713616341     
   2.9402577868639890     
   1171.0635272087754     
  -4265.3948222871823     
  -4537.6561630166234     
   5.8411869863690242     
   1149.6514720442835     
  -4299.4272435098055     
  -4788.6713317756203     
   8.6883694232183029     
   1128.0645482392631     
  -4335.3422784981240     
  -5066.7974937590943     
   11.481355735864948     
   1106.2928343937649     
  -4373.3432597013161     
  -5375.7518497306264     
   14.219670430353638     
   1084.3253227480755     
  -4413.6613985742970     
  -5719.8841384861535     
   16.902808980293017     
   1062.1497679276079     
  -4456.5605296129415     
  -6104.3064372226081     
   19.530234517013934     
   1039.7525095338447     
  -4502.3428278921128     
  -6535.0551529871636     
   22.101374037937401     
   1017.1182631102661     
  -4551.3557415395153     
  -7019.2932538138139     
   24.615614045871411     
   994.22987265405902     
  -4604.0004409431203     
  -7565.5656706488817     
   27.072295512787008     
   971.06801609301920     
  -4660.7421834729857     
  -8184.1229952587964     
   29.470708037451104     
   947.61085286949265     
  -4722.1231059374277     
  -8887.3361057224502     
   31.810083035586025     
   923.83359978782369     
  -4788.7781267303453     
  -9690.2304738998773     
   34.089585761912417     
   899.70801733278586     
  -4861.4548552845954     
  -10611.181975087628     
   36.308305912680446     
   875.20178339433050     
  -4941.0387200977511     
  -11672.830526178108     
   38.465246491188644     
   850.27772422147643     
  -5028.5849490440851     
  -12903.293027231368     
   40.559310531857307     
   824.89286273199480     
  -5125.3596467483221     
  -14337.790694899955     
   42.589285162915466     
   798.99723092272438     
  -5232.8930769600702     
  -16020.859243774879     
   44.553822332565638     
   772.53237442710258     
  -5353.0495212883843     
  -18009.387981316762     
   46.451415312438094     
   745.42945079601157     
  -5488.1199311482569     
  -20376.865230007556     
   48.280369801339269     
   717.60678491720705     
  -5640.9464203733169     
  -23219.372282166700     
   50.038768045813008     
   688.96668958505040     
  -5815.0917124895641     
  -26664.301737012669     
   51.724423816857971     
   659.39127536503293     
  -6015.0739755171635     
  -30882.855693622081     
   53.334825248303325     
   628.73685194319239     
  -6246.6953932193246     
  -36109.922343641192     
   54.867061314417100     
   596.82631393315171     
  -6517.5198107966389     
  -42670.292653100114     
   56.317725877109766     
   563.43864689192367     
  -6837.5470056948834     
  -51036.058116898224     
   57.682790387145936     
   528.29398577375650     
  -7220.3174415716294     
  -61859.082955615166     
   58.957431819399297     
   491.03254076048142     
  -7684.2605637387333     
  -76254.186814393019     
   60.135795071108184     
   451.18147193901694     
  -8256.1669648466941     
  -95429.249155394646     
   61.210656625407360     
   408.11133869312079     
  -8971.8863335121387     
  -123282.16383820988     
   62.172934398745760     
   360.94036645359250     
  -9896.5025622987341     
  -158970.99131073986     
   63.010948252126127     
   308.47714755502363     
  -11088.784997129256     
  -229102.57133504073     
   63.709256487104533     
   248.73754935684389     
  -12807.054282142102     
  -277048.08246600378     
   64.246727394944713     
   179.50762639989739     
  -14884.914900637086     
  -597900.17303644493     
   64.593123552611786     
   93.872423652276368     
  -19369.166198410527     
  -272115.31568860955     
   64.702495521194777     
  -8.0755695089354020     
  -21410.031066075055     
  -3184849.5180322779     
   64.498730629540205     
  -174.84165330242112     
  -45296.402451317692     
   3768855.2053269111     
   63.837412343546667     
  -330.65763045912820     
  -17029.988411366459     
  -34533388.447014309     
   62.364746645343146     
  -1063.3086058975105     
  -276030.40176397969     
  -26872939.716546401     
   57.561395436503616     
  -2947.3282344026029     
  -477577.44963807345     
  -26872939.716546401     
   901.73741361180100     
   77926.814296975310     
  -25637161171.183762     
   6310044582226991.0     
   901.79601330950902     
   45582.625701288758     
  -6707027424.5027876     
   7687682309705327.0     
   901.79968266685808     
   44643.703994691052     
  -4830095391.5014811     
   316533990096172.06     
   901.80357437802627     
   43800.905924211918     
  -4746524916.4753685     
   1739692949939286.5     
   901.80770133048452     
   42944.740803726090     
  -4249835939.2383766     
   1120354787836174.2     
   901.81207711161960     
   42105.611714910418     
  -3903938861.4116917     
   1030538121745856.9     
   901.81671604288749     
   41274.976266378006     
  -3559878389.5917082     
   851268261215009.00     
   901.82163321530300     
   40455.134219518499     
  -3252540177.7040224     
   724265207630273.62     
   901.82684452628769     
   39645.366958087870     
  -2969774207.9798169     
   611018903583158.00     
   901.83236671789382     
   38845.796158358797     
  -2711807557.0031614     
   516660116397560.12     
   901.83821741641816     
   38056.309563959694     
  -2475926396.1090980     
   436550843600819.81     
   901.84441517341838     
   37276.860045616479     
  -2260398965.8064432     
   368904556955820.62     
   901.85097950813497     
   36507.382340147218     
  -2063446628.4709864     
   311700747670478.88     
   901.85793095132067     
   35747.816234333834     
  -1883491443.9112079     
   263351139212146.59     
   901.86529109047069     
   34998.100107928622     
  -1719076563.5547287     
   222483313261282.59     
   901.87308261643977     
   34258.172731035331     
  -1568872126.1502750     
   187943110842719.81     
   901.88132937142643     
   33527.972765311657     
  -1431660430.7325187     
   158752668649543.09     
   901.89005639829327     
   32807.438902322596     
  -1306327511.8130178     
   134085243199361.23     
   901.89928999118433     
   32096.509824050474     
  -1191854132.4536085     
   113241549948160.88     
   901.90905774738758     
   31395.124214454754     
  -1087307818.6148019     
   95630177380727.531     
   901.91938862038114     
   30703.220756952651     
  -991835541.46193242     
   80751018275536.234     
   901.93031297398454     
   30020.738133445702     
  -904656974.16006696     
   68181165192851.242     
   901.94186263752499     
   29347.615026300449     
  -825058354.06125104     
   57563034950583.867     
   901.95407096190945     
   28683.790116778338     
  -752386840.79573858     
   48594294326636.102     
   901.96697287647589     
   28029.202085314831     
  -686045354.04862201     
   41019340275853.148     
   901.98060494647723     
   27383.789611704920     
  -625487846.55806398     
   34622092708603.809     
   901.99500543102897     
   26747.491375437028     
  -570214974.03407431     
   29219893622755.238     
   902.01021434132736     
   26120.246054736341     
  -519770133.78410351     
   24658353473270.949     
   902.02627349891736     
   25501.992326992673     
  -473735828.39947039     
   20806979332689.082     
   902.04322659376317     
   24892.668869320041     
  -431730347.94554472     
   17555488531072.508     
   902.06111924183847     
   24292.214357119341     
  -393404723.44656813     
   14810684369192.500     
   902.07999904192172     
   23700.567465197051     
  -358439939.60947824     
   12493813204257.424     
   902.09991563124345     
   23117.666867485106     
  -326544387.11124295     
   10538333500793.262     
   902.12092073958922     
   22543.451236590619     
  -297451524.27690423     
   8888024535014.1777     
   902.14306824141988     
   21977.859244037390     
  -270917741.71285248     
   7495390503846.1689     
   902.16641420551923     
   21420.829559960192     
  -246720404.02369192     
   6320308901148.4014     
   902.19101694162862     
   20872.300853624001     
  -224656059.71359348     
   5328888691094.2305     
   902.21693704346865     
   20332.211792691618     
  -204538802.42897388     
   4492505132589.9502     
   902.24423742748570     
   19800.501043074877     
  -186198769.82396913     
   3786983068476.4062     
   902.27298336659567     
   19277.107269591790     
  -169480771.20717901     
   3191906923587.4214     
   902.30324251812249     
   18761.969135314521     
  -154243031.85807005     
   2690037782391.3794     
   902.33508494504918     
   18255.025301383510     
  -140356042.53574306     
   2266820011787.1436     
   902.36858312961692     
   17756.214427227333     
  -127701508.45386489     
   1909964868302.1338     
   902.40381197821307     
   17265.475170391506     
  -116171386.49957290     
   1609098195204.0872     
   902.44084881639128     
   16782.746186212400     
  -105667005.39708340     
   1355463082520.1040     
   902.47977337275847     
   16307.966127757254     
  -96098259.635277405     
   1141668228298.9290     
   902.52066775035166     
   15841.073645827833     
  -87382873.419096440     
   961475693405.51562     
   902.56361638399972     
   15382.007388557484     
  -79445726.272050545     
   809621319145.14014     
   902.60870598203633     
   14930.706001545734     
  -72218236.962973058     
   681663168212.45447     
   902.65602545058493     
   14487.108127371530     
  -65637799.727553584     
   573853459902.68079     
   902.70566579848412     
   14051.152405531309     
  -59647268.630233951     
   483030374238.06458     
   902.75772002075917     
   13622.777472276584     
  -54194486.270049490     
   406526719083.99286     
   902.81228295836729     
   13201.921960253321     
  -49231852.601145223     
   342092765547.31628     
   902.86945113175773     
   12788.524498352486     
  -44715930.802178279     
   287831100823.58795     
   902.92932254558582     
   12382.523711422778     
  -40607086.908488452     
   242141618614.98453     
   902.99199646170484     
   11983.858219933138     
  -36869160.351272091     
   203675075423.58630     
   903.05757313732977     
   11592.466639692399     
  -33469162.764113866     
   171293878432.66391     
   903.12615352502223     
   11208.287581499810     
  -30377002.706973854     
   144038990666.39948     
   903.19783893088368     
   10831.259650780739     
  -27565234.003687479     
   121101990104.11003     
   903.27273062706604     
   10461.321447150129     
  -25008825.795155376     
   101801495317.87282     
   903.35092941441144     
   10098.411564035687     
  -22684952.311000682     
   85563261484.669876     
   903.43253513071920     
   9742.4685881592613     
  -20572800.869029403     
   71903395677.122635     
   903.51764609979932     
   9393.4310990305603     
  -18653396.300294101     
   60414183294.463440     
   903.60635851612108     
   9051.2376684460924     
  -16909440.665597182     
   50752140252.474434     
   903.69876575948138     
   8715.8268598079721     
  -15325166.701108299     
   42627926316.531021     
   903.79495763372302     
   8387.1372275413069     
  -13886204.022012107     
   35797842078.753197     
   903.89501952310434     
   8065.1073163670508     
  -12579456.841469446     
   30056653773.480938     
   903.99903145947690     
   7749.6756605491664     
  -11392992.329587983     
   25231544937.746151     
   904.10706709294971     
   7440.7807830670272     
  -10315938.603702527     
   21177013753.961536     
   904.21919255822206     
   7138.3611947133422     
  -9338391.6136163361     
   17770572935.413357     
   904.33546522823349     
   6842.3553931432598     
  -8451330.0651992019     
   14909122267.884098     
   904.45593234622891     
   6552.7018618415150     
  -7646537.7871578997     
   12505892738.190046     
   904.58062952674254     
   6269.3390689328380     
  -6916532.8053949121     
   10487869212.106079     
   904.70957911539620     
   5992.2054660550466     
  -6254502.6264538383     
   8793619235.1446342     
   904.84278839675267     
   5721.2394869414420     
  -5654245.1455794154     
   7371463084.6121664     
   904.98024763878766     
   5456.3795460298625     
  -5110114.7086187387     
   6177931736.3884096     
   905.12192796183319     
   5197.5640369333005     
  -4616972.8927826779     
   5176467957.2626715     
   905.26777901909486     
   4944.7313307297491     
  -4170143.5809883075     
   4336331944.3896532     
   905.41772647506855     
   4697.8197741823142     
  -3765371.9704394601     
   3631679607.5246568     
   905.57166926736659     
   4456.7676877747444     
  -3398787.1713448334     
   3040786338.4447732     
   905.72947663661284     
   4221.5133636223718     
  -3066868.0818174160     
   2545393293.9041729     
   905.89098490818355     
   3991.9950631886577     
  -2766412.2619403023     
   2130157082.0606987     
   906.05599400864673     
   3768.1510148462758     
  -2494507.5362589448     
   1782186365.3916905     
   906.22426369880316     
   3549.9194112443997     
  -2248506.1003124248     
   1490651906.2187870     
   906.39550950423370     
   3337.2384064593239     
  -2026000.9001834099     
   1246458276.7763486     
   906.56939832324053     
   3130.0461129735927     
  -1824804.0991419586     
   1041967659.2088858     
   906.74554369100156     
   2928.2805983460635     
  -1642927.4412732676     
   870767434.94541216     
   906.92350067766893     
   2731.8798817761040     
  -1478564.3485224214     
   727474611.73476410     
   907.10276039701455     
   2540.7819300587144     
  -1330073.6100061466     
   607571525.41418242     
   907.28274410106576     
   2354.9246545398191     
  -1195964.4822676657     
   507266969.06954157     
   907.46279683498631     
   2174.2459028092580     
  -1074883.2283317454     
   423381711.76601654     
   907.64218062524185     
   1998.6834694833562     
  -965600.42663562088     
   353244613.60071862     
   907.82006717284014     
   1828.1750312852555     
  -867000.93530401844     
   294630668.08349198     
   907.99553002216931     
   1662.6583745595269     
  -778069.25936442218     
   245624638.10581115     
   908.16753617466338     
   1502.0704852796844     
  -697895.94195860473     
   204786439.49606025     
   908.33493711520771     
   1346.3510557578293     
  -625612.55039031385     
   170360126.63539997     
   908.49645921786623     
   1195.4288334251928     
  -560586.90359285171     
   142698371.91314331     
   908.65069349616181     
   1049.2746155315913     
  -501686.92394246638     
   116038480.53555927     
   908.79608466177729     
   907.69536430423523     
  -449893.14963833382     
   105676849.86034223     
   908.93091945417132     
   771.13390457262847     
  -398885.56186104513     
   57582932.940185599     
   909.05331420221921     
   637.56256281099411     
  -368829.77457768947     
   148534658.71415108     
   909.16120157759588     
   514.54938920058646     
  -284991.65485383908     
   24684465.112625621     
   909.05207197514562     
  -447.57516420687836     
  -99858.166509146889     
   5449758.4827931914     
   907.39417300023990     
  -844.68302520024042     
  -58984.977888197958     
   3144554.2727716961     
   904.96294298595012     
  -1080.6475220267610     
  -35400.820842410234     
   1463155.0022324622     
   902.06293084752804     
  -1230.2174699469535     
  -24427.158325666769     
   940919.44066695333     
   898.84941929938566     
  -1334.7110220627819     
  -17370.262520664623     
   591695.58913713647     
   895.41332284705481     
  -1410.4680423697839     
  -12932.545602136095     
   410317.68960360135     
   891.81273554501706     
  -1467.4373137003968     
  -9855.1629301090870     
   291745.83988323261     
   888.08710602120107     
  -1511.2428938531316     
  -7667.0691309848444     
   215745.30497624801     
   884.26445062488983     
  -1545.5330150397513     
  -6048.9793436629825     
   163400.01516667489     
   880.36536509162954     
  -1572.7141614736909     
  -4823.4792299129213     
   126555.13712048338     
   876.40541036677587     
  -1594.4586488022464     
  -3874.3157015092966     
   99761.338183088272     
   872.39660804254493     
  -1611.9597022188600     
  -3126.1056651361341     
   79848.668022974496     
   868.34841826202853     
  -1626.0930680191100     
  -2527.2406549638245     
   64741.607982480338     
   864.26840192551197     
  -1637.5153661442575     
  -2041.6785950952230     
   53084.002401468475     
   860.16268245646950     
  -1646.7284340747060     
  -1643.5485770842092     
   43951.734245943095     
   856.03627593852354     
  -1654.1220819430157     
  -1313.9105702396355     
   36703.285517936893     
   851.89333228143823     
  -1660.0034481907526     
  -1038.6359288551093     
   30882.747530130309     
   847.73731472933616     
  -1664.6175763188382     
  -807.01532237913193     
   26160.246087321626     
   843.57113569661931     
  -1668.1621483165966     
  -610.81347672421953     
   22292.991967427199     
   839.39726106959779     
  -1670.7982221008283     
  -443.61603696851591     
   19099.607818839781     
   835.21779134548683     
  -1672.6581846390677     
  -300.36897832721741     
   16442.741774839567     
   831.03452549561484     
  -1673.8517281224256     
  -177.04841501592054     
   14217.098502346538     
   826.84901176487904     
  -1674.4703996005862     
  -70.420176248321710     
   12341.050490666636     
   822.66258846868993     
  -1674.5911057851279     
   22.137702431678139     
   10750.668775252547     
   818.47641704406692     
  -1674.2788422334334     
   102.76771824607232     
   9395.4141225431395     
   814.29150904006804     
  -1673.5888396274054     
   173.23332416514592     
   8234.9864362306489     
   810.10874832093862     
  -1672.5682670109004     
   234.99572243687584     
   7236.9932513543745     
   805.92890945469617     
  -1671.2575947752530     
   289.27317182203342     
   6375.2050974149824     
   801.75267303766157     
  -1669.6916938205663     
   337.08721005264579     
   5628.2368460419048     
   797.58063853937369     
  -1667.9007283294397     
   379.29898639796011     
   4978.5412425387231     
   793.41333512692199     
  -1665.9108857491524     
   416.63804571700058     
   4411.6340884691299     
   789.25123083211747     
  -1663.7449773814087     
   449.72530138051911     
   3915.4926702095131     
   785.09474035137055     
  -1661.4229353869396     
   479.09149640709046     
   3480.0852001427579     
   780.94423171108701     
  -1658.9622263074016     
   505.19213540816099     
   3096.9998470032324     
   776.80003198678742     
  -1656.3781968832293     
   528.41963426068526     
   2759.1506470239074     
   772.66243222902233     
  -1653.6843646372943     
   549.11326411336461     
   2460.5423207008334     
   768.53169172130356     
  -1650.8926631482143     
   567.56733151862090     
   2196.0816919359199     
   764.40804167303145     
  -1648.0136499588973     
   584.03794420814029     
   1961.4250090274463     
   760.29168843255127     
  -1645.0566835189375     
   598.74863177584621     
   1752.8541073503416     
   756.18281629104797     
  -1642.0300743455455     
   611.89503758097362     
   1567.1752293721383     
   752.08158993628194     
  -1638.9412146220898     
   623.64885180126475     
   1401.6359198132693     
   747.98815660561172     
  -1635.7966896895869     
   634.16112119986428     
   1253.8567294267966     
   743.90264797990665     
  -1632.6023742699108     
   643.56504667056515     
   1121.7743903916689     
   739.82518185349841     
  -1629.3635157667381     
   651.97835459850273     
   1003.5948385140719     
   735.75586360996715     
  -1626.0848065905236     
   659.50531588735828     
   897.75378944596434     
   731.69478752911812     
  -1622.7704471275347     
   666.23846930820298     
   802.88384842295886     
   727.64203794679258     
  -1619.4242007088358     
   672.26009817137515     
   717.78676618513305     
   723.59769028605228     
  -1616.0494417161128     
   677.64349891776374     
   641.41004456193912     
   719.56181197566218     
  -1612.6491977831886     
   682.45407425197823     
   572.82714955639403     
   715.53446326959249     
  -1609.2261869028744     
   686.75027787365116     
   511.22070659374640     
   711.51569797939555     
  -1605.7828501252575     
   690.58443317310434     
   455.86807693166480     
   707.50556412972844     
  -1602.3213804329496     
   694.00344375009172     
   406.12928157070166     
   703.50410454593953     
  -1598.8437482901695     
   697.04941336187198     
   361.43627841063301     
   699.51135738148946     
  -1595.3517242931400     
   699.76018544995179     
   321.28415594557936     
   695.52735659198061     
  -1591.8468992879664     
   702.16981661954367     
   285.22325099530980     
   691.55213236172790     
  -1588.3307022689125     
   704.30899100200850     
   252.85239185171781     
   687.58571148806800     
  -1584.8044163315551     
   706.20538394089635     
   223.81326573618006     
   683.62811772797102     
  -1581.2691929131181     
   707.88398343391771     
   197.78516301657857     
   679.67937211097785     
  -1577.7260645241420     
   709.36737215654205     
   174.48075024667546     
   675.73949322200519     
  -1574.1759561492922     
   710.67597778339211     
   153.64217195794922     
   671.80849745715204     
  -1570.6196954696511     
   711.82829407307668     
   135.03773511054067     
   667.88639925528048     
  -1567.0580220417523     
   712.84107708640579     
   118.45898338392534     
   663.97321130782950     
  -1563.4915955503818     
   713.72951946178523     
   103.71812229715252     
   660.06894474904584     
  -1559.9210032382798     
   714.50740537901379     
   90.645812131378904     
   656.17360932857457     
  -1556.3467666024073     
   715.18724896999925     
   79.089125149607682     
   652.28721356814219     
  -1552.7693474364607     
   715.78041740862125     
   68.909831153905486     
   648.40976490387595     
  -1549.1891532900836     
   716.29724114227554     
   59.982883379837560     
   644.54126981564048     
  -1545.6065424053088     
   716.74711276762434     
   52.194982784874306     
   640.68173394462860     
  -1542.0218281855434     
   717.13857513851087     
   45.443431443959483     
   636.83116220031297     
  -1538.4352832455113     
   717.47940087434063     
   39.635040959035415     
   632.98955885775217     
  -1534.8471430841216     
   717.77666368153336     
   34.685153072109614     
   629.15692764614539     
  -1531.2576094190938     
   718.03680232957413     
   30.516842473150490     
   625.33327182943788     
  -1527.6668532166495     
   718.26567864812273     
   27.060081553895518     
   621.51859427970157     
  -1524.0750174468799     
   718.46862925977700     
   24.251181084218821     
   617.71289754394195     
  -1520.4822195909355     
   718.65051311790864     
   22.032050151574346     
   613.91618390492238     
  -1516.8885539244056     
   718.81575349404545     
   20.349764880859293     
   610.12845543653577     
  -1513.2940935988440     
   718.96837673065193     
   19.156028646204941     
   606.34971405420617     
  -1509.6988925396536     
   719.11204694549838     
   18.406772084631466     
   602.57996156075626     
  -1506.1029871779494     
   719.25009773613317     
   18.061688037050754     
   598.81919968813611     
  -1502.5063980326181     
   719.38556039641105     
   18.084029844146883     
   595.06743013537005     
  -1498.9091311550765     
   719.52119062024212     
   18.440097358734402     
   591.32465460305025     
  -1495.3111794501499     
   719.65949135043263     
   19.099139656361768     
   587.59087482466987     
  -1491.7125238845292     
   719.80273489785532     
   20.032968683233303     
   583.86609259506679     
  -1488.1131345918770     
   719.95298216297965     
   21.215799136314200     
   580.15030979622247     
  -1484.5129718848284     
   720.11210065650198     
   22.623985043685458     
   576.44352842063927     
  -1480.9119871818264     
   720.28178054432965     
   24.235912559061013     
   572.74575059249923     
  -1477.3101238557442     
   720.46354988852261     
   26.031698056613070     
   569.05697858679196     
  -1473.7073180119630     
   720.65878762394721     
   27.993200561058959     
   565.37721484657845     
  -1470.1034992013326     
   720.86873662815515     
   30.103684579296413     
   561.70646199854912     
  -1466.4985910741061     
   721.09451426249984     
   32.347919431367671     
   558.04472286701423     
  -1462.8925119793041     
   721.33712365823510     
   34.711806228608538     
   554.39200048646080     
  -1459.2851755146462     
   721.59746220494969     
   37.182531138126173     
   550.74829811279005     
  -1455.6764910311626     
   721.87633118848566     
   39.748241546999417     
   547.11361923334835     
  -1452.0663640956914     
   722.17444300008810     
   42.398129846003449     
   543.48796757584864     
  -1448.4546969157561     
   722.49242897393310     
   45.122243308310274     
   539.87134711627539     
  -1444.8413887288245     
   722.83084579874549     
   47.911466465973220     
   536.26376208585623     
  -1441.2263361598345     
   723.19018179724026     
   50.757435818513798     
   532.66521697717781     
  -1437.6094335489267     
   723.57086256587911     
   53.652480348910053     
   529.07571654951653     
  -1433.9905732520908     
   723.97325616849594     
   56.589568985918909     
   525.49526583344937     
  -1430.3696459168298     
   724.39767793589033     
   59.562252821649459     
   521.92387013480459     
  -1426.7465407349100     
   724.84439483205267     
   62.564628636619034     
   518.36153503800733     
  -1423.1211456739627     
   725.31362954682731     
   65.591280647186011     
   514.80826640887085     
  -1419.4933476897165     
   725.80556415168121     
   68.637269866758231     
   511.26407039687984     
  -1415.8630329201480     
   726.32034367568190     
   71.698053014665618     
   507.72895343700952     
  -1412.2300868632756     
   726.85807907329195     
   74.769501014668478     
   504.20292225111899     
  -1408.5943945397651     
   727.41885033090193     
   77.847818744794424     
   500.68598384895631     
  -1404.9558406415092     
   728.00270897148789     
   80.929563995368810     
   497.17814552880805     
  -1401.3143096673268     
   728.60968070145316     
   84.011589495389600     
   493.67941487782520     
  -1397.6696860465165     
   729.23976762266852     
   87.091016470139877     
   490.18979977205368     
  -1394.0218542518444     
   729.89295024619469     
   90.165255957685901     
   486.70930837619522     
  -1390.3706989020641     
   730.56918966587727     
   93.231930746596561     
   483.23794914312447     
  -1386.7161048550333     
   731.26842914647671     
   96.288891390508894     
   479.77573081318297     
  -1383.0579572925874     
   731.99059583190558     
   99.334210807569349     
   476.32266241327250     
  -1379.3961417969751     
   732.73560241296229     
   102.36611434720535     
   472.87875325576567     
  -1375.7305444202664     
   733.50334827056633     
   105.38305297912974     
   469.44401293725190     
  -1372.0610517466703     
   734.29372116790978     
   108.38357638997412     
   466.01845133713590     
  -1368.3875509487734     
   735.10659799083464     
   111.36644195714770     
   462.60207861610206     
  -1364.7099298380324     
   735.94184630551331     
   114.33050348894075     
   459.19490521446050     
  -1361.0280769095646     
   736.79932508168031     
   117.27476716421269     
   455.79694185038659     
  -1357.3418813822718     
   737.67888583541185     
   120.19832996650155     
   452.40819951806628     
  -1353.6512332344078     
   738.58037331016067     
   123.10043540172717     
   449.02868948575775     
  -1349.9560232346932     
   739.50362657567359     
   125.98038495399339     
   445.65842329378063     
  -1346.2561429695970     
   740.44847946282857     
   128.83760371283859     
   442.29741275244083     
  -1342.5514848672133     
   741.41476149067489     
   131.67159010040439     
   438.94566993990071     
  -1338.8419422174454     
   742.40229841642793     
   134.48192036802300     
   435.60320720000220     
  -1335.1274091893565     
   743.41091281918807     
   137.26824814124245     
   432.27003714005031     
  -1331.4077808456079     
   744.44042468024736     
   140.03029446649850     
   428.94617262856389     
  -1327.6829531541853     
   745.49065188874613     
   142.76782987229797     
   425.63162679300007     
  -1323.9528229979314     
   746.56141061278834     
   145.48071606034213     
   422.32641301745775     
  -1320.2172881814415     
   747.65251598324096     
   148.16881892409114     
   419.03054494036684     
  -1316.4762474361703     
   748.76378212517159     
   150.83209650670128     
   415.74403645216620     
  -1312.7296004237351     
   749.89502284897185     
   153.47053059965660     
   412.46690169297671     
  -1308.9772477370414     
   751.04605182846933     
   156.08414868256645     
   409.19915505027285     
  -1305.2190909001113     
   752.21668294358858     
   158.67301547846168     
   405.94081115655683     
  -1301.4550323663532     
   753.40673055967704     
   161.23723387912591     
   402.69188488703873     
  -1297.6849755154194     
   754.61600981377046     
   163.77694511205968     
   399.45239135732635     
  -1293.9088246486299     
   755.84433690211085     
   166.29230099180162     
   396.22234592112761     
  -1290.1264849834756     
   757.09152915954940     
   168.78350037568438     
   393.00176416796836     
  -1286.3378626470460     
   758.35740541236703     
   171.25076600743782     
   389.79066192092779     
  -1282.5428646681214     
   759.64178615742276     
   173.69433116737113     
   386.58905523439489     
  -1278.7413989686249     
   760.94449364117804     
   176.11445975497855     
   383.39696039184702     
  -1274.9333743542986     
   762.26535208934047     
   178.51143813671780     
   380.21439390365305     
  -1271.1187005043869     
   763.60418787536582     
   180.88556679736013     
   377.04137250490328     
  -1267.2972879606325     
   764.96082962634603     
   183.23715459288206     
   373.87791315326740     
  -1263.4690481158523     
   766.33510828579267     
   185.56655008761692     
   370.72403302688190     
  -1259.6338932016092     
   767.72685741144983     
   187.87408379844220     
   367.57974952226925     
  -1255.7917362754806     
   769.13591303993803     
   190.16012236147600     
   364.44508025228896     
  -1251.9424912079867     
   770.56211395764922     
   192.42504422693384     
   361.32004304412254     
  -1248.0860726686192     
   772.00530178935117     
   194.66921722864737     
   358.20465593729369     
  -1244.2223961118493     
   773.46532091856602     
   196.89304712792347     
   355.09893718172367     
  -1240.3513777626229     
   774.94201877202545     
   199.09692228375189     
   352.00290523582385     
  -1236.4729346014699     
   776.43524568915359     
   201.28126637525821     
   348.91657876462551     
  -1232.5869843492796     
   777.94485518696797     
   203.44648470413614     
   345.83997663794855     
  -1228.6934454517566     
   779.47070382224911     
   205.59300621016502     
   342.77311792860877     
  -1224.7922370637789     
   781.01265136882535     
   207.72126005579122     
   339.71602191066506     
  -1220.8832790333088     
   782.57056081924372     
   209.83168361640290     
   336.66870805770697     
  -1216.9664918851447     
   784.14429844636675     
   211.92471757242382     
   333.63119604118310     
  -1213.0417968044583     
   785.73373382815998     
   214.00080663797760     
   330.60350572877098     
  -1209.1091156201931     
   787.33873987794482     
   216.06040155202189     
   327.58565718278851     
  -1205.1683707882744     
   788.95919288958498     
   218.10395766312902     
   324.57767065864772     
  -1201.2194853746203     
   790.59497257205840     
   220.13194162444066     
   321.57956660335140     
  -1197.2623830378545     
   792.24596213424161     
   222.14479213409939     
   318.59136565403247     
  -1193.2969880123308     
   793.91204807524741     
   224.14300278435329     
   315.61308863653653     
  -1189.3232250906524     
   795.59312059613012     
   226.12701888167501     
   312.64475656404829     
  -1185.3410196060677     
   797.28907323774263     
   228.09732735827291     
   309.68639063576160     
  -1181.3502974149910     
   798.99980319292968     
   230.05439161815937     
   306.73801223559394     
  -1177.3509848791834     
   800.72521113006587     
   231.99868690835481     
   303.79964293094503     
  -1173.3430088481537     
   802.46520128187854     
   233.93070101237734     
   300.87130447149985     
  -1169.3262966411003     
   804.21968153947137     
   235.85090701808420     
   297.95301878807715     
  -1165.3007760288963     
   805.98856334210700     
   237.75978424196163     
   295.04480799152242     
  -1161.2663752162312     
   807.77176172392171     
   239.65782724719682     
   292.14669437164616     
  -1157.2230228233507     
   809.56919542827563     
   241.54551431377035     
   289.25870039620787     
  -1153.1706478678159     
   811.38078678562897     
   243.42334082912180     
   286.38084870994544     
  -1149.1091797462473     
   813.20646184184739     
   245.29179023386382     
   283.51316213365055     
  -1145.0385482159711     
   815.04615026860142     
   247.15136173265341     
   280.65566366328983     
  -1140.9586833765957     
   816.89978548159627     
   249.00254744077279     
   277.80837646917240     
  -1136.8695156514232     
   818.76730458740212     
   250.84584824651279     
   274.97132389516389     
  -1132.7709757688315     
   820.64864844925091     
   252.68175526209666     
   272.14452945794704     
  -1128.6629947436741     
   822.54376161371670     
   254.51078265500632     
   269.32801684632892     
  -1124.5455038584307     
   824.45259248362913     
   256.33342035541750     
   266.52180992059556     
  -1120.4184346443808     
   826.37509313629482     
   258.15018853140805     
   263.72593271191340     
  -1116.2817188626645     
   828.31121955028038     
   259.96158703510423     
   260.94040942177872     
  -1112.1352884851560     
   830.26093145304367     
   261.76813036392991     
   258.16526442151445     
  -1107.9790756754467     
   832.22419243077320     
   263.57033840629333     
   255.40052225181506     
  -1103.8130127694476     
   834.20096996882035     
   265.36871848784335     
   252.64620762233997     
  -1099.6370322561318     
   836.19123535747917     
   267.16380617652362     
   249.90234541135516     
  -1095.4510667579787     
   838.19496390380300     
   268.95610907249625     
   247.16896066542381     
  -1091.2550490114145     
   840.21213472184672     
   270.74617096643556     
   244.44607859914620     
  -1087.0489118470998     
   842.24273100409505     
   272.53451307817591     
   241.73372459494900     
  -1082.8325881699591     
   844.28673985218143     
   274.32167775968969     
   239.03192420292439     
  -1078.6060109392402     
   846.34415243537910     
   276.10819971332580     
   236.34070314071963     
  -1074.3691131483185     
   848.41496393322905     
   277.89462830305615     
   233.66008729347698     
  -1070.1218278043718     
   850.49917364550197     
   279.68150918979950     
   230.99010271382491     
  -1065.8640879078471     
   852.59678496442541     
   281.46939909843218     
   228.33077562192068     
  -1061.5958264317917     
   854.70780545766365     
   283.25885421913858     
   225.68213240554491     
  -1057.3169763009869     
   856.83224686430719     
   285.05044364501350     
   223.04419962024852     
  -1053.0274703708469     
   858.97012519164480     
   286.84473450439305     
   220.41700398955282     
  -1048.7272414061167     
   861.12146070042775     
   288.64229979624241     
   217.80057240520284     
  -1044.4162220594935     
   863.28627794889962     
   290.44374186792703     
   215.19493192747481     
  -1040.0943448495889     
   865.46460601290892     
   292.24961299714101     
   212.60010978553856     
  -1035.7615421392807     
   867.65647811038752     
   294.06055872448803     
   210.01613337787484     
  -1031.4177461132526     
   869.86193230082119     
   295.87713116149416     
   207.44303027274870     
  -1027.0628887555392     
   872.08101078453251     
   297.69999843836740     
   204.88082820873979     
  -1022.6969018266459     
   874.31376077282016     
   299.52971674660364     
   202.32955509532977     
  -1018.3197168405927     
   876.56023364841974     
   301.36698522144985     
   199.78923901354779     
  -1013.9312650413779     
   878.82048603758062     
   303.21237096140277     
   197.25990821667531     
  -1009.5314773792343     
   881.09457881979120     
   305.06658681657166     
   194.74159113101032     
  -1005.1202844866326     
   883.38257822091532     
   306.93022963472885     
   192.23431635669240     
  -1000.6976166537223     
   885.68455494317595     
   308.80402234464077     
   189.73811266858939     
  -996.26340380358761     
   888.00058511076065     
   310.68859071901181     
   187.25300901724654     
  -991.81757546695769     
   890.33074954115330     
   312.58467309867893     
   184.77903452989935     
  -987.36006075663136     
   892.67513458939334     
   314.49292184410479     
   182.31621851155080     
  -982.89078834139980     
   895.03383150322418     
   316.41410003445111     
   179.86459044611456     
  -978.40968641950803     
   897.40693725348251     
   318.34888266388765     
   177.42417999762486     
  -973.91668269169065     
   899.79455387346172     
   320.29806049293484     
   174.99501701151459     
  -969.41170433368916     
   902.19678932715874     
   322.26233590078374     
   172.57713151596261     
  -964.89467796825511     
   904.61375684641462     
   324.24252548053812     
   170.17055372331177     
  -960.36552963667043     
   907.04557578751860     
   326.23936709714297     
   167.77531403155882     
  -955.82418476959958     
   909.49237104074723     
   328.25370343596904     
   165.39144302591799     
  -951.27056815745652     
   911.95427381651689     
   330.28630623893298     
   163.01897148045919     
  -946.70460392013183     
   914.43142111330894     
   332.33805202322202     
   160.65793035982293     
  -942.12621547609001     
   916.92395650348317     
   334.40974980043529     
   158.30835082101314     
  -937.53532551076376     
   919.43202962698638     
   336.50230523481503     
   155.97026421526996     
  -932.93185594440570     
   921.95579691624744     
   338.61658584499577     
   153.64370209002388     
  -928.31572789884001     
   924.49542131008491     
   340.75350035472309     
   151.32869619093336     
  -923.68686166415785     
   927.05107256274539     
   342.91400212535615     
   149.02527846400781     
  -919.04517666380434     
   929.62292757868545     
   345.09900788040454     
   146.73348105781761     
  -914.39059141951304     
   932.21117013778860     
   347.30953795772905     
   144.45333632579377     
  -909.72302351498752     
   934.81599167247145     
   349.54654134104760     
   142.18487682861891     
  -905.04238955897483     
   937.43759073252943     
   351.81110052199824     
   139.92813533671205     
  -900.34860514717752     
   940.07617398644436     
   354.10420624261042     
   137.68314483280969     
  -895.64158482337814     
   942.73195553326400     
   356.42699673445202     
   135.44993851464520     
  -890.92124203952324     
   945.40515800877233     
   358.78052245667811     
   133.22854979772956     
  -886.18748911468310     
   948.09601192719742     
   361.16597378584942     
   131.01901231823578     
  -881.44023719303880     
   950.80475673059129     
   363.58446470416379     
   128.82135993598996     
  -876.67939620067250     
   953.53164021587259     
   366.03724676900453     
   126.63562673757166     
  -871.90487480121635     
   956.27691956664012     
   368.52550326561015     
   124.46184703952684     
  -867.11658035019684     
   959.04086084113214     
   371.05054842703220     
   122.30005539169647     
  -862.31441884820822     
   961.82373995433488     
   373.61364101774643     
   120.15028658066376     
  -857.49829489266733     
   964.62584226196805     
   376.21616838151459     
   118.01257563332391     
  -852.66811162820045     
   967.44746352482935     
   378.85946493958306     
   115.88695782057952     
  -847.82377069560857     
   970.28890951187623     
   381.54500273857042     
   113.77346866116567     
  -842.96517217924793     
   973.15049703241550     
   384.27419542341818     
   111.67214392560825     
  -838.09221455292163     
   976.03255349809115     
   387.04860646238018     
   109.58301964031983     
  -833.20479462406001     
   978.93541804655899     
   389.86973929985663     
   107.50613209183710     
  -828.30280747621532     
   981.85944109130799     
   392.73925264515964     
   105.44151783120425     
  -823.38614640977175     
   984.80498548614662     
   395.65875374336423     
   103.38921367850709     
  -818.45470288070817     
   987.77242613922192     
   398.62999320006048     
   101.34925672756238     
  -813.50836643763967     
   990.76215108822225     
   401.65471205199032     
   99.321684350767498     
  -808.54702465634773     
   993.77456142861217     
   404.73473251789960     
   97.306534204115707     
  -803.57056307296989     
   996.81007192249649     
   407.87196292052118     
   95.303844232382261     
  -798.57886511405275     
   999.86911164440039     
   411.06831072467190     
   93.313652674487216     
  -793.57181202500453     
   1002.9521239748354     
   414.32583191361545     
   91.335998069040713     
  -788.54928279578201     
   1006.0595677141876     
   417.64656307347138     
   89.370919260076974     
  -783.51115408415342     
   1009.1919169372386     
   421.03270174567103     
   87.418455402983454     
  -778.45730013630953     
   1012.3496622003311     
   424.48643291815119     
   85.478645970631902     
  -773.38759270469052     
   1015.5333104472172     
   428.01010596127531     
   83.551530759718418     
  -768.30190096296781     
   1018.7433862419268     
   431.60606766206371     
   81.637149897319773     
  -763.20009141798937     
   1021.9804317493923     
   435.27683613993776     
   79.735543847673839     
  -758.08202781856494     
   1025.2450080204417     
   439.02493265453711     
   77.846753419192083     
  -752.94757106097529     
   1028.5376950153509     
   442.85306122552390     
   75.970819771712613     
  -747.79657909100069     
   1031.8590929745424     
   446.76393602288834     
   74.107784424002659     
  -742.62890680232749     
   1035.2098224947140     
   450.76045901977119     
   72.257689261519644     
  -737.44440593124739     
   1038.5905259373621     
   454.84556166801525     
   70.420576544440493     
  -732.24292494727911     
   1042.0018676498723     
   459.02236333948690     
   68.596488915969573     
  -727.02430893971734     
   1045.4445353749184     
   463.29402803131711     
   66.785469410935519     
  -721.78839949981693     
   1048.9192405851534     
   467.66392022681060     
   64.987561464688426     
  -716.53503459838703     
   1052.4267199868546     
   472.13545632756723     
   63.202808922308840     
  -711.26404845864658     
   1055.9677359093112     
   476.71227111041952     
   61.431256048140931     
  -705.97527142401680     
   1059.5430779426392     
   481.39805922327264     
   59.672947535662665     
  -700.66852982069304     
   1063.1535633868139     
   486.19675134574334     
   57.927928517706377     
  -695.34364581467139     
   1066.8000390219070     
   491.11235261885895     
   56.196244577044055     
  -690.00043726295007     
   1070.4833816665484     
   496.14911192569400     
   54.477941757352006     
  -684.63871755876880     
   1074.2045000059911     
   501.31139460071313     
   52.773066574570699     
  -679.25829547009027     
   1077.9643354654963     
   506.60377299715230     
   51.081666028676047     
  -673.85897497201893     
   1081.7638637629752     
   512.03103257429302     
   49.403787615879438     
  -668.44055507134340     
   1085.6040965072823     
   517.59810958548030     
   47.739479341274674     
  -663.00282962425217     
   1089.4860823291733     
   523.31022196634626     
   46.088789731950854     
  -657.54558714594452     
   1093.4109089939209     
   529.17274194584172     
   44.451767850591260     
  -652.06861061206325     
   1097.3797045585147     
   535.19135079833404     
   42.828463309579483     
  -646.57167725144336     
   1101.3936396895024     
   541.37190785398730     
   41.218926285634957     
  -641.05455832972348     
   1105.4539289984073     
   547.72060828785277     
   39.623207535001427     
  -635.51701892332619     
   1109.5618335605661     
   554.24385393331329     
   38.041358409213046     
  -629.95881768326194     
   1113.7186624650660     
   560.94841047782950     
   36.473430871464245     
  -624.37970658824031     
   1117.9257755436497     
   567.84128372374710     
   34.919477513610815     
  -618.77943068645209     
   1122.1845851715780     
   574.92987539739124     
   33.379551573831343     
  -613.15772782543058     
   1126.4965592370581     
   582.22186410915606     
   31.853706954979589     
  -607.51432836929314     
   1130.8632232178770     
   589.72536267089151     
   30.341998243660292     
  -601.84895490265376     
   1135.2861634379085     
   597.44880091078346     
   28.844480730062624     
  -596.16132192044711     
   1139.7670294447396     
   605.40108577707929     
   27.361210428587533     
  -590.45113550286510     
   1144.3075375880676     
   613.59148917939308     
   25.892244099307280     
  -584.71809297450261     
   1148.9094737569130     
   622.02980806572634     
   24.437639270297787     
  -578.96188254681692     
   1153.5746973174059     
   630.72625825642172     
   22.997454260886730     
  -573.18218294288738     
   1158.3051442543292     
   639.69163588089032     
   21.571748205862942     
  -567.37866300344308     
   1163.1028315234357     
   648.93721824324393     
   20.160581080695358     
  -561.55098127298379     
   1167.9698606602601     
   658.47492552867641     
   18.764013727812767     
  -555.69878556482888     
   1172.9084226017253     
   668.31723138792131     
   17.382107883998664     
  -549.82171250373165     
   1177.9208018371346     
   678.47732005788282     
   16.014926208958972     
  -543.91938704479503     
   1183.0093817375687     
   688.96902716486795     
   14.662532315123922     
  -537.99142196684795     
   1188.1766494413050     
   699.80694558567598     
   13.324990798749305     
  -532.03741733941160     
   1193.4252015331979     
   711.00646949648001     
   12.002367272386472     
  -526.05695996044267     
   1198.7577500544212     
   722.58379074690458     
   10.694728398794906     
  -520.04962276409390     
   1204.1771284850233     
   734.55604883740057     
   9.4021419263759931     
  -514.01496419575324     
   1209.6862988513035     
   746.94127697658223     
   8.1246767262118542     
  -507.95252755255325     
   1215.2883584286280     
   759.75858498492721     
   6.8624028307985672     
  -501.86184028694174     
   1220.9865478160150     
   773.02810909189282     
   5.6153914745692388     
  -495.74241327081603     
   1226.7842586342042     
   786.77120408378278     
   4.3837151363087523     
  -489.59374001756862     
   1232.6850426648325     
   801.01040852962763     
   3.1674475835690914     
  -483.41529585908438     
   1238.6926207288047     
   815.76964483153381     
   1.9666639192016615     
  -477.20653707459985     
   1244.8108930650412     
   831.07420231149615     
  0.78144063013120235     
  -470.96689996798119     
   1251.0439495823775     
   846.95094894099827     
 -0.38814436149525877     
  -464.69579988977677     
   1257.3960816994349     
   863.42833363010243     
  -1.5420116446413927     
  -458.39263020002392     
   1263.8717942016608     
   880.53661320672802     
  -2.6800802630430867     
  -452.05676116751812     
   1270.4758188007113     
   898.30787736816751     
  -3.8022676560338193     
  -445.68753880081374     
   1277.2131278809725     
   916.77629436209963     
  -4.9084895963569748     
  -439.28428360588975     
   1284.0889500886883     
   935.97816269612053     
  -5.9986601247748776     
  -432.84628926489557     
   1291.1087863089092     
   955.95218052423877     
  -7.0726914812698425     
  -426.37282122996635     
   1298.2784276628408     
   976.73952833624776     
  -8.1304940326167596     
  -419.86311522549568     
   1305.6039741253630     
   998.38416878765054     
  -9.1719761960895561     
  -413.31637565170428     
   1313.0918553912702     
   1020.9329662009160     
  -10.197044359045048     
  -406.73177388163151     
   1320.7488526377772     
   1044.4360231752848     
  -11.205602794107257     
  -400.10844644300818     
   1328.5821228115917     
   1068.9468473308104     
  -12.197553569652738     
  -393.44549307556264     
   1336.5992241665729     
   1094.5227275096165     
  -13.172796455272966     
  -386.74197465358912     
   1344.8081446228948     
   1121.2249742983215     
  -14.131228821862802     
  -379.99691096220670     
   1353.2173319301321     
   1149.1193108910199     
  -15.072745535954544     
  -373.20927831547664     
   1361.8357267618148     
   1178.2762522211692     
  -15.997238847884514     
  -366.37800700193861     
   1370.6727986534736     
   1208.7714850762443     
  -16.904598273343343     
  -359.50197854332589     
   1379.7385847915457     
   1240.6863972946931     
  -17.794710467821734     
  -352.58002274941902     
   1389.0437327712557     
   1274.1085132877904     
  -18.667459093419961     
  -345.61091455093845     
   1398.5995466209142     
   1309.1321372101727     
  -19.522724677441264     
  -338.59337059026132     
   1408.4180376499903     
   1345.8589037785175     
  -20.360384462136253     
  -331.52604554756539     
   1418.5119794283294     
   1384.3985497358813     
  -21.180312244906382     
  -324.40752817761631     
   1428.8949685513483     
   1424.8696110610251     
  -21.982378208209322     
  -317.23633702965202     
   1439.5814906343062     
   1467.4003583642702     
  -22.766448738336372     
  -310.01091581976129     
   1450.5869933220381     
   1512.1296819205204     
  -23.532386232151250     
  -302.72962842161496     
   1461.9279659364422     
   1559.2082347106375     
  -24.280048890789502     
  -295.39075343753206     
   1473.6220276967717     
   1608.7995585980109     
  -25.009290499217141     
  -287.99247830732435     
   1485.6880243862570     
   1661.0814957257289     
  -25.719960190434652     
  -280.53289290734836     
   1498.1461356041998     
   1716.2476256767663     
  -26.411902192986361     
  -273.00998258634576     
   1511.0179927967758     
   1774.5090257429333     
  -27.084955560293704     
  -265.42162057812936     
   1524.3268104898475     
   1836.0961130693599     
  -27.738953880171714     
  -257.76555972355987     
   1538.0975313378681     
   1901.2608621650038     
  -28.373724962708767     
  -250.03942342570511     
   1552.3569878041053     
   1970.2791786425678     
  -28.989090504487102     
  -242.24069575208486     
   1567.1340816439249     
   2043.4537227534274     
  -29.584865726892609     
  -234.36671058656376     
   1582.4599845645753     
   2121.1169877316897     
  -30.160858986002570     
  -226.41463972022075     
   1598.3683619725634     
   2203.6349308779349     
  -30.716871351244986     
  -218.38147975540414     
   1614.8956239541476     
   2291.4109993928305     
  -31.252696149686930     
  -210.26403767939459     
   1632.0812064495940     
   2384.8908475805329     
  -31.768118472425602     
  -202.05891494375467     
   1649.9678878064478     
   2484.5676539832384     
  -32.262914639116595     
  -193.76248986121041     
   1668.6021452113216     
   2590.9883032441339     
  -32.736851616169822     
  -185.37089810446778     
   1688.0345574856531     
   2704.7604961308602     
  -33.189686383563945     
  -176.88001105773725     
   1708.3202612066341     
   2826.5609476886111     
  -33.621165244560949     
  -168.28541173393472     
   1729.5194683142990     
   2957.1449604695040     
  -34.031023071828805     
  -159.58236792435460     
   1751.6980555178200     
   3097.3574923672199     
  -34.418982482581896     
  -150.76580219378340     
   1774.9282367105748     
   3248.1461581231324     
  -34.784752934303185     
  -141.83025826976592     
   1799.2893328964976     
   3410.5763845796569     
  -35.128029731390995     
  -132.76986329807235     
   1824.8686557808455     
   3585.8493135707104     
  -35.448492931642015     
  -123.57828534453887     
   1851.7625256326255     
   3775.3228487821198     
  -35.745806139798653     
  -114.24868541296087     
   1880.0774469984920     
   3980.5366719011486     
  -36.019615173401810     
  -104.77366311537045     
   1909.9314720377499     
   4203.2419357260032     
  -36.269546583834760     
  -95.145194968886628     
   1941.4557865556958     
   4445.4368004635890     
  -36.495206012640992     
  -85.354564096099665     
   1974.7965625591719     
   4709.4090333379700     
  -36.696176359849105     
  -75.392279863928479     
   2010.1171303092074     
   4997.7874279246562     
  -36.872015737015928     
  -65.247985698109076     
   2047.6005360186416     
   5313.6040740984436     
  -37.022255172847430     
  -54.910352941626286     
   2087.4525665743809     
   5660.3702650400310     
  -37.146396033375012     
  -44.366958166285109     
   2129.9053435621800     
   6042.1694622064451     
  -37.243907111495616     
  -33.604140771057587     
   2175.2216145287293     
   6463.7718775937183     
  -37.314221331896867     
  -22.606836975709292     
   2223.6999036106813     
   6930.7765592627438     
  -37.356732006554836     
  -11.358385397169444     
   2275.6807278051533     
   7449.7887538399254     
  -37.370788562549698     
  0.15970178099057097     
   2331.5541434589513     
   8028.6428868682797     
  -37.355691647155496     
   11.968009552414383     
   2391.7689651104647     
   8676.6849797485556     
  -37.310687494039712     
   24.089542221336732     
   2456.8441024585777     
   9405.1332605088755     
  -37.234961407638806     
   36.550108982264454     
   2527.3826019123958     
   10227.542573232531     
  -37.127630188568489     
   49.378788415074268     
   2604.0891712116381     
   11160.408002733913     
  -36.987733278835691     
   62.608491921183429     
   2687.7922312321407     
   12223.957313967039     
  -36.814222348254496     
   76.276652276981338     
   2779.4719110868955     
   13443.202374929129     
  -36.605948968080646     
   90.426071876945429     
   2880.2959288988623     
   14849.350755801126     
  -36.361649917727100     
   105.10597684811135     
   2991.6660595673729     
   16481.724069799144     
  -36.079929535795941     
   120.37333947225662     
   3115.2789900908638     
   18390.403971943699     
  -35.759238343365162     
   136.29455449718526     
   3253.2070198804449     
   20639.926354636540     
  -35.397846914398663     
   152.94758821573654     
   3408.0064675402155     
   23314.565123783548     
  -34.993813613357126     
   170.42476864950899     
   3582.8657059685966     
   26525.877285257247     
  -34.544944314238478     
   188.83645737845015     
   3781.8097856080212     
   30424.266101953461     
  -34.048741480474447     
   208.31596129590233     
   4009.9917813726779     
   35214.928880951105     
  -33.502338895337360     
   229.02620011928309     
   4274.1037479798051     
   41188.375119223158     
  -32.902416678253026     
   251.16900089266809     
   4583.0165613739864     
   48747.393004040845     
  -32.245088644497095     
   274.99809731836325     
   4948.6220089042845     
   58533.567246284852     
  -31.525749926657294     
   300.83871174875316     
   5387.6237632514312     
   71334.412090035286     
  -30.738865898576201     
   329.11435079169786     
   5922.6318539266849     
   89089.465173931007     
  -29.877671549616551     
   360.39793753334322     
   6590.8028427311820     
   112338.18552683882     
  -28.933728903867287     
   395.45829272562656     
   7433.3392341824556     
   152066.52950215607     
  -27.896248762316084     
   435.47623632470527     
   8573.8382054486519     
   190301.41019980662     
  -26.750998223185920     
   481.91357879319384     
   10001.098781947172     
   338031.12671393069     
  -25.478425672460830     
   538.25715632881736     
   12536.332232301709     
   273303.12456719187     
  -24.050160343865571     
   606.06325107595922     
   14586.105666555606     
   1419350.4051951738     
  -22.421661705678485     
   705.60659950614968     
   25231.233705519655     
  -883694.17611135822     
  -20.513757717755396     
   815.19350223165793     
   18603.527384684610     
   13485911.090030890     
  -18.148784555240173     
   1161.0719720931741     
   119747.86055991863     
   10611990.036802573     
  -14.331868152182810     
   1958.7860880827943     
   199337.78583593623     
   10611990.036802573     
  -61.333333333333336     
   3336.6596218331288     
  -657670049.14838696     
   156316122969968.69     
  -61.330498027637681     
   2490.2678924462612     
  -188721680.23848093     
   189290517031433.03     
  -61.330296510920768     
   2463.3116399625696     
  -142506784.68912333     
   12858684098695.164     
  -61.330080820178232     
   2438.5275668800896     
  -139111868.59176463     
   46230882517320.242     
  -61.329849970615264     
   2413.3057177673641     
  -125912775.17985380     
   30940532738526.957     
  -61.329602910011737     
   2388.3726860179659     
  -116360229.88183495     
   28328929323710.973     
  -61.329338514187839     
   2363.5261927598240     
  -106902195.69212583     
   23629943872233.414     
  -61.329055582171499     
   2338.8225506570093     
  -98370942.939517558     
   20220386053169.434     
  -61.328752831048682     
   2314.2460820904807     
  -90476545.955807924     
   17178388303892.836     
  -61.328428890476147     
   2289.8011512761700     
  -83223985.889425829     
   14623020091893.047     
  -61.328082296835397     
   2265.4865428223588     
  -76547846.498014435     
   12440460896015.236     
  -61.327711487004954     
   2241.3025946240132     
  -70405926.013832390     
   10585056377173.416     
  -61.327314791726884     
   2217.2492120602792     
  -64754730.996033922     
   9005742619236.4648     
  -61.326890428541894     
   2193.3264209604963     
  -59555416.951218590     
   7661961579248.6465     
  -61.326436494265906     
   2169.5342136179925     
  -54771915.728794396     
   6518496443499.4336     
  -61.325950956979284     
   2145.8725916140747     
  -50371104.375050716     
   5545539881378.2939     
  -61.325431647498256     
   2122.3415539083912     
  -46322470.053107046     
   4717678896213.3164     
  -61.324876250296121     
   2098.9411001336643     
  -42597931.299729399     
   4013296765838.9150     
  -61.324282293840085     
   2075.6712297381218     
  -39171635.965538912     
   3413989368424.1050     
  -61.323647140307301     
   2052.5319422438874     
  -36019789.279256314     
   2904096618847.3979     
  -61.322967974641884     
   2029.5232369934197     
  -33120487.773524851     
   2470289364612.9609     
  -61.322241792912045     
   2006.6451134563856     
  -30453570.473570056     
   2101223447965.9617     
  -61.321465389924356     
   1983.8975709988511     
  -28000481.170911685     
   1787245841211.2173     
  -61.320635346049649     
   1961.2806089396222     
  -25744139.753718995     
   1520140656151.0962     
  -61.319748013212198     
   1938.7942266719624     
  -23668826.332848452     
   1292916665637.4526     
  -61.318799499991343     
   1916.4384234416780     
  -21760072.800064366     
   1099624810296.5649     
  -61.317785655781613     
   1894.2131985277390     
  -20004563.031337004     
   935202140167.68848     
  -61.316702053954266     
   1872.1185511854819     
  -18390042.349938933     
   795341051403.94214     
  -61.315543973960224     
   1850.1544806014056     
  -16905232.227277994     
   676375742265.92004     
  -61.314306382310569     
   1828.3209859957444     
  -15539753.482526980     
   575187237102.85498     
  -61.312983912367592     
   1806.6180664841570     
  -14284054.444201153     
   489121706721.07153     
  -61.311570842875376     
   1785.0457211981493     
  -13129345.160064057     
   415921049950.22931     
  -61.310061075154984     
   1763.6039492462817     
  -12067537.090187673     
   353664136488.50946     
  -61.308448108885386     
   1742.2927496743450     
  -11091187.061835414     
   300716406363.95544     
  -61.306725016386679     
   1721.1121215189182     
  -10193446.094934324     
   255687242695.05466     
  -61.304884415317765     
   1700.0620637972884     
  -9368012.0430156384     
   217393542435.59808     
  -61.302918439695880     
   1679.1425754832183     
  -8609086.1667472366     
   184828841141.62442     
  -61.300818709140415     
   1658.3536555279179     
  -7911332.9265494868     
   157136889603.87329     
  -61.298576296238153     
   1637.6953028728285     
  -7269843.2467986606     
   133589317655.01709     
  -61.296181691921824     
   1617.1675164152903     
  -6680100.4390303027     
   113566514081.68219     
  -61.293624768747996     
   1596.7702950518840     
  -6137948.9973401856     
   96541414322.341171     
  -61.290894741954531     
   1576.5036376444459     
  -5639565.8152776379     
   82065697402.566315     
  -61.287980128171633     
   1556.3675430572387     
  -5181433.6480416823     
   69758011685.645721     
  -61.284868701653970     
   1536.3620101411302     
  -4760316.8016677378     
   59294006402.033218     
  -61.281547447894951     
   1516.4870377258308     
  -4373238.5971201211     
   50397797564.641304     
  -61.278002514476825     
   1496.7426246585082     
  -4017460.7688118638     
   42834746349.438942     
  -61.274219159003444     
   1477.1287697863352     
  -3690464.4062488521     
   36405291175.233421     
  -61.270181693954768     
   1457.6454719620062     
  -3389932.4687586669     
   30939714845.764488     
  -61.265873428294526     
   1438.2927300584734     
  -3113733.6422384116     
   26293679613.930244     
  -61.261276605654182     
   1419.0705429787586     
  -2859907.5350696435     
   22344441341.121929     
  -61.256372338908292     
   1399.9789096567761     
  -2626650.9982371815     
   18987617850.523548     
  -61.251140540947368     
   1381.0178290788563     
  -2412305.5798138045     
   16134447692.255661     
  -61.245559851445734     
   1362.1873002792245     
  -2215345.9469336355     
   13709453625.285843     
  -61.239607559412470     
   1343.4873223714176     
  -2034369.2449583593     
   11648456413.326176     
  -61.233259521304149     
   1324.9178945495592     
  -1868085.3066769927     
   9896886395.2737198     
  -61.226490074468451     
   1306.4790161076328     
  -1715307.6276383938     
   8408344938.6843643     
  -61.219271945677541     
   1288.1706864582286     
  -1574945.0798692801     
   7143383404.8390713     
  -61.211576154500179     
   1269.9929051516697     
  -1445994.2671526235     
   6068462211.2217398     
  -61.203371911250791     
   1251.9456718992005     
  -1327532.5086825979     
   5155067543.9202528     
  -61.194626509243463     
   1234.0289865892637     
  -1218711.3656651643     
   4378958481.3743105     
  -61.185305211067615     
   1216.2428493241309     
  -1118750.6973930011     
   3719527732.0791674     
  -61.175371128591472     
   1198.5872604395231     
  -1026933.1845207182     
   3159257471.3936443     
  -61.164785096388179     
   1181.0622205411958     
  -942599.29225735972     
   2683256688.3225598     
  -61.153505538268242     
   1163.6677305381077     
  -865142.63612530264     
   2278867780.5238228     
  -61.141488326590810     
   1146.4037916768732     
  -794005.71706659487     
   1935331969.6035233     
  -61.128686634015004     
   1129.2704055878244     
  -728675.99740717933     
   1643504740.3351815     
  -61.115050777341224     
   1112.2675743268264     
  -668682.29217442253     
   1395613996.8663971     
  -61.100528053081483     
   1095.3953004234461     
  -613591.44633222884     
   1185054269.4787271     
  -61.085062564386533     
   1078.6535869370082     
  -563005.28050418640     
   1006211859.8947333     
  -61.068595038947137     
   1062.0424375112916     
  -516557.77914932137     
   854316091.93648541     
  -61.051062637476193     
   1045.5618564391355     
  -473912.50495894114     
   725312884.02172351     
  -61.032398752368501     
   1029.2118487297607     
  -434760.21968444437     
   615757241.06285608     
  -61.012532796125370     
   1012.9924201832313     
  -398816.69586388313     
   522721866.05178517     
  -60.991389979122317     
   996.90357747014639     
  -365820.70368281903     
   443719461.25244415     
  -60.968891076289836     
   980.94532821720361     
  -335532.15935264516     
   376636683.51685524     
  -60.944952182269816     
   965.11768110189189     
  -307730.42164805630     
   319677990.09893209     
  -60.919484454603598     
   949.42064595234558     
  -282212.72555703914     
   271317920.72396731     
  -60.892393844502486     
   933.85423385569788     
  -258792.74096610234     
   230260520.47719938     
  -60.863580814747131     
   918.41845727598047     
  -237299.24763703241     
   195404863.94584379     
  -60.832940044259821     
   903.11333017872289     
  -217574.91605137126     
   165815742.30539981     
  -60.800360118892378     
   887.93886816641805     
  -199475.18654407864     
   140698756.86510304     
  -60.765723207973316     
   872.89508862236505     
  -182867.23819643646     
   119379146.85575847     
  -60.728904726160472     
   857.98201086771689     
  -167629.04076430714     
   101283797.98267020     
  -60.689772980150430     
   843.19965632559695     
  -153648.48282396060     
   85925953.953470469     
  -60.648188799803613     
   828.54804869887460     
  -140822.56987880429     
   72892221.949351192     
  -60.604005153253823     
   814.02721416078396     
  -129056.68717718509     
   61831532.762975067     
  -60.557066745584535     
   799.63718155405991     
  -118263.92174877756     
   52445759.781097703     
  -60.507209600670464     
   785.37798261147225     
  -108364.43890944796     
   44481744.065330349     
  -60.454260625802966     
   771.24965216446139     
  -99284.909644499479     
   37724533.767791368     
  -60.398037158741715     
   757.25222846018744     
  -90957.981692287591     
   31991589.261912838     
  -60.338346496862961     
   743.38575312724788     
  -83321.801969526467     
   27128028.913972639     
  -60.274985408107192     
   729.65027257676104     
  -76319.546270180595     
   23002029.307700507     
  -60.207739623466203     
   716.04583389703123     
  -69899.099072937694     
   19502780.828852065     
  -60.136383310791693     
   702.57250221404820     
  -64012.356203044241     
   16532561.758795891     
  -60.060678529755386     
   689.23029474407440     
  -58616.031422106629     
   14020565.254047617     
  -59.980374667843833     
   676.01943851825160     
  -53667.197843276837     
   11866351.224025752     
  -59.895207857330504     
   662.93937092134729     
  -49137.868247745813     
   10118663.811652951     
  -59.804900373233295     
   649.99262368034385     
  -44961.302778882491     
   8373790.6513411887     
  -59.709160012337719     
   637.16973778946397     
  -41223.661428669249     
   7767534.3669287078     
  -59.607679453444945     
   624.50786140494483     
  -37474.465729158648     
   4352930.7998387842     
  -59.500135599089433     
   611.86313573034533     
  -35202.425117489525     
   11092872.377503652     
  -59.386188899063860     
   599.79483492030306     
  -28941.222711818649     
   2095886.9858943685     
  -58.034836219557370     
   494.38660234672921     
  -13222.070317610887     
   582080.06552360917     
  -56.872412652151809     
   439.19025198724245     
  -8856.4698261838184     
   344301.36098619289     
  -55.824410249831942     
   401.36355337481444     
  -6274.2096187873703     
   186181.67942623893     
  -54.857306087771292     
   373.48341177011957     
  -4877.8470230905787     
   126263.67414628791     
  -53.952111232331774     
   351.46162054490958     
  -3930.8694669934198     
   87002.621511704929     
  -53.096665699177088     
   333.43857236328694     
  -3278.3498056556323     
   64361.057060651168     
  -52.282553313037646     
   318.25359315489601     
  -2795.6418777007489     
   49049.182572382168     
  -51.503625698408342     
   305.19505593962441     
  -2427.7730084078826     
   38601.591775488909     
  -50.755208489990338     
   293.77997074337543     
  -2138.2610700917157     
   31072.211334656200     
  -50.033637191517869     
   283.67126935544167     
  -1905.2194850817941     
   25506.606671047499     
  -49.335968099181791     
   274.62342080511485     
  -1713.9199350489380     
   21275.048901844621     
  -48.659789124123968     
   266.45272829677970     
  -1554.3570682851032     
   17989.484488962746     
  -48.003090949363660     
   259.01824578952227     
  -1419.4359346178826     
   15389.892804068728     
  -47.364176342406154     
   252.20962660650915     
  -1304.0117385873673     
   13300.054408082871     
  -46.741594535905925     
   245.93894393372383     
  -1204.2613305267457     
   11596.362056356624     
  -46.134092616230276     
   240.13506906964679     
  -1117.2886151040709     
   10190.351232194937     
  -45.540578773162558     
   234.73969507973013     
  -1040.8609808626090     
   9017.3365285602504     
  -44.960094020710365     
   229.70446523532758     
  -973.23095689840716     
   8029.1832740035188     
  -44.391790095114004     
   224.98885763722311     
  -913.01208234338071     
   7189.4895869643642     
  -43.834911940760797     
   220.55860015526179     
  -859.09091044114803     
   6470.3303336514809     
  -43.288783659651436     
   216.38446429681201     
  -810.56343293876193     
   5850.0038834271045     
  -42.752797114054594     
   212.44133470493244     
  -766.68840381305859     
   5311.4463451047177     
  -42.226402588466954     
   208.70748230483787     
  -726.85255622477325     
   4841.0964190482400     
  -41.709101069049716     
   205.16399008157114     
  -690.54433308191142     
   4428.0707226214263     
  -41.200437807322508     
   201.79429474221075     
  -657.33380266225072     
   4063.5563523434676     
  -40.699996913665615     
   198.58381741050593     
  -626.85713001967474     
   3740.3578305788837     
  -40.207396784110870     
   195.51966346973092     
  -598.80444629033309     
   3452.5552583599210     
  -39.722286207049947     
   192.59037664937350     
  -572.91028185263372     
   3195.2436087812403     
  -39.244341029006705     
   189.78573605777498     
  -548.94595478677445     
   2964.3319297591320     
  -38.773261283393282     
   187.09658750752411     
  -526.71346531358097     
   2756.3872578291216     
  -38.308768705231778     
   184.51470244204049     
  -506.04056087986248     
   2568.5122433016750     
  -37.850604569628373     
   182.03265924220307     
  -486.77671905509993     
   2398.2484362772402     
  -37.398527803385143     
   179.64374280510776     
  -468.78985578302058     
   2243.4992794377640     
  -36.952313328294778     
   177.34185913768215     
  -451.96361118723746     
   2102.4683602008718     
  -36.511750601952365     
   175.12146236349972     
  -436.19509848573091     
   1973.6095643968479     
  -36.076642327759707     
   172.97749205040350     
  -421.39302675275451     
   1855.5865994548396     
  -35.646803310510286     
   170.90531916537950     
  -407.47612725684326     
   1747.2399199250829     
  -35.222059437768444     
   168.90069927759387     
  -394.37182785740509     
   1647.5595568098229     
  -34.802246770380492     
   166.95973187999704     
  -382.01513118133141     
   1555.6626817884153     
  -34.387210728020982     
   165.07882489937393     
  -370.34766106791835     
   1470.7749859734677     
  -33.976805357795065     
   163.25466362502132     
  -359.31684867311731     
   1392.2151515159544     
  -33.570892675674976     
   161.48418341574666     
  -348.87523503674765     
   1319.3818415394719     
  -33.169342072013315     
   159.76454565009180     
  -338.97987122520163     
   1251.7427685867790     
  -32.772029773602483     
   158.09311647087679     
  -329.59180046080075     
   1188.8254399018695     
  -32.378838355780672     
   156.46744794557094     
  -320.67560966153673     
   1130.2093378949048     
  -31.989656298956227     
   154.88526132234878     
  -312.19903962732496     
   1075.5192372709123     
  -31.604377584659943     
   153.34443210991100     
  -304.13264534779313     
   1024.4195206857560     
  -31.222901326863578     
   151.84297674918488     
  -296.44949894264994     
   976.60929315232943     
  -30.845131434838802     
   150.37904067871824     
  -289.12492924400749     
   931.81818654094775     
  -30.470976304290616     
   148.95088762349584     
  -282.13629284495039     
   889.80274411845733     
  -30.100348533894280     
   147.55688996072331     
  -275.46277226406193     
   850.34328556876551     
  -29.733164664705285     
   146.19552003600742     
  -269.08519762229616     
   813.24119749143551     
  -29.369344940206695     
   144.86534232034890     
  -262.98588864111042     
   778.31656617732324     
  -29.008813085013482     
   143.56500631275918     
  -257.14851439478048     
   745.40612196510028     
  -28.651496100475896     
   142.29324010557212     
  -251.55796848004223     
   714.36143512251124     
  -28.297324075617546     
   141.04884454008047     
  -246.20025771662347     
   685.04733942627297     
  -27.946230012013395     
   139.83068788911157     
  -241.06240267092642     
   657.34054221090275     
  -27.598149661361337     
   138.63770101092339     
  -236.13234860434463     
   631.12840639035369     
  -27.253021374631455     
   137.46887292552151     
  -231.39888555641699     
   606.30786801702300     
  -26.910785961791941     
   136.32324677026475     
  -226.85157654628929     
   582.78448747557206     
  -26.571386561212076     
   135.19991609667346     
  -222.48069289022249     
   560.47159999774817     
  -26.234768517932206     
   134.09802147472229     
  -218.27715589023938     
   539.28956807808345     
  -25.900879270070213     
   133.01674737467258     
  -214.23248412965376     
   519.16511361348466     
  -25.569668242704441     
   131.95531929990455     
  -210.33874577755262     
   500.03071969070970     
  -25.241086748635794     
   130.91300114701099     
  -206.58851537987229     
   481.82410425014791     
  -24.915087895487762     
   129.88909277206631     
  -202.97483459799616     
   464.48773927446570     
  -24.591626498652907     
   128.88292774418773     
  -199.49117655343770     
   447.96842841295074     
  -24.270658999639206     
   127.89387126945329     
  -196.13141334034060     
   432.21692343835758     
  -23.952143389409521     
   126.92131827006605     
  -192.88978641455290     
   417.18757931104977     
  -23.636039136343520     
   125.96469160510537     
  -189.76087956972003     
   402.83804655068104     
  -23.322307118483590     
   125.02344042062960     
  -186.73959422058991     
   389.12899132046698     
  -23.010909559755405     
   124.09703861811391     
  -183.82112678568640     
   376.02384241888524     
  -22.701809969879992     
   123.18498343123083     
  -181.00094796754476     
   363.48856528646786     
  -22.394973087717879     
   122.28679410199223     
  -178.27478372789625     
   351.49145360724930     
  -22.090364827807235     
   121.40201064810788     
  -175.63859782584188     
   340.00294357037973     
  -21.787952229877384     
   120.53019271417061     
  -173.08857574906403     
   328.99544358783402     
  -21.487703411136582     
   119.67091849999257     
  -170.62110992215528     
   318.44317866507737     
  -21.189587521148948     
   118.82378375998175     
  -168.23278608216719     
   308.32205186426023     
  -20.893574699129946     
   117.98840086804337     
  -165.92037069318525     
   298.60951396929039     
  -20.599636033503014     
   117.16439794296437     
  -163.68079933841557     
   289.28444772383568     
  -20.307743523571975     
   116.35141802966713     
  -161.51116598048682     
   280.32706199406027     
  -20.017870043174842     
   115.54911833217707     
  -159.40871301553136     
   271.71879014546482     
  -19.729989306194650     
   114.75716949441465     
  -157.37082208944037     
   263.44220646623717     
  -19.444075833812196     
   113.97525492533869     
  -155.39500554094360     
   255.48093887979041     
  -19.160104923393810     
   113.20307016523796     
  -153.47889849934518     
   247.81959641546200     
  -18.878052618915142     
   112.44032229017402     
  -151.62025152622920     
   240.44370013900482     
  -18.597895682828931     
   111.68672935192049     
  -149.81692377518667     
   233.33961884158592     
  -18.319611569291180     
   110.94201985089784     
  -148.06687663387476     
   226.49451040990394     
  -18.043178398666171     
   110.20593223979864     
  -146.36816780580048     
   219.89626981882660     
  -17.768574933236245     
   109.47821445582875     
  -144.71894578215927     
   213.53347678576691     
  -17.495780554047236     
   108.75862347960768     
  -143.11744470626604     
   207.39535293440935     
  -17.224775238825242     
   108.04692491894387     
  -141.56197955925796     
   201.47171623790916     
  -16.955539540904564     
   107.34289261582705     
  -140.05094168747365     
   195.75294667959878     
  -16.688054569110751     
   106.64630827513993     
  -138.58279458737667     
   190.22994375207514     
  -16.422301968546201     
   105.95696111364839     
  -137.15607000923609     
   184.89409924589478     
  -16.158263902229336     
   105.27464752796307     
  -135.76936426489189     
   179.73726212977664     
  -15.895923033541363     
   104.59917078030354     
  -134.42133479891856     
   174.75171157157362     
  -15.635262509437604     
   103.93034070090091     
  -133.11069696213175     
   169.93012964975080     
  -15.376265944383089     
   103.26797340602118     
  -131.83622098975863     
   165.26557686869680     
  -15.118917404974583     
   102.61189103063869     
  -130.59672916324340     
   160.75146894552560     
  -14.863201395213554     
   101.96192147486519     
  -129.39109314615195     
   156.38155563104860     
  -14.609102842396748     
   101.31789816330252     
  -128.21823147891908     
   152.14990009386312     
  -14.356607083593046     
   100.67965981653468     
  -127.07710722821511     
   148.05086158623894     
  -14.105699852677173     
   100.04705023404834     
  -125.96672576631832     
   144.07907648687498     
  -13.856367267892521     
   99.419918087900882     
  -124.88613269266676     
   140.22944391626299     
  -13.608595819917037     
   98.798116726510983     
  -123.83441186329478     
   136.49710900923810     
  -13.362372360407576     
   98.181503987988435     
  -122.81068354572550     
   132.87745030414999     
  -13.117684090999605     
   97.569942022453006     
  -121.81410266844438     
   129.36606517266955     
  -12.874518552740382     
   96.963297122832770     
  -120.84385717964935     
   125.95875885693306     
  -12.632863615935065     
   96.361439563663083     
  -119.89916648822235     
   122.65153229173495     
  -12.392707470386267     
   95.764243447452444     
  -118.97927999603434     
   119.44057015234334     
  -12.154038616008707     
   95.171586558162645     
  -118.08347571989178     
   116.32223481040275     
  -11.916845853801631     
   94.583350221465878     
  -117.21105895881377     
   113.29305022286168     
  -11.681118277162549     
   93.999419171363485     
  -116.36136108214230     
   110.34970020054108     
  -11.446845263526837     
   93.419681422831545     
  -115.53373833063824     
   107.48901476324296     
  -11.214016466318469     
   92.844028150205162     
  -114.72757071991391     
   104.70796521206286     
  -10.982621807197999     
   92.272353570953314     
  -113.94226098082345     
   102.00365518259096     
  -10.752651468594633     
   91.704554834583874     
  -113.17723356695402     
   99.373315204419924     
  -10.524095886509917     
   91.140531916409188     
  -112.43193370292086     
   96.814294756268197     
  -10.296945743581182     
   90.580187515921253     
  -111.70582649224885     
   94.324056967073403     
  -10.071191962393565     
   90.023426959528138     
  -110.99839606499580     
   91.900173082029738     
  -9.8468256990299459     
   89.470158107448455     
  -110.30914476688056     
   89.540316018826530     
  -9.6238383368486797     
   88.920291264539401     
  -109.63759239673936     
   87.242256433390182     
  -9.4022214804795539     
   88.373739094863836     
  -108.98327547348894     
   85.003857275159973     
  -9.1819669500288335     
   87.830416539820291     
  -108.34574654392524     
   82.823068920481475     
  -8.9630667754847302     
   87.290240739642925     
  -107.72457352702163     
   80.697925989630832     
  -8.7455131913150730     
   86.753130958120124     
  -107.11933908209940     
   78.626542014546814     
  -8.5292986312493166     
   86.219008510372404     
  -106.52964001699030     
   76.607106734382953     
  -8.3144157232374489     
   85.687796693538715     
  -105.95508671648243     
   74.637881247573929     
  -8.1008572845786855     
   85.159420720229704     
  -105.39530260712561     
   72.717196333704166     
  -7.8886163172132129     
   84.633807654625329     
  -104.84992363462284     
   70.843447133950065     
  -7.6776860031705043     
   84.110886351085966     
  -104.31859778111821     
   69.015091948827433     
  -7.4680597001681095     
   83.590587395154415     
  -103.80098459150202     
   67.230648099155076     
  -7.2597309373550436     
   83.072843046848774     
  -103.29675473075835     
   65.488689959670353     
  -7.0526934111942081     
   82.557587186131727     
  -102.80558955606082     
   63.787845843466982     
  -6.8469409814785127     
   82.044755260460988     
  -102.32718071223482     
   62.126795383234324     
  -6.6424676674756382     
   81.534284234313262     
  -101.86122974686057     
   60.504268981756525     
  -6.4392676441965699     
   81.026112540622364     
  -101.40744772949739     
   58.919041906455000     
  -6.2373352387832934     
   80.520180034010622     
  -100.96555491519898     
   57.369936682951511     
  -6.0366649270112260     
   80.016427945747424     
  -100.53528039007685     
   55.855817225361143     
  -5.8372513299021511     
   79.514798840370020     
  -100.11636176088663     
   54.375589761059423     
  -5.6390892104436414     
   79.015236573873608     
  -99.708544837678687     
   52.928198914688046     
  -5.4421734704110847     
   78.517686253414865     
  -99.311583345818519     
   51.512627717121930     
  -5.2464991472886506     
   78.022094198455463     
  -98.925238637940112     
   50.127894664433327     
  -5.0520614112856448     
   77.528407903290727     
  -98.549279427956861     
   48.773052910581740     
  -4.8588555624448908     
   77.036576000893007     
  -98.183481531127498     
   47.447188763953775     
  -4.6668770278399032     
   76.546548228026694     
  -97.827627615397844     
   46.149419697647389     
  -4.4761213588577498     
   76.058275391569040     
  -97.481506967665496     
   44.878893921168086     
  -4.2865842285646574     
   75.571709335991727     
  -97.144915263256735     
   43.634788171502201     
  -4.0982614291515080     
   75.086802911953669     
  -96.817654351970461     
   42.416307400358697     
  -3.9111488694565204     
   74.603509945957569     
  -96.499532046467777     
   41.222682740521996     
  -3.7252425725624989     
   74.121785211026619     
  -96.190361925913862     
   40.053171194982404     
  -3.5405386734661692     
   73.641584398356954     
  -95.889963141951483     
   38.907054014029505     
  -3.3570334168171949     
   73.162864089909959     
  -95.598160236846269     
   37.783636035402388     
  -3.1747231547245871     
   72.685581731901394     
  -95.314782966580751     
   36.682244487327829     
  -2.9936043446283045     
   72.209695609152618     
  -95.039666132925788     
   35.602228408573893     
  -2.8136735472339347     
   71.735164820270654     
  -94.772649419861480     
   34.542957217493580     
  -2.6349274245084255     
   71.261949253619179     
  -94.513577240730285     
   33.503820653942256     
  -2.4573627377349343     
   70.790009564052781     
  -94.262298585825718     
   32.484227122827718     
  -2.2809763456249148     
   70.319307150382201     
  -94.018666882404503     
   31.483603870672965     
  -2.1057652024856637     
   69.849804133542762     
  -93.782539853374459     
   30.501394801674248     
  -1.9317263564416003     
   69.381463335428421     
  -93.553779392361903     
   29.537062419979041     
  -1.7588569477076310     
   68.914248258386991     
  -93.332251424212060     
   28.590083401125785     
  -1.5871542069130116     
   68.448123065329696     
  -93.117825798703620     
   27.659951687739667     
  -1.4166154534741839     
   67.983052560430323     
  -92.910376161045576     
   26.746175309473561     
  -1.2472380940151253     
   67.519002170412151     
  -92.709779846224521     
   25.848277107709784     
  -1.0790196208338039     
   67.055937926376799     
  -92.515917767916704     
   24.965793536092896     
 -0.91195761041338719     
   66.593826446166020     
  -92.328674316396004     
   24.098274526518516     
 -0.74604972197691000     
   66.132634917231414     
  -92.147937257447111     
   23.245282680298352     
 -0.58129369608414849     
   65.672331079994436     
  -91.973597637344881     
   22.406392967731371     
 -0.41768735326950557     
   65.212883211675845     
  -91.805549690086892     
   21.581192114734886     
 -0.25522859271975207     
   64.754260110577562     
  -91.643690749226380     
   20.769278262186202     
  -9.3915390990517822E-002
   64.296431080798854     
  -91.487921162259980     
   19.970260429474234     
   6.6254199239534517E-002
   63.839365917370600     
  -91.338144209038916     
   19.183758157647883     
  0.22528205037787588     
   63.383034891790864     
  -91.194266022856567     
   18.409401064187119     
  0.38316996109160195     
   62.927408737946536     
  -91.056195514875157     
   17.646828484302532     
  0.53991965744619552     
   62.472458638406238     
  -90.923844301242895     
   16.895689054395277     
  0.69553279401046997     
   62.018156211069794     
  -90.797126633334926     
   16.155640406401503     
  0.85001095492856760     
   61.564473496160737     
  -90.675959330286915     
   15.426348754901639     
   1.0033556549598546     
   61.111382943548456     
  -90.560261714625156     
   14.707488626002872     
   1.1555683404875192     
   60.658857400387070     
  -90.449955549930138     
   13.998742458545609     
   1.3066503904966509     
   60.206870099058513     
  -90.344964981491046     
   13.299800386374715     
   1.4566031175225440     
   59.755394645408302     
  -90.245216478593221     
   12.610359874470578     
   1.6054277685699467     
   59.304405007262986     
  -90.150638779534702     
   11.930125311566531     
   1.7531255260039402     
   58.853875503214901     
  -90.061162839697943     
   11.258808282505573     
   1.8996975084131089     
   58.403780791671707     
  -89.976721777579158     
   10.596125880211330     
   2.0451447714456421     
   57.954095860144079     
  -89.897250833477571     
   9.9418031536998708     
   2.1894683086189675     
   57.504796014785818     
  -89.822687309824829     
   9.2955690304265115     
   2.3326690521035118     
   57.055856870156013     
  -89.752970542096620     
   8.6571599362798608     
   2.4747478734811379     
   56.607254339194334     
  -89.688041842574535     
   8.0263167698518529     
   2.6157055844788073     
   56.158964623420900     
  -89.627844466800639     
   7.4027861284122247     
   2.7555429376779754     
   55.710964203326803     
  -89.572323570837540     
   6.7863195091120980     
   2.8942606272002172     
   55.263229828963411     
  -89.521426174519206     
   6.1766732379439251     
   3.0318592893695544     
   54.815738510714027     
  -89.475101125234630     
   5.5736083589280785     
   3.1683395033519375     
   54.368467510244585     
  -89.433299062542659     
   4.9768900968615482     
   3.3037017917723159     
   53.921394331621187     
  -89.395972386816197     
   4.3862882128365719     
   3.4379466213097047     
   53.474496712591097     
  -89.363075225219930     
   3.8015760341423253     
   3.5710744032706505     
   53.027752616015633     
  -89.334563404963859     
   3.2225313928421402     
   3.7030854941414617     
   52.581140221454433     
  -89.310394419517550     
   2.6489344534241464     
   3.8339801961195739     
   52.134637916877857     
  -89.290527411116869     
   2.0805713075417973     
   3.9637587576243787     
   51.688224290534272     
  -89.274923126310298     
   1.5172274556732970     
   4.0924213737878512     
   51.241878122917527     
  -89.263543920392749     
  0.95869634330651998     
   4.2199681869252759     
   50.795578378871987     
  -89.256353697817957     
  0.40476915965684562     
   4.3463992869863599     
   50.349304199804656     
  -89.253317929120527     
 -0.14475486627815948     
   4.4717147119870226     
   49.903034896005295     
  -89.254403590617613     
 -0.69007931347756868     
   4.5959144484221026     
   49.456749939065091     
  -89.259579185468695     
  -1.2313996767886408     
   4.7189984316592390     
   49.010428954393795     
  -89.268814683044610     
  -1.7689150238112838     
   4.8409665463141547     
   48.564051713821890     
  -89.282081545723202     
  -2.3028163234428156     
   4.9618186266075464     
   48.117598128287199     
  -89.299352668149012     
  -2.8332984227319606     
   5.0815544567037980     
   47.671048240601039     
  -89.320602406319509     
  -3.3605488115184490     
   5.2001737710316887     
   47.224382218279210     
  -89.345806522405894     
  -3.8847585161506375     
   5.3176762545872673     
   46.777580346445014     
  -89.374942211277016     
  -4.4061118627083262     
   5.4340615432190642     
   46.330623020791194     
  -89.407988050247340     
  -4.9247971868042466     
   5.5493292238957697     
   45.883490740592713     
  -89.444924029148368     
  -5.4409959780910979     
   5.6634788349565097     
   45.436164101772370     
  -89.485731498984052     
  -5.9548942320448210     
   5.7765098663438472     
   44.988623790010607     
  -89.530393205724380     
  -6.4666716051830448     
   5.8884217598195967     
   44.540850573889379     
  -89.578893242763257     
  -6.9765121537004466     
   5.9992139091635481     
   44.092825298072690     
  -89.631217083916013     
  -7.4845940569785485     
   6.1088856603551758     
   43.644528876514535     
  -89.687351539343354     
  -7.9911002786575409     
   6.2174363117383971     
   43.195942285687600     
  -89.747284791433287     
  -8.4962082119060689     
   6.3248651141694188     
   42.747046557826451     
  -89.811006353022577     
  -9.0000998678947539     
   6.4311712711477158     
   42.297822774188823     
  -89.878507102031790     
  -9.5029527043832402     
   6.5363539389301666     
   41.848252058315445     
  -89.949779247314666     
  -10.004948215885392     
   6.6404122266283414     
   41.398315569299839     
  -90.024816358933805     
  -10.506265245273251     
   6.7433451962889510     
   40.947994495031828     
  -90.103613348273356     
  -11.007083707343414     
   6.8451518629574233     
   40.497270045470941     
  -90.186166476078427     
  -11.507585864416360     
   6.9458311947245939     
   40.046123445855599     
  -90.272473370061547     
  -12.007950879155949     
   7.0453821127564398     
   39.594535929926295     
  -90.362533001655223     
  -12.508363232538766     
   7.1438034913068176     
   39.142488733107420     
  -90.456345725899268     
  -13.009003825443399     
   7.2410941577131167     
   38.689963085656188     
  -90.553913254590086     
  -13.510058977499572     
   7.3372528923747424     
   38.236940205777415     
  -90.655238696921330     
  -14.011712212170512     
   7.4322784287143291     
   37.783401292688822     
  -90.760326538512615     
  -14.514152458544370     
   7.5261694531215513     
   37.329327519637673     
  -90.869182681951699     
  -15.017566174240580     
   7.6189246048794139     
   36.874700026862136     
  -90.981814428258502     
  -15.522145877530466     
   7.7105424760728614     
   36.419499914485648     
  -91.098230522339975     
  -16.028081561446669     
   7.8010216114795385     
   35.963708235344662     
  -91.218441134050835     
  -16.535569886731945     
   7.8903605084425310     
   35.507305987739038     
  -91.342457908201311     
  -17.044805246343802     
   7.9785576167248724     
   35.050274108099657     
  -91.470293947548896     
  -17.555989157030556     
   8.0656113383456169     
   34.592593463565223     
  -91.601963866226626     
  -18.069321011943924     
   8.1515200273972273     
   34.134244844465108     
  -91.737483773816209     
  -18.585008103989196     
   8.2362819898440502     
   33.675208956694085     
  -91.876871334596132     
  -19.103255724078409     
   8.3198954833015755     
   33.215466413976266     
  -92.020145752526716     
  -19.624277365983708     
   8.4023587167962273     
   32.754997730013031     
  -92.167327832771591     
  -20.148285322498328     
   8.4836698505053487     
   32.293783310499364     
  -92.318439972690328     
  -20.675500307614399     
   8.5638269954770738     
   31.831803445005157     
  -92.473506224997436     
  -21.206142164884987     
   8.6428282133297110     
   31.369038298714568     
  -92.632552291234077     
  -21.740439884813618     
   8.7206715159303023     
   30.905467904010568     
  -92.795605590370172     
  -22.278621995990928     
   8.7973548650519220     
   30.441072151896282     
  -92.962695255340108     
  -22.820926308908927     
   8.8728761720093416     
   29.975830783251297     
  -93.133852202656925     
  -23.367591982341693     
   8.9472332972725770     
   29.509723379888353     
  -93.309109142524477     
  -23.918865283313000     
   9.0204240500578887     
   29.042729355451659     
  -93.488500632149339     
  -24.474998269001514     
   9.0924461878957175     
   28.574827946073377     
  -93.672063119166836     
  -25.036246894641454     
   9.1632974161750500     
   28.105998200848259     
  -93.859834970876662     
  -25.602876066684225     
   9.2329753876636627     
   27.636218972067635     
  -94.051856541376793     
  -26.175154152181186     
   9.3014777020036661     
   27.165468905220386     
  -94.248170197518149     
  -26.753359280025396     
   9.3688019051817424     
   26.693726428746306     
  -94.448820392118336     
  -27.337773763302032     
   9.4349454889734439     
   26.220969743527643     
  -94.653853695343102     
  -27.928690615001159     
   9.4999058903608748     
   25.747176812101905     
  -94.863318874955610     
  -28.526407465492607     
   9.5636804909230460     
   25.272325347587138     
  -95.077266930946806     
  -29.131233480764873     
   9.6262666161981709     
   24.796392802304648     
  -95.295751182052541     
  -29.743483682998598     
   9.6876615350171136     
   24.319356356075321     
  -95.518827309675032     
  -30.363484741068383     
   9.7478624588071661     
   23.841192904188059     
  -95.746553445233047     
  -30.991570802301990     
   9.8068665408653111     
   23.361879045009342     
  -95.978990226250318     
  -31.628088330383939     
   9.8646708756000390     
   22.881391067221905     
  -96.216200888728196     
  -32.273392200061544     
   9.9212724977407873     
   22.399704936674500     
  -96.458251330228649     
  -32.927850425671316     
   9.9766683815139956     
   21.916796282827885     
  -96.705210208421192     
  -33.591841358187160     
   10.030855439784743     
   21.432640384760305     
  -96.957149018607595     
  -34.265756702203753     
   10.083830523162828     
   20.947212156729108     
  -97.214142193874125     
  -34.950000049362629     
   10.135590419072189     
   20.460486133258801     
  -97.476267194244343     
  -35.644989991346471     
   10.186131850782402     
   19.972436453725255     
  -97.743604619179436     
  -36.351157633187952     
   10.235451476401009     
   19.483036846423722     
  -98.016238301428359     
  -37.068951175408749     
   10.283545887825321     
   18.992260612082053     
  -98.294255435243912     
  -37.798832556190668     
   10.330411609652298     
   18.500080606795393     
  -98.577746679415355     
  -38.541281662674834     
   10.376045098045013     
   18.006469224367152     
  -98.866806291885410     
  -39.296795659459733     
   10.420442739554174     
   17.511398377989121     
  -99.161532259331352     
  -40.065888922904023     
   10.463600849893012     
   17.014839481275146     
  -99.462026426253132     
  -40.849097082554827     
   10.505515672663893     
   16.516763428573594     
  -99.768394654372287     
  -41.646973712805853     
   10.546183378034774     
   16.017140574544605     
  -100.08074695721834     
  -42.460096058915489     
   10.585600061363651     
   15.515940712957422     
  -100.39919767766020     
  -43.289061344943455     
   10.623761741768977     
   15.013133054668891     
  -100.72386563774728     
  -44.134493315602668     
   10.660664360643954     
   14.508686204730498     
  -101.05487433761429     
  -44.997037166475124     
   10.696303780112466     
   14.002568138595542     
  -101.39235211636287     
  -45.877367934708516     
   10.730675781424353     
   13.494746177364963     
  -101.73643237587316     
  -46.776184741056056     
   10.763776063287530     
   12.985186962021691     
  -102.08725376143110     
  -47.694219182634917     
   10.795600240134400     
   12.473856426604872     
  -102.44496040530086     
  -48.632230138769060     
   10.826143840319784     
   11.960719770263255     
  -102.80970213134162     
  -49.591012294548513     
   10.855402304247553     
   11.445741428126034     
  -103.18163472355073     
  -50.571391108032316     
   10.883370982422861     
   10.928885040924992     
  -103.56092015686099     
  -51.574231247498084     
   10.910045133426829     
   10.410113423304809     
  -103.94772689121721     
  -52.600432522506175     
   10.935419921810263     
   9.8893885307389144     
  -104.34223013513602     
  -53.650937527747267     
   10.959490415902867     
   9.3666714249845988     
  -104.74461216659412     
  -54.726729312925372     
   10.982251585534142     
   8.8419222379770002     
  -105.15506263644107     
  -55.828837308707811     
   11.003698299662023     
   8.3151001340952675     
  -105.57377891625637     
  -56.958337390627030     
   11.023825323905013     
   7.7861632706878989     
  -106.00096644668608     
  -58.116356784732474     
   11.042627317973366     
   7.2550687567647660     
  -106.43683912257157     
  -59.304074886803498     
   11.060098832994592     
   6.7217726097477684     
  -106.88161968422260     
  -60.522728692232747     
   11.076234308728299     
   6.1862297101636869     
  -107.33554014941433     
  -61.773613807444853     
   11.091028070665059     
   5.6483937541577136     
  -107.79884225297019     
  -63.058090433092595     
   11.104474327003709     
   5.1082172036972535     
  -108.27177793121837     
  -64.377585205149003     
   11.116567165501113     
   4.5656512343185769     
  -108.75460982025697     
  -65.733596552617158     
   11.127300550188087     
   4.0206456802819179     
  -109.24761179440162     
  -67.127699095236451     
   11.136668317944778     
   3.4731489769518857     
  -109.75106953761588     
  -68.561547558785051     
   11.144664174928367     
   2.9231081002470667     
  -110.26528114430678     
  -70.036882982292141     
   11.151281692845536     
   2.3704685029696266     
  -110.79055776667396     
  -71.555537313777279     
   11.156514305061648     
   1.8151740478116107     
  -111.32722429652731     
  -73.119440250640508     
   11.160355302538070     
   1.2571669368242866     
  -111.87562009840710     
  -74.730624307896377     
   11.162797829588511     
  0.69638763712646512     
  -112.43609978071632     
  -76.391233463043520     
   11.163834879444675     
  0.13277480259546345     
  -113.00903403168914     
  -78.103528442521124     
   11.163459289620834     
 -0.43373480872129272     
  -113.59481049500806     
  -79.869896720133511     
   11.161663737066300     
  -1.0032064217598233     
  -114.19383472040906     
  -81.692859620180045     
   11.158440733093967     
  -1.5757073364797600     
  -114.80653116756042     
  -83.575082392120592     
   11.153782618072308     
  -2.1513070251124020     
  -115.43334428550131     
  -85.519383908187208     
   11.147681555867369     
  -2.7300772349882005     
  -116.07473966481272     
  -87.528747941654657     
   11.140129528020307     
  -3.3120920973361576     
  -116.73120527437513     
  -89.606334258335409     
   11.131118327645028     
  -3.8974282424753905     
  -117.40325278131266     
  -91.755492278132607     
   11.120639553029390     
  -4.4861649218621560     
  -118.09141897339863     
  -93.979774129861184     
   11.108684600922180     
  -5.0783841374940977     
  -118.79626727937261     
  -96.282950199931520     
   11.095244659486852     
  -5.6741707792071967     
  -119.51838940587209     
  -98.669025445747707     
   11.080310700901524     
  -6.2736127704636795     
  -120.25840709671520     
  -101.14225681372136     
   11.063873473583248     
  -6.8768012232624995     
  -121.01697402281809     
  -103.70717374233651     
   11.045923494012859     
  -7.4838306028842725     
  -121.79477782588563     
  -106.36859738697751     
   11.026451038134903     
  -8.0947989032146932     
  -122.59254230628795     
  -109.13166655515771     
   11.005446132305162     
  -8.7098078334940574     
  -123.41102980545165     
  -112.00186009320089     
   10.982898543756079     
  -9.3289630173980491     
  -124.25104375615064     
  -114.98502654474936     
   10.958797770548069     
  -9.9523742054265032     
  -125.11343145523625     
  -118.08741427369409     
   10.933133030972058     
  -10.580155501720331     
  -125.99908706228896     
  -121.31570324756328     
   10.905893252365756     
  -11.212425606467654     
  -126.90895483664568     
  -124.67704432918647     
   10.877067059303039     
  -11.849308075232070     
  -127.84403266911460     
  -128.17909635128319     
   10.846642761112397     
  -12.490931596634216     
  -128.80537589174921     
  -131.83007340444399     
   10.814608338676591     
  -13.137430289969309     
  -129.79410144228257     
  -135.63879127066519     
   10.780951430461540     
  -13.788944024517033     
  -130.81139237681253     
  -139.61472356822034     
   10.745659317717836     
  -14.445618762468015     
  -131.85850280357420     
  -143.76805918655884     
   10.708718908793220     
  -15.107606927595620     
  -132.93676324747338     
  -148.10977080145108     
   10.670116722488764     
  -15.775067802035529     
  -134.04758652848426     
  -152.65168608895618     
   10.629838870385278     
  -16.448167953792105     
  -135.19247417415141     
  -157.40657126724989     
   10.587871038059532     
  -17.127081697874139     
  -136.37302345865584     
  -162.38821940197062     
   10.544198465102303     
  -17.811991594281189     
  -137.59093510417057     
  -167.61155454328400     
   10.498805923841658     
  -18.503088986449747     
  -138.84802176324524     
  -173.09274144975944     
   10.451677696665429     
  -19.200574584168141     
  -140.14621732411840     
  -178.84931494803183     
   10.402797551826186     
  -19.904659095444025     
  -141.48758718622867     
  -184.90031837015235     
   10.352148717600189     
  -20.615563912344591     
  -142.87433957400478     
  -191.26646592950877     
   10.299713854658458     
  -21.333521856450812     
  -144.30883806847612     
  -197.97031791547533     
   10.245475026493187     
  -22.058777990254089     
  -145.79361545284218     
  -205.03648566572488     
   10.189413667725882     
  -22.791590501624551     
  -147.33138909533514     
  -212.49185571551149     
   10.131510550104730     
  -23.532231669395877     
  -148.92507801320144     
  -220.36585140785749     
   10.071745745977228     
  -24.280988919175797     
  -150.57782189876042     
  -228.69072109228830     
   10.010098588999906     
  -25.038165979690064     
  -152.29300230695253     
  -237.50187447647895     
   9.9465476318194721     
  -25.804084151371278     
  -154.07426636552617     
  -246.83825810778004     
   9.8810706004284778     
  -26.579083700538416     
  -155.92555330133447     
  -256.74279192712368     
   9.8136443448628761     
  -27.363525394393704     
  -157.85112424078787     
  -267.26286264368133     
   9.7442447858681565     
  -28.157792194272229     
  -159.85559571061552     
  -278.45089461050088     
   9.6728468571140578     
  -28.962291127099238     
  -161.94397742019424     
  -290.36500925432347     
   9.5994244424841622     
  -29.777455358123746     
  -164.12171498960171     
  -303.06977798522121     
   9.5239503079048884     
  -30.603746491408959     
  -166.39473832449082     
  -316.63711012218533     
   9.4463960271069904     
  -31.441657128846224     
  -168.76951665040727     
  -331.14726623247884     
   9.3667319006297767     
  -32.291713723340102     
  -171.25312114715081     
  -346.69006024375102     
   9.2849268672820635     
  -33.154479767705446     
  -173.85329659897900     
  -363.36624772712787     
   9.2009484071614374     
  -34.030559367845207     
  -176.57854345693241     
  -381.28917406845602     
   9.1147624352018717     
  -34.920601257143673     
  -179.43821226244589     
  -400.58670223330068     
   9.0263331840651517     
  -35.825303319122753     
  -182.44261252919557     
  -421.40351159765311     
   8.9356230750091665     
  -36.745417697611209     
  -185.60313886617806     
  -443.90381340738918     
   8.8425925751501424     
  -37.681756588443470     
  -188.93241746673340     
  -468.27461390702808     
   8.7472000392790221     
  -38.635198824787913     
  -192.44447707103620     
  -494.72960775652189     
   8.6494015340852393     
  -39.606697390288510     
  -196.15494912921002     
  -523.51389383460332     
   8.5491506422728669     
  -40.597288021443987     
  -200.08130333296964     
  -554.90966951577479     
   8.4463982436098419     
  -41.608099094412232     
  -204.24312585433785     
  -589.24318981878287     
   8.3410922694123784     
  -42.640363033493045     
  -208.66244977797885     
  -626.89327340674686     
   8.2331774263101387     
  -43.695429531259293     
  -213.36414932852932     
  -668.30181637354985     
   8.1225948843328037     
  -44.774780936958969     
  -218.37641295133108     
  -713.98681197011160     
   8.0092819233655259     
  -45.880050254440043     
  -223.73131404110680     
  -764.55864953253410     
   7.8931715307877672     
  -47.013042299324340     
  -229.46550391260092     
  -820.74060346756187     
   7.7741919415680760     
  -48.175758705202334     
  -235.62105843860752     
  -883.39485648732773     
   7.6522661101451934     
  -49.370427650954532     
  -242.24651986226263     
  -953.55576938751813     
   7.5273111009597740     
  -50.599539420941838     
  -249.39818813266885     
  -1032.4728586856274     
   7.3992373813431760     
  -51.865889227705509     
  -257.14173457281089     
  -1121.6668073825897     
   7.2679479963889637     
  -53.172629153208021     
  -265.55423562818055     
  -1223.0032620022348     
   7.1333376001073017     
  -54.523331642511437     
  -274.72676009319707     
  -1338.7911749256521     
   6.9952913101383292     
  -55.922067777507309     
  -284.76769390513971     
  -1471.9154274344221     
   6.8536833439291032     
  -57.373504661297368     
  -295.80705961089762     
  -1626.0182791617490     
   6.7083753816176763     
  -58.883027802086175     
  -308.00219670461104     
  -1805.7507515965015     
   6.5592145835275666     
  -60.456896612201632     
  -321.54532734158454     
  -2017.1284912023839     
   6.4060311660684990     
  -62.102444408119638     
  -336.67379102560272     
  -2268.0376015099368     
   6.2486354057667697     
  -63.828339068275923     
  -353.68407303692692     
  -2568.9942540087577     
   6.0868138921043764     
  -65.644928075723271     
  -372.95152994199304     
  -2934.2112348136311     
   5.9203247778023904     
  -67.564702186085952     
  -394.95811420309479     
  -3383.5011577691048     
   5.7488916669178121     
  -69.602933403809644     
  -420.33437288636367     
  -3944.2809581249367     
   5.5721956141877813     
  -71.778560536206257     
  -449.91648007230003     
  -4658.6128274395896     
   5.3898644440213808     
  -74.115491927082303     
  -484.85607627809782     
  -5580.8856693386979     
   5.2014581623883576     
  -76.644413914772841     
  -526.71271879813708     
  -6827.5931964994488     
   5.0064484919652372     
  -79.405994881197955     
  -577.91966777188418     
  -8465.5240810476789     
   4.8041892330249061     
  -82.454321796576949     
  -641.41109837974045     
  -11069.709633275392     
   4.5938716449555654     
  -85.868934344099642     
  -724.43392062930775     
  -13927.540314843704     
   4.3744539792739685     
  -89.752245328149414     
  -828.89047299063327     
  -22376.232992280511     
   4.1445431718568937     
  -94.316252061707956     
  -996.71222043274111     
  -21992.497547647545     
   3.9021794575507425     
  -99.712172492889934     
  -1161.6559520400942     
  -79450.703700812373     
   3.6443972593729357     
  -107.01015294748083     
  -1757.5362297962006     
   17580.339164772715     
   3.3661619683674631     
  -115.46820273712218     
  -1625.6836860604080     
  -669268.79527027125     
   3.0568736135606742     
  -136.14541107874257     
  -6645.1996505875586     
  -531898.96838326880     
   2.6666666666666665     
  -179.34451498886551     
  -10634.441913461989     
  -531898.96838326880     
  -567.38695829477308     
  -46454.329854277297     
   14431963534.271793     
  -3539465687482684.5     
  -567.42252012678057     
  -28208.799848181767     
   3813566471.8237410     
  -4309566927532321.0     
  -567.42479289897790     
  -27673.712059748479     
   2761394453.1599674     
  -189085651289044.34     
  -567.42720708779791     
  -27192.068055296491     
   2711472554.7437935     
  -983037034592112.25     
  -567.42977119054399     
  -26702.687458602253     
   2430811729.3293538     
  -635751254082835.25     
  -567.43249419114250     
  -26222.563276241370     
   2234530601.7799091     
  -584479484826996.62     
  -567.43538558608236     
  -25746.925584223518     
   2039393436.9577138     
  -483327379289450.88     
  -567.43845541157896     
  -25277.063111702479     
   1864895009.9927945     
  -411481371740873.75     
  -567.44171427200376     
  -24812.577894523489     
   1704245391.7618566     
  -347414031087647.19     
  -567.44517336962633     
  -24353.541535490913     
   1557570332.1582661     
  -293984541146989.88     
  -567.44884453571217     
  -23899.894913770888     
   1423351698.5734346     
  -248593908993095.28     
  -567.45274026301968     
  -23451.615299283862     
   1300619588.0310805     
  -210236636232255.59     
  -567.45687373974113     
  -23008.669830958639     
   1188377556.5387840     
  -177777044503262.28     
  -567.46125888493032     
  -22571.028469107885     
   1085740969.7061548     
  -150321353855147.91     
  -567.46591038546001     
  -22138.660388736920     
   991892629.11018527     
  -127096919010197.86     
  -567.47084373454925     
  -21711.534982016561     
   906086098.56222260     
  -107453508793058.88     
  -567.47607527190189     
  -21289.621581346124     
   827637476.24256325     
  -90839851838384.922     
  -567.48162222549365     
  -20872.889535624483     
   755920736.72586644     
  -76789578877222.984     
  -567.48750275504381     
  -20461.308189131760     
   690362720.16925025     
  -64907930205186.227     
  -567.49373599720479     
  -20054.846886948289     
   630438736.04005778     
  -54860847179650.930     
  -567.50034211249965     
  -19653.474973972534     
   575668472.61239195     
  -46365621844993.102     
  -567.50734233403421     
  -19257.161795087319     
   525612280.49461234     
  -39183041069770.516     
  -567.51475901800518     
  -18865.876694450733     
   479867741.05168736     
  -33110692320445.152     
  -567.52261569602240     
  -18479.589017592098     
   438066537.93129623     
  -27977309963638.230     
  -567.53093712925602     
  -18098.268108371285     
   399871594.18549693     
  -23638010892872.762     
  -567.53974936441227     
  -17721.883310517205     
   364974420.99644667     
  -19970210436604.969     
  -567.54907979153859     
  -17350.403969083305     
   333092729.00775266     
  -16870217659280.215     
  -567.55895720364356     
  -16983.799427197820     
   303968207.00258386     
  -14250320991314.645     
  -567.56941185811331     
  -16622.039028761847     
   277364499.29540390     
  -12036327564450.457     
  -567.58047553989411     
  -16265.092117444519     
   253065358.40803570     
  -10165490094188.305     
  -567.59218162639627     
  -15912.928035877272     
   230872939.46689641     
  -8584739686686.4873     
  -567.60456515406599     
  -15565.516127445879     
   210606248.20804775     
  -7249196927322.7227     
  -567.61766288655383     
  -15222.825734693890     
   192099717.22464249     
  -6120912611195.0781     
  -567.63151338439195     
  -14884.826199822803     
   175201896.42545560     
  -5167796564499.4912     
  -567.64615707607811     
  -14551.486864950211     
   159774262.32774383     
  -4362717682797.3345     
  -567.66163633043925     
  -14222.777071605140     
   145690119.15215492     
  -3682737059478.9028     
  -567.67799553013060     
  -13898.666161157427     
   132833599.04296571     
  -3108462884127.7378     
  -567.69528114609784     
  -13579.123474025509     
   121098741.88518789     
  -2623502521491.9204     
  -567.71354181280674     
  -13264.118350664463     
   110388654.67027682     
  -2213999435959.1450     
  -567.73282840401441     
  -12953.620130842932     
   100614742.60395470     
  -1868242288262.2375     
  -567.75319410882230     
  -12647.598153538413     
   91696002.267526716     
  -1576332900184.2112     
  -567.77469450772071     
  -12346.021757338851     
   83558377.474082112     
  -1329906568861.3862     
  -567.79738764829199     
  -12048.860279874887     
   76134167.385120541     
  -1121894835009.2168     
  -567.82133412020096     
  -11756.083058224271     
   69361485.603258431     
  -946325051061.70520     
  -567.84659712905477     
  -11467.659428475456     
   63183765.055927753     
  -798151000424.10364     
  -567.87324256866395     
  -11183.558725826506     
   57549303.962092623     
  -673109357288.97192     
  -567.90133909118572     
  -10903.750284472448     
   52410851.415997334     
  -567598668147.61389     
  -567.93095817456788     
  -10628.203437334636     
   47725226.828236908     
  -478576712204.81464     
  -567.96217418665333     
  -10356.887516216306     
   43452972.640703991     
  -403473950275.75659     
  -567.99506444523229     
  -10089.771851578475     
   39558035.771988101     
  -340120200362.56012     
  -568.02970927325794     
  -9826.8257723234110     
   36007476.649378575     
  -286682774575.52484     
  -568.06619204835783     
  -9568.0186056542207     
   32771202.370271407     
  -241614072505.66440     
  -568.10459924569068     
  -9313.3196770740324     
   29821723.099143960     
  -203607381684.11499     
  -568.14502047309929     
  -9062.6983100891503     
   27133928.717094392     
  -171559450527.35858     
  -568.18754849741310     
  -8816.1238259869278     
   24684884.820562303     
  -144538912607.63904     
  -568.23227926064067     
  -8573.5655436384004     
   22453645.750312552     
  -121759555463.91452     
  -568.27931188467949     
  -8334.9927794004616     
   20421083.867471449     
  -102557772238.54811     
  -568.32874866303837     
  -8100.3748466768957     
   18569733.137562186     
  -86373485619.675705     
  -568.38069503793508     
  -7869.6810557633098     
   16883646.179193813     
  -72734041425.484924     
  -568.43525956098381     
  -7642.8807134607468     
   15348263.479207009     
  -61240600994.460213     
  -568.49255383552952     
  -7419.9431228186004     
   13950293.750370048     
  -51556642300.564346     
  -568.55269243851899     
  -7200.8375827512891     
   12677604.578769863     
  -43398253692.016838     
  -568.61579281961417     
  -6985.5333875909546     
   11519122.345390534     
  -36525930108.691261     
  -568.68197517506326     
  -6773.9998267302271     
   10464740.772190725     
  -30737648590.242027     
  -568.75136229363454     
  -6566.2061841112682     
   9505237.2685181946     
  -25863019063.467323     
  -568.82407937169728     
  -6362.1217377008479     
   8632196.4613079559     
  -21758346362.571228     
  -568.90025379429608     
  -6161.7157589699227     
   7837940.2684343625     
  -18302459849.802856     
  -568.98001487881299     
  -5964.9575122629094     
   7115463.9989340696     
  -15393194203.904730     
  -569.06349357753857     
  -5771.8162541128540     
   6458377.9104087669     
  -12944417066.169247     
  -569.15082213518815     
  -5582.2612325636392     
   5860853.8171410393     
  -10883521244.458281     
  -569.24213369708980     
  -5396.2616863584090     
   5317576.2738435669     
  -9149307451.2718525     
  -569.33756186344453     
  -5213.7868440888024     
   4823697.9720960064     
  -7690197861.0067415     
  -569.43724018471096     
  -5034.8059232733904     
   4374798.9716964178     
  -6462728296.2133818     
  -569.54130159279759     
  -4859.2881293575701     
   3966849.4555591433     
  -5430276251.3389006     
  -569.64987776235171     
  -4687.2026546109691     
   3596175.6913309065     
  -4561987507.9628201     
  -569.76309839601811     
  -4518.5186769467955     
   3259428.9386680922     
  -3831870790.1359849     
  -569.88109042709789     
  -4353.2053586570128     
   2953557.0384710366     
  -3218033901.0573950     
  -570.00397713257007     
  -4191.2318450160146     
   2675778.4672112619     
  -2702039647.0309792     
  -570.13187714893957     
  -4032.5672627685967     
   2423558.6294032708     
  -2268362461.3998737     
  -570.26490338285396     
  -3877.1807185390794     
   2194588.2115659863     
  -1903930316.7227008     
  -570.40316180787227     
  -3725.0412970466041     
   1986763.4100465670     
  -1597738427.5593967     
  -570.54675013818337     
  -3576.1180592291330     
   1798167.8753796159     
  -1340523554.2224791     
  -570.69575636945308     
  -3430.3800402130323     
   1627056.2271589825     
  -1124489467.3184574     
  -570.85025717632220     
  -3287.7962470992866     
   1471839.0012622506     
  -943075525.13603330     
  -571.01031615538932     
  -3148.3356566013467     
   1331068.9075993707     
  -790761626.92861462     
  -571.17598190178501     
  -3011.9672125000779     
   1203428.2856157455     
  -662903848.07912588     
  -571.34728590667703     
  -2878.6598228919302     
   1087717.6536096944     
  -555595947.21226180     
  -571.52424026224060     
  -2748.3823572956530     
   982845.25652772491     
  -465552647.33150315     
  -571.70683515977782     
  -2621.1036433163049     
   887817.53280330368     
  -390011444.89303094     
  -571.89503616577815     
  -2496.7924639403100     
   801730.39327356149     
  -326649443.47986597     
  -572.08878125977242     
  -2375.4175512783836     
   723761.34221045044     
  -273514836.51956254     
  -572.28797761684677     
  -2256.9475929433843     
   653162.00641099969     
  -228964132.45348758     
  -572.49249811664242     
  -2141.3511880513097     
   589252.33553739521     
  -191626172.06078404     
  -572.70217755958106     
  -2028.5969976279239     
   531411.66081705096     
  -160315770.28106394     
  -572.91680856990558     
  -1918.6531385306155     
   479083.65644818568     
  -134147262.43593295     
  -573.13613716392308     
  -1811.4895143550659     
   431733.74830811389     
  -112011443.65861021     
  -573.35985796056934     
  -1707.0687365464375     
   388979.51516407070     
  -94190240.192144215     
  -573.58760901008191     
  -1605.3813638528277     
   350101.68386015779     
  -76889907.550819829     
  -573.81896621516466     
  -1506.3089912487071     
   315781.87460746430     
  -70313234.986888975     
  -574.05343731755022     
  -1410.1560339450846     
   281843.42441483808     
  -38555737.624004193     
  -574.29045542130518     
  -1315.5840491395743     
   261719.00578226041     
  -99191700.069768593     
  -574.52937202258056     
  -1227.6355661212153     
   205731.76551084727     
  -16992828.399766043     
  -576.57815034718715     
  -517.59227106259232     
   78285.552512601978     
  -3990359.2200468001     
  -577.44519568445310     
  -200.98374387545994     
   48357.858362250976     
  -2318555.1771934764     
  -577.68164585402133     
  -2.6673616365827115     
   30968.694533299895     
  -1130362.1569254652     
  -577.51242182598162     
   130.98182058756433     
   22490.978356358908     
  -739749.72839411208     
  -577.05595724929162     
   229.56640496196923     
   16942.855393403068     
  -480237.64616001456     
  -576.38365210389918     
   305.27622606348439     
   13341.073047202957     
  -341003.04294366704     
  -575.54240800474145     
   365.58778424430534     
   10783.550225125455     
  -248990.73693187250     
  -574.56493183548821     
   414.83695905246003     
   8916.1196981364119     
  -188771.06698720038     
  -573.47506323766538     
   455.87810003713207     
   7500.3366957324079     
  -146643.05258178891     
  -572.29078218092081     
   490.63022627988556     
   6400.5138013689921     
  -116469.90312421627     
  -571.02602324619886     
   520.44898460315142     
   5526.9895279373704     
  -94167.731474771703     
  -569.69182847094567     
   546.31828727768641     
   4820.7315418765811     
  -77317.937107786041     
  -568.29711127338203     
   568.97223366629828     
   4240.8470135681855     
  -64325.392642110943     
  -566.84918047964152     
   588.97036762209962     
   3758.4065687523544     
  -54135.437121554467     
  -565.35411038573659     
   606.74736101983228     
   3352.3907903406957     
  -46022.513143638345     
  -563.81700864251525     
   622.64639285009252     
   3007.2219417634078     
  -39477.751901534641     
  -562.24221436312746     
   636.94229471075573     
   2711.1388025018987     
  -34135.972166880005     
  -560.63344738340004     
   649.85793924513632     
   2455.1190112502982     
  -29730.350395602745     
  -558.99392257819181     
   661.57609023147018     
   2232.1413832832777     
  -26062.604415959962     
  -557.32643869716162     
   672.24812331508735     
   2036.6718501635783     
  -22983.183099244005     
  -555.63344830204630     
   682.00054788279442     
   1864.2979769192480     
  -20377.755804032888     
  -553.91711347241801     
   690.93995484606501     
   1711.4648083890011     
  -18157.844352279233     
  -552.17935064656842     
   699.15681930640483     
   1575.2809757469072     
  -16254.210538550078     
  -550.42186706424366     
   706.72845773754148     
   1453.3743967077814     
  -14612.117965211028     
  -548.64619064426358     
   713.72135250923270     
   1343.7835119686988     
  -13187.888140044572     
  -546.85369467679288     
   720.19299716645037     
   1244.8743509183644     
  -11946.364938615159     
  -545.04561838113568     
   726.19337457844324     
   1155.2766138787506     
  -10859.025413844853     
  -543.22308413812493     
   731.76615092132738     
   1073.8339232749145     
  -9902.5566436713598     
  -541.38711202624870     
   736.94964760063306     
   999.56474844737932     
  -9057.7727976202514     
  -539.53863215526928     
   741.77763810291458     
   931.63145246522731     
  -8308.7829467570518     
  -537.67849518816763     
   746.28000568498908     
   869.31558036454931     
  -7642.3462785515021     
  -535.80748136323848     
   750.48328959408889     
   811.99798327541305     
  -7047.3680665068678     
  -533.92630826698382     
   754.41114135921896     
   759.14272277661144     
  -6514.5027848610043     
  -532.03563756067445     
   758.08470804588592     
   710.28395189015419     
  -6035.8392935116462     
  -530.13608082584938     
   761.52295581858334     
   665.01515718881683     
  -5604.6493370692087     
  -528.22820466421638     
   764.74294442945734     
   622.98028716079773     
  -5215.1854857019953     
  -526.31253516362119     
   767.76006113740448     
   583.86639601803267     
  -4862.5176297113130     
  -524.38956182264053     
   770.58822091193758     
   547.39751379519782     
  -4542.4001263459068     
  -522.45974101090144     
   773.24003847854453     
   513.32951284760350     
  -4251.1629957437744     
  -520.52349902967160     
   775.72697673661230     
   481.44579037952531     
  -3985.6226640279451     
  -518.58123482699432     
   778.05947526355942     
   451.55362039931572     
  -3743.0081517820977     
  -516.63332241321029     
   780.24706196271006     
   423.48105926094996     
  -3520.8998033290950     
  -514.68011301574256     
   782.29845038770247     
   397.07431073598173     
  -3317.1783054757243     
  -512.72193700624223     
   784.22162484815465     
   372.19547344491377     
  -3129.9819719588781     
  -510.75910562838112     
   786.02391505340506     
   348.72060865522218     
  -2957.6708305923057     
  -508.79191255055025     
   787.71206176860755     
   326.53807742577999     
  -2798.7963905083325     
  -506.82063526433842     
   789.29227472341438     
   305.54710449696745     
  -2652.0759795903846     
  -504.84553634681396     
   790.77028382128196     
   285.65653465003959     
  -2516.3710084946765     
  -502.86686460221620     
   792.15138453812278     
   266.78375208632946     
  -2390.6683892543506     
  -500.88485609661393     
   793.44047826625592     
   248.85373916692183     
  -2274.0646780175248     
  -498.89973509733909     
   794.64210824937777     
   231.79825408179039     
  -2165.7524563838401     
  -496.91171492750976     
   795.76049166122948     
   215.55511065891156     
  -2065.0086348643053     
  -494.92099874467499     
   796.79954830262034     
   200.06754589742926     
  -1971.1843209342173     
  -492.92778025151159     
   797.76292632609000     
   185.28366349042261     
  -1883.6961181306704     
  -490.93224434555140     
   798.65402534132716     
   171.15594260444257     
  -1802.0185023101831     
  -488.93456771409592     
   799.47601720743103     
   157.64080383711632     
  -1725.6772580447048     
  -486.93491937976052     
   800.23186477802824     
   144.69822440178103     
  -1654.2437239406709     
  -484.93346120147112     
   800.92433883021329     
   132.29139647222598     
  -1587.3297510536461     
  -482.93034833519499     
   801.55603337974219     
   120.38642333932364     
  -1524.5833353753044     
  -480.92572965821438     
   802.12937955890050     
   108.95204832400884     
  -1465.6847293436372     
  -478.91974816033900     
   802.64665821184542     
   97.959412853931553     
  -1410.3430666847275     
  -476.91254130508946     
   803.11001134361470     
   87.381839853796095     
  -1358.2933511683793     
  -474.90424136356495     
   803.52145254254924     
   77.194639720033237     
  -1309.2938178169861     
  -472.89497572342623     
   803.88287648206540     
   67.374936086405839     
  -1263.1236122610946     
  -470.88486717517696     
   804.19606759476744     
   57.901508994447617     
  -1219.5806840618293     
  -468.87403417770702     
   804.46270800191360     
   48.754653863983890     
  -1178.4799684869772     
  -466.86259110486509     
   804.68438477182440     
   39.916054100331550     
  -1139.6517452273899     
  -464.85064847465594     
   804.86259657210303     
   31.368666011126216     
  -1102.9401654892567     
  -462.83831316250320     
   804.99875977405566     
   23.096614769956783     
  -1068.2019621171539     
  -460.82568859988140     
   805.09421406111585     
   15.085100054078122     
  -1035.3052772730452     
  -458.81287495949823     
   805.15022758743737     
   7.3203104745302756     
  -1004.1286179337144     
  -456.79996932809883     
   805.16800172822366     
 -0.21065415997258943     
  -974.55992412266392     
  -454.78706586786558     
   805.14867545884658     
  -7.5198535908925752     
  -946.49572442882857     
  -452.77425596729910     
   805.09332939605906     
  -14.618571524108795     
  -919.84037577600213     
  -450.76162838238685     
   805.00298953139270     
  -21.517374342428816     
  -894.50539771495198     
  -448.74926936879484     
   804.87863068347338     
  -28.226164825290965     
  -870.40883550115768     
  -446.73726280575437     
   804.72117969368128     
  -34.754231091549656     
  -847.47473001156516     
  -444.72569031225714     
   804.53151838703582     
  -41.110291566636398     
  -825.63258262901365     
  -442.71463135612095     
   804.31048631827832     
  -47.302535936354005     
  -804.81694805769951     
  -440.70416335643966     
   804.05888332082054     
  -53.338663046786756     
  -784.96697741357150     
  -438.69436177989070     
   803.77747187476007     
  -59.225915377388482     
  -766.02605818497773     
  -436.68530023133206     
   803.46697930928212     
  -64.971110813775823     
  -747.94150235732468     
  -434.67705053908742     
   803.12809985204410     
  -70.580672081455759     
  -730.66419180911817     
  -432.66968283528581     
   802.76149653804043     
  -76.060653520024147     
  -714.14832717631714     
  -430.66326563159282     
   802.36780298930569     
  -81.416765973846537     
  -698.35116515401489     
  -428.65786589064385     
   801.94762507508983     
  -86.654399712501657     
  -683.23278617920175     
  -426.65354909346661     
   801.50154246178647     
  -91.778645608845665     
  -668.75586172949477     
  -424.65037930315754     
   801.03011006133477     
  -96.794314571816884     
  -654.88549322108668     
  -422.64841922505610     
   800.53385938547785     
  -101.70595577097504     
  -641.58900500062487     
  -420.64773026364418     
   800.01329981277922     
  -106.51787330847972     
  -628.83578387836337     
  -418.64837257637953     
   799.46891977528912     
  -111.23414168756746     
  -616.59714574944019     
  -416.65040512465725     
   798.90118787036840     
  -115.85862028068826     
  -604.84617687022580     
  -414.65388572207962     
   798.31055390314873     
  -120.39496660721491     
  -593.55761711807077     
  -412.65887108020081     
   797.69744986479168     
  -124.84664873560044     
  -582.70774647954454     
  -410.66541685190197     
   797.06229085086716     
  -129.21695683419705     
  -572.27427062209085     
  -408.67357767254049     
   796.40547592412202     
  -133.50901386386272     
  -562.23622400149179     
  -406.68340719900783     
   795.72738892560267     
  -137.72578554387391     
  -552.57387228988318     
  -404.69495814682023     
   795.02839923777788     
  -141.87008958604804     
  -543.26865847700060     
  -402.70828232535848     
   794.30886250250114     
  -145.94460452462556     
  -534.30306998518472     
  -400.72343067136597     
   793.56912129731586     
  -149.95187754951445     
  -525.66062020357219     
  -398.74045328080456     
   792.80950577293947     
  -153.89433220104124     
  -517.32576419798829     
  -396.75939943916353     
   792.03033425385547     
  -157.77427543252614     
  -509.28380686587457     
  -394.78031765030983     
   791.23191380531409     
  -161.59390398402022     
  -501.52090713523262     
  -392.80325566396061     
   790.41454076838522     
  -165.35531078753445     
  -494.02396383915129     
  -390.82826050185651     
   789.57850126512562     
  -169.06049051632809     
  -486.78061327107071     
  -388.85537848270650     
   788.72407167604513     
  -172.71134511586112     
  -479.77914572490721     
  -386.88465524597251     
   787.85151909148351     
  -176.30968870879792     
  -473.00849980876154     
  -384.91613577455604     
   786.96110173856812     
  -179.85725245736364     
  -466.45819766541723     
  -382.94986441644681     
   786.05306938507499     
  -183.35568893985428     
  -460.11830782404064     
  -380.98588490538856     
   785.12766372210399     
  -186.80657624853458     
  -453.97943665631675     
  -379.02424038061355     
   784.18511872642409     
  -190.21142202345698     
  -448.03267322773866     
  -377.06497340569570     
   783.22566100368374     
  -193.57166707266492     
  -442.26955050850694     
  -375.10812598656742     
   782.24951011424844     
  -196.88868870147874     
  -436.68206264480847     
  -373.15373958874341     
   781.25687888206642     
  -200.16380417131481     
  -431.26259381819483     
  -371.20185515379234     
   780.24797368757572     
  -203.39827362495129     
  -426.00390258398266     
  -369.25251311509453     
   779.22299474627755     
  -206.59330289433115     
  -420.89913221925559     
  -367.30575341292086     
   778.18213637307679     
  -209.75004638597557     
  -415.94174731229680     
  -365.36161550886789     
   777.12558723338486     
  -212.86960949081779     
  -411.12553245943070     
  -363.42013839968018     
   776.05353058219714     
  -215.95305098426354     
  -406.44459176627913     
  -361.48136063049009     
   774.96614449118022     
  -219.00138542251062     
  -401.89329030042097     
  -359.54532030750369     
   773.86360206487450     
  -222.01558509976377     
  -397.46628141477311     
  -357.61205511015902     
   772.74607164659915     
  -224.99658221037458     
  -393.15846327719976     
  -355.68160230278232     
   771.61371701436087     
  -227.94527068495358     
  -388.96497990961018     
  -353.75399874576601     
   770.46669756756273     
  -230.86250803427566     
  -384.88118774245061     
  -351.82928090629088     
   769.30516850512117     
  -233.74911694234405     
  -380.90267921821203     
  -349.90748486861332     
   768.12928099517410     
  -236.60588703648062     
  -377.02523637483375     
  -347.98864634393868     
   766.93918233680972     
  -239.43357630929188     
  -373.24482919942136     
  -346.07280067989905     
   765.73501611471579     
  -242.23291252828756     
  -369.55762133653104     
  -344.15998286965339     
   764.51692234667428     
  -245.00459468831156     
  -365.95994162503268     
  -342.25022756062759     
   763.28503762432717     
  -247.74929425049930     
  -362.44828310321930     
  -340.34356906291026     
   762.03949524776658     
  -250.46765637377342     
  -359.01928815771919     
  -338.44004135731956     
   760.78042535424470     
  -253.16030103495632     
  -355.66976162904177     
  -336.53967810315544     
   759.50795504103939     
  -255.82782424717414     
  -352.39661868849873     
  -334.64251264565155     
   758.22220848320308     
  -258.47079888733788     
  -349.19694561970090     
  -332.74857802313886     
   756.92330704603603     
  -261.08977597948564     
  -346.06790704143549     
  -330.85790697393469     
   755.61136939288156     
  -263.68528528229643     
  -343.00683526563654     
  -328.97053194296734     
   754.28651158830894     
  -266.25783654678867     
  -340.01112999522405     
  -327.08648508814889     
   752.94884719688753     
  -268.80792002175281     
  -337.07832812448800     
  -325.20579828650568     
   751.59848737812649     
  -271.33600748268645     
  -334.20606270768729     
  -323.32850314007686     
   750.23554097703720     
  -273.84255295299414     
  -331.39205213453778     
  -321.45463098159104     
   748.86011461129476     
  -276.32799334400318     
  -328.63411004817038     
  -319.58421287992917     
   747.47231275501133     
  -278.79274916936447     
  -325.93015948660849     
  -317.71727964538269     
   746.07223781867413     
  -281.23722536551401     
  -323.27816545561603     
  -315.85386183471587     
   744.65999022624430     
  -283.66181160643112     
  -320.67620859688731     
  -313.99398975603856     
   743.23566848930091     
  -286.06688317090777     
  -318.12243256522919     
  -312.13769347349813     
   741.79936927783581     
  -288.45280141514701     
  -315.61503897061101     
  -310.28500281179737     
   740.35118748877937     
  -290.81991420742662     
  -313.15232021507853     
  -308.43594736054422     
   738.89121631173816     
  -293.16855660903968     
  -310.73262415230232     
  -306.59055647844093     
   737.41954729199017     
  -295.49905129018197     
  -308.35434255936860     
  -304.74885929731812     
   735.93627039161618     
  -297.81170885937723     
  -306.01597076221168     
  -302.91088472601899     
   734.44147404786759     
  -300.10682864009380     
  -303.71600071510414     
  -301.07666145414083     
   732.93524522965367     
  -302.38469864545709     
  -301.45303803712949     
  -299.24621795563695     
   731.41766949196324     
  -304.64559643073557     
  -299.22568816912730     
  -297.41958249228611     
   729.88883102815635     
  -306.88978909200404     
  -297.03264005082104     
  -295.59678311703254     
   728.34881272069538     
  -309.11753389238521     
  -294.87261260258009     
  -293.77784767720220     
   726.79769618974717     
  -311.32907848690456     
  -292.74437598195931     
  -291.96280381759925     
   725.23556184026290     
  -313.52466130676925     
  -290.64672735148605     
  -290.15167898348687     
   723.66248890759130     
  -315.70451176190539     
  -288.57853744721041     
  -288.34450042345605     
   722.07855550120462     
  -317.86885079275947     
  -286.53866493440296     
  -286.54129519218714     
   720.48383864727327     
  -320.01789077976753     
  -284.52606324121325     
  -284.74209015310606     
   718.87841432968867     
  -322.15183625407661     
  -282.53966913706597     
  -282.94691198094080     
   717.26235752962202     
  -324.27088377260452     
  -280.57848303815808     
  -281.15578716417912     
   715.63574226420201     
  -326.37522239539072     
  -278.64152728934050     
  -279.36874200743245     
   713.99864162358836     
  -328.46503385006076     
  -276.72785877458045     
  -277.58580263370783     
   712.35112780698603     
  -330.54049279087013     
  -274.83655408583422     
  -275.80699498659146     
   710.69327215764258     
  -332.60176694651392     
  -272.96672281116776     
  -274.03234483234581     
   709.02514519685735     
  -334.64901736759765     
  -271.11751309130318     
  -272.26187776192336     
   707.34681665664891     
  -336.68239871578243     
  -269.28806775937892     
  -270.49561919289977     
   705.65835551179941     
  -338.70205922397781     
  -267.47758508583365     
  -268.73359437132768     
   703.95983001095919     
  -340.70814111212155     
  -265.68526515981125     
  -266.97582837351450     
   702.25130770667681     
  -342.70078060082011     
  -263.91034731284981     
  -265.22234610772574     
   700.53285548466067     
  -344.68010820566650     
  -262.15206106322148     
  -263.47317231581633     
   698.80453959248734     
  -346.64624866364068     
  -260.40970160584016     
  -261.72833157479084     
   697.06642566726407     
  -348.59932142568448     
  -258.68253306759902     
  -259.98784829829617     
   695.31857876264064     
  -350.53944042369147     
  -256.96987455119688     
  -258.25174673804651     
   693.56106337537426     
  -352.46671448282541     
  -255.27104549919932     
  -256.52005098518367     
   691.79394347085713     
  -354.38124732406942     
  -253.58538177820810     
  -254.79278497157389     
   690.01728250832844     
  -356.28313768740600     
  -251.91223689258186     
  -253.06997247104232     
   688.23114346544958     
  -358.17247946410038     
  -250.25098105386951     
  -251.35163710054692     
   686.43558886223434     
  -360.04936182200436     
  -248.60099459435764     
  -249.63780232129326     
   684.63068078447566     
  -361.91386928146210     
  -246.96166795929435     
  -247.92849143979115     
   682.81648090679414     
  -363.76608179115681     
  -245.33241559951739     
  -246.22372760885435     
   680.99305051504587     
  -365.60607490815318     
  -243.71264405603461     
  -244.52353382854497     
   679.16045052842901     
  -367.43391973857342     
  -242.10179478849318     
  -242.82793294706281     
   677.31874152108389     
  -369.24968319948709     
  -240.49929390708348     
  -241.13694766158156     
   675.46798374332570     
  -371.05342790379024     
  -238.90460435471763     
  -239.45060051903212     
   673.60823714247510     
  -372.84521243645059     
  -237.31716596401478     
  -237.76891391683438     
   671.73956138343101     
  -374.62509118118072     
  -235.73646209663914     
  -236.09191010357790     
   669.86201586886079     
  -376.39311464690547     
  -234.16195280116747     
  -234.41961117965280     
   667.97565975901125     
  -378.14932929291427     
  -232.59313027983220     
  -232.75203909783102     
   666.08055199135401     
  -379.89377777001300     
  -231.02947214137524     
  -231.08921566379919     
   664.17675129990130     
  -381.62649881107330     
  -229.47047982865436     
  -229.43116253664326     
   662.26431623434905     
  -383.34752740978820     
  -227.91565043902418     
  -227.77790122928573     
   660.34330517885439     
  -385.05689478808091     
  -226.36448735074717     
  -226.12945310887613     
   658.41377637077619     
  -386.75462844321152     
  -224.81650408680005     
  -224.48583939713484     
   656.47578791910848     
  -388.44075222386255     
  -223.27121096599265     
  -222.84708117065114     
   654.52939782278361     
  -390.11528630610746     
  -221.72812643625528     
  -221.21319936113557     
   652.57466398888232     
  -391.77824725437938     
  -220.18677419385975     
  -219.58421475562704     
   650.61164425059428     
  -393.42964806083330     
  -218.64667560994815     
  -217.96014799665528     
   648.64039638512247     
  -395.06949812790788     
  -217.10735407088532     
  -216.34101958235814     
   646.66097813159411     
  -396.69780328343961     
  -215.56834921821525     
  -214.72684986655517     
   644.67344720862911     
  -398.31456590257619     
  -214.02917049245576     
  -213.11765905877624     
   642.67786133216941     
  -399.91978468126962     
  -212.48937522183721     
  -211.51346722424660     
   640.67427823297771     
  -401.51345499543334     
  -210.94846582785263     
  -209.91429428382762     
   638.66275567426624     
  -403.09556848914229     
  -209.40600462183048     
  -208.32016001391386     
   636.64335146923395     
  -404.66611352380596     
  -207.86148789687306     
  -206.73108404628601     
   634.61612349871677     
  -406.22507468303257     
  -206.31448516223131     
  -205.14708586791986     
   632.58112972870481     
  -407.77243332174930     
  -204.76448965616311     
  -203.56818482075147     
   630.53842822791501     
  -409.30816699417051     
  -203.21105821064270     
  -201.99440010139821     
   628.48807718560272     
  -410.83224993075032     
  -201.65369360832517     
  -200.42575076083520     
   626.43013492919374     
  -412.34465263281277     
  -200.09194413382119     
  -198.86225570402783     
   624.36465994207731     
  -413.84534221381642     
  -198.52530027114423     
  -197.30393368951925     
   622.29171088162809     
  -415.33428196585004     
  -196.95331396834911     
  -195.75080332897303     
   620.21134659716199     
  -416.81143182061260     
  -195.37546567815528     
  -194.20288308667062     
   618.12362614807739     
  -418.27674781319882     
  -193.79129507945393     
  -192.66019127896328     
   616.02860882222865     
  -419.73018252629470     
  -192.20027766836677     
  -191.12274607367780     
   613.92635415439088     
  -421.17168460880748     
  -190.60194558353894     
  -189.59056548947606     
   611.81692194486720     
  -422.60119920068399     
  -188.99575992559920     
  -188.06366739516761     
   609.70037227836508     
  -424.01866740012599     
  -187.38123841098232     
  -186.54206950897483     
   607.57676554314435     
  -425.42402668820836     
  -185.75783908239171     
  -185.02578939774997     
   605.44616245022041     
  -426.81721048132636     
  -184.12505777956022     
  -183.51484447614399     
   603.30862405298046     
  -428.19814841467303     
  -182.48233884527997     
  -182.00925200572564     
   601.16421176705376     
  -429.56676595601266     
  -180.82916622902690     
  -180.50902909405099     
   599.01298739040692     
  -430.92298470273033     
  -179.16496987240106     
  -179.01419269368205     
   596.85501312370820     
  -432.26672197677328     
  -177.48919987062254     
  -177.52475960115385     
   594.69035159132670     
  -433.59789097580301     
  -175.80129386761121     
  -176.04074645588938     
   592.51906586218774     
  -434.91640067981007     
  -174.10065543624168     
  -174.56216973906086     
   590.34121947149913     
  -436.22215559558185     
  -172.38672241751740     
  -173.08904577239716     
   588.15687644247600     
  -437.51505601371321     
  -170.65886007494160     
  -171.62139071693571     
   585.96610130878094     
  -438.79499746427530     
  -168.91649186270931     
  -170.15922057171812     
   583.76895913723718     
  -440.06187115324565     
  -167.15895835645438     
  -168.70255117242843     
   581.56551555100179     
  -441.31556334091908     
  -165.38564921067189     
  -167.25139818997260     
   579.35583675337455     
  -442.55595570999907     
  -163.59588804559357     
  -165.80577712899807     
   577.13998955192358     
  -443.78292487034105     
  -161.78902656586504     
  -164.36570332635227     
   574.91804138332384     
  -444.99634256958501     
  -159.96436196893086     
  -162.93119194947815     
   572.69006033868891     
  -446.19607528435199     
  -158.12121910663902     
  -161.50225799474603     
   570.45611518940893     
  -447.38198442765179     
  -156.25884853027040     
  -160.07891628571966     
   568.21627541386067     
  -448.55392579162884     
  -154.37655427964830     
  -158.66118147135489     
   565.97061122450987     
  -449.71174994872615     
  -152.47354350518310     
  -157.24906802412988     
   563.71919359582546     
  -450.85530152501508     
  -150.54908057659625     
  -155.84259023810426     
   561.46209429293970     
  -451.98441962933953     
  -148.60233585565877     
  -154.44176222690606     
   559.19938590099559     
  -453.09893714825699     
  -146.63253008911028     
  -153.04659792164406     
   556.93114185531522     
  -454.19868112392533     
  -144.63878976971165     
  -151.65711106874386     
   554.65743647238730     
  -455.28347204719819     
  -142.62028957078050     
  -150.27331522770524     
   552.37834498172197     
  -456.35312421897902     
  -140.57610726132128     
  -148.89522376877895     
   550.09394355861582     
  -457.40744502343892     
  -138.50536793591186     
  -147.52284987056021     
   547.80430935784989     
  -458.44623528295824     
  -136.40709752413298     
  -146.15620651749697     
   545.50952054835648     
  -459.46928851438929     
  -134.28036031589559     
  -144.79530649730995     
   543.20965634902871     
  -460.47639121675843     
  -132.12413817460910     
  -143.44016239832217     
   540.90479706535416     
  -461.46732225306801     
  -129.93741233941290     
  -142.09078660669491     
   538.59502412760742     
  -462.44185284561365     
  -127.71912798223457     
  -140.74719130356758     
   536.28042012972969     
  -463.39974630548033     
  -125.46817874514028     
  -139.40938846209792     
   533.96106886985081     
  -464.34075764606894     
  -123.18345537055656     
  -138.07738984440010     
   531.63705539183229     
  -465.26463356134809     
  -120.86376843907095     
  -136.75120699837663     
   529.30846602836721     
  -466.17111182464112     
  -118.50794277792400     
  -135.43085125444125     
   526.97538844531698     
  -467.05992139547556     
  -116.11470218832396     
  -134.11633372212887     
   524.63791168767352     
  -467.93078166188798     
  -113.68279398505153     
  -132.80766528658876     
   522.29612622697698     
  -468.78340261677590     
  -111.21085254643246     
  -131.50485660495721     
   519.95012401040776     
  -469.61748401087414     
  -108.69753710417403     
  -130.20791810260530     
   517.59999851153270     
  -470.43271553915542     
  -106.14138660792815     
  -128.91685996925773     
   515.24584478283805     
  -471.22877593871488     
  -103.54095859713873     
  -127.63169215497776     
   512.88775951017078     
  -472.00533312819346     
  -100.89469246104039     
  -126.35242436601392     
   510.52584106904612     
  -472.76204332165128     
  -98.201033246541371     
  -125.07906606050324     
   508.16018958306455     
  -473.49855107100029     
  -95.458310862748093     
  -123.81162644402585     
   505.79090698438080     
  -474.21448840247092     
  -92.664845506069170     
  -122.55011446500565     
   503.41809707651527     
  -474.90947474376640     
  -89.818846971466172     
  -121.29453880995096     
   501.04186559941564     
  -475.58311609605244     
  -86.918501879906245     
  -120.04490789852964     
   498.66232029702519     
  -476.23500486015172     
  -83.961882608614701     
  -118.80122987847184     
   496.27957098742547     
  -476.86471897971637     
  -80.947033776807885     
  -117.56351262029433     
   493.89372963564364     
  -477.47182173304236     
  -77.871873177671674     
  -116.33176371183905     
   491.50491042935630     
  -478.05586078187491     
  -74.734289488573495     
  -115.10599045261884     
   489.11322985751906     
  -478.61636795303923     
  -71.532034307322817     
  -113.88619984796276     
   486.71880679211051     
  -479.15285821034416     
  -68.262816217863104     
  -112.67239860295282     
   484.32176257325477     
  -479.66482933197813     
  -64.924215289353484     
  -111.46459311614390     
   481.92222109755824     
  -480.15176094664827     
  -61.513725108703454     
  -110.26278947305785     
   479.52030891047917     
  -480.61311388496358     
  -58.028751269172389     
  -109.06699343944270     
   477.11615530196809     
  -481.04832951948231     
  -54.466549383549697     
  -107.87721045428708     
   474.70989240656968     
  -481.45682863985894     
  -50.824314999819023     
  -106.69344562257960     
   472.30165530746422     
  -481.83801100235758     
  -47.099060578840458     
  -105.51570370780250     
   469.89158214506654     
  -482.19125395669892     
  -43.287736179014260     
  -104.34398912414797     
   467.47981423022969     
  -482.51591197804152     
  -39.387092766036403     
  -103.17830592844555     
   465.06649616235006     
  -482.81131517378680     
  -35.393802617193913     
  -102.01865781178770     
   462.65177595268216     
  -483.07676869341572     
  -31.304326188705279     
  -100.86504809084040     
   460.23580515309897     
  -483.31155113983107     
  -27.115030838570544     
  -99.717479698824661     
   457.81873899057166     
  -483.51491387112031     
  -22.822053995525422     
  -98.575955176154494     
   455.40073650770358     
  -483.68607927608673     
  -18.421417948264146     
  -97.440476660715390     
   452.98196070973665     
  -483.82423991069874     
  -13.908905580364850     
  -96.311045877767114     
   450.56257871820350     
  -483.92855670255148     
  -9.2801538219193542     
  -95.187664129453424     
   448.14276193180660     
  -483.99815785621587     
  -4.5305473447341544     
  -94.070332283900285     
   445.72268619476273     
  -484.03213696130138     
  0.34470483807354690     
  -92.959050763883397     
   443.30253197317199     
  -484.02955167501580     
   5.3506652104941752     
  -91.853819535044266     
   440.88248453976956     
  -483.98942168593715     
   10.492602524505170     
  -90.754638093633488     
   438.46273416763728     
  -483.91072716700330     
   15.776081072055694     
  -89.661505453757897     
   436.04347633332230     
  -483.79240655896291     
   21.206904458029381     
  -88.574420134107726     
   433.62491192998613     
  -483.63335477552766     
   26.791202306071064     
  -87.493380144137546     
   431.20724749115169     
  -483.43242075823218     
   32.535375693203846     
  -86.418382969674184     
   428.79069542565480     
  -483.18840544053313     
   38.446193927904027     
  -85.349425557922245     
   426.37547426458826     
  -482.90005898607387     
   44.530733904469841     
  -84.286504301836743     
   423.96180892091866     
  -482.56607848179033     
   50.796471903357713     
  -83.229615023830107     
   421.54993096235791     
  -482.18510494251518     
   57.251268987828141     
  -82.178752958779000     
   419.14007889893878     
  -481.75572042510646     
   63.903387166750690     
  -81.133912736293908     
   416.73249848532271     
  -481.27644502135581     
   70.761569555973622     
  -80.095088362212437     
   414.32744303964506     
  -480.74573324968600     
   77.834986905112899     
  -79.062273199274486     
   411.92517377940112     
  -480.16197084789769     
   85.133365622560035     
  -78.035459946934921     
   409.52596017576701     
  -479.52347060572845     
   92.666918694842181     
  -77.014640620266206     
   407.13008032746393     
  -478.82846871551715     
   100.44648729100113     
  -75.999806527900631     
   404.73782135552301     
  -478.07512006083459     
   108.48347095997273     
  -74.990948248957991     
   402.34947982029939     
  -477.26149402863484     
   116.78998270000150     
  -73.988055608901419     
   399.96536216233181     
  -476.38556915838478     
   125.37878099674612     
  -72.991117654259398     
   397.58578516868363     
  -475.44522830090921     
   134.26342815762072     
  -72.000122626148482     
   395.21107646645697     
  -474.43825258972709     
   143.45824078212979     
  -71.015057932526034     
   392.84157504552303     
  -473.36231578386111     
   152.97844587132306     
  -70.035910119097636     
   390.47763181246376     
  -472.21497743982616     
   162.84014795137756     
  -69.062664838798185     
   388.11961017803878     
  -470.99367633019085     
   173.06049114283323     
  -68.095306819759955     
   385.76788668059669     
  -469.69572264661957     
   183.65763900693929     
  -67.133819831674415     
   383.42285164809505     
  -468.31829035406759     
   194.65094938614817     
  -66.178186650447785     
   381.08490990162562     
  -466.85840823367141     
   206.06096905901708     
  -65.228389021042560     
   378.75448150362718     
  -465.31295096572882     
   217.90961621041512     
  -64.284407618389253     
   376.43200255410244     
  -463.67862884415069     
   230.22020474725687     
  -63.346222006243593     
   374.11792603872073     
  -461.95197730854625     
   243.01763371852880     
  -62.413810593854421     
   371.81272273281019     
  -460.12934505565727     
   256.32843213216438     
  -61.487150590297261     
   369.51688216563440     
  -458.20688181466608     
   270.18098083884126     
  -60.566217956316670     
   367.23091364995173     
  -456.18052445837475     
   284.60557264787138     
  -59.650987353507603     
   364.95534738214707     
  -454.04598266351570     
   299.63465453890376     
  -58.741432090652424     
   362.69073561860216     
  -451.79872275447400     
   315.30295494306256     
  -57.837524067014442     
   360.43765393523489     
  -449.43395059240095     
   331.64769181143606     
  -56.939233712372392     
   358.19670257649443     
  -446.94659290381526     
   348.70881860204338     
  -56.046529923561494     
   355.96850790232406     
  -444.33127676429990     
   366.52920840820894     
  -55.159379997266598     
   353.75372394116027     
  -441.58230770123839     
   385.15498448898848     
  -54.277749558790177     
   351.55303405861321     
  -438.69364531757088     
   404.63574184247773     
  -53.401602486493431     
   349.36715275218495     
  -435.65887725375239     
   425.02494117812984     
  -52.530900831581079     
   347.19682758356322     
  -432.47119019491629     
   446.38019660832055     
  -51.665604732870335     
   345.04284126127510     
  -429.12333872035401     
   468.76374412992220     
  -50.805672326150628     
   342.90601388787570     
  -425.60761063937946     
   492.24281101263529     
  -49.951059647703531     
   340.78720538738537     
  -421.91578955678483     
   516.89018366158678     
  -49.101720531510658     
   338.68731813054501     
  -418.03911317932284     
   542.78467954256962     
  -48.257606499631066     
   336.60729977738987     
  -413.96822808275363     
   570.01183982529074     
  -47.418666645178092     
   334.54814635897282     
  -409.69313928406382     
   598.66453854985048     
  -46.584847507267789     
   332.51090562265034     
  -405.20315524494004     
   628.84382836383247     
  -45.756092937246606     
   330.49668066820738     
  -400.48682653221124     
   660.65973674309635     
  -44.932343955433545     
   328.50663390561033     
  -395.53187850663812     
   694.23230551262338     
  -44.113538597530393     
   326.54199136880544     
  -390.32513621529330     
   729.69262865819212     
  -43.299611749762420     
   324.60404742451635     
  -384.85244150035697     
   767.18415719604354     
  -42.490494971708031     
   322.69416991996195     
  -379.09856032138651     
   806.86404244952439     
  -41.686116305659489     
   320.81380581915101     
  -373.04708000301520     
   848.90480152985538     
  -40.886400071224088     
   318.96448738416456     
  -366.68029399154113     
   893.49606529558150     
  -40.091266643725120     
   317.14783896543116     
  -359.97907350182442     
   940.84672466547761     
  -39.300632214790838     
   315.36558447400949     
  -352.92272306683321     
   991.18722788880245     
  -38.514408533324563     
   313.61955561919831     
  -345.48881885766730     
   1044.7723642131787     
  -37.732502624826253     
   311.91170100673901     
  -337.65302612606865     
   1101.8843419099967     
  -36.954816486779833     
   310.24409620751942     
  -329.38889356174349     
   1162.8363940337883     
  -36.181246757527155     
   308.61895492209885     
  -320.66762060649023     
   1227.9769712318000     
  -35.411684355710506     
   307.03864138727698     
  -311.45779332225152     
   1297.6944979770785     
  -34.646014086974063     
   305.50568419250283     
  -301.72508458742368     
   1372.4230551746839     
  -33.884114214161222     
   304.02279170185017     
  -291.43191167361329     
   1452.6488415627707     
  -33.125855986716424     
   302.59286930926146     
  -280.53704536189275     
   1538.9178978358232     
  -32.371103124384611     
   301.21903879303636     
  -268.99516112812381     
   1631.8450310828673     
  -31.619711249580476     
   299.90466008172859     
  -256.75632339500260     
   1732.1244775397586     
  -30.871527261952394     
   298.65335579870742     
  -243.76538981345408     
   1840.5423805183029     
  -30.126388647667280     
   297.46903901927487     
  -229.96132195956710     
   1957.9917673962998     
  -29.384122714759958     
   296.35594475511573     
  -215.27638370409451     
   2085.4902686442460     
  -28.644545744484887     
   295.31866577913235     
  -199.63520668926299     
   2224.2015202898924     
  -27.907462046930092     
   294.36219352419147     
  -182.95369528708841     
   2375.4607792114848     
  -27.172662907140499     
   293.49196493736622     
  -165.13773944300266     
   2540.8060938012804     
  -26.439925405573369     
   292.71391635441000     
  -146.08169373949261     
   2722.0160716539863     
  -25.709011093772112     
   292.03454568705604     
  -125.66657320208816     
   2921.1562518907022     
  -24.979664502570532     
   291.46098450076852     
  -103.75790131290739     
   3140.6360201580014     
  -24.251611455764017     
   291.00108191958196     
  -80.203131161722879     
   3383.2792556422319     
  -23.524557156796437     
   290.66350274981664     
  -54.828536744405554     
   3652.4122439426801     
  -22.798184009335252     
   290.45784279566857     
  -27.435444914836033     
   3951.9742017839039     
  -22.072149124279878     
   290.39476508737783     
   2.2043615985439295     
   4286.6569254010983     
  -21.346081455286999     
   290.48616171272181     
   34.354288539051481     
   4662.0829897323902     
  -20.619578491655094     
   290.74534721147455     
   69.319910962045213     
   5085.0347689041046     
  -19.892202420514646     
   291.18729116820174     
   107.45767172882519     
   5563.7517952105827     
  -19.163475648524052     
   291.82889987300604     
   149.18581019290366     
   6108.3204321569056     
  -18.432875545021062     
   292.68935993207350     
   194.99821343408152     
   6731.1901344270564     
  -17.699828231511081     
   293.79056081426438     
   245.48213944228337     
   7447.8654485362867     
  -16.963701193206255     
   295.15761898863587     
   301.34113030630681     
   8277.8448024142344     
  -16.223794422345229     
   296.81953423021264     
   363.42496632441225     
   9245.9132022253889     
  -15.479329713336368     
   298.81001993437650     
   432.76931534110429     
   10383.943943855256     
  -14.729437606155438     
   301.16856546002924     
   510.64889492001703     
   11733.470004903884     
  -13.973141301443270     
   303.94181249722135     
   598.64991995679816     
   13349.352261290302     
  -13.209336624571421     
   307.18536245190444     
   698.77006191647331     
   15305.377227396331     
  -12.436766759035486     
   310.96618858450063     
   813.56039112194844     
   17702.006587745076     
  -11.653989941276805     
   315.36590316363049     
   946.32544053003369     
   20680.994231103250     
  -10.859337508829537     
   320.48529900811394     
   1101.4328972633116     
   24438.801204389321     
  -10.050858449432555     
   326.45069101701267     
   1284.7239062962276     
   29285.880864875577     
  -9.2262446055871390     
   333.42342081471043     
   1504.3680127827995     
   35607.568724940902     
  -8.3827273852091615     
   341.61290279221686     
   1771.4247782198506     
   44325.924690221676     
  -7.5169311307914404     
   351.30113777125803     
   2103.8692133965210     
   55750.568794135834     
  -6.6246580011421781     
   362.86580700313039     
   2521.9984793525309     
   74973.211462903782     
  -5.7005595367092692     
   376.88154711482287     
   3084.2975653243220     
   94016.584571771367     
  -4.7376098000050222     
   394.06584590216477     
   3789.4219496125925     
   163591.01200210411     
  -3.7262051885019747     
   416.08028712526777     
   5016.3545396284017     
   138235.09789171751     
  -2.6524923314115934     
   443.75396790887885     
   6053.1177738162605     
   665489.66746478842     
  -1.4948771494988793     
   486.49748804292619     
   11044.290279802288     
  -365544.32634898089     
 -0.21531824524203080     
   534.86498332289329     
   8302.7078321849913     
   6193490.8016399331     
   1.2705094307920228     
   692.50647501457343     
   54753.888844485555     
   4881683.7760422081     
   3.4202637326070944     
   1057.8074900377828     
   91366.517164801335     
   4881683.7760422081     
   159.11111111111111     
  -3825.2452205755690     
   710319212.83516407     
  -168465807760230.91     
   159.10782771929561     
  -2910.0042181859335     
   204921789.55447134     
  -203933665457952.16     
   159.10759214272412     
  -2880.7021005559204     
   155131799.03650022     
  -14160378581407.574     
   159.10733981609658     
  -2853.7261236073077     
   151393212.97110400     
  -50015169517743.531     
   159.10706956091229     
  -2826.2695161732163     
   137113691.17677253     
  -33540787404898.902     
   159.10678011677805     
  -2799.1136641069957     
   126758346.17595564     
  -30703877556685.266     
   159.10647013580174     
  -2772.0410355083873     
   116507400.21292864     
  -25624862255439.715     
   159.10613817660951     
  -2745.1121894513090     
   107255910.75387791     
  -21934905511758.785     
   159.10578269796099     
  -2718.3102674225775     
   98692134.995361090     
  -18642512619214.531     
   159.10540205193695     
  -2691.6399627602177     
   90821434.894321889     
  -15875552356910.301     
   159.10499447667090     
  -2665.0999692818837     
   83573451.934280574     
  -13511440254929.652     
   159.10455808859504     
  -2638.6906509306405     
   76902783.350037426     
  -11500933943373.607     
   159.10409087416909     
  -2612.4119067037900     
   70762615.713237554     
  -9788943666506.9414     
   159.10359068105785     
  -2586.2637653235192     
   65111133.715466358     
  -8331715679078.8330     
   159.10305520872240     
  -2560.2462190323959     
   59909492.892350584     
  -7091235239650.8838     
   159.10248199838628     
  -2534.3592705379433     
   55122010.253490776     
  -6035315873802.3262     
   159.10186842233674     
  -2508.6029197565063     
   50715804.994288042     
  -5136509084207.3789     
   159.10121167251782     
  -2482.9771672020797     
   46660605.909720741     
  -4371459172061.9185     
   159.10050874837003     
  -2457.4820134959264     
   42928534.488456413     
  -3720269731199.1543     
   159.09975644386776     
  -2432.1174591873373     
   39493925.132959187     
  -3166012475065.3833     
   159.09895133370364     
  -2406.8835048061724     
   36333140.234636903     
  -2694265193306.6670     
   159.09808975856458     
  -2381.7801512044821     
   33424419.273592170     
  -2292756380794.2690     
   159.09716780944228     
  -2356.8073991233309     
   30747723.391118251     
  -1951034236390.7480     
   159.09618131091614     
  -2331.9652494781408     
   28284604.298925541     
  -1660203727099.8928     
   159.09512580334390     
  -2307.2537029870427     
   26018075.170658324     
  -1412691588718.3857     
   159.09399652389050     
  -2282.6727608608053     
   23932496.005065989     
  -1202049516729.6909     
   159.09278838632162     
  -2258.2224241931644     
   22013469.033908561     
  -1022790572568.7843     
   159.09149595948492     
  -2233.9026940997992     
   20247736.834177729     
  -870241853558.62097     
   159.09011344439543     
  -2209.7135720090091     
   18623095.542185877     
  -740426964995.13477     
   159.08863464983855     
  -2185.6550593132306     
   17128309.109789155     
  -629960392826.47522     
   159.08705296639755     
  -2161.7271576222347     
   15753034.054243874     
  -535960789714.46442     
   159.08536133880762     
  -2137.9298686873731     
   14487747.947917650     
  -455975281827.18427     
   159.08355223653246     
  -2114.2631943917927     
   13323685.119248122     
  -387916362741.75958     
   159.08161762245354     
  -2090.7271367270123     
   12252775.991956593     
  -330007076962.33575     
   159.07954891955512     
  -2067.3216980187235     
   11267592.390108790     
  -280735005903.23132     
   159.07733697548201     
  -2044.0468806901413     
   10361296.749404920     
  -238813047453.61102     
   159.07497202483958     
  -2020.9026873780065     
   9527594.8865413927     
  -203145617039.22415     
   159.07244364909769     
  -1997.8891210018626     
   8760693.4027384520     
  -172800404315.55185     
   159.06974073395287     
  -1975.0061847211491     
   8055259.5844629491     
  -146983883425.33099     
   159.06685142399405     
  -1952.2538819676352     
   7406385.1861985438     
  -125020813025.16864     
   159.06376307450910     
  -1929.6322164661358     
   6809552.4439862110     
  -106336491189.18753     
   159.06046220025920     
  -1907.1411922900895     
   6260603.3818636648     
  -90441901398.391144     
   159.05693442103953     
  -1884.7808138350922     
   5755711.0138218403     
  -76920870761.960983     
   159.05316440383342     
  -1862.5510858996884     
   5291353.2471241942     
  -65419282254.592789     
   159.04913580135724     
  -1840.4520137109855     
   4864288.5258401018     
  -55635781550.129074     
   159.04483118678147     
  -1818.4836029059663     
   4471533.7132761329     
  -47313974431.896736     
   159.04023198440234     
  -1796.6458596153695     
   4110343.3513345541     
  -40235666808.531967     
   159.03531839602482     
  -1774.9387905110818     
   3778191.0044689989     
  -34215232019.634457     
   159.03006932280647     
  -1753.3624028087818     
   3472751.6369747962     
  -29094708919.780190     
   159.02446228229633     
  -1731.9167043549814     
   3191885.7858368019     
  -24739717238.547668     
   159.01847332039065     
  -1710.6017036179903     
   2933624.6515717092     
  -21035914756.729317     
   159.01207691791066     
  -1689.4174098148524     
   2696156.6349966172     
  -17886028629.876419     
   159.00524589149353     
  -1668.3638329161984     
   2477814.7555707991     
  -15207298555.932531     
   158.99795128847063     
  -1647.4409837165679     
   2277065.1988174999     
  -12929321803.791988     
   158.99016227539096     
  -1626.6488738979854     
   2092496.6626480133     
  -10992202535.913719     
   158.98184601982905     
  -1605.9875161288758     
   1922810.6499075741     
  -9344990372.6702290     
   158.97296756509968     
  -1585.4569240931471     
   1766812.4520278531     
  -7944342584.3724508     
   158.96348969748138     
  -1565.0571126025723     
   1623402.8973817450     
  -6753390678.4407787     
   158.95337280553164     
  -1544.7880976825004     
   1491570.7284471197     
  -5740773091.6174088     
   158.94257473105574     
  -1524.6498966491033     
   1370385.6063684949     
  -4879814668.4482985     
   158.93105061127008     
  -1504.6425282130626     
   1258991.6442249427     
  -4147825725.7953300     
   158.91875271167800     
  -1484.7660126010969     
   1156601.4835909440     
  -3525508127.0997195     
   158.90563024915392     
  -1465.0203716499307     
   1062490.8182663906     
  -2996448281.3541875     
   158.89162920470704     
  -1445.4056289543566     
   975993.36718151544     
  -2546686491.7695389     
   158.87669212537168     
  -1425.9218099713189     
   896496.24480293156     
  -2164350677.1739321     
   158.86075791464583     
  -1406.5689421690167     
   823435.69229554641     
  -1839344154.1164510     
   158.84376161087289     
  -1387.3470551950859     
   756293.15945371729     
  -1563080601.6459389     
   158.82563415293484     
  -1368.2561810155044     
   694591.69138479023     
  -1328258314.7818694     
   158.80630213259744     
  -1349.2963540904252     
   637892.60417455842     
  -1128668184.9895155     
   158.78568753281883     
  -1330.4676115666507     
   585792.42612957093     
  -959030367.24402070     
   158.76370745130401     
  -1311.7699934673703     
   537920.08314780856     
  -814855387.68106067     
   158.74027380855770     
  -1293.2035429001205     
   493934.30639026512     
  -692325910.11704242     
   158.71529303965676     
  -1274.7683062808501     
   453521.24880456721     
  -588196251.45703781     
   158.68866576893259     
  -1256.4643335751041     
   416392.28945836506     
  -499706823.54128051     
   158.66028646672129     
  -1238.2916785450323     
   382282.01574127533     
  -424511464.17771155     
   158.63004308730731     
  -1220.2503990207840     
   350946.36285304173     
  -360615513.71550924     
   158.59781668715249     
  -1202.3405571927199     
   322160.90570645931     
  -306323251.46792638     
   158.56348102246957     
  -1184.5622199039640     
   295719.28397324821     
  -260193124.39012975     
   158.52690212516475     
  -1166.9154589855029     
   271431.75447509927     
  -220999695.20784661     
   158.48793785613933     
  -1149.4003515946265     
   249123.85905946762     
  -187701286.03587550     
   158.44643743490670     
  -1132.0169805784062     
   228635.19822313351     
  -159412448.00623423     
   158.40224094444525     
  -1114.7654348625870     
   209818.30345129786     
  -135380562.33227882     
   158.35517881017333     
  -1097.6458098604771     
   192537.59914383158     
  -114965933.43913943     
   158.30507125189726     
  -1080.6582079026809     
   176668.44804933056     
  -97624871.260941595     
   158.25172770754898     
  -1063.8027386971974     
   162096.27232751122     
  -82895294.385595649     
   158.19494622749386     
  -1047.0795198149806     
   148715.74578882483     
  -70384499.943991303     
   158.13451283815635     
  -1030.4886771924446     
   136430.05006455295     
  -59758758.524180427     
   158.07020087367533     
  -1014.0303456800798     
   125150.19051100747     
  -50734465.431904726     
   158.00177027426741     
  -997.70466958343434     
   114794.36761535062     
  -43070635.409991913     
   157.92896684994321     
  -981.51180334297908     
   105287.39583612097     
  -36562462.118005060     
   157.85152150818735     
  -965.45191182454801     
   96560.179143197034     
  -31036038.282159261     
   157.76914944418053     
  -949.52517227597843     
   88549.192549385494     
  -26343220.342966437     
   157.68154929210908     
  -933.73176994686094     
   81196.134566769644     
  -22359411.957470004     
   157.58840223607453     
  -918.07191848223704     
   74447.142714237285     
  -18974539.971040126     
   157.48937107908395     
  -902.54578422803024     
   68253.741972931195     
  -16109103.313512480     
   157.38409926856815     
  -887.15378393484218     
   62567.717910546562     
  -13649022.306106132     
   157.27220987684305     
  -871.89543219004850     
   57357.951275968851     
  -11651989.491376951     
   157.15330453489446     
  -856.77382238644975     
   52548.492452245620     
  -9653477.2769941669     
   157.02696231783267     
  -841.77822508812505     
   48239.662993025930     
  -8964712.7967411317     
   156.89273858032539     
  -826.95168669760130     
   43912.619033234725     
  -5033287.6595765352     
   156.75016374027925     
  -812.12845545295238     
   41285.461722763699     
  -12813765.630479174     
   156.59874200899688     
  -797.95392105610006     
   34052.927401539149     
  -2440439.7540913108     
   154.77855613145857     
  -673.44752943761648     
   15749.629245854318     
  -686275.55235474440     
   153.18264943514558     
  -607.56704981499627     
   10602.562603193735     
  -406613.36867741606     
   151.72364449299246     
  -562.17823746172917     
   7552.9623381131150     
  -221413.23818109263     
   150.36194533210477     
  -528.56492398705905     
   5892.3630517549191     
  -150530.52298888014     
   149.07500825178889     
  -501.92555603432601     
   4763.3841293383193     
  -104109.04735751392     
   147.84833880864647     
  -480.06068002558777     
   3982.5662741569640     
  -77208.048538239600     
   146.67187177203758     
  -461.59549956489496     
   3403.5059101201673     
  -58984.945639946214     
   145.53823329528797     
  -445.68393774504312     
   2961.1188178205712     
  -46517.221832599811     
   144.44180361194560     
  -431.75054156530149     
   2612.2396540760719     
  -37514.580890499084     
   143.37816759054391     
  -419.39274168661802     
   2330.8802973973288     
  -30846.859264894571     
   142.34377175601009     
  -408.31671881084816     
   2099.5288529106201     
  -25768.619300987506     
   141.33569937963708     
  -398.30223615818852     
   1906.2642081532135     
  -21819.273342138447     
   140.35151701439659     
  -389.18002649258756     
   1742.6196580871749     
  -18689.839558467011     
   139.38916629228507     
  -380.81736269387295     
   1602.4458613986726     
  -16170.567719297615     
   138.44688550706351     
  -373.10833153161644     
   1481.1666035039405     
  -14114.136565660066     
   137.52315143612253     
  -365.96713857470286     
   1375.3105792614897     
  -12414.968308098105     
   136.61663529692635     
  -359.32336633417225     
   1282.1983169507541     
  -10995.769526544713     
   135.72616881167301     
  -353.11854542804116     
   1199.7300455016689     
  -9798.9557669675742     
   134.85071765220343     
  -347.30362562116346     
   1126.2378772494119     
  -8780.9302840408855     
   133.98936037284764     
  -341.83707867774217     
   1060.3809001191053     
  -7908.2130231317406     
   133.14127149095054     
  -336.68345317133037     
   1001.0693024456173     
  -7154.7591075761766     
   132.30570774805145     
  -331.81225839236936     
   947.40860913879590     
  -6500.0697717830581     
   131.48199684228746     
  -327.19709165489627     
   898.65808585042305     
  -5927.8388009631444     
   130.66952810370552     
  -322.81494820316226     
   854.19929484319937     
  -5424.9683378361578     
   129.86774471366010     
  -318.64566988528065     
   813.51203230942815     
  -4980.8432265210467     
   129.07613716347342     
  -314.67150053423080     
   776.15570811052032     
  -4586.7894236612492     
   128.29423771672879     
  -310.87672429537184     
   741.75478743306098     
  -4235.6649380115841     
   127.52161569114716     
  -307.24736907579427     
   709.98730039797420     
  -3921.5476636829826     
   126.75787341490292     
  -303.77096159249845     
   680.57569292035180     
  -3639.4947585048353     
   126.00264274189682     
  -300.43632365461866     
   653.27948223156545     
  -3385.3554414956275     
   125.25558203334545     
  -297.23340165798885     
   627.88931642034822     
  -3155.6241569681306     
   124.51637353080065     
  -294.15312302883029     
   604.22213524308722     
  -2947.3244058059863     
   123.78472105963000     
  -291.18727468522371     
   582.11720219954236     
  -2757.9162231308956     
   123.06034801298971     
  -288.32839960340971     
   561.43283052606080     
  -2585.2219163066229     
   122.34299557507953     
  -285.56970836171013     
   542.04366615376102     
  -2427.3660920470411     
   121.63242114949352     
  -282.90500314516720     
   523.83842046340828     
  -2282.7269216030099     
   120.92839696415035     
  -280.32861217263024     
   506.71796855138564     
  -2149.8962947278510     
   120.23070882889262     
  -277.83533288539945     
   490.59374634092671     
  -2027.6470717334614     
   119.53915502560825     
  -275.42038253628982     
   475.38639330292574     
  -1914.9060218346538     
   118.85354531381908     
  -273.07935505768461     
   461.02459813916596     
  -1810.7313477786631     
   118.17370003723593     
  -270.80818327975959     
   447.44411303082597     
  -1714.2939491450632     
   117.49944931890002     
  -268.60310572615197     
   434.58690841223796     
  -1624.8616905565755     
   116.83063233429830     
  -266.46063734078871     
   422.40044573306363     
  -1541.7862026061457     
   116.16709665332274     
  -264.37754360342223     
   410.83704921351750     
  -1464.4916832049021     
   115.50869764318922     
  -262.35081757641473     
   399.85336158948076     
  -1392.4654368372851     
   114.85529792548567     
  -260.37765949540807     
   389.40987081320117     
  -1325.2497953725128     
   114.20676688141168     
  -258.45545857500525     
   379.47049734790733     
  -1262.4352168976020     
   113.56298020003233     
  -256.58177674858257     
   370.00223322117529     
  -1203.6543877082170     
   112.92381946501870     
  -254.75433410224622     
   360.97482531336368     
  -1148.5771176667290     
   112.28917177590382     
  -252.97099579663563     
   352.36049693086318     
  -1096.9059720111536     
   111.65892940036224     
  -251.22976029895653     
   344.13370214077952     
  -1048.3724568213622     
   111.03298945443359     
  -249.52874877181804     
   336.27090871461928     
  -1002.7337367646955     
   110.41125360796887     
  -247.86619548580927     
   328.75040568888409     
  -959.76976166689303     
   109.79362781288738     
  -246.24043914039612     
   321.55213247638238     
  -919.28076299313295     
   109.18002205210244     
  -244.64991499232033     
   314.65752675393389     
  -881.08507327973246     
   108.57035010720959     
  -243.09314770367467     
   308.04938870433591     
  -845.01719576523362     
   107.96452934323612     
  -241.56874483257357     
   301.71175973609667     
  -810.92612771720314     
   107.36248050893229     
  -240.07539089878779     
   295.62981377821768     
  -778.67386955469942     
   106.76412755124223     
  -238.61184196495086     
   289.78975975655737     
  -748.13411267281754     
   106.16939744273282     
  -237.17692068078068     
   284.17875391151125     
  -719.19108004358850     
   105.57822002088218     
  -235.76951174397394     
   278.78482081118432     
  -691.73849858774986     
   104.99052783823828     
  -234.38855773676653     
   273.59678207177620     
  -665.67868142475902     
   104.40625602255491     
  -233.03305530168436     
   268.60419196109052     
  -640.92171584523442     
   103.82534214609865     
  -231.70205162405102     
   263.79727909225124     
  -617.38474064163654     
   103.24772610339627     
  -230.39464119247680     
   259.16689353743897     
  -594.99129233355404     
   102.67334999676075     
  -229.10996281152086     
   254.70445884493734     
  -573.67073119910924     
   102.10215802899455     
  -227.84719684350614     
   250.40192836094400     
  -553.35771523901371     
   101.53409640272375     
  -226.60556265886217     
   246.25174549665144     
  -533.99174134249233     
   100.96911322586499     
  -225.38431627652909     
   242.24680743658274     
  -515.51671481470248     
   100.40715842277147     
  -224.18274817774895     
   238.38043207547247     
  -497.88058572721025     
   99.848183650643421     
  -223.00018127835395     
   234.64632768251840     
  -481.03499079329549     
   99.292142220823820     
  -221.83596904601873     
   231.03856525156868     
  -464.93496190271873     
   98.738989024632815     
  -220.68949375029658     
   227.55155303729828     
  -449.53863577495059     
   98.188680463422372     
  -219.56016483453087     
   224.18001326898616     
  -434.80700747012366     
   97.641174382559484     
  -218.44741739957598     
   220.91896071296020     
  -420.70369874938893     
   97.096430009069707     
  -217.35071079036274     
   217.76368297233978     
  -407.19475414771262     
   96.554407892694343     
  -216.26952727714132     
   214.70972231623193     
  -394.24844322409706     
   96.015069850134040     
  -215.20337082387061     
   211.75285899205122     
  -381.83510224848158     
   95.478378912269591     
  -214.15176593707750     
   208.88909572518759     
  -369.92696294107611     
   94.944299274166383     
  -213.11425658900671     
   206.11464350312951     
  -358.49801667830343     
   94.412796247684255     
  -212.09040520930378     
   203.42590837804227     
  -347.52388682931581     
   93.883836216527627     
  -211.07979174029163     
   200.81947922682241     
  -336.98170004626007     
   93.357386593583001     
  -210.08201275103337     
   198.29211647647546     
  -326.84998159940591     
   92.833415780402433     
  -209.09668060580600     
   195.84074161447990     
  -317.10856112453001     
   92.311893128701740     
  -208.12342268325469     
   193.46242740604595     
  -307.73846338265088     
   91.792788903751401     
  -207.16188064241288     
   191.15438893067605     
  -298.72184637375739     
   91.276074249547335     
  -206.21170973237901     
   188.91397508287287     
  -290.04190033647859     
   90.761721155655962     
  -205.27257814259596     
   186.73866083034926     
  -281.68279513237144     
   90.249702425635988     
  -204.34416639085293     
   184.62603986685650     
  -273.62960251399193     
   89.739991646945484     
  -203.42616674656580     
   182.57381784800154     
  -265.86823854455849     
   89.232563162249392     
  -202.51828268679850     
   180.57980605891737     
  -258.38541240580616     
   88.727392042048194     
  -201.62022838298651     
   178.64191546587381     
  -251.16856077289611     
   88.224454058553633     
  -200.73172821617163     
   176.75815126007711     
  -244.20582160552988     
   87.723725660742616     
  -199.85251631902636     
   174.92660759803562     
  -237.48596557725230     
   87.225183950524325     
  -198.98233614289074     
   173.14546285620622     
  -230.99837310924991     
   86.728806659960370     
  -198.12094004810552     
   171.41297505788685     
  -224.73298894542191     
   86.234572129481265     
  -197.26808891635881     
   169.72747764079620     
  -218.68028471330072     
   85.742459287046174     
  -196.42355178349320     
   168.08737550544643     
  -212.83123285601258     
   85.252447628196336     
  -195.58710549158201     
   166.49114125902634     
  -207.17727063677086     
   84.764517196955396     
  -194.75853435911134     
   164.93731172925055     
  -201.71027100951716     
   84.278648567532940     
  -193.93762986804651     
   163.42448469667917     
  -196.42252505646792     
   83.794822826790224     
  -193.12419036690792     
   161.95131575875567     
  -191.30670403352195     
   83.313021557429195     
  -192.31802078881478     
   160.51651547850426     
  -186.35584867101880     
   82.833226821868763     
  -191.51893238358483     
   159.11884661347162     
  -181.56334169565281     
   82.355421146773921     
  -190.72674246317425     
   157.75712155075422     
  -176.92288656070599     
   81.879587508205574     
  -189.94127415954350     
   156.43019990154892     
  -172.42849540254483     
   81.405709317360859     
  -189.16235619432456     
   155.13698618602984     
  -168.07446662526488     
   80.933770406875169     
  -188.38982265964364     
   153.87642768634035     
  -163.85536564308140     
   80.463755017659011     
  -187.62351280931773     
   152.64751244401722     
  -159.76602246248873     
   79.995647786244390     
  -186.86327086001882     
   151.44926727554855     
  -155.80149967523184     
   79.529433732616383     
  -186.10894580175997     
   150.28075602798432     
  -151.95709441385401     
   79.065098248507567     
  -185.36039121714035     
   149.14107781988045     
  -148.22832063856296     
   78.602627086133580     
  -184.61746510905292     
   148.02936541509121     
  -144.61089000555759     
   78.142006347349636     
  -183.88002973616506     
   146.94478374004953     
  -141.10071755168281     
   77.683222473208886     
  -183.14795145591890     
   145.88652835841191     
  -137.69389115022068     
   77.226262233904279     
  -182.42110057458592     
   144.85382417478525     
  -134.38668410418859     
   76.771112719076967     
  -181.69935120403895     
   143.84592404400385     
  -131.17551993067866     
   76.317761328474646     
  -180.98258112481761     
   142.86210764452375     
  -128.05699537766475     
   75.866195762944827     
  -180.27067165525833     
   141.90168017919126     
  -125.02783721488970     
   75.416404015747844     
  -179.56350752631016     
   140.96397140007960     
  -122.08493018112551     
   74.968374364176285     
  -178.86097676175063     
   140.04833442372114     
  -119.22527659870060     
   74.522095361467109     
  -178.16297056356828     
   139.15414484923090     
  -116.44601900962347     
   74.077555828994448     
  -177.46938320217853     
   138.28079970665871     
  -113.74441093511781     
   73.634744848730747     
  -176.78011191135028     
   137.42771662464534     
  -111.11782570872880     
   73.193651755965249     
  -176.09505678745910     
   136.59433293182985     
  -108.56374402242456     
   72.754266132268924     
  -175.41412069300037     
   135.78010485166169     
  -106.07974940726298     
   72.316577798695661     
  -174.73720916404343     
   134.98450673110722     
  -103.66352518126681     
   71.880576809210041     
  -174.06423032148504     
   134.20703029224771     
  -101.31284925858486     
   71.446253444332385     
  -173.39509478594741     
   133.44718392280834     
  -99.025588019881553     
   71.013598204992221     
  -172.72971559610875     
   132.70449201265922     
  -96.799691433446270     
   70.582601806581849     
  -172.06800813025981     
   131.97849432690836     
  -94.633195967597231     
   70.153255173202055     
  -171.40989003104968     
   131.26874535715137     
  -92.524208724975580     
   69.725549432092151     
  -170.75528113317750     
   130.57481379171406     
  -90.470919789808505     
   69.299475908237284     
  -170.10410339396500     
   129.89628189329051     
  -88.471576889946761     
   68.875026119145815     
  -169.45628082656523     
   129.23274506661591     
  -86.524511646356856     
   68.452191769790574     
  -168.81173943582553     
   128.58381122926824     
  -84.628103253949789     
   68.030964747707088     
  -168.17040715661520     
   127.94910045486361     
  -82.780806942380920     
   67.611337118243284     
  -167.53221379447106     
   127.32824440279575     
  -80.981125331700738     
   67.193301119954540     
  -166.89709096855705     
   126.72088596280800     
  -79.227625501331929     
   66.776849160138767     
  -166.26497205672115     
   126.12667877154800     
  -77.518922942741071     
   66.361973810506115     
  -165.63579214266858     
   125.54528684947745     
  -75.853687965121637     
   65.948667802978377     
  -165.00948796507055     
   124.97638418973904     
  -74.230636657747979     
   65.536924025613189     
  -164.38599786855917     
   124.41965441480593     
  -72.648536391198988     
   65.126735518648502     
  -163.76526175654249     
   123.87479039187193     
  -71.106196487980299     
   64.718095470662774     
  -163.14722104576728     
   123.34149391821208     
  -69.602470025640116     
   64.310997214846751     
  -162.53181862248920     
   122.81947539301979     
  -68.136251860826690     
   63.905434225382798     
  -161.91899880024650     
   122.30845350406358     
  -66.706477908755289     
   63.501400113927865     
  -161.30870727918696     
   121.80815491974792     
  -65.312118177936838     
   63.098888626196299     
  -160.70089110680405     
   121.31831403341339     
  -63.952184888017825     
   62.697893638639108     
  -160.09549864010364     
   120.83867264675325     
  -62.625718332526446     
   62.298409155216042     
  -159.49247950908861     
   120.36897975925930     
  -61.331799384978979     
   61.900429304257450     
  -158.89178458153077     
   119.90899126387197     
  -60.069535894143598     
   61.503948335412524     
  -158.29336592900944     
   119.45846974466588     
  -58.838069126903697     
   61.108960616681074     
  -157.69717679408222     
   119.01718422621411     
  -57.636569331961546     
   60.715460631525886     
  -157.10317155862614     
   118.58490995622439     
  -56.464236128374473     
   60.323442976062857     
  -156.51130571327244     
   118.16142818526158     
  -55.320295021226634     
   59.932902356326224     
  -155.92153582787776     
   117.74652597260238     
  -54.203999126912045     
   59.543833585606372     
  -155.33381952299837     
   117.33999597915054     
  -53.114627120666519     
   59.156231581857696     
  -154.74811544236113     
   116.94163627574554     
  -52.051480626118924     
   58.770091365174132     
  -154.16438322624415     
   116.55125017104965     
  -51.013886705138091     
   58.385408055330110     
  -153.58258348576462     
   116.16864602076112     
  -50.001191963114522     
   58.002176869384712     
  -153.00267777801014     
   115.79363708103776     
  -49.012770273523600     
   57.620393119346907     
  -152.42462858204757     
   115.42604130398634     
  -48.048008315168957     
   57.240052209899808     
  -151.84839927568356     
   115.06568124162257     
  -47.106321597962577     
   56.861149636182084     
  -151.27395411300540     
   114.71238382963784     
  -46.187138024043819     
   56.483680981624474     
  -150.70125820269516     
   114.36598029445753     
  -45.289908863895747     
   56.107641915839750     
  -150.13027748701407     
   114.02630597797830     
  -44.414101486640291     
   55.733028192564241     
  -149.56097872152705     
   113.69320021682850     
  -43.559199180972961     
   55.359835647649291     
  -148.99332945542756     
   113.36650622297120     
  -42.724706867241444     
   54.988060197101071     
  -148.42729801256647     
   113.04607092146689     
  -41.910138887490653     
   54.617697835166993     
  -147.86285347306327     
   112.73174487981072     
  -41.115032119833437     
   54.248744632467456     
  -147.29996565551644     
   112.42338213891196     
  -40.338933015783560     
   53.881196734171205     
  -146.73860509981594     
   112.12084014129358     
  -39.581405413755952     
   53.515050358213088     
  -146.17874305046098     
   111.82397960069042     
  -38.842027709054570     
   53.150301793552757     
  -145.62035144047707     
   111.53266439287250     
  -38.120388629835098     
   52.786947398472947     
  -145.06340287579951     
   111.24676147814874     
  -37.416094684991172     
   52.424983598916207     
  -144.50787062018412     
   110.96614076801131     
  -36.728760967608274     
   52.064406886858656     
  -143.95372858061222     
   110.69067506075424     
  -36.058016850913042     
   51.705213818719741     
  -143.40095129312439     
   110.42023993437240     
  -35.403504197188312     
   51.347401013806767     
  -142.84951390915623     
   110.15471365289349     
  -34.764874346885193     
   50.990965152793045     
  -142.29939218228577     
   109.89397709529185     
  -34.141791403172277     
   50.635902976228685     
  -141.75056245539812     
   109.63791365976806     
  -33.533929903447273     
   50.282211283082908     
  -141.20300164828495     
   109.38640918549220     
  -32.940974455090071     
   49.929886929316879     
  -140.65668724562852     
   109.13935187707902     
  -32.362620342206554     
   49.578926826486097     
  -140.11159728537456     
   108.89663222451247     
  -31.798572372417738     
   49.229327940371370     
  -139.56771034748397     
   108.65814293171934     
  -31.248543461311538     
   48.881087289637499     
  -139.02500554301528     
   108.42377885575951     
  -30.712260743496216     
   48.534201944518735     
  -138.48346250362542     
   108.19343690018329     
  -30.189451939102668     
   48.188669025530110     
  -137.94306137134836     
   107.96701601064001     
  -29.679863404732007     
   47.844485702203940     
  -137.40378278873402     
   107.74441703510453     
  -29.183239675651837     
   47.501649191850454     
  -136.86560788930240     
   107.52554273753714     
  -28.699343727106427     
   47.160156758342062     
  -136.32851828830960     
   107.31029765958384     
  -28.227937573745951     
   46.820005710920135     
  -135.79249607384119     
   107.09858812778074     
  -27.768796826990158     
   46.481193403023880     
  -135.25752379814278     
   106.89032215157832     
  -27.321702788890409     
   46.143717231140364     
  -134.72358446931219     
   106.68540938066164     
  -26.886443148467240     
   45.807574633675038     
  -134.19066154321791     
   106.48376105704813     
  -26.462814373974172     
   45.472763089842125     
  -133.65873891570217     
   106.28528994924332     
  -26.050619178269560     
   45.139280118574128     
  -133.12780091506556     
   106.08991030540631     
  -25.649667443803970     
   44.807123277449818     
  -132.59783229480311     
   105.89753779957778     
  -25.259773251037217     
   44.476290161640108     
  -132.06881822655367     
   105.70808950019500     
  -24.880764826758075     
   44.146778402871142     
  -131.54074429339320     
   105.52148376399431     
  -24.512462196600449     
   43.818585668403969     
  -131.01359648323941     
   105.33764029751981     
  -24.154711698141693     
   43.491709660030352     
  -130.48736118259615     
   105.15647995978375     
  -23.807343330816419     
   43.166148113083878     
  -129.96202517048471     
   104.97792488480263     
  -23.470214557672787     
   42.841898795466086     
  -129.43757561258363     
   104.80189827562008     
  -23.143169033642646     
   42.518959506686841     
  -128.91400005562491     
   104.62832450786776     
  -22.826074512655666     
   42.197328076918531     
  -128.39128642198267     
   104.45712894902283     
  -22.518786123632619     
   41.877002366063479     
  -127.86942300447740     
   104.28823805309560     
  -22.221181924592258     
   41.557980262834143     
  -127.34839846137299     
   104.12157918866114     
  -21.933129728583836     
   41.240259683845494     
  -126.82820181161210     
   103.95708071569678     
  -21.654516261247135     
   40.923838572719113     
  -126.30882243021351     
   103.79467184373742     
  -21.385220059051335     
   40.608714899198546     
  -125.79025004387094     
   103.63428269329454     
  -21.125139607644396     
   40.294886658275388     
  -125.27247472677210     
   103.47584414623719     
  -20.874161961760240     
   39.982351869325598     
  -124.75548689657771     
   103.31928793152400     
  -20.632195373641572     
   39.671108575255666     
  -124.23927731058333     
   103.16454646622168     
  -20.399138310040577     
   39.361154841658092     
  -123.72383706209554     
   103.01155292889638     
  -20.174907393654951     
   39.052488755975723     
  -123.20915757696469     
   102.86024112344397     
  -19.959410644327562     
   38.745108426674548     
  -122.69523061029706     
   102.71054554361152     
  -19.752574611092200     
   38.439011982424468     
  -122.18204824335295     
   102.56240123402833     
  -19.554316597225768     
   38.134197571287608     
  -121.66960288061901     
   102.41574385954914     
  -19.364572148449618     
   37.830663359913736     
  -121.15788724704903     
   102.27050956843576     
  -19.183267747061858     
   37.528407532742364     
  -120.64689438547713     
   102.12663506033280     
  -19.010347916119045     
   37.227428291211105     
  -120.13661765419889     
   101.98405745096190     
  -18.845748953475951     
   36.927723852969855     
  -119.62705072473696     
   101.84271433381083     
  -18.689422213077876     
   36.629292451100383     
  -119.11818757973441     
   101.70254366721275     
  -18.541317610674493     
   36.332132333340873     
  -118.61002251110354     
   101.56348378513269     
  -18.401388014274680     
   36.036241761315090     
  -118.10255011820315     
   101.42547337502563     
  -18.269599863389917     
   35.741619009765671     
  -117.59576530632545     
   101.28845137605020     
  -18.145909796331626     
   35.448262365791123     
  -117.08966328525389     
   101.15235705257771     
  -18.030294913688333     
   35.156170128086202     
  -116.58423956802062     
   101.01712984072506     
  -17.922721206588605     
   34.865340606185143     
  -116.07948996983963     
   100.88270943167564     
  -17.823173314399853     
   34.575772119707402     
  -115.57541060718088     
   100.74903563181763     
  -17.731627146764971     
   34.287462997605481     
  -115.07199789703081     
   100.61604842821691     
  -17.648076196041576     
   34.000411577414383     
  -114.56924855631839     
   100.48368785674660     
  -17.572504590177491     
   33.714616204502313     
  -114.06715960149573     
   100.35189407232026     
  -17.504916036511581     
   33.430075231322206     
  -113.56572834830980     
   100.22060720204642     
  -17.445302773839817     
   33.146787016663595     
  -113.06495241172659     
   100.08976743124262     
  -17.393678722293824     
   32.864749924904487     
  -112.56482970604641     
   99.959314840825414     
  -17.350043881595326     
   32.583962325262696     
  -112.06535844516507     
   99.829189511713452     
  -17.314422877097567     
   32.304422591046368     
  -111.56653714303545     
   99.699331340135217     
  -17.286825942270326     
   32.026129098903006     
  -111.06836461432120     
   99.569680145568199     
  -17.267284606475243     
   31.749080228066784     
  -110.57083997517971     
   99.440175511019632     
  -17.255821402949692     
   31.473274359603575     
  -110.07396264427592     
   99.310756850497512     
  -17.252477125654366     
   31.198709875653240     
  -109.57773234396954     
   99.181363272055108     
  -17.257283937152948     
   30.925385158668711     
  -109.08214910168310     
   99.051933642526450     
  -17.270293186802689     
   30.653298590651431     
  -108.58721325146770     
   98.922406443625434     
  -17.291548059617782     
   30.382448552382602     
  -108.09292543577570     
   98.792719833178296     
  -17.321109240429731     
   30.112833422649782     
  -107.59928660740806     
   98.662811513875084     
  -17.359033306889074     
   29.844451577468334     
  -107.10629803171319     
   98.532618764073419     
  -17.405388251285473     
   29.577301389297141     
  -106.61396128892255     
   98.402078352188767     
  -17.460247255331350     
   29.311381226248166     
  -106.12227827679763     
   98.271126497773793     
  -17.523684728010753     
   29.046689451289215     
  -105.63125121339743     
   98.139698862313708     
  -17.595789799264189     
   28.783224421439389     
  -105.14088264014458     
   98.007730438819223     
  -17.676647156173807     
   28.520984486956664     
  -104.65117542508467     
   97.875155585147922     
  -17.766359656053101     
   28.259967990516984     
  -104.16213276640248     
   97.741907887727521     
  -17.865024068550309     
   28.000173266384280     
  -103.67375819616514     
   97.607920207213397     
  -17.972757700081427     
   27.741598639570817     
  -103.18605558433593     
   97.473124524462776     
  -18.089670787384581     
   27.484242424987155     
  -102.69902914304089     
   97.337451993557409     
  -18.215894057987761     
   27.228102926581162     
  -102.21268343108669     
   97.200832788122483     
  -18.351554140952366     
   26.973178436465343     
  -101.72702335878623     
   97.063196132065343     
  -18.496795671549222     
   26.719467234031764     
  -101.24205419304472     
   96.924470164528728     
  -18.651761137701726     
   26.466967585053919     
  -100.75778156274343     
   96.784581955995975     
  -18.816612291555678     
   26.215677740774712     
  -100.27421146444389     
   96.643457363809290     
  -18.991507684785752     
   25.965595936979824     
  -99.791350268393956     
   96.501021056173414     
  -19.176626723403967     
   25.716720393055642     
  -99.309204724864145     
   96.357196355747874     
  -19.372146219649679     
   25.469049311030926     
  -98.827781970827033     
   96.211905259100504     
  -19.578264338795297     
   25.222580874601341     
  -98.347089536987866     
   96.065068276559543     
  -19.795177511510499     
   24.977313248135957     
  -97.867135355183422     
   95.916604445223214     
  -20.023103874469932     
   24.733244575664777     
  -97.387927766154945     
   95.766431166164679     
  -20.262261426167505     
   24.490372979846349     
  -96.909475527725874     
   95.614464205468437     
  -20.512889953740892     
   24.248696560914407     
  -96.431787823385150     
   95.460617530815369     
  -20.775230835328262     
   24.008213395602535     
  -95.954874271309237     
   95.304803299550414     
  -21.049546813967847     
   23.768921536045710     
  -95.478744933814241     
   95.146931698445655     
  -21.336105600169219     
   23.530819008657645     
  -95.003410327302021     
   94.986910906444379     
  -21.635193180739982     
   23.293903812982666     
  -94.528881432641953     
   94.824646957588840     
  -21.947109355454078     
   23.058173920520957     
  -94.055169706154416     
   94.660043637422930     
  -22.272162615569378     
   22.823627273525769     
  -93.582287091016354     
   94.493002417806167     
  -22.610686086370368     
   22.590261783771364     
  -93.110246029291432     
   94.323422272158382     
  -22.963018757429190     
   22.358075331290173     
  -92.639059474532345     
   94.151199631477667     
  -23.329525452494153     
   22.127065763077699     
  -92.168740904977184     
   93.976228190583953     
  -23.710579432921513     
   21.897230891763648     
  -91.699304337388639     
   93.798398844837038     
  -24.106581491454346     
   21.668568494247616     
  -91.230764341567408     
   93.617599483651134     
  -24.517941727993342     
   21.441076310297635     
  -90.763136055556558     
   93.433714920691187     
  -24.945100993105875     
   21.214752041109790     
  -90.296435201596722     
   93.246626663242893     
  -25.388509585868320     
   20.989593347826986     
  -89.830678102835250     
   93.056212841348881     
  -25.848652274617592     
   20.765597850014959     
  -89.365881700858637     
   92.862347949289244     
  -26.326024861018588     
   20.542763124093362     
  -88.902063574078355     
   92.664902762831616     
  -26.821159349742011     
   20.321086701719814     
  -88.439241957001983     
   92.463744067708546     
  -27.334602814598568     
   20.100566068124568     
  -87.977435760466236     
   92.258734546599058     
  -27.866939495538002     
   19.881198660393384     
  -87.516664592848770     
   92.049732500382518     
  -28.418772866382977     
   19.662981865696068     
  -87.056948782338111     
   91.836591703884650     
  -28.990745499208302     
   19.445913019457969     
  -86.598309400296785     
   91.619161112640583     
  -29.583523925506150     
   19.229989403471624     
  -86.140768285807198     
   91.397284683199288     
  -30.197815418875265     
   19.015208243945505     
  -85.684348071430293     
   91.170801067557719     
  -30.834356086761918     
   18.801566709486792     
  -85.229072210269138     
   90.939543396907013     
  -31.493926843710778     
   18.589061909014738     
  -84.774965004412920     
   90.703338945579176     
  -32.177340653260678     
   18.377690889601173     
  -84.322051634822273     
   90.462008890679726     
  -32.885460643077330     
   18.167450634234356     
  -83.870358192755930     
   90.215367935856634     
  -33.619186677690756     
   17.958338059502278     
  -83.419911712826860     
   89.963224035773962     
  -34.379472533546384     
   17.750350013191181     
  -82.970740207757999     
   89.705377991772366     
  -35.167319043475842     
   17.543483271794869     
  -82.522872705031190     
   89.441623098946295     
  -35.983778078408392     
   17.337734537930132     
  -82.076339285375440     
   89.171744763358234     
  -36.829964644682036     
   17.133100437653262     
  -81.631171123395731     
   88.895520028523123     
  -37.707045166234202     
   16.929577517672374     
  -81.187400530349990     
   88.612717189776362     
  -38.616258655286188     
   16.727162242449889     
  -80.745060999250882     
   88.323095249861709     
  -39.558903615559295     
   16.525850991189209     
  -80.304187252444379     
   88.026403472745017     
  -40.536359208809841     
   16.325640054699186     
  -79.864815291815802     
   87.722380778678939     
  -41.550073366551921     
   16.126525632129621     
  -79.426982451798040     
   87.410755228429807     
  -42.601583917367677     
   15.928503827570550     
  -78.990727455354332     
   87.091243349049549     
  -43.692509321541671     
   15.731570646507642     
  -78.556090473158875     
   86.763549529137990     
  -44.824568552208561     
   15.535721992125413     
  -78.123113186173526     
   86.427365264996411     
  -45.999572961559480     
   15.340953661449563     
  -77.691838851841581     
   86.082368467784733     
  -47.219449650991741     
   15.147261341318977     
  -77.262312374183608     
   85.728222595402286     
  -48.486230366267655     
   14.954640604177394     
  -76.834580378025976     
   85.364575867655276     
  -49.802080111571726     
   14.763086903673996     
  -76.408691287689777     
   84.991060266818494     
  -51.169284297297352     
   14.572595570061376     
  -75.984695410436274     
   84.607290634588765     
  -52.590280561590170     
   14.383161805378613     
  -75.562645025023841     
   84.212863530376836     
  -54.067647098018497     
   14.194780678406136     
  -75.142594475755061     
   83.807356177141699     
  -55.604135267445677     
   14.007447119378238     
  -74.724600272405610     
   83.390325162635847     
  -57.202661888180529     
   13.821155914437902     
  -74.308721196502844     
   82.961305198474506     
  -58.866341430840016     
   13.635901699817547     
  -73.895018414412291     
   82.519807637743185     
  -60.598483146664123     
   13.451678955727957     
  -73.483555597782583     
   82.065319014143228     
  -62.402623214686038     
   13.268481999936347     
  -73.074399051897132     
   81.597299340033061     
  -64.282528216216349     
   13.086304981012979     
  -72.667617852601026     
   81.115180378411452     
  -66.242224674056146     
   12.905141871224085     
  -72.263283992421620     
   80.618363693356045     
  -68.286015866320170     
   12.724986459047113     
  -71.861472536752316     
   80.106218574358621     
  -70.418500861772856     
   12.545832341282249     
  -71.462261790771691     
   79.578079817895343     
  -72.644611478314147     
   12.367672914732124     
  -71.065733478147422     
   79.033245231807967     
  -74.969623976109460     
   12.190501367419083     
  -70.671972932437939     
   78.470973051987158     
  -77.399207120756927     
   12.014310669306948     
  -70.281069302311508     
   77.890478998581472     
  -79.939439134348618     
   11.839093562491177     
  -69.893115771802385     
   77.290933205073870     
  -82.596861089454393     
   11.664842550818245     
  -69.508209796922429     
   76.671456746902948     
  -85.378502943762101     
   11.491549888891502     
  -69.126453360118120     
   76.031117974824753     
  -88.291944040738557     
   11.319207570416919     
  -68.747953244194761     
   75.368928394519202     
  -91.345349580274686     
   11.147807315837815     
  -68.372821327526793     
   74.683838272667145     
  -94.547541187839755     
   10.977340559202867     
  -68.001174902560720     
   73.974731713758331     
  -97.908045773767284     
   10.807798434206465     
  -67.633137019850196     
   73.240421370455095     
  -101.43717886376798     
   10.639171759334481     
  -67.268836860101615     
   72.479642528976825     
  -105.14611033467472     
   10.471451022042062     
  -66.908410137025513     
   71.691046701466774     
  -109.04696395019788     
   10.304626361882567     
  -66.551999534092232     
   70.873194471840264     
  -113.15290238731663     
   10.138687552498689     
  -66.199755178652808     
   70.024547703935411     
  -117.47825197721808     
   9.9736239823775161     
  -65.851835157357684     
   69.143460814106263     
  -122.03861015408937     
   9.8094246342609299     
  -65.508406077227548     
   68.228171237950605     
  -126.85100198684287     
   9.6460780630911884     
  -65.169643677325041     
   67.276788723049265     
  -131.93402085306613     
   9.4835723723583225     
  -64.835733496600795     
   66.287283566651297     
  -137.30802328988966     
   9.3218951887012445     
  -64.506871604204221     
   65.257473391977101     
  -142.99531570361259     
   9.1610336345976293     
  -64.183265399413784     
   64.185008524200015     
  -149.02039898865607     
   9.0009742989586332     
  -63.865134489273821     
   63.067355531785076     
  -155.41021838293906     
   8.8417032054228635     
  -63.552711653209577     
   61.901778893913061     
  -162.19447278304449     
   8.6832057781192926     
  -63.246243905104706     
   60.685320348040250     
  -169.40595360450635     
   8.5254668046406774     
  -62.945993664994582     
   59.414775696006423     
  -177.08093797728802     
   8.3684703959366384     
  -62.652240054101625     
   58.086668661176788     
  -185.25965073268932     
   8.2121999427984704     
  -62.365280329246971     
   56.697221280681589     
  -193.98677869458240     
   8.0566380685649435     
  -62.085431474944095     
   55.242320440472255     
  -203.31209267502814     
   7.9017665776288846     
  -61.813031974479387     
   53.717479745409506     
  -213.29114149769623     
   7.7475663992670123     
  -61.548443784655426     
   52.117796184176818     
  -223.98609216611101     
   7.5940175262488312     
  -61.292054542962653     
   50.437900492930950     
  -235.46668265539174     
   7.4410989476025922     
  -61.044280040797787     
   48.671900373015546     
  -247.81137135456459     
   7.2887885748252481     
  -60.805567002145601     
   46.813315087856267     
  -261.10866358178117     
   7.1370631607163180     
  -60.576396214148488     
   44.855000110992954     
  -275.45871051133804     
   6.9858982098892852     
  -60.357286064415604     
   42.789059782157871     
  -290.97518240172190     
   6.8352678798646629     
  -60.148796550174850     
   40.606745914145002     
  -307.78753401668337     
   6.6851448714709667     
  -59.951533836866936     
   38.298339409019825     
  -326.04369349696242     
   6.5355003070673980     
  -59.766155459074909     
   35.853011707792660     
  -345.91333422996638     
   6.3863035948470337     
  -59.593376275552750     
   33.258661701067851     
  -367.59180973500634     
   6.2375222771717596     
  -59.433975313479948     
   30.501723128055360     
  -391.30497839520353     
   6.0891218605173192     
  -59.288803666184577     
   27.566935790091264     
  -417.31508630732498     
   5.9410656241523254     
  -59.158793645102385     
   24.437072642786397     
  -445.92805103917999     
   5.7933144041177860     
  -59.044969432845434     
   21.092612259992467     
  -477.50247080670636     
   5.6458263483861941     
  -58.948459542873103     
   17.511343728942247     
  -512.46091269120336     
   5.4985566382255531     
  -58.870511466341348     
   13.667886883758133     
  -551.30409296003336     
   5.3514571697262738     
  -58.812508983665559     
   9.5331061865579727     
  -594.62889755200843     
   5.2044761881042483     
  -58.775992744561869     
   5.0733894549178062     
  -643.15141064615739     
   5.0575578656861486     
  -58.762684886236897     
  0.24975387507172819     
  -697.73667219557751     
   4.9106418122967757     
  -58.774518679465203     
  -4.9832711663949913     
  -759.43745234436687     
   4.7636625039431264     
  -58.813674487528637     
  -10.679052058977874     
  -829.54534164324025     
   4.6165486120029762     
  -58.882623722979332     
  -16.900642121302042     
  -909.65883644308360     
   4.4692222102629469     
  -58.984183036769153     
  -23.723083394625327     
  -1001.7751512054477     
   4.3215978306630731     
  -59.121581737827384     
  -31.236397028666026     
  -1108.4158415922332     
   4.1735813298395472     
  -59.298546520000571     
  -39.549515840607967     
  -1232.8008348065091     
   4.0250685165525013     
  -59.519409114856224     
  -48.795522101656587     
  -1379.0948007272400     
   3.8759434733959606     
  -59.789244752878155     
  -59.138733107111122     
  -1552.7573390654500     
   3.7260764825984261     
  -60.114052618521178     
  -70.784413150101756     
  -1761.0688679514601     
   3.5753214317688697     
  -60.500994725545787     
  -83.992429659738008     
  -2013.8689986188640     
   3.4235125255665317     
  -60.958716917568566     
  -99.096447149379173     
  -2324.8741477827739     
   3.2704600543193640     
  -61.497790543586405     
  -116.53300325775038     
  -2713.0652611007190     
   3.1159448550453357     
  -62.131325533520780     
  -136.88099271600532     
  -3207.5623093252316     
   2.9597109168459719     
  -62.875872290400672     
  -160.93771003594512     
  -3846.0191395797265     
   2.8014552813831930     
  -63.752673699447499     
  -189.78285358279246     
  -4709.0852370948305     
   2.6408138748428485     
  -64.789883315557020     
  -225.10099286100450     
  -5842.9989061455435     
   2.4773409884906696     
  -66.024944509352238     
  -268.92348465709517     
  -7645.8587316916628     
   2.3104783888954956     
  -67.512921783856967     
  -326.26742514478394     
  -9624.3196656202726     
   2.1395065330339267     
  -69.324714903311232     
  -398.44982263693441     
  -15473.377897536233     
   1.9634626628545147     
  -71.607089852074765     
  -514.50015686845882     
  -15207.679077224924     
   1.7809916922583222     
  -74.464734619114964     
  -628.55774994764340     
  -54986.400908256102     
   1.5900422072591660     
  -78.638518385883103     
  -1040.9557567595737     
   12188.968248821366     
   1.3871303904436032     
  -83.614754015015464     
  -949.53849489341542     
  -463321.92519449024     
   1.1649194847318112     
  -97.049732586879742     
  -4424.4529338521716     
  -368219.74650583183     
  0.88888888888888884     
  -126.07611750312418     
  -7186.1010326458518     
  -368219.74650583183     
  -52.444444444444443     
   1296.1061398987711     
  -238966817.09361368     
   56661507725762.438     
  -52.443330643613912     
   988.15702888883118     
  -68982293.916326374     
   68588024078237.203     
  -52.443250644679210     
   978.29190779132352     
  -52236667.043818049     
   4774352880909.5449     
  -52.443164950643251     
   969.20858148348623     
  -50976154.900781929     
   16829414826715.191     
  -52.443073160242186     
   959.96325912006569     
  -46171292.733541466     
   11288595298815.910     
  -52.442974844282617     
   950.81868558921042     
  -42686064.510283813     
   10333588699887.682     
  -52.442869543725820     
   941.70171452056934     
  -39236042.304745451     
   8624741630313.9258     
  -52.442756767642884     
   932.63270953037841     
  -36122202.882527798     
   7383073268432.3408     
  -52.442635991032276     
   923.60600160911872     
  -33239720.263869606     
   6275178365636.7920     
  -52.442506652490813     
   914.62316904231727     
  -30590396.752319403     
   5344036725393.0703     
  -52.442368151728353     
   905.68377243994848     
  -28150576.943049956     
   4548440899221.0830     
  -52.442219846916046     
   896.78793425676167     
  -25904987.928018730     
   3871804859160.7739     
  -52.442061051857138     
   887.93562062408205     
  -23837892.246113624     
   3295615123828.6152     
  -52.441891032968947     
   879.12684094918018     
  -21935224.279229101     
   2805145469274.2178     
  -52.441709006063512     
   870.36159278647870     
  -20183921.216356426     
   2387609552082.0625     
  -52.441514132913923     
   861.63987702816542     
  -18571982.126386050     
   2032179009326.1389     
  -52.441305517592447     
   852.96169351383662     
  -17088348.456539210     
   1729621643812.5139     
  -52.441082202565653     
   844.32704246054504     
  -15722837.368823763     
   1472076324760.4521     
  -52.440843164530769     
   835.73592407830415     
  -14466073.033319980     
   1252852009980.3093     
  -52.440587309976742     
   827.18833847801193     
  -13309421.084552580     
   1066250625419.6543     
  -52.440313470452175     
   818.68428584566516     
  -12244931.003987268     
   907421046941.15173     
  -52.440020397521351     
   810.22376643153893     
  -11265281.849075567     
   772232644714.66943     
  -52.439706757388400     
   801.80678045509410     
  -10363732.972040655     
   657169414726.30420     
  -52.439371125168435     
   793.43332813063262     
  -9534077.3452834822     
   559237413534.58960     
  -52.439011978783078     
   785.10340978521219     
  -8770600.0281911213     
   475887799585.19012     
  -52.438627692456564     
   776.81702570148593     
  -8068039.2655303441     
   404951051614.05341     
  -52.438216529787120     
   768.57417620451429     
  -7421550.0991271567     
   344579767635.93512     
  -52.437776636366650     
   760.37486169114004     
  -6826672.1178387441     
   293201576018.71002     
  -52.437306031920357     
   752.21908253105971     
  -6279298.5511352010     
   249477853589.78394     
  -52.436802601936030     
   744.10683915315974     
  -5775648.4568522144     
   212269110326.00494     
  -52.436264088750946     
   736.03813207686380     
  -5312240.8905696208     
   180605259175.90164     
  -52.435688082062498     
   728.01296179799067     
  -4885871.4069242617     
   153660772773.10889     
  -52.435072008826666     
   720.03132888853997     
  -4493589.6299537215     
   130732675975.20740     
  -52.434413122505987     
   712.09323398887375     
  -4132679.8324201307     
   111222857753.79376     
  -52.433708491627044     
   704.19867775932153     
  -3800641.6936677471     
   94622043002.356979     
  -52.432954987604390     
   696.34766097296460     
  -3495173.7495771199     
   80496869473.195511     
  -52.432149271786002     
   688.54018441259120     
  -3214157.3195702070     
   68478449912.592979     
  -52.431287781672225     
   680.77624897820783     
  -2955642.1440429259     
   58252816386.529335     
  -52.430366716257609     
   673.05585563653813     
  -2717833.0552759217     
   49552772967.558479     
  -52.429382020442191     
   665.37900543595379     
  -2499077.6040499276     
   42150897278.422600     
  -52.428329368455458     
   657.74569952010052     
  -2297854.8236131473     
   35853656595.716087     
  -52.427204146233265     
   650.15593912839870     
  -2112764.7294998718     
   30496337215.157471     
  -52.426001432684309     
   642.60972563093821     
  -1942518.7740843794     
   25938768340.456753     
  -52.424715979779435     
   635.10706049146688     
  -1785930.9921449872     
   22061670930.342464     
  -52.423342191393175     
   627.64794531435552     
  -1641909.8255681158     
   18763532533.387131     
  -52.421874100822848     
   620.23238184715774     
  -1509450.6869012429     
   15957979360.164810     
  -52.420305346906758     
   612.86037197751875     
  -1387628.9965832878     
   13571507294.447430     
  -52.418629148658269     
   605.53191776645497     
  -1275593.8706388152     
   11541574408.955908     
  -52.416838278328328     
   598.24702144525747     
  -1172562.2388399779     
   9814962276.5001984     
  -52.414925032804014     
   591.00568543798624     
  -1077813.4739948900     
   8346390447.0693665     
  -52.412881203245846     
   583.80791237152812     
  -990684.41576455382     
   7097331233.1411886     
  -52.410698042861213     
   576.65370509989600     
  -910564.81125002517     
   6035004833.9289503     
  -52.408366232705973     
   569.54306671784752     
  -836893.10217186261     
   5131521613.5897131     
  -52.405875845400431     
   562.47600057436841     
  -769152.55735325394     
   4363154277.3759089     
  -52.403216306640068     
   555.45251030144675     
  -706867.69738320343     
   3709715823.0107937     
  -52.400376354374949     
   548.47259983703111     
  -649601.02272449329     
   3154033059.7014894     
  -52.397343995525546     
   541.53627343935409     
  -596949.98149865796     
   2681496169.2945285     
  -52.394106460095671     
   534.64353572115067     
  -548544.19243056851     
   2279676909.7793078     
  -52.390650152536317     
   527.79439167381668     
  -504042.87956475071     
   1938002844.5266893     
  -52.386960600206805     
   520.98884669603831     
  -463132.51652573363     
   1647480755.8418567     
  -52.383022398772084     
   514.22690662826574     
  -425524.65200270765     
   1400460664.8130085     
  -52.378819154366958     
   507.50857778540120     
  -390953.91496811219     
   1190435681.4693592     
  -52.374333422350070     
   500.83386698800877     
  -359176.17117339460     
   1011871155.7906574     
  -52.369546642461621     
   494.20278160923357     
  -329966.83145382383     
   860059629.92607892     
  -52.364439070190237     
   487.61532961257291     
  -303119.29216146067     
   730997306.40992200     
  -52.358989704145159     
   481.07151959536742     
  -278443.50017868704     
   621278976.54579604     
  -52.353176209220571     
   474.57136083653717     
  -255764.63173891866     
   528008607.25209969     
  -52.346974835329036     
   468.11486335007459     
  -234921.87661408490     
   448723271.89046276     
  -52.340360331471082     
   461.70203793717661     
  -215767.31936943022     
   381328464.55551940     
  -52.333305854897667     
   455.33289624492784     
  -198164.90870420108     
   324043018.03861088     
  -52.325782875111493     
   449.00745082881292     
  -181989.51006174844     
   275352297.68545383     
  -52.317761072442458     
   442.72571521702139     
  -167126.03259228414     
   233968346.18683350     
  -52.309208230921129     
   436.48770398475398     
  -153468.62629056058     
   198795993.17787969     
  -52.300090125162825     
   430.29343282560393     
  -140919.94320969179     
   168904040.86830622     
  -52.290370400963269     
   424.14291863332272     
  -129390.45672977687     
   143500722.59441507     
  -52.280010449294558     
   418.03617958873286     
  -118797.83624274365     
   121912861.09067638     
  -52.268969273378445     
   411.97323524745281     
  -109066.37072040499     
   103568118.18246214     
  -52.257203348501271     
   405.95410663856234     
  -100126.43882990043     
   87979908.993743479     
  -52.244666474222491     
   399.97881636694132     
  -91914.021073134121     
   74734565.903222337     
  -52.231309618616045     
   394.04738872128473     
  -84370.251030674262     
   63480425.955229990     
  -52.217080754171036     
   388.15984979010551     
  -77441.002198068294     
   53918544.757865824     
  -52.201924684965121     
   382.31622758412891     
  -71076.508109629271     
   45794804.952104807     
  -52.185782864711243     
   376.51655216568463     
  -65231.012496654337     
   38893199.833615758     
  -52.168593205265005     
   370.76085578622855     
  -59862.447685801002     
   33030126.278681777     
  -52.150289875167218     
   365.04917303058022     
  -54932.138451791252     
   28049528.225596316     
  -52.130803087782795     
   359.38154097049346     
  -50404.529742491082     
   23818769.452167984     
  -52.110058878584404     
   353.75799932518879     
  -46246.936035797422     
   20225122.789448719     
  -52.087978871116093     
   348.17859063396810     
  -42429.310801399668     
   17172784.471962612     
  -52.064480031159469     
   342.64336042636967     
  -38924.034593145858     
   14580340.982580718     
  -52.039474408612129     
   337.15235744056088     
  -35705.719169343603     
   12378595.293459270     
  -52.012868866575381     
   331.70563370614030     
  -32751.030747886667     
   10508785.404636316     
  -51.984564797136102     
   326.30324519278582     
  -30038.515115948645     
   8920849.6639412921     
  -51.954457823314861     
   320.94525030970692     
  -27548.480716996612     
   7572681.3954550494     
  -51.922437486640717     
   315.63171680037357     
  -25262.733438089526     
   6427074.4325355059     
  -51.888386919800631     
   310.36269607149603     
  -23164.898780930631     
   5457166.3424180904     
  -51.852182503799831     
   305.13832406897552     
  -21238.684855081825     
   4624360.8371367045     
  -51.813693509057344     
   299.95843064021147     
  -19473.588406760784     
   3948265.2267185464     
  -51.772781719849000     
   294.82405816584685     
  -17843.907994922622     
   3271490.2459409675     
  -51.729301041498069     
   289.73156392099918     
  -16383.678365454896     
   3038462.4848210146     
  -51.683097089701370     
   284.69553003142090     
  -14917.088075269985     
   1706347.0153382337     
  -51.634006761365718     
   279.65977404775879     
  -14026.449125394545     
   4343444.4915099097     
  -51.581857786316050     
   274.84301839757507     
  -11574.858214253120     
   828014.80118363281     
  -50.954155372892700     
   232.49400484850261     
  -5364.7472053758720     
   233202.66303444409     
  -50.402806239195129     
   210.04281875351907     
  -3615.7272326175416     
   138209.64236915568     
  -49.898137961853173     
   194.55561338485305     
  -2579.1549148488739     
   75330.589042745560     
  -49.426691606155053     
   183.07228735516014     
  -2014.1754970282818     
   51235.663132514652     
  -48.980798927387134     
   173.96207855375340     
  -1629.9080235344222     
   35456.029385996444     
  -48.555526655690684     
   166.47733898706872     
  -1363.9878031394485     
   26306.120668671851     
  -48.147447198857186     
   160.15063973390906     
  -1166.6918981244098     
   20106.278384678728     
  -47.754048263285931     
   154.69417296299974     
  -1015.8948102393194     
   15862.903477732729     
  -47.373414315575587     
   149.91212835201063     
  -896.92303415632387     
   12797.966840573583     
  -47.004039795427154     
   145.66747505948976     
  -800.93828285202198     
   10527.264034403452     
  -46.644712483545717     
   141.86016984587474     
  -721.98380259399619     
   8797.3834460031212     
  -46.294436998580899     
   138.41520177251729     
  -656.00342674897263     
   7451.6956533466600     
  -45.952382582822203     
   135.27490393227268     
  -600.11570934887266     
   6385.1100541519945     
  -45.617846278830356     
   132.39404619904369     
  -552.22738394273279     
   5526.2707957710809     
  -45.290226236501205     
   129.73652685675071     
  -510.78035297444967     
   4825.0508626908031     
  -44.969001905145689     
   127.27309479555392     
  -474.59247150426859     
   4245.5200321601833     
  -44.653719034853204     
   124.97973593863559     
  -442.75107126306727     
   3761.3692315714129     
  -44.343978117807765     
   122.83650625541222     
  -414.54080202628165     
   3352.9945784361157     
  -44.039425341641611     
   120.82667089362648     
  -389.39334268801076     
   3005.5517051061825     
  -43.739745411053953     
   118.93605827465717     
  -366.85170489971443     
   2707.6390974227343     
  -43.444655781662036     
   117.15256798323527     
  -346.54441166904394     
   2450.3859005225286     
  -43.153901976997183     
   115.46579066052485     
  -328.16651741512493     
   2226.8092193060497     
  -42.867253747185664     
   113.86671074631121     
  -311.46544827032960     
   2031.3535445565531     
  -42.584501889472442     
   112.34747138391999     
  -296.23029668615544     
   1859.5558114010585     
  -42.305455594807377     
   110.90118657195299     
  -282.28362810064749     
   1707.7984390202500     
  -42.029940216702514     
   109.52178965218138     
  -269.47513980799556     
   1573.1249595448091     
  -41.757795382118367     
   108.20391004613288     
  -257.67670261140950     
   1453.1007706384582     
  -41.488873381694816     
   106.94277217252530     
  -246.77844683162112     
   1345.7068514406717     
  -41.223037789886646     
   105.73411194183170     
  -236.68564544581608     
   1249.2578239389150     
  -40.960162275662604     
   104.57410729880148     
  -227.31621176627419     
   1162.3382067402690     
  -40.700129572204659     
   103.45932008134649     
  -218.59867521572218     
   1083.7524033509671     
  -40.442830580090089     
   102.38664706283070     
  -210.47053219058992     
   1012.4851331238224     
  -40.188163583178998     
   101.35327849812383     
  -202.87689369216125     
   947.66991442385677     
  -39.936033560176853     
   100.35666284055847     
  -195.76936933398235     
   888.56376366945460     
  -39.686351577824986     
   99.394476564457364     
  -189.10514110646145     
   834.52676125997334     
  -39.439034254065113     
   98.464598235698674     
  -182.84619039701164     
   785.00544627119882     
  -39.194003281455750     
   97.565086135831208     
  -176.95864954997762     
   739.51923708019581     
  -38.951185002687780     
   96.694158873776573     
  -171.41225527187618     
   697.64926949799474     
  -38.710510031328951     
   95.850178521220272     
  -166.17988575064120     
   659.02917210083865     
  -38.471912911981029     
   95.031635889443962     
  -161.23716695988492     
   623.33741136052595     
  -38.235331814903866     
   94.237137631107544     
  -156.56213637468099     
   590.29089111360747     
  -38.000708260883265     
   93.465394903442530     
  -152.13495469132891     
   559.63960538305412     
  -37.767986872722645     
   92.715213372586817     
  -147.93765765095600     
   531.16212213331505     
  -37.537115150243338     
   91.985484374122024     
  -143.95394173495615     
   504.66177748451696     
  -37.308043266103603     
   91.275177073775083     
  -140.16897840382228     
   479.96343966277601     
  -37.080723880105445     
   90.583331496249656     
  -136.56925260635145     
   456.91076012675711     
  -36.855111969962984     
   89.909052309970264     
  -133.14242190540079     
   435.36381582487383     
  -36.631164676765344     
   89.251503271989975     
  -129.87719328671423     
   415.19709987837211     
  -36.408841163588725     
   88.609902251179136     
  -126.76321503762642     
   396.29777679424444     
  -36.188102485902000     
   87.983516759305886     
  -123.79098171166959     
   378.56419819867961     
  -35.968911472573836     
   87.371659929463760     
  -120.95175022517950     
   361.90459171289967     
  -35.751232616429839     
   86.773686889432483     
  -118.23746578733275     
   346.23595437134867     
  -35.535031973430641     
   86.188991484640283     
  -115.64069612954762     
   331.48305567416372     
  -35.320277069647105     
   85.617003311286439     
  -113.15457321199139     
   317.57760163303004     
  -35.106936815301438     
   85.057185025257098     
  -110.77274119974368     
   304.45747067740882     
  -34.894981425222817     
   84.509029896833582     
  -108.48931016966313     
   292.06607474493723     
  -34.684382345136875     
   83.972059584886736     
  -106.29881460907609     
   280.35177042387693     
  -34.475112183269552     
   83.445822107536799     
  -104.19617633089702     
   269.26735922141324     
  -34.267144646800290     
   82.929889988867714     
  -102.17667113673642     
   258.76963743342264     
  -34.060454482747140     
   82.423858563885915     
  -100.23589885598574     
   248.81900022757270     
  -33.855017422908396     
   81.927344425860255     
  -98.369756354278948     
   239.37908861562371     
  -33.650810132522700     
   81.439984002000401     
  -96.574413189661769     
   230.41648048183114     
  -33.447810162342627     
   80.961432245061118     
  -94.846289586048030     
   221.90040957566717     
  -33.245995903845987     
   80.491361429810425     
  -93.182036514230532     
   213.80251867612239     
  -33.045346547335321     
   80.029460044464457     
  -91.578517624159616     
   206.09664182714607     
  -32.845842042699282     
   79.575431768377911     
  -90.032792810456016     
   198.75859709797351     
  -32.647463062630322     
   79.128994528021224     
  -88.542103332221217     
   191.76602154527754     
  -32.450190968112011     
   78.689879624264094     
  -87.103858170631639     
   185.09820034054894     
  -32.254007776005537     
   78.257830924667317     
  -85.715621668077517     
   178.73593054415676     
  -32.058896128580379     
   77.832604115024637     
  -84.375102188996351     
   172.66138862077426     
  -31.864839264847301     
   77.413966005116293     
  -83.080141774340547     
   166.85801550863161     
  -31.671820993564108     
   77.001693884035376     
  -81.828706658025794     
   161.31041055453451     
  -31.479825667795467     
   76.595574920943136     
  -80.618878578866799     
   156.00423686601331     
  -31.288838160918026     
   76.195405607490045     
  -79.448846802371691     
   150.92613352677787     
  -31.098843843970979     
   75.800991238481814     
  -78.316900800920848     
   146.06364092435754     
  -30.909828564260390     
   75.412145427744548     
  -77.221423493988169     
   141.40512451878482     
  -30.721778625132796     
   75.028689656359333     
  -76.160885060097286     
   136.93971560887223     
  -30.534680766840467     
   74.650452850726509     
  -75.133837193030743     
   132.65724796775362     
  -30.348522148426607     
   74.277270988160751     
  -74.138907833272583     
   128.54820787330669     
  -30.163290330564415     
   73.908986727892014     
  -73.174796274222786     
   124.60368143317012     
  -29.978973259288878     
   73.545449065547771     
  -72.240268663474026     
   120.81531419941871     
  -29.795559250564871     
   73.186513009371637     
  -71.334153806978378     
   117.17526576212539     
  -29.613036975639208     
   72.832039276569787     
  -70.455339313762437     
   113.67617589852433     
  -29.431395447128246     
   72.481894008299079     
  -69.602767994523504     
   110.31112785589404     
  -29.250624005796091     
   72.135948501973758     
  -68.775434535604305     
   107.07361802669898     
  -29.070712307981722     
   71.794078959633737     
  -67.972382400404058     
   103.95752661066089     
  -28.891650313636287     
   71.456166251255667     
  -67.192700950824104     
   100.95709125251338     
  -28.713428274934540     
   71.122095691962528     
  -66.435522766430253     
   98.066881484939387     
  -28.536036725426900     
   70.791756832158214     
  -65.700021155293200     
   95.281778196043291     
  -28.359466469700941     
   70.465043259722933     
  -64.985407818822878     
   92.596950335690934     
  -28.183708573523152     
   70.141852413447609     
  -64.290930691305192     
   90.007837657613180     
  -28.008754354433890     
   69.822085406947153     
  -63.615871908873096     
   87.510132208914555     
  -27.834595372770139     
   69.505646862381710     
  -62.959545917306244     
   85.099761451439733     
  -27.661223423092395     
   69.192444753322391     
  -62.321297706420445     
   82.772874317107821     
  -27.488630525993592     
   68.882390256183740     
  -61.700501149042140     
   80.525825213741982     
  -27.316808920269295     
   68.575397609661280     
  -61.096557459939071     
   78.355163931362810     
  -27.145751055429830     
   68.271383981685304     
  -60.508893730453849     
   76.257619626559787     
  -26.975449584536126     
   67.970269343401029     
  -59.936961583254650     
   74.230093530320502     
  -26.805897357342307     
   67.671976349738458     
  -59.380235881777246     
   72.269646028985264     
  -26.637087413729002     
   67.376430226192610     
  -58.838213536559856     
   70.373487420522395     
  -26.469012977412383     
   67.083558661398939     
  -58.310412380905937     
   68.538969373392376     
  -26.301667449914870     
   66.793291705170162     
  -57.796370110605494     
   66.763576721015681     
  -26.135044404784249     
   66.505561671680653     
  -57.295643285197876     
   65.044918575482257     
  -25.969137582048727     
   66.220303047477955     
  -56.807806395881755     
   63.380721828597984     
  -25.803940882896228     
   65.937452404032840     
  -56.332450982167273     
   61.768824879437943     
  -25.639448364566896     
   65.656948314588490     
  -55.869184795571485     
   60.207168977842628     
  -25.475654235448381     
   65.378731275028969     
  -55.417631028237665     
   58.693796149373107     
  -25.312552850364170     
   65.102743628565577     
  -54.977427557117366     
   57.226839549168979     
  -25.150138706045620     
   64.828929494021537     
  -54.548226260498602     
   55.804520465895230     
  -24.988406436779062     
   64.557234697477782     
  -54.129692357004387     
   54.425144713563562     
  -24.827350810219713     
   64.287606707156144     
  -53.721503771652664     
   53.087093457130827     
  -24.666966723364563     
   64.019994571300202     
  -53.323350570724187     
   51.788825549250774     
  -24.507249198676980     
   63.754348858925624     
  -52.934934379104803     
   50.528867121577960     
  -24.348193380355987     
   63.490621603288631     
  -52.555967875692971     
   49.305812004273221     
  -24.189794530743676     
   63.228766247885247     
  -52.186174285660925     
   48.118317044037397     
  -24.032048026864544     
   62.968737594901519     
  -51.825286907830645     
   46.965097898136278     
  -23.874949357090809     
   62.710491755947956     
  -51.473048673594619     
   45.844927350586275     
  -23.718494117928159     
   62.453986104967804     
  -51.129211718465221     
   44.756631473586552     
  -23.562678010916613     
   62.199179233215609     
  -50.793536982413322     
   43.699087111521315     
  -23.407496839641478     
   61.946030906186884     
  -50.465793829076915     
   42.671219412521531     
  -23.252946506849639     
   61.694502022405480     
  -50.145759683483000     
   41.671999211659703     
  -23.099023011666659     
   61.444554573973285     
  -49.833219689395548     
   40.700441187242085     
  -22.945722446910391     
   61.196151608798573     
  -49.527966380491236     
   39.755600892171081     
  -22.793040996497009     
   60.949257194412844     
  -49.229799373799949     
   38.836573465550792     
  -22.640974932935602     
   60.703836383296320     
  -48.938525072808318     
   37.942491295723322     
  -22.489520614907640     
   60.459855179644073     
  -48.653956388090393     
   37.072522605650668     
  -22.338674484927790     
   60.217280507502480     
  -48.375912468548016     
   36.225869216609361     
  -22.188433067082755     
   59.976080180207546     
  -48.104218449423442     
   35.401765085705932     
  -22.038792964844966     
   59.736222871055787     
  -47.838705211280654     
   34.599475517721572     
  -21.889750858958092     
   59.497678085165340     
  -47.579209144897739     
   33.818294293930478     
  -21.741303505391485     
   59.260416132458865     
  -47.325571937693262     
   33.057543416730056     
  -21.593447733360833     
   59.024408101709462     
  -47.077640362067783     
   32.316572244462066     
  -21.446180443412381     
   58.789625835628705     
  -46.835266070234319     
   31.594753697391525     
  -21.299498605568221     
   58.556041906909357     
  -46.598305417503880     
   30.891487339749773     
  -21.153399257530317     
   58.323629595209461     
  -46.366619262455757     
   30.206193574119993     
  -21.007879502940909     
   58.092362865026693     
  -46.140072810649855     
   29.538316479432243     
  -20.862936509697217     
   57.862216344407443     
  -45.918535437054118     
   28.887320691553217     
  -20.718567508318294     
   57.633165304485139     
  -45.701880531867474     
   28.252690808595535     
  -20.574769790362112     
   57.405185639778459     
  -45.489985350803003     
   27.633931053329494     
  -20.431540706890935     
   57.178253849231695     
  -45.282730867903034     
   27.030563963126728     
  -20.288877666983218     
   56.952347017966488     
  -45.080001638179581     
   26.442129596485817     
  -20.146778136290266     
   56.727442799705528     
  -44.881685666205939     
   25.868185320374671     
  -20.005239635636020     
   56.503519399849253     
  -44.687674276303127     
   25.308304064888866     
  -19.864259739658372     
   56.280555559168953     
  -44.497861995816464     
   24.762074241377242     
  -19.723836075490514     
   56.058530538081897     
  -44.312146439006135     
   24.229100450948927     
  -19.583966321480858     
   55.837424101520320     
  -44.130428185624012     
   23.708998913452440     
  -19.444648205950109     
   55.617216504321824     
  -43.952610693773124     
   23.201402082626267     
  -19.305879505984233     
   55.397888477142011     
  -43.778600178153425     
   22.705953851535533     
  -19.167658046261963     
   55.179421212885963     
  -43.608305524266910     
   22.222310928020740     
  -19.029981697915666     
   54.961796353594522     
  -43.441638192306755     
   21.750142582133218     
  -18.892848377424404     
   54.744995977806404     
  -43.278512122940754     
   21.289128689406294     
  -18.756256045538020     
   54.529002588354629     
  -43.118843657770206     
   20.838961216460898     
  -18.620202706231225     
   54.313799100588589     
  -42.962551448646749     
   20.399341372189621     
  -18.484686405686599     
   54.099368830996085     
  -42.809556388355325     
   19.969982468815299     
  -18.349705231305560     
   53.885695486225593     
  -42.659781519839214     
   19.550605191874819     
  -18.215257310746289     
   53.672763152473749     
  -42.513151980900147     
   19.140942063096116     
  -18.081340810987765     
   53.460556285232926     
  -42.369594915426930     
   18.740732731776415     
  -17.947953937418955     
   53.249059699394515     
  -42.229039419938609     
   18.349726522968961     
  -17.815094932952366     
   53.038258559667128     
  -42.091416471016338     
   17.967681046060576     
  -17.682762077161126     
   52.828138371331661     
  -41.956658863170887     
   17.594361574293046     
  -17.550953685438792     
   52.618684971295323     
  -41.824701151363683     
   17.229541012609328     
  -17.419668108181174     
   52.409884519432495     
  -41.695479593769122     
   16.873000927125034     
  -17.288903729989414     
   52.201723490231032     
  -41.568932086815678     
   16.524527984664402     
  -17.158658968893629     
   51.994188664696665     
  -41.444998126930699     
   16.183917646963394     
  -17.028932275596468     
   51.787267122517896     
  -41.323618744578475     
   15.850970651515425     
  -16.899722132735910     
   51.580946234494718     
  -41.204736464692104     
   15.525495375810280     
  -16.771027054166712     
   51.375213655209549     
  -41.088295249373530     
   15.207305238057231     
  -16.642845584259852     
   51.170057315935900     
  -40.974240460088097     
   14.896219737945403     
  -16.515176297219455     
   50.965465417755546     
  -40.862518812053509     
   14.592065387212459     
  -16.388017796416619     
   50.761426424921289     
  -40.753078321649419     
   14.294672311908828     
  -16.261368713739571     
   50.557929058418885     
  -40.645868279310100     
   14.003877135770169     
  -16.135227708959690     
   50.354962289718635     
  -40.540839200791822     
   13.719521893023044     
  -16.009593469112868     
   50.152515334750170     
  -40.437942786594149     
   13.441452083178250     
  -15.884464707895720     
   49.950577648043755     
  -40.337131895970316     
   13.169520082102780     
  -15.759840165076209     
   49.749138917065444     
  -40.238360495354542     
   12.903580718876373     
  -15.635718605918193     
   49.548189056727146     
  -40.141583639962974     
   12.643495211791123     
  -15.512098820619512     
   49.347718204062552     
  -40.046757425874539     
   12.389127578231285     
  -15.388979623763149     
   49.147716713075276     
  -39.953838969037804     
   12.140347101053084     
  -15.266359853781093     
   48.948175149738233     
  -39.862786365779904     
   11.897026259575217     
  -15.144238372430499     
   48.749084287151696     
  -39.773558668833090     
   11.659042219175564     
  -15.022614064281765     
   48.550435100849143     
  -39.686115852189275     
   11.426274988279761     
  -14.901485836218171     
   48.352218764244228     
  -39.600418789777173     
   11.198609208047106     
  -14.780852616946728     
   48.154426644217992     
  -39.516429220716823     
   10.975932247269062     
  -14.660713356519871     
   47.957050296844045     
  -39.434109728862303     
   10.758135258235049     
  -14.541067025867703     
   47.760081463235821     
  -39.353423714425539     
   10.545113018433474     
  -14.421912616340437     
   47.563512065532791     
  -39.274335366787291     
   10.336762084152660     
  -14.303249139260743     
   47.367334202987934     
  -39.196809651156144     
   10.132984657231239     
  -14.185075625485707     
   47.171540148194481     
  -39.120812266226913     
   9.9336831558495842     
  -14.067391124978085     
   46.976122343422517     
  -39.046309642558043     
   9.7387647877461259     
  -13.950194706386595     
   46.781073397049497     
  -38.973268906649942     
   9.5481388973809000     
  -13.833485456634968     
   46.586386080120569     
  -38.901657864919585     
   9.3617175348604942     
  -13.717262480519485     
   46.392053322999750     
  -38.831444983408133     
   9.1794157620576211     
  -13.601524900314761     
   46.198068212128248     
  -38.762599365192699     
   9.0011507137923186     
  -13.486271855387493     
   46.004423986878166     
  -38.695090734839255     
   8.8268424321626000     
  -13.371502501817977     
   45.811114036499575     
  -38.628889416598042     
   8.6564132870861883     
  -13.257216012029124     
   45.618131897165718     
  -38.563966316944892     
   8.4897878681147105     
  -13.143411574422755     
   45.425471249103524     
  -38.500292907934032     
   8.3268932009047987     
  -13.030088393022965     
   45.233125913811371     
  -38.437841208927246     
   8.1676586715509742     
  -12.917245687126325     
   45.041089851366820     
  -38.376583768890612     
   8.0120150222976179     
  -12.804882690958731     
   44.849357157804043     
  -38.316493656223386     
   7.8598971661660819     
  -12.692998653338677     
   44.657922062594785     
  -38.257544427477136     
   7.7112385593148014     
  -12.581592837346761     
   44.466778926180389     
  -38.199710138282278     
   7.5659791121678337     
  -12.470664520001248     
   44.275922237597328     
  -38.142965294941014     
   7.4240559305268210     
  -12.360212991939477     
   44.085346612171328     
  -38.087284875462068     
   7.2854128492670354     
  -12.250237557104942     
   43.895046789284933     
  -38.032644279092565     
   7.1499907134766367     
  -12.140737532439871     
   43.705017630215352     
  -37.979019348741488     
   7.0177368011178292     
  -12.031712247583123     
   43.515254116036665     
  -37.926386322733102     
   6.8885958847077733     
  -11.923161044573240     
   43.325751345595840     
  -37.874721853597798     
   6.7625185334767792     
  -11.815083277556480     
   43.136504533550351     
  -37.824002964596716     
   6.6394527353006074     
  -11.707478312499687     
   42.947509008466156     
  -37.774207069081967     
   6.5193528405514112     
  -11.600345526907812     
   42.758760210986502     
  -37.725311922777827     
   6.4021697145798786     
  -11.493684309545964     
   42.570253692054763     
  -37.677295649918477     
   6.2878608817142352     
  -11.387494060165810     
   42.381985111196698     
  -37.630136693305623     
   6.1763806856498498     
  -11.281774189236206     
   42.193950234868034     
  -37.583813838163252     
   6.0676891595838374     
  -11.176524117677879     
   42.006144934848955     
  -37.538306169466367     
   5.9617440352093203     
  -11.071743276602067     
   41.818565186702287     
  -37.493593089202299     
   5.8585083069472503     
  -10.967431107052924     
   41.631207068287026     
  -37.449654276900198     
   5.7579421723575113     
  -10.863587059753593     
   41.444066758318257     
  -37.406469710607517     
   5.6600117548589539     
  -10.760210594855803     
   41.257140534985624     
  -37.364019622446072     
   5.5646800757736283     
  -10.657301181692855     
   41.070424774624819     
  -37.322284521877769     
   5.4719158272453843     
  -10.554858298535867     
   40.883915950437185     
  -37.281245153173430     
   5.3816845616084388     
  -10.452881432353163     
   40.697610631256850     
  -37.240882518961371     
   5.2939581341326143     
  -10.351370078572666     
   40.511505480377053     
  -37.201177832955374     
   5.2087042645163395     
  -10.250323740847177     
   40.325597254417239     
  -37.162112550971500     
   5.1258968275378107     
  -10.149741930822442     
   40.139882802227902     
  -37.123668324764964     
   5.0455081453647468     
  -10.049624167907835     
   39.954359063881803     
  -37.085827013674731     
   4.9675116689457957     
  -9.9499699790495981     
   39.769023069657223     
  -37.048570676157638     
   4.8918846122531372     
  -9.8507788985064817     
   39.583871939112910     
  -37.011881541565742     
   4.8186015894672671     
  -9.7520504676276865     
   39.398902880184892     
  -36.975742029644735     
   4.7476427988668819     
  -9.6537842346329885     
   39.214113188339141     
  -36.940134708653233     
   4.6789850002690088     
  -9.5559797543949312     
   39.029500245764631     
  -36.905042321151214     
   4.6126106289441182     
  -9.4586365882229835     
   38.845061520608162     
  -36.870447741434134     
   4.5484995198934088     
  -9.3617543036495441     
   38.660794566266993     
  -36.836333995034934     
   4.4866356391557742     
  -9.2653324742176615     
   38.476697020710048     
  -36.802684227741267     
   4.4270015185355280     
  -9.1693706792704130     
   38.292766605849820     
  -36.769481716352246     
   4.3695837468091678     
  -9.0738685037417675     
   38.109001126963307     
  -36.736709838251180     
   4.3143666269380745     
  -8.9788255379488717     
   37.925398472146313     
  -36.704352088549143     
   4.2613395879569262     
  -8.8842413773856261     
   37.741956611820839     
  -36.672392041639469     
   4.2104889971612112     
  -8.7901156225174457     
   37.558673598281338     
  -36.640813374160757     
   4.1618066374076541     
  -8.6964478785771000     
   37.375547565284982     
  -36.609599824380197     
   4.1152813434629278     
  -8.6032377553615209     
   37.192576727688277     
  -36.578735214304231     
   4.0709072627868661     
  -8.5104848670294615     
   37.009759381127928     
  -36.548203409833327     
   4.0286753650577518     
  -8.4181888318999025     
   36.827093901741861     
  -36.517988344595395     
   3.9885824597226862     
  -8.3263492722510986     
   36.644578745939995     
  -36.488073976147476     
   3.9506216981828279     
  -8.2349658141201374     
   36.462212450216107     
  -36.458444313411107     
   3.9147925322672510     
  -8.1440380871029205     
   36.279993631009027     
  -36.429083369419097     
   3.8810903210269858     
  -8.0535657241544225     
   36.097920984605452     
  -36.399975192011397     
   3.8495170688476854     
  -7.9635483613891527     
   35.915993287090437     
  -36.371103813995035     
   3.8200710259858641     
  -7.8739856378816562     
   35.734209394352199     
  -36.342453281300145     
   3.7927554378826143     
  -7.7848771954669820     
   35.552568242110162     
  -36.314007615516026     
   3.7675734030535164     
  -7.6962226785409671     
   35.371068846033886     
  -36.285750814993122     
   3.7445282490438903     
  -7.6080217338602241     
   35.189710301863592     
  -36.257666853125293     
   3.7236274871800950     
  -7.5202740103417156     
   35.008491785613344     
  -36.229739646971446     
   3.7048764122517577     
  -7.4329791588617837     
   34.827412553811222     
  -36.201953073879558     
   3.6882855898631419     
  -7.3461368320545031     
   34.646471943796634     
  -36.174290931955582     
   3.6738627759910329     
  -7.2597466841092322     
   34.465669374063907     
  -36.146736961135652     
   3.6616217602541790     
  -7.1738083705672375     
   34.285004344666227     
  -36.119274797933741     
   3.6515731517490546     
  -7.0883215481172304     
   34.104476437673164     
  -36.091887999295622     
   3.6437335340820325     
  -7.0032858743897046     
   33.924085317680444     
  -36.064559997790013     
   3.6381169586697903     
  -6.9187010077499140     
   33.743830732384474     
  -36.037274120599989     
   3.6347429238012423     
  -6.8345666070893465     
   33.563712513211286     
  -36.010013548671481     
   3.6336287539094121     
  -6.7508823316155500     
   33.383730576007068     
  -35.982761333017159     
   3.6347974912827978     
  -6.6676478406401509     
   33.203884921794945     
  -35.955500351832534     
   3.6382696432135542     
  -6.5848627933649011     
   33.024175637591597     
  -35.928213329508438     
   3.6440719820197969     
  -6.5025268486656049     
   32.844602897293711     
  -35.900882789643283     
   3.6522287535419973     
  -6.4206396648737334     
   32.665166962634629     
  -35.873491073991723     
   3.6627701954748781     
  -6.3392008995555731     
   32.485868184205827     
  -35.846020297525655     
   3.6757248019498761     
  -6.2582102092887197     
   32.306707002558241     
  -35.818452361511035     
   3.6911267743213330     
  -6.1776672494357259     
   32.127683949377698     
  -35.790768910703626     
   3.7090086827093041     
  -6.0975716739147146     
   31.948799648736987     
  -35.762951345583303     
   3.7294091678346879     
  -6.0179231349667619     
   31.770054818430964     
  -35.734980776824543     
   3.7523653593418604     
  -5.9387212829198326     
   31.591450271397331     
  -35.706838036629478     
   3.7779204337211620     
  -5.8599657659490596     
   31.412986917222312     
  -35.678503633376572     
   3.8061166860516340     
  -5.7816562298331409     
   31.234665763743298     
  -35.649957758231182     
   3.8370016299453731     
  -5.7037923177066228     
   31.056487918732707     
  -35.621180246006595     
   3.8706242086418814     
  -5.6263736698078235     
   30.878454591706582     
  -35.592150564441781     
   3.9070357313200912     
  -5.5493999232221531     
   30.700567095804338     
  -35.562847796456879     
   3.9462921815377228     
  -5.4728707116205531     
   30.522826849800452     
  -35.533250605095347     
   3.9884501586279835     
  -5.3967856649928017     
   30.345235380215456     
  -35.503337228905636     
   4.0335722393847595     
  -5.3211444093753757     
   30.167794323550410     
  -35.473085437110250     
   4.0817212331590174     
  -5.2459465665735889     
   29.990505428637984     
  -35.442472527861561     
   4.1329668062274054     
  -5.1711917538776850     
   29.813370559126291     
  -35.411475276814855     
   4.1873787076000646     
  -5.0968795837725587     
   29.636391696092986     
  -35.380069936507851     
   4.2450341515745027     
  -5.0230096636407691     
   29.459570940800784     
  -35.348232180371042     
   4.3060107873224700     
  -4.9495815954584774     
   29.282910517601195     
  -35.315937099466126     
   4.3703938434481824     
  -4.8765949754839406     
   29.106412776988428     
  -35.283159145640262     
   4.4382698032948538     
  -4.8040493939381657     
   28.930080198819041     
  -35.249872122115555     
   4.5097327636723987     
  -4.7319444346773052     
   28.753915395697778     
  -35.216049126388008     
   4.5848788629833859     
  -4.6602796748563700     
   28.577921116544523     
  -35.181662534915631     
   4.6638121066300533     
  -4.5890546845837861     
   28.402100250346940     
  -35.146683944115907     
   4.7466391576507352     
  -4.5182690265663341     
   28.226455830110570     
  -35.111084150433527     
   4.8334751497548059     
  -4.4479222557439471     
   28.050991037017457     
  -35.074833086810365     
   4.9244384053225669     
  -4.3780139189138474     
   27.875709204803506     
  -35.037899798770447     
   5.0196563030154353     
  -4.3085435543434496     
   27.700613824365334     
  -35.000252376497833     
   5.1192603292841126     
  -4.2395106913714482     
   27.525708548614023     
  -34.961857924028202     
   5.2233913855892169     
  -4.1709148499964463     
   27.350997197582355     
  -34.922682488636283     
   5.3321955184125329     
  -4.1027555404524909     
   27.176483763805148     
  -34.882691022248189     
   5.4458290493079335     
  -4.0350322627707866     
   27.002172417988579     
  -34.841847304378376     
   5.5644541975419539     
  -3.9677445063268721     
   26.828067514982894     
  -34.800113897896814     
   5.6882440101405303     
  -3.9008917493724655     
   26.654173600068603     
  -34.757452067820765     
   5.8173800790874077     
  -3.8344734585511526     
   26.480495415605979     
  -34.713821717227603     
   5.9520531111766521     
  -3.7684890883970419     
   26.307037908015680     
  -34.669181318893777     
   6.0924664953381598     
  -3.7029380808154553     
   26.133806235167995     
  -34.623487820178745     
   6.2388319941200532     
  -3.6378198645446629     
   25.960805774166992     
  -34.576696580222844     
   6.3913761541164096     
  -3.5731338545976179     
   25.788042129568765     
  -34.528761259066968     
   6.5503354157600286     
  -3.5088794516825756     
   25.615521142062480     
  -34.479633743448773     
   6.7159622885475168     
  -3.4450560416014038     
   25.443248897638142     
  -34.429264026284663     
   6.8885209943191272     
  -3.3816629946243335     
   25.271231737275365     
  -34.377600118827274     
   7.0682937405811472     
  -3.3186996648397966     
   25.099476267188862     
  -34.324587915772909     
   7.2555762013480898     
  -3.2561653894779212     
   24.927989369663777     
  -34.270171094262800     
   7.4506843176832813     
  -3.1940594882061570     
   24.756778214523415     
  -34.214290961880174     
   7.6539497858222418     
  -3.1323812623953962     
   24.585850271272502     
  -34.156886338486508     
   7.8657268282951120     
  -3.0711299943548473     
   24.415213321958095     
  -34.097893387274297     
   8.0863884512348552     
  -3.0103049465338043     
   24.244875474805188     
  -34.037245473890039     
   8.3163327778903309     
  -2.9499053606883021     
   24.074845178675318     
  -33.974872978055856     
   8.5559799592113404     
  -2.8899304570105411     
   23.905131238409279     
  -33.910703128361774     
   8.8057788119085352     
  -2.8303794332187748     
   23.735742831120188     
  -33.844659787272455     
   9.0662036157633512     
  -2.7712514636052146     
   23.566689523501626     
  -33.776663260154237     
   9.3377615573094612     
  -2.7125456980393108     
   23.397981290230049     
  -33.706630048474409     
   9.6209896262630590     
  -2.6542612609235769     
   23.229628533543174     
  -33.634472626277443     
   9.9164623389318347     
  -2.5963972500989079     
   23.061642104080640     
  -33.560099158735447     
   10.224789512433082     
  -2.5389527356961135     
   22.894033323090323     
  -33.483413237392199     
   10.546623793752486     
  -2.4819267589301233     
   22.726814006099492     
  -33.404313558939059     
   10.882659816594275     
  -2.4253183308330595     
   22.559996488176360     
  -33.322693610314602     
   11.233641010503943     
  -2.3691264309220434     
   22.393593650893738     
  -33.238441302735822     
   11.600361751616093     
  -2.3133500057972975     
   22.227618951162899     
  -33.151438589598698     
   11.983671186001288     
  -2.2579879676657142     
   22.062086452049645     
  -33.061561055703692     
   12.384480518568067     
  -2.2030391927846789     
   21.897010855780845     
  -32.968677451814429     
   12.803764185281626     
  -2.1485025198204863     
   21.732407539100251     
  -32.872649220424819     
   13.242570033112294     
  -2.0943767481152054     
   21.568292591186246     
  -32.773329945176478     
   13.702020987055199     
  -2.0406606358553203     
   21.404682854353872     
  -32.670564787773564     
   14.183326646061218     
  -1.9873528981348791     
   21.241595967789614     
  -32.564189837928105     
   14.687786111626224     
  -1.9344522049052353     
   21.079050414589570     
  -32.454031442090908     
   15.216801440857001     
  -1.8819571788027507     
   20.917065572406131     
  -32.339905431284478     
   15.771881995744133     
  -1.8298663928450258     
   20.755661768037129     
  -32.221616316316400     
   16.354659919253201     
  -1.7781783679853476     
   20.594860336329031     
  -32.098956366921996     
   16.966896828288121     
  -1.7268915705140564     
   20.434683683809954     
  -31.971704640709838     
   17.610501657189154     
  -1.6760044092944464     
   20.275155357512475     
  -31.839625878280920     
   18.287540258665693     
  -1.6255152328195890     
   20.116300119500924     
  -31.702469326340928     
   19.000256436385413     
  -1.5754223260751183     
   19.958144027677395     
  -31.559967403068036     
   19.751085332175645     
  -1.5257239071914868     
   19.800714523512038     
  -31.411834263076720     
   20.542678509991198     
  -1.4764181238674980     
   19.644040527418714     
  -31.257764174251783     
   21.377922131690241     
  -1.4275030495450081     
   19.488152542587425     
  -31.097429758264109     
   22.259967587195657     
  -1.3789766793125340     
   19.333082768188362     
  -30.930480001360138     
   23.192255904963371     
  -1.3308369255130741     
   19.178865222979784     
  -30.756538082072915     
   24.178555455824277     
  -1.2830816130287075     
   19.025535880484213     
  -30.575198916154228     
   25.222994887248088     
  -1.2357084742114288     
   18.873132817057581     
  -30.386026454499873     
   26.330110189896164     
  -1.1887151434261527     
   18.721696374351136     
  -30.188550628075646     
   27.504889085527271     
  -1.1420991511678094     
   18.571269337881116     
  -29.982263959934198     
   28.752830014332080     
  -1.0958579177098882     
   18.421897133644219     
  -29.766617734826710     
   30.080003803806946     
  -1.0499887462365598     
   18.273628045041402     
  -29.541017706298156     
   31.493126649093700     
  -1.0044888154045177     
   18.126513452634583     
  -29.304819256429958     
   32.999646339350569     
 -0.95935517127380887     
   17.980608099721294     
  -29.057321908884823     
   34.607836314628344     
 -0.91458471853899470     
   17.835970387107771     
  -28.797763136525113     
   36.326912212510948     
 -0.87017421098282421     
   17.692662701029128     
  -28.525311294931278     
   38.167159006079139     
 -0.82612024106398618     
   17.550751778785838     
  -28.239057602385689     
   40.140087993524318     
 -0.78241922853816059     
   17.410309117423786     
  -27.938006942434249     
   42.258611774347280     
 -0.73906740799718329     
   17.271411431682385     
  -27.621067354126652     
   44.537258650984448     
 -0.69606081519427321     
   17.134141168511455     
  -27.287037914244259     
   46.992416676025364     
 -0.65339527200344893     
   16.998587086752913     
  -26.934594789174078     
   49.642631376407131     
 -0.61106636983788276     
   16.864844912145347     
  -26.562275053851018     
   52.508951078845868     
 -0.56906945132424624     
   16.733018079708824     
  -26.168457920759678     
   55.615347848006415     
 -0.52739958999716785     
   16.603218577877172     
  -25.751342811899622     
   58.989214169610996     
 -0.48605156773857877     
   16.475567911583358     
  -25.308923705627549     
   62.661970045502329     
 -0.44501984963949764     
   16.350198204993568     
  -24.838958930286271     
   66.669790440067800     
 -0.40429855590485325     
   16.227253468912892     
  -24.338935501985773     
   71.054500043276434     
 -0.36388143035289433     
   16.106891063278770     
  -23.806026751661186     
   75.864661392815535     
 -0.32376180497656187     
   15.989283391921584     
  -23.237041791215084     
   81.156924953489707     
 -0.28393255993099970     
   15.874619875308383     
  -22.628364854063896     
   86.997696301010734     
 -0.24438607818406277     
   15.763109257843711     
  -21.975882131806330     
   93.465227718267812     
 -0.20511419390859328     
   15.654982320204393     
  -21.274892923919303     
   100.65224295136767     
 -0.16610813349756151     
   15.550495085140136     
  -20.520001101784064     
   108.66927557052254     
 -0.12735844783416564     
   15.449932628548162     
  -19.704981535005125     
   117.64893238749183     
  -8.8854934132821278E-002
   15.353613638355403     
  -18.822614542098954     
   127.75140499200954     
  -5.0586545262118698E-002
   15.261895904488512     
  -17.864479004658904     
   139.17164973397539     
  -1.2541283937648574E-002
   15.175182977897727     
  -16.820691631654064     
   152.14884880188754     
   2.5293921510159630E-002
   15.093932310654493     
  -15.679575265639933     
   166.97901920368713     
   6.2933363988561544E-002
   15.018665290936362     
  -14.427232621612252     
   184.03201416060926     
  0.10039273251223783     
   14.949979728093814     
  -13.046992515407711     
   203.77478763045440     
  0.13768932211030865     
   14.888565542784844     
  -11.518681608179268     
   226.80362116164071     
  0.17484228801379950     
   14.835224702640730     
  -9.8176544494669979     
   253.88974914887683     
  0.21187295645742346     
   14.790896863189936     
  -7.9134813308503782     
   286.04420734062211     
  0.24880520879781939     
   14.756692785423320     
  -5.7681497757957576     
   324.61522057034489     
  0.28566596193810123     
   14.733938571930036     
  -3.3335356215181151     
   371.42493787689011     
  0.32248577728494537     
   14.724235111407637     
 -0.54784858744149822     
   429.01343568180226     
  0.35929964434472633     
   14.729539870389463     
   2.6697521801720931     
   500.89570279885197     
  0.39614800646718151     
   14.752280425717801     
   6.4264699511634031     
   592.46432564876329     
  0.43307813022375991     
   14.795521481579534     
   10.869952393529230     
   710.69223782356096     
  0.47014597569638350     
   14.863196723006370     
   16.200144177205821     
   870.51452837437444     
  0.50741882019451368     
   14.960519591299422     
   22.729003140013781     
   1080.4938454390356     
  0.54497905815872150     
   15.094423866601469     
   30.832706980806378     
   1414.3521476185490     
  0.58292992149616263     
   15.275106504273353     
   41.440348087945736     
   1780.7292429785998     
  0.62140451382681638     
   15.515696918018925     
   54.795817410284954     
   2863.8836726285285     
  0.66058097816306371     
   15.843373823932144     
   76.274944954999413     
   2814.6757851560865     
  0.70071011043800502     
   16.277523719678808     
   97.385013343669613     
   10181.101286651168     
  0.74217165577820488     
   16.955344435521884     
   173.74327299355514     
  -2258.7858109028130     
  0.78561061879492300     
   17.781708566535215     
   156.80237941178439     
   85798.781387930925     
  0.83238551104177227     
   20.174447614617932     
   800.29323982128119     
   68187.267948164939     
  0.88888888888888884     
   25.454425087752291     
   1311.6977494325074     
   68187.267948164939     


==> anc/WILS3HQG1/LG1gS21010.dat <==
# LG1gS21010
4.
4.00003417467506722354254725572
4.00003673027829868055578390605
4.00003947550141100261817787465
4.00004242428181235022381001937
4.00004559156955562399185825171
4.0000489933998519841882298242
4.00005264697068008141105681755
4.00005657072584012205219526931
4.00006078444382496545259615189
4.00006530933290496584551125946
4.00007016813284931320064862201
4.00007538522373427869393642656
4.00008098674231812232779188613
4.00008700070649356571550518145
4.00009345714836176966377622002
4.00010038825650678534659148864
4.00010782852808657492942544113
4.00011581493139603177405741984
4.00012438707959908499933710725
4.00013358741637106513142046582
4.00014346141423915741850931576
4.00015405778645810112191173935
4.0001654287133104339363799451
4.0001776300837756607361553388
4.00019072175357087769512106728
4.00020476782062674114116660789
4.00021983691912737141600961791
4.00023600253331096248798471559
4.00025334333229966511620149202
4.00027194352730286112606182603
4.00029189325261738302153917274
4.00031328897193168773819569848
4.0003362339115285922247010066
4.00036083852207304185459944267
4.00038722097076762237973278152
4.00041550766575924388370616785
4.00044583381478570982710690467
4.00047834402016080904284317798
4.0005131929123111878947575306
4.00055054582419760580261853135
4.00059057950907725551048886328
4.00063348290419261426346183928
4.00067945794310572156004762812
4.00072872041953474926432290165
4.00078150090569208768981451579
4.00083804572826970767765464869
4.00089861800536800000095920245
4.00096349874781829205313422654
4.00103298802850636576946629304
4.00110740622346402204878623645
4.00118709532865741834115229559
4.00127242035656378643822556011
4.00136377081679131548670196528
4.00146156228515940094104528845
4.00156623806581687471977955054
4.00167827095113280463469775515
4.00179816508424631449922877842
4.0019264579293067070310436586
4.00206372235457075961591021057
4.00221056883364787597582237139
4.00236764777029292137225513685
4.00253565195223774704539989635
4.00271531913962186986343121484
4.00290743479362625732335527234
4.00311283495092685083890779359
4.00333240924956088280072665477
4.00356710411173303862864360232
4.00381792608897312731147190128
4.00408594537488431447041903017
4.00437229949048231912400480165
4.00467819714681136094420175798
4.00500492228912092863105209941
4.00535383832638612013829805319
4.00572639254933936309336931694
4.0061241207394370510171176453
4.00654865197029343953653791411
4.00700171360205635532817597254
4.00748513646795286851923386629
4.00800086025077346484026605178
4.00855093904536294254764508232
4.00913754710121456067820658483
4.00976298473698662424896212474
4.01042968441613948961968094159
4.01114021696988328421258796605
4.0118972979501849364028004885
4.01270379409165443804579776146
4.01356272985665560009005279416
4.01447729403290017767405069133
4.01545084634701293696304337585
4.01648692405101752256669518019
4.017589248431298164975010248
4.01876173118123942180128066913
4.02000848056932300491316011295
4.02133380732384244085686891062
4.02274223014344399870760954702
4.02423848072926164382045137029
4.02582750821931318370729305495
4.02751448288887363746774397467
4.02930479896152841702128407846
4.03120407635429796710487675359
4.03321816115635593748903155577
4.05710089861355971616446981395
4.07741489304310948744364342134
4.09539006892146116235645706382
4.11161209208497063939452140663
4.12642678023955962964867856386
4.14006320085536806724418843451
4.15268455647639027040142842828
4.16441316597299608570928638806
4.17534419815498781598746651645
4.18555385881397188076439616339
4.19510457900259399489711265935
4.20404846439902964397559050261
4.21242967897912496311721640704
4.22028614560699062836527618901
4.22765079219807571664291603806
4.23455248593964837855220053352
4.24101674755812883105358599076
4.24706630685482491960898494035
4.25272154134381351382627596368
4.2580008272464205857032817251
4.26292082372258101086126732463
4.26749670551620194175728737495
4.27174235522783024016624035765
4.27567052362222594151427220099
4.27929296435947483933946482529
4.2826205480635133940683403048
4.28566335954988295656727275002
4.28843078121568417370372607156
4.29093156497361087363360107922
4.29317389463582031876028254238
4.2951654402848026439963140654
4.29691340588044775356432540293
4.29842457112561719597449565706
4.29970532843233656260148440369
4.30076171568655467890679987734
4.30159944539326368164338075672
4.30222393068958154648471135545
4.30264030863654340979206630658
4.3028534611372746962305601892
4.30286803377717225992226484098
4.30268845283854895553404260408
4.30231894070621255282097721031
4.30176352985031557627005425771
4.30102607554746560394651652652
4.30011026747967541901664562256
4.29901964033257510859012203937
4.2977575834988506121498918769
4.2963273499796658575312461061
4.29473206456550151492012356271
4.29297473136810158778615724111
4.29105824076681165478791314929
4.288985375825314558870246937
4.28675881822845047414903458285
4.28438115378330667932078909474
4.28185487752395933528780144404
4.27918239845504546748626896445
4.27636604396565426815224000256
4.27340806394178184609324766751
4.27031063460273255164235362426
4.26707586208432188780891430135
4.26370578578949721092031500045
4.26020238152500566778708637024
4.25656756444097216922347676655
4.25280319178867620464938344598
4.24891106551041129859790952246
4.2448929346740544578998116388
4.24075049776384736000108240316
4.23648540483788092876999808442
4.23209925956186697481022848328
4.22759362112796309795945724275
4.22297000606667988905946325237
4.21822988995923372408967524006
4.21337470905710630971607559534
4.20840586181502675623871831808
4.2033247103430972843300975555
4.19813258178333439190486016998
4.19283076961548871403535186592
4.18742053489663474064182691586
4.18190310743868232544312733928
4.17627968692765225110196926498
4.17055144398827509840058745337
4.16471952119721370921653387237
4.15878503404797232208500031477
4.1527490718703379304227804204
4.14661269870699972035531472019
4.14037695414980893363678196722
4.13404285413797268816756527215
4.12761139172031984219721275467
4.12108353778363371090779865264
4.11446024174891425760698825932
4.10774243223731031447706254671
4.10093101770734956279417443092
4.09402688706498962745890407626
4.08703091024791699892602180038
4.07994393878543093825615696676
4.07276680633516645977150485033
4.06550032919783338684618123398
4.05814530681107685474970289663
4.05070252222349804919854215369
4.04317274254981201893778892078
4.03555671940806171951824094464
4.02785518933975369987447655908
4.02006887421373072882599294782
4.01219848161454989696673140066
4.00424470521609106610367623162
3.996208225141079740515585875
3.98808970830717028842067544305
3.97988980876019975248525269636
3.97160916799518907539542066847
3.96324841526563726551569127303
3.95480816788162468686370646797
3.94628903149721413757164198933
3.93769160038761255328347058554
3.92901645771653191825464464899
3.92026417579416517820283949207
3.91143531632617152456234107028
3.90253043065404526679015981128
3.89355005998722354188936395291
3.88449473562727024895372635581
3.87536497918445676782812896788
3.86616130278704415689424575277
3.85688420928355656250132398221
3.84753419243832145323021511601
3.83811173712053896179094543386
3.82861731948713002558187752266
3.81905140715960111703216314475
3.80941445939515210335643036985
3.79970692725224313185969782195
3.7899292537508263638350137739
3.78008187402743884238011708917
3.7701652154853437444993254097
3.76017969793989870524183491004
3.75012573375932178299285730938
3.74000372800101793390860970795
3.729814078543621555153129933
3.7195571762149037179624896227
3.70923340491568612104537323117
3.69884314173989753224124348031
3.68838675709090253280901007251
3.6778646147942267165258545836
3.66727707220679710837291678584
3.65662448032281143944813022404
3.64590718387634503132104962302
3.63512552144079939067553111224
3.62427982552529218095804521211
3.61337042266808400982815808553
3.60239763352713343818757579888
3.59136177296786776781847095381
3.58026315014825349019742825964
3.56910206860124676946633953353
3.55787882631470097898564388339
3.54659371580880510503453940412
3.53524702421112376520354800429
3.52383903332930665544545311225
3.51237001972153243162925181763
3.50084025476474934219116579605
3.48925000472077235187812743751
3.4775995308002940267588755212
3.46588908922486408208543244146
3.45411893128689022197563199498
3.44228930340771071829156845143
3.43040044719378708081131011875
3.41845259949106315738324614373
3.40644599243753506699910139357
3.39438085351407450662735626702
3.38225740559354618042369130919
3.37007586698825837398234874603
3.35783645149578403319635727561
3.34553936844318810380985145787
3.3331848227296953407863052874
3.32077301486783130324630100746
3.30830414102306780815203050769
3.29577839305200272146966235422
3.28319595853910261668549949151
3.27055702083203552486428026463
3.25786175907561973560391751835
3.24511034824441338204863778479
3.23230295917396835345603523983
3.2194397585907709236470791158
3.20652090914089036105992882935
3.19354656941735569421569014391
3.18051689398627974339791575869
3.16743203341174849352756751389
3.1542921342794928729255086602
3.14109733921935901629956196355
3.12784778692659212633277103737
3.11454361218194810519564570674
3.10118494587064620371788353993
3.0877719150001750304388786041
3.07430464271696337395685520693
3.06078324832192641859704594191
3.04720784728489707413787736254
3.03357855125795129392003072258
3.0198954680876354208944315988
3.00615870182610277684526650741
2.99236835274116589497946947566
2.97852451732526998915136498853
2.96462728830339245305440336296
2.9506767546398723886402082834
2.9366730015441733737098809508
2.92261611047558189296495546742
2.9085061591468430737142670646
2.8943432215267345858219294336
2.8801273678415787842667975936
2.86585866457569239078149772874
2.8515371744707722273632894254
2.83716295652421472790888219976
2.82273606598636616372283721508
2.80825655435669972307663556295
2.79372446937891478323297295061
2.77913985503495290426267824492
2.76450275153792425641782247425
2.74981319532393736561203668597
2.73507121904282422350299046862
2.72027685154775195855203627524
2.70543011788371140100337955469
2.6905310392748719966995223801
2.67557963311079163071632768378
2.66057591293146901060726745415
2.64551988841122532919852987736
2.63041156534140097693632312791
2.61525094561185210226830725323
2.60003802719123082390389106059
2.58477280410603187944832101446
2.56945526641838744918791974323
2.5540854002025908199986150715
2.53866318752032845066774367688
2.52318860639459886449640328149
2.5076616307822956259432409379
2.49208223054543045325238545128
2.47645037142097127635934488188
2.46076601498926876667323707575
2.44502911864104354027238371129
2.42923963554290486619338286289
2.41339751460137029429386919493
2.39750270042535414995333748616
2.38155513328709132283787877448
2.36555474908146120114402556082
2.34950147928367496805260481375
2.33339525090528778030191260511
2.31723598644849558639417651973
2.30102360385867451035942119025
2.2847580164751188223992830242
2.26843913297993153609329196614
2.25206685734501960892142967385
2.23564108877714357415074948426
2.21916172166096919290746657151
2.20262864550006638049462987534
2.18604174485579822541482458527
2.16940089928404037750322049292
2.15270598326966842712425889107
2.13595686615874812423649508591
2.1191534120883603876098986239
2.1022954799139900235072582084
2.08538292313440390220521004406
2.06841558981394102185617042098
2.05139332250213341391094257238
2.03431595815057320363358038929
2.01718332802693732357784428604
1.99999525762607737708207965728
1.98275156657807795204752944011
1.96545206855318228096449873755
1.94809657116347951906020325807
1.93068487586124305547308091935
1.91321677783380416855508662015
1.89569206589483997087808617246
1.87811052237194894638248976709
1.86047192299038144438665945443
1.84277603675278624474416941129
1.82502262581482772591180605982
1.80721144535652123234558287607
1.7893422434491269272930560275
1.77141476091743470794803150021
1.75342873119726462663604467846
1.73538388018799867693542189384
1.71727992609995073816332841335
1.69911657929637189408659375553
1.68089354212987821835923361194
1.66261050877307741384553194393
1.64426716504315936675077839762
1.62586318822020368750312624343
1.60739824685894461357250407031
1.58887200059372019637744219872
1.57028409993631843285926106255
1.55163418606641787584922620178
1.53292189061430420522594093564
1.51414683543552719842578050141
1.49530863237714443322508128194
1.47640688303517881120864442181
1.45744117850289652405488116386
1.43841109910949030693866549439
1.41931621414872963673480267947
1.40015608159711483187603399161
1.38093024782104568130795154058
1.3616382472724871478149970281
1.34227960217258472114763273743
1.32285382218264999215296804894
1.30336040406190282084714908493
1.2837988313113199051886665861
1.26416857380290043368887150008
1.2444690873936176171702310127
1.22469981352328001720577442997
1.2048601787954784743489914231
1.18494959454074281836654448348
1.16496745636097711992584769922
1.14491314365418269488977779735
1.12478601911841404352797187085
1.10458542823384400783137976648
1.08431069872174023242591213065
1.06396113997907504719854411353
1.04353604248740463390184587374
1.02303467719456022285172145726
1.00245629486759345837266679092
0.981800125415309275821537722635
0.96106537717860187796071878686
0.940251236186681830670063197627
0.919356865377143971433041292731
0.898381403777675688797310938535
0.877323965647042020501262693317
0.85618363957280663431118846167
0.834959487523054653069675847917
0.813650543849172851395448673442
0.792255814236513184742159296406
0.770774274599514897610872551195
0.749204869917586340303083804841
0.72754651300774757188866665742
0.70579808322970599812826231426
0.683958425118676488543149587213
0.662026346940861032723697157847
0.640000619166066964854805011055
0.617879972851462509146805795144
0.595663097929938670440761045671
0.5733486413959614070715144547
0.550935205381150864745396453417
0.528421345111107578598979376073
0.505805566734210248545699537947
0.483086325012225997480336596128
0.460262020861590523061101543537
0.437330998733119157668005944632
0.414291543816685498846373566535
0.391141879056034607044515483458
0.367880161957362737128996452932
0.344504481173571955841066566445
0.321012852844168846383469543046
0.297403216668590448350949679259
0.273673431688271030570559240972
0.249821271749967432662777723194
0.225844420619688310601612874169
0.201740466712964585630141457264
0.177506897403084984049717870434
0.153141092864219209463262468521
0.128640319400963960899981011146
0.104001722209656863619181788835
0.0792223175096707022919538155815
0.0542989839746574633104882619286
0.029228453384156604660962221804
0.0040073004048703649858650393713
-0.0213680686020559126686488907842
-0.0469014278665904333082343173763
-0.0725967457248890714361852577237
-0.0984581995216103222936918255163
-0.124490192082116918238199871262
-0.15069736996685169403516465775
-0.177084643755586132773987652096
-0.20365721065174007982777824641
-0.230420579748230372336965844663
-0.257380600358450664017966426001
-0.284543493891739413779584464784
-0.311915889845575038668043905971
-0.339504866601320663456720332497
-0.367317997852621778784833517695
-0.395363405673465359493758589673
-0.423649821457013041267763222047
-0.452186656240866414677076510177
-0.480984082298791038711801728224
-0.510053128349785122902835139565
-0.539405791349859759889031995284
-0.569055168642364806250794239929
-0.599015615324025658085129317989
-0.62930293314474039710300887322
-0.659934599259993316875215097375
-0.690930045936360202272252813138
-0.72231100624202829162211835311
-0.754101946413196994581850728977
-0.786330613899961464621631413749
-0.819028742587534636040732957395
-0.852232975950438388231495716196
-0.885986099478099517323079188489
-0.920338723920004654167708697192
-0.955351646616513721948664220291
-0.99109927139770895603542384744
-1.02767475687113693739004974797
-1.06519814722941504077765963134
-1.10383002314801688465329085724
-1.14379635394709610879979978552
-1.18543916422346201507584315835
-1.22933921309936125305256691744
-1.27671941692120723059418770579
-1.33333333333333333333333333333


==> anc/WILS3HQG1/LG1gS21110.dat <==
# LG1gS21110
-1.33333333333333333333333333333
-1.33333066666666666666666666667
-1.33333044964624853255119294619
-1.33333021496413219077085059366
-1.33332996118296171758089425296
-1.33332968674840534539459140558
-1.33332938997963565782990522661
-1.33332906905903503773685589937
-1.33332872202106331723477989362
-1.33332834674021944753319075751
-1.33332794091802345745922241014
-1.33332750206893896918369936659
-1.33332702750515005087593021003
-1.33332651432009916918268582483
-1.33332595937068541654354419605
-1.33332535925801398294940307887
-1.33332471030657896856789135072
-1.33332400854175203835312681685
-1.33332324966543904355946707059
-1.33332242902975551443855429642
-1.33332154160855979459308685555
-1.3333205819666694661735238048
-1.33331954422657252597148666304
-1.33331842203242942858188509446
-1.33331720851114552019819409496
-1.33331589623027544364722152559
-1.33331447715250169206601597748
-1.33331294258640850633560945617
-1.33331128313324962150399430928
-1.33330948862938383098553510004
-1.3333075480840258040377187003
-1.33330544961193089938051592039
-1.33330318036060169010507986873
-1.33330072643157036218178821077
-1.33329807279527486542192317511
-1.33329520319900745944754598644
-1.3332921000673718677700696136
-1.33328874439463937060228352776
-1.33328511562834455051505684609
-1.33328119154340775061272689631
-1.33327694810601328392331086285
-1.33327235932640968982047963969
-1.33326739709973048423283000332
-1.33326203103386047959770982328
-1.33325622826329340860807393453
-1.3332499532478407868367393152
-1.33324316755495916781064933168
-1.33323582962436261179006904524
-1.3332278945134786918793694455
-1.33321931362218903364254968156
-1.33321003439516850852325540839
-1.3332
-1.3331891489790932942263139762
-1.33317741487327620520919634943
-1.33316472581475254571137931456
-1.33315100408693393639623694578
-1.33313616564844955816192799694
-1.33312011961841855350946163514
-1.33310276771983252840566134744
-1.3330840036776390433262045424
-1.33306371256783953962778717388
-1.33304177011361512585163499615
-1.33301804192416921046317716798
-1.33299238267162512580095790792
-1.33296463520093749384387646941
-1.33293462956736581413682061017
-1.33290218199561509506123420256
-1.33286709375426858432300750898
-1.33282914993861884464002019616
-1.33278811815444238859438148783
-1.33274374709465639632100944402
-1.33269576500013997534285690678
-1.33264387799529296524099981843
-1.33258776828813809576092138961
-1.33252709222394267657637141485
-1.33246147818043884902774294611
-1.33239052429175126996746554085
-1.33231379598709198344713947524
-1.33223082332914774186638213058
-1.33214109813585821594342166892
-1.33204407086795686855260168179
-1.33193914726321163569246268628
-1.33182568469675117192066010305
-1.33170298824518477575607720508
-1.33157030643040993776282542238
-1.33142682661703963904396598858
-1.33127167003526005517014734656
-1.3311038863986351967808430547
-1.33092244808389419241950897112
-1.33072624383705419730301148236
-1.33051407196733086283220980903
-1.33028463298715115769064865117
-1.33003652165319087830816683243
-1.32976821835969064655215783059
-1.32947807983133709707036339309
-1.32916432905870600850363242675
-1.32882504441462505719913325078
-1.32845814788479725617011892868
-1.32806139234060126063513894187
-1.32763234777611834879415074448
-1.32716838642509209282943708615
-1.32666666666666666666666666667
-1.32
-1.31333333333333333333333333333
-1.30666666666666666666666666667
-1.3
-1.29333333333333333333333333333
-1.28666666666666666666666666667
-1.28
-1.27333333333333333333333333333
-1.26666666666666666666666666667
-1.26
-1.25333333333333333333333333333
-1.24666666666666666666666666667
-1.24
-1.23333333333333333333333333333
-1.22666666666666666666666666667
-1.22
-1.21333333333333333333333333333
-1.20666666666666666666666666667
-1.2
-1.19333333333333333333333333333
-1.18666666666666666666666666667
-1.18
-1.17333333333333333333333333333
-1.16666666666666666666666666667
-1.16
-1.15333333333333333333333333333
-1.14666666666666666666666666667
-1.14
-1.13333333333333333333333333333
-1.12666666666666666666666666667
-1.12
-1.11333333333333333333333333333
-1.10666666666666666666666666667
-1.1
-1.09333333333333333333333333333
-1.08666666666666666666666666667
-1.08
-1.07333333333333333333333333333
-1.06666666666666666666666666667
-1.06
-1.05333333333333333333333333333
-1.04666666666666666666666666667
-1.04
-1.03333333333333333333333333333
-1.02666666666666666666666666667
-1.02
-1.01333333333333333333333333333
-1.00666666666666666666666666667
-1.
-0.993333333333333333333333333333
-0.986666666666666666666666666667
-0.98
-0.973333333333333333333333333333
-0.966666666666666666666666666667
-0.96
-0.953333333333333333333333333333
-0.946666666666666666666666666667
-0.94
-0.933333333333333333333333333333
-0.926666666666666666666666666667
-0.92
-0.913333333333333333333333333333
-0.906666666666666666666666666667
-0.9
-0.893333333333333333333333333333
-0.886666666666666666666666666667
-0.88
-0.873333333333333333333333333333
-0.866666666666666666666666666667
-0.86
-0.853333333333333333333333333333
-0.846666666666666666666666666667
-0.84
-0.833333333333333333333333333333
-0.826666666666666666666666666667
-0.82
-0.813333333333333333333333333333
-0.806666666666666666666666666667
-0.8
-0.793333333333333333333333333333
-0.786666666666666666666666666667
-0.78
-0.773333333333333333333333333333
-0.766666666666666666666666666667
-0.76
-0.753333333333333333333333333333
-0.746666666666666666666666666667
-0.74
-0.733333333333333333333333333333
-0.726666666666666666666666666667
-0.72
-0.713333333333333333333333333333
-0.706666666666666666666666666667
-0.7
-0.693333333333333333333333333333
-0.686666666666666666666666666667
-0.68
-0.673333333333333333333333333333
-0.666666666666666666666666666667
-0.66
-0.653333333333333333333333333333
-0.646666666666666666666666666667
-0.64
-0.633333333333333333333333333333
-0.626666666666666666666666666667
-0.62
-0.613333333333333333333333333333
-0.606666666666666666666666666667
-0.6
-0.593333333333333333333333333333
-0.586666666666666666666666666667
-0.58
-0.573333333333333333333333333333
-0.566666666666666666666666666667
-0.56
-0.553333333333333333333333333333
-0.546666666666666666666666666667
-0.54
-0.533333333333333333333333333333
-0.526666666666666666666666666667
-0.52
-0.513333333333333333333333333333
-0.506666666666666666666666666667
-0.5
-0.493333333333333333333333333333
-0.486666666666666666666666666667
-0.48
-0.473333333333333333333333333333
-0.466666666666666666666666666667
-0.46
-0.453333333333333333333333333333
-0.446666666666666666666666666667
-0.44
-0.433333333333333333333333333333
-0.426666666666666666666666666667
-0.42
-0.413333333333333333333333333333
-0.406666666666666666666666666667
-0.4
-0.393333333333333333333333333333
-0.386666666666666666666666666667
-0.38
-0.373333333333333333333333333333
-0.366666666666666666666666666667
-0.36
-0.353333333333333333333333333333
-0.346666666666666666666666666667
-0.34
-0.333333333333333333333333333333
-0.326666666666666666666666666667
-0.32
-0.313333333333333333333333333333
-0.306666666666666666666666666667
-0.3
-0.293333333333333333333333333333
-0.286666666666666666666666666667
-0.28
-0.273333333333333333333333333333
-0.266666666666666666666666666667
-0.26
-0.253333333333333333333333333333
-0.246666666666666666666666666667
-0.24
-0.233333333333333333333333333333
-0.226666666666666666666666666667
-0.22
-0.213333333333333333333333333333
-0.206666666666666666666666666667
-0.2
-0.193333333333333333333333333333
-0.186666666666666666666666666667
-0.18
-0.173333333333333333333333333333
-0.166666666666666666666666666667
-0.16
-0.153333333333333333333333333333
-0.146666666666666666666666666667
-0.14
-0.133333333333333333333333333333
-0.126666666666666666666666666667
-0.12
-0.113333333333333333333333333333
-0.106666666666666666666666666667
-0.1
-0.0933333333333333333333333333333
-0.0866666666666666666666666666667
-0.08
-0.0733333333333333333333333333333
-0.0666666666666666666666666666667
-0.06
-0.0533333333333333333333333333333
-0.0466666666666666666666666666667
-0.04
-0.0333333333333333333333333333333
-0.0266666666666666666666666666667
-0.02
-0.0133333333333333333333333333333
-0.00666666666666666666666666666667
0
0.00666666666666666666666666666667
0.0133333333333333333333333333333
0.02
0.0266666666666666666666666666667
0.0333333333333333333333333333333
0.04
0.0466666666666666666666666666667
0.0533333333333333333333333333333
0.06
0.0666666666666666666666666666667
0.0733333333333333333333333333333
0.08
0.0866666666666666666666666666667
0.0933333333333333333333333333333
0.1
0.106666666666666666666666666667
0.113333333333333333333333333333
0.12
0.126666666666666666666666666667
0.133333333333333333333333333333
0.14
0.146666666666666666666666666667
0.153333333333333333333333333333
0.16
0.166666666666666666666666666667
0.173333333333333333333333333333
0.18
0.186666666666666666666666666667
0.193333333333333333333333333333
0.2
0.206666666666666666666666666667
0.213333333333333333333333333333
0.22
0.226666666666666666666666666667
0.233333333333333333333333333333
0.24
0.246666666666666666666666666667
0.253333333333333333333333333333
0.26
0.266666666666666666666666666667
0.273333333333333333333333333333
0.28
0.286666666666666666666666666667
0.293333333333333333333333333333
0.3
0.306666666666666666666666666667
0.313333333333333333333333333333
0.32
0.326666666666666666666666666667
0.333333333333333333333333333333
0.34
0.346666666666666666666666666667
0.353333333333333333333333333333
0.36
0.366666666666666666666666666667
0.373333333333333333333333333333
0.38
0.386666666666666666666666666667
0.393333333333333333333333333333
0.4
0.406666666666666666666666666667
0.413333333333333333333333333333
0.42
0.426666666666666666666666666667
0.433333333333333333333333333333
0.44
0.446666666666666666666666666667
0.453333333333333333333333333333
0.46
0.466666666666666666666666666667
0.473333333333333333333333333333
0.48
0.486666666666666666666666666667
0.493333333333333333333333333333
0.5
0.506666666666666666666666666667
0.513333333333333333333333333333
0.52
0.526666666666666666666666666667
0.533333333333333333333333333333
0.54
0.546666666666666666666666666667
0.553333333333333333333333333333
0.56
0.566666666666666666666666666667
0.573333333333333333333333333333
0.58
0.586666666666666666666666666667
0.593333333333333333333333333333
0.6
0.606666666666666666666666666667
0.613333333333333333333333333333
0.62
0.626666666666666666666666666667
0.633333333333333333333333333333
0.64
0.646666666666666666666666666667
0.653333333333333333333333333333
0.66
0.666666666666666666666666666667
0.673333333333333333333333333333
0.68
0.686666666666666666666666666667
0.693333333333333333333333333333
0.7
0.706666666666666666666666666667
0.713333333333333333333333333333
0.72
0.726666666666666666666666666667
0.733333333333333333333333333333
0.74
0.746666666666666666666666666667
0.753333333333333333333333333333
0.76
0.766666666666666666666666666667
0.773333333333333333333333333333
0.78
0.786666666666666666666666666667
0.793333333333333333333333333333
0.8
0.806666666666666666666666666667
0.813333333333333333333333333333
0.82
0.826666666666666666666666666667
0.833333333333333333333333333333
0.84
0.846666666666666666666666666667
0.853333333333333333333333333333
0.86
0.866666666666666666666666666667
0.873333333333333333333333333333
0.88
0.886666666666666666666666666667
0.893333333333333333333333333333
0.9
0.906666666666666666666666666667
0.913333333333333333333333333333
0.92
0.926666666666666666666666666667
0.933333333333333333333333333333
0.94
0.946666666666666666666666666667
0.953333333333333333333333333333
0.96
0.966666666666666666666666666667
0.973333333333333333333333333333
0.98
0.986666666666666666666666666667
0.993333333333333333333333333333
1.
1.00666666666666666666666666667
1.01333333333333333333333333333
1.02
1.02666666666666666666666666667
1.03333333333333333333333333333
1.04
1.04666666666666666666666666667
1.05333333333333333333333333333
1.06
1.06666666666666666666666666667
1.07333333333333333333333333333
1.08
1.08666666666666666666666666667
1.09333333333333333333333333333
1.1
1.10666666666666666666666666667
1.11333333333333333333333333333
1.12
1.12666666666666666666666666667
1.13333333333333333333333333333
1.14
1.14666666666666666666666666667
1.15333333333333333333333333333
1.16
1.16666666666666666666666666667
1.17333333333333333333333333333
1.18
1.18666666666666666666666666667
1.19333333333333333333333333333
1.2
1.20666666666666666666666666667
1.21333333333333333333333333333
1.22
1.22666666666666666666666666667
1.23333333333333333333333333333
1.24
1.24666666666666666666666666667
1.25333333333333333333333333333
1.26
1.26666666666666666666666666667
1.27333333333333333333333333333
1.28
1.28666666666666666666666666667
1.29333333333333333333333333333
1.3
1.30666666666666666666666666667
1.31333333333333333333333333333
1.32
1.32666666666666666666666666667
1.33333333333333333333333333333


==> anc/WILS3HQG1/LG1gS30010.dat <==
# LG1gS30010
-6447.4856064256886423290180822
-6448.99212697969360150526341725
-6449.0675684929644461744940937
-6449.14650758872852631935727952
-6449.22908832464661615564724928
-6449.31545952572031574056286029
-6449.40577486506960996237803845
-6449.50019294036176983804820367
-6449.59887734534616884643656059
-6449.70199673591871948745857509
-6449.80972489010811304007971593
-6449.92224076134394224843853485
-6450.03972852433418656729416917
-6450.16237761284653798782666772
-6450.29038274865474950307008366
-6450.42394396087771757393140195
-6450.56326659490549720784889599
-6450.70856131007303980696356987
-6450.8600440652093003309163318
-6451.01793609115665680063886332
-6451.18246384932351212093995446
-6451.35385897530171147077847012
-6451.53235820655022966630290558
-6451.71820329311769934651280951
-6451.91164089034901578379810376
-6452.1129224324957364234220202
-6452.32230398612657697987963373
-6452.54004608221328974450274241
-6452.76641352574890608634641278
-6453.00167518174005887809624508
-6453.24610373640320764749147911
-6453.49997543238641457151856788
-6453.76356977683421456044004981
-6454.03716922111344291666625686
-6454.32105881102298494396159807
-6454.61552580632064509322476555
-6454.92085926841604170443726617
-6455.23734961509994570135984739
-6455.56528814120810534037097331
-6455.90496650415161343921789722
-6456.25667617328652038943621917
-6456.6207078421428706104767599
-6456.99735080258777855441271818
-6457.38689228005862848716306811
-6457.78961672907096017831587707
-6458.20580508828096879544178666
-6458.63573399446456033998443799
-6459.07967495486318228023310732
-6459.53789347744064806125680874
-6460.01064815869416100963476773
-6460.49818972876576840558893124
-6461.00076005370634299792615751
-6461.51859109485141742679350993
-6462.05190382537498668199112911
-6462.60090710419158178914029057
-6463.16579650747593197701545003
-6463.74675311816033980345198107
-6464.34394227384894476304498446
-6464.95751227365121846080148822
-6465.58759304447954599112145971
-6466.2342947673721124948413308
-6466.89770646438624088866782713
-6467.57789454655164013801312548
-6468.27490132326956551703194378
-6468.98874347338342073502290907
-6469.71941047791840739762386192
-6470.46686301418069225717693373
-6471.23103131050700897804955123
-6472.01181346044883759605281478
-6472.80907369454476317240615137
-6473.62264060706184321111694572
-6474.45230533415125546566169369
-6475.29781967874231042286341008
-6476.15889417616675586832761571
-6477.03519609293411220953596619
-6477.92634734923752940238714509
-6478.83192235362409563397714463
-6479.7514457357758923639432426
-6480.68438996047680615540723594
-6481.63017280253946224668871749
-6482.58815465868643358148355324
-6483.55763566806502497689806211
-6484.53785260816507406668376926
-6485.52797552733825795202396627
-6486.52710406881304436478458953
-6487.53426343398263964781202814
-6488.54839992472771750655639603
-6489.56837599552708811521085938
-6490.5929647360049033877630828
-6491.62084369325025198387558669
-6492.65058793060166084450185866
-6493.68066220548158915818082119
-6494.70941213314888876057088513
-6495.73505418575162280751731561
-6496.7556643566353478880767575
-6497.76916529830390539696906853
-6498.77331171853447706603320909
-6499.76567379269053799450995428
-6500.74361832100867894601945293
-6501.7042873272880258191355042
-6502.64457375968827223636882533
-6503.56109391491959367128598313
-6509.93307380113803089865755387
-6510.97435113476343112922007373
-6509.45788340291475391275545237
-6506.32011310184663751131497985
-6502.00364510754580525271374959
-6496.75861679185066950087965675
-6490.74340925384474081311700536
-6484.06655512193689616766387409
-6476.80687540502233775597452175
-6469.0242065614803101377722441
-6460.76557931382329999534342009
-6452.06900335898486041270654809
-6442.96590386495669968877865842
-6433.48275586177774606457397176
-6423.64221913425979910065653611
-6413.46394982074647830566129016
-6402.9651957281615410956636344
-6392.16124274609052490030753222
-6381.06575614639305404008021862
-6369.691046018903835776344866
-6358.04827686737742858296848209
-6346.14763537601416323665466894
-6333.99846634294908938936442605
-6321.60938404016533748573152036
-6308.98836435676149924013550122
-6296.1428217365916959214031239
-6283.07967395379929761243179076
-6269.80539706401610195164927773
-6256.32607234719803289769749696
-6242.64742666744455684785729083
-6228.77486737934204500784448999
-6214.71351268396307063039994071
-6200.46821816263437309491228686
-6186.04360008003460758607996253
-6171.44405594071954664615876699
-6156.67378269791388883860236448
-6141.73679294525201157632809884
-6126.63692936727480052021880164
-6111.37787768001059995675187045
-6095.96317825668717038803833517
-6080.3962366038502183641435543
-6064.68033282859633470990312862
-6048.81863021724598186070515274
-6032.81418302878663439422199895
-6016.66994359217635475270002118
-6000.38876878461259484199399196
-5983.97342595773909168082803545
-5967.42659837016325062873350502
-5950.75089017732709453110579121
-5933.94883102350530916833637663
-5917.02288027532162120486057886
-5899.97543093153826682142828428
-5882.80881323986617365179900893
-5865.5252980480693622264410532
-5848.12709991361599264672346404
-5830.61637999349376337506724626
-5812.99524873350322357880786318
-5795.26576837432214074936586526
-5777.42995528985789528455850731
-5759.48978217183957822236640516
-5741.44718007321873977761009334
-5723.30404032172349118481121889
-5705.06221631382434973809575763
-5686.7235251984042501758884814
-5668.28974945856443297424015431
-5649.7626383992294763488244963
-5631.14390954752736199797431362
-5612.43524997230446744389404447
-5593.63831752858236228941857644
-5574.75474203226595464880318172
-5555.7861263699645324449307409
-5536.73404754838302559834162185
-5517.60005768737552805711300629
-5498.38568496042251121948631867
-5479.09243448599349857439541389
-5459.72178917298496979013311236
-5440.27521052317602465381310956
-5420.75413939341930525622478355
-5401.15999672007958555109222267
-5381.49418420804528524758557285
-5361.75808498646716944311834365
-5341.95306423322207330927092221
-5322.08046976995623256523486549
-5302.14163262943144779875519017
-5282.13786759677674050089151116
-5262.070473726137365948009728
-5241.940734834111132415866595
-5221.74991997126812989858568269
-5201.49928387296346890058644682
-5181.19006739057281825320467407
-5160.82349790420682238970999502
-5140.40078971789234292768031903
-5119.9231444381454280624433214
-5099.39175133680253343281718742
-5078.80778769892240813191886568
-5058.17241915652086453483215704
-5037.48680000885404870420921606
-5016.75207352992252700527498303
-4995.96937226382823848974995697
-4975.13981830857888978654377601
-4954.26452358889946939775153173
-4933.34459011857803059434389362
-4912.3811102528425532196956943
-4891.37516693123737716362811548
-4870.32783391144125091629090702
-4849.24017599444431727576622973
-4828.11324924147823655179475969
-4806.94810118307200773688582908
-4785.74577102058578205244677498
-4764.50728982055597177819281148
-4743.23368070216714911067664948
-4721.92595901814952104451976027
-4700.5851325293850796559370322
-4679.21220157349079149222303711
-4657.80815922763333937720100315
-4636.37399146581690424257673563
-4614.91067731087321763489527969
-4593.41918898137157561645549089
-4571.90049203365563405234547656
-4550.35554549920355949502577481
-4528.78530201749844805323764061
-4507.19070796458680877714916937
-4485.57270357749430297996743927
-4463.93222307465980385903171049
-4442.27019477254116142354301703
-4420.58754119853879787938259722
-4398.88517920037639204394836475
-4377.16402005207141367360448383
-4355.42496955662211707807940094
-4333.668928145531776922522976
-4311.89679097528542797079768969
-4290.1094480208891363255332243
-4268.30778416657686532526724147
-4246.4926792937852886600736705
-4224.66500836649243151355694798
-4202.82564151401177365848793856
-4180.97544411132941336052027071
-4159.11527685706805545607998512
-4137.24599584915793962498132804
-4115.36845265829135495991250779
-4093.48349439923408440272650171
-4071.59196380006397805795795179
-4049.69469926940385897738577856
-4027.79253496171311044932852079
-4005.88630084069957234224678728
-3983.97682274091077833513038462
-3962.06492242756108904752159734
-3940.15141765464891170015679424
-3918.23712222141593891575053338
-3896.32284602719818188798315816
-3874.4093951247165110180426171
-3852.49757177185244516647133196
-3830.58817448195304410845783824
-3808.68199807270695310049620226
-3786.77983371363191940691493155
-3764.88246897221244417579201408
-3742.99068785872464539753647606
-3721.10527086978388523679825071
-3699.22699503064925440552301308
-3677.35663393631760423098459303
-3655.49495779143847062799325403
-3633.64273344907994043031686223
-3611.80072444837426674436341109
-3589.9696910510708435712306871
-3568.15039027702299844658344504
-3546.34357593863395294086757826
-3524.54999867428623233094718502
-3502.77040598077777549339599743
-3481.00554224478700207686278276
-3459.25614877338813437970496104
-3437.52296382363714427308546108
-3415.80672263124779923707388955
-3394.1081574383764144652993731
-3372.42799752053307846390472279
-3350.76696921263630611401776103
-3329.12579593422728433986267181
-3307.50519821385910994409125363
-3285.90589371267567551201389367
-3264.32859724719413627449267592
-3242.77402081130418723236975777
-3221.24287359749669450683435598
-3199.73586201733355665662626781
-3178.25368972117001950109353506
-3156.79705761714003075174802498
-3135.36666388941459746243344227
-3113.96320401574249896968689241
-3092.58737078428210964976892923
-3071.23985430973249853343704338
-3049.92134204877139568462972712
-3028.63251881480704737784776828
-3007.3740667920504226342677615
-2986.14666554891368174955167759
-2964.95099205074027223387081636
-2943.78772067187147826767629428
-2922.6575232070537155479837674
-2901.56106888219033346216655917
-2880.49902436444116009035427328
-2859.4720537716725018206495209
-2838.48081868125978758504320639
-2817.52597813824452711223678015
-2796.6081886628467323714147116
-2775.72810425733343077210782907
-2754.88637641224337691047603214
-2734.08365411196754592766757688
-2713.32058383968446508078521313
-2692.59780958164891012226839478
-2671.91597283083195872957717352
-2651.27571258990985370189173949
-2630.67766537359858310762584339
-2610.12246521033053217287892661
-2589.61074364326900157486159635
-2569.14312973065581805332084954
-2548.72025004548668496144829962
-2528.34272867450833160458539565
-2508.01118721653091999122586254
-2487.72624478004855494685539963
-2467.48851798016011738440682068
-2447.2986209347819998169432062
-2427.15716526014366683113484948
-2407.06476006555629006473997032
-2387.0220119474440160530218243
-2367.02952498262671488463202307
-2347.08790072084232664157283192
-2327.19773817649616973905097407
-2307.35963381962379911798940646
-2287.57418156605320130006619285
-2267.84197276675128604804931647
-2248.16359619633877916501735404
-2228.53963804075673611832490259
-2208.97068188406697990742431959
-2189.45730869436781703869968994
-2170.00009680880540065927690751
-2150.59962191766008776697285719
-2131.2564570474860757774800767
-2111.97117254328150029820451414
-2092.74433604966502831193974499
-2073.57651249103378656078223029
-2054.46826405067622104730091539
-2035.42015014881218739015978904
-2016.43272741953122027725508035
-1997.50654968659852026990216627
-1978.64216793809672436057984948
-1959.84013029986998941032253231
-1941.10098200773531111471474835
-1922.42526537842432146815124816
-1903.81351977921705057128265852
-1885.2662815962272995542849156
-1866.78408420129734558969011867
-1848.36745791745768236733923843
-1830.01692998290538460726078436
-1811.73302451345246746023167266
-1793.51626246339328489205110577
-1775.36716158473756887631749317
-1757.28623638475314652259206372
-1739.27399808175967778249357434
-1721.33095455911192426240482717
-1703.45761031730808156561985137
-1685.65446642415557456844396402
-1667.92202046292341758359174305
-1650.26076647840676931459407357
-1632.67119492082565499690192982
-1615.15379258747597354756072667
-1597.70904256204684349320623497
-1580.33742415151405463554319678
-1563.03941282051486862875799281
-1545.81548012310463565965055355
-1528.66609363179064992455696875
-1511.59171686373333609696743716
-1494.59280920399922371468834238
-1477.66982582574420624987537283
-1460.82321760719927493723880417
-1444.05343104532424099426299816
-1427.36090816598788869903111542
-1410.74608643052550903466544298
-1394.20939863851682035558306801
-1377.75127282661885764948685807
-1361.37213216327947191841279823
-1345.07239483914758982053368649
-1328.85247395298630199214943481
-1312.71277739288413429885779738
-1296.65370771254846416671836766
-1280.67566200245292496572291193
-1264.77903175559774200292787646
-1248.96420272762820650809017115
-1233.23155479104185677071490111
-1217.58146178319933081725634502
-1202.01429134783720951196767588
-1186.53040476976340330874563772
-1171.13015680239666384099154328
-1155.81389548779152940900003159
-1140.58196196876833931573248593
-1125.43469029274476502900342691
-1110.3724072068404855549860372
-1095.39543194380004858525805312
-1080.50407599825046437740048473
-1065.69864289277951924882165171
-1050.97942793328799881476291392
-1036.34671795303379050787809295
-1021.80079104474798565070285134
-1007.34191628016239907823988325
-992.970353416244123109883593511
-978.686352587385562735689747095
-964.490153982747563911984619608
-950.381987507898421167130586345
-936.362072429832375969668800991
-922.430617004387298884505471798
-908.587818085012151418171059777
-894.833860711760067598138769254
-881.16891767930195049675987429
-867.593149082667758771496408468
-854.10670183932751382085073421
-840.709709186120770127906264887
-827.402290149431061885495619533
-814.184548986879781884896440547
-801.05657459868107851452326042
-788.018439906654576550043030036
-775.070201198734814466891831985
-762.2118974366438806500107956
-749.443549524205298225301658551
-736.765159533571047086325886163
-724.176709886407810398731085963
-711.678162486840946690536360138
-699.269457802682907927398894183
-686.950513891174137551580469715
-674.721225365135835397031706115
-662.581462295071921192785635601
-650.531069042358168508392488931
-638.569863018215405413889066554
-626.697633362675885105050179812
-614.914139537211738295697350323
-603.219109824095365664020339461
-591.612239724896345905110010975
-580.093190249779510713378636757
-568.661586088444648631183472041
-557.317013652628814417082405115
-546.059018979064770769914624364
-534.887105480639095400811798823
-523.800731532204134667650158652
-512.799307876049842419843611539
-501.882194830412099336317860216
-491.048699282557229237664663401
-480.29807144590769937445993263
-469.629501358325927444025736286
-459.042115096010216083043901603
-448.534970674430425375587174765
-438.10705360428384455810630711
-427.757272066516349026855344576
-417.484451665950515992202137605
-407.287329717896248104862476681
-397.164549016177964749042174061
-387.114651024161079562086566602
-377.136068422438199902230193402
-367.227116937648625118981073157
-357.385986366219683277088073555
-347.610730694352340273284934275
-337.899257200982408747910657998
-328.249314413312706358801984981
-318.658478764315882870175347369
-309.124139777718370641151458364
-299.643483577608558434183501592
-290.213474485991428686751847817
-280.830834431118422532539903721
-271.49201984072327822915431699
-262.193195635456091451409782729
-252.930205866367775222963372115
-243.698540453107077788646876156
-234.493297372498077522586426416
-225.309139515110263471117902824
-216.140245263448044683720126533
-206.980251640429702760973475018
-197.822188618893741776587351613
-188.658402855887147162953582135
-179.480468697722097698261233465
-170.279083763558917047609926684
-161.043945715624912144724616138
-151.76360590592837601030741457
-142.425294371649414752419268987
-133.0147090185123569571948982
-123.515759615135873151549475653
-113.910254173305963053932468282
-104.177511036534404388239074469
-94.2938739719828444216580984319
-84.2320988688169139815180961786
-73.9605678683159555135663532844
-63.4422675615042215379545862745
-52.6334383732508395025302507011
-41.4817556070398625494555594565
-29.9238266127068414088078059248
-17.8816602198786937753439278915
-5.25753888664990284943237795498
8.07369258957167184421568986332
22.2767227215536269118350711198
37.5757643525411020456306524495
54.2898736211987262913521489177
72.9011184348727075125588050213
94.2034902614687597312604364151
119.695851015237490444916840954
153.038934774045619855023408797
220.998480190919079559530717495


==> anc/WILS3HQG1/LG1gS30011.dat <==
# LG1gS30011
10.3789120432048243931657266543
10.3789553907624957803237291791
10.3789589201557714390019886629
10.3789627370081834464527631516
10.378966864744786644929381317
10.3789713287011332225973040559
10.3789761562792868828203326149
10.378981377116600928924871868
10.3789870232683071199358713133
10.3789931294050482669625931426
10.3789997330265807563416347668
10.3790068746929740901043997268
10.3790145982747437605619791478
10.3790229512234720092996920461
10.3790319848645990030312443023
10.3790417547142054912463580785
10.3790523208217579600690709703
10.3790637481409495999626061703
10.3790761069309460740779015653
10.3790894731905352026016922156
10.379103929127885447280478301
10.3791195636688407642114394775
10.3791364730069203677735647531
10.3791547611984526983306899039
10.3791745408065550113433998345
10.3791959335979752304735811096
10.3792190712971428899705888148
10.3792440964021331321583230376
10.3792711630676339760598622252
10.3793004380604247466983340824
10.379332101793325137037443334
10.3793663494440625341750359435
10.3794033921660328401297850338
10.3794434583985001218331150705
10.3794867952843963169953043867
10.3795336702045474114839215749
10.3795843724378707366795266623
10.3796392149578633072772965612
10.3796985363765376848371437207
10.3797627030478642311286960881
10.3798321113437516043802973114
10.3799071901166460289908300762
10.3799884033639595991279977335
10.3800762531107543106447343386
10.3801712825284175918736645436
10.3802740793084730409603292829
10.3803852793121833650464993982
10.3805055705182278991996818595
10.3806356972924815368636865708
10.3807764650057926060452837955
10.3809287450276615138035298951
10.3810934801258673009768323439
10.3812716903043830865045631612
10.3814644791143711835422866852
10.3816730404756617455649615443
10.3818986660489021966264313776
10.382142753201525055908235437
10.3824068136138251415470869332
10.3826924825747688033503563165
10.3830015290206820269521237778
10.3833358663736838925138487694
10.3836975642406482236767547052
10.3840888610375885459654961562
10.3845121776086664081909188862
10.3849701319135144028623062096
10.3854655548612329234655932853
10.3860015073742495705247196087
10.386581298770202806815771433
10.3872085065551015929890047364
10.3878869977261878949251878303
10.3886209516881485247582234191
10.3894148848915366193536224218
10.390273677307410031971761488
10.391202600857200208929324972
10.392207349921602412012714237
10.3932940740567214978961304522
10.3944694130496930415139785958
10.3957405344493820984526245853
10.3971151737103717801414957733
10.3986016770900941468145514322
10.4002090474393990595488130666
10.4019469930258405314770348463
10.4038259795261843790662586973
10.4058572853197625833740854306
10.4080530602069285635705455776
10.4104263876665614258415175065
10.4129913507528270886337250645
10.4157631017136687273425679535
10.4187579353911394595610798346
10.4219933664360050098051511905
10.4254882103352535975282453199
10.4292626682103918040408359507
10.4333384152957284678827392742
10.437738692948212146386011928
10.4424884039726555949275081828
10.4476142109671216583938042755
10.4531446373015322912204245305
10.4591101702367769540106488724
10.4655433655702324350578379156
10.472478953055080030293065677
10.4799539416834717847655539049
10.4880077237457659327544321391
10.5920921150453318134299875967
10.6909286562788343948081046361
10.784934755133125475837681052
10.8745123970383254768253513396
10.9600128092878871022168801069
11.0417402561985459229316758382
11.1199599524270789361091045571
11.1949051436904525522777396892
11.2667827781863833524887952843
11.3357779526796837245594781451
11.4020574047535782582325133053
11.4657722814023052906468318608
11.5270603590904258695382039345
11.5860478447732132587337253146
11.6428508533100117558995135302
11.6975766320353791928670651948
11.7503245854855243764217501538
11.8011871404205576717011636988
11.8502504818961626278897198507
11.8975951842116581011680961096
11.9432967553928773055099732608
11.9874261099685867437351683506
12.0300499818250501149042637371
12.0712312866317693218101898745
12.1110294415485628264440853118
12.1495006485243128276199446041
12.186698146389147865204984483
12.2226724360568082078126504943
12.2574714824420117128794357363
12.2911408961208503747913696269
12.3237240972918073273747905951
12.3552624642088545548889964624
12.3857954679392733748935328762
12.4153607950341182887337982694
12.4439944594782731942584111576
12.4717309051016700148809590187
12.498603099476980580759681927
12.5246426201967848155863190706
12.5498797343107110234893306916
12.574343471606984839504538206
12.5980616923404901053241426169
12.6210611499386160832400555108
12.643367549155019313096871925
12.6650056000884642501923503157
12.6859990684378827126561130579
12.7063708223246761361159763783
12.7261428759782156609914372235
12.7453364305497519977535563129
12.7639719122929235577171961302
12.7820690083252360062560420959
12.7996467001638461803986355208
12.8167232952103504391325403514
12.833316456342738629668561277
12.8494432297579621608098130317
12.8651200711954486438915064684
12.8803628706601789029587940978
12.895186975753454831435022661
12.9096072137100816483674280382
12.9236379122322382921452493381
12.9372929192027044393831663197
12.9505856213532557245413422305
12.9635289619578462063210994462
12.9761354576145955690190880892
12.9884172141755236327842481059
13.0003859418783699902939235787
13.0120529697306522895434951814
13.0234292591923090301113409445
13.0345254171998030363504229671
13.0453517085713957744347494294
13.0559180678304100390475738449
13.0662341104806522985832577319
13.0763091437657421835267641057
13.0861521769418738750936203512
13.0957719310914934440820589186
13.1051768485035004730172636027
13.1143751016438563256061142392
13.1233746017388915439567215729
13.1321830069921387925383374832
13.1408077304541645054569798327
13.1492559475636220088501538615
13.1575346033765924413257833298
13.1656504195002092132743008948
13.1736099007455697398004654526
13.1814193415140181563984262615
13.1890848319300287075799455441
13.1966122637331260695940904711
13.2040073359405411116627577036
13.2112755602916140467013690413
13.2184222664843175062915463102
13.2254526072136760925268279653
13.2323715630213030350068195452
13.2391839469647556334059797715
13.2458944091149263797830465685
13.2525074408892334560873311374
13.2590273792279503351426906658
13.2654584106206173192840499631
13.2718045749891060505067922128
13.2780697694335595028819231767
13.2842577518471030533705256643
13.2903721444049153868388780802
13.2964164369329598133224032614
13.3023939901614057603495953695
13.3083080388675155522055065616
13.3141616949125319961781851181
13.3199579501768767428735751611
13.3256996793977569311294029515
13.3313896429130773966000381272
13.3370304893153669106216779099
13.3426247580192487761908916409
13.3481748817458179493594703431
13.3536831889271280360169699915
13.3591519060338414411678976865
13.3645831598289540682836695043
13.3699789795503717672052584411
13.3753412990249887335985126336
13.3806719587167978276265338807
13.3859727077114488915248750655
13.3912452056395632207226618603
13.3964910245410100228147800848
13.4017116506722536490357771377
13.4069084862587882922869363194
13.412082851194589423321684805
13.4172359846904282106934419553
13.4223690468728162865945086247
13.4274831203352732423393027047
13.432579211643537941848893973
13.4376582527962769211632237507
13.4427211026427786020277929962
13.4477685482590606055255331642
13.4528013062837589365131560463
13.4578200242151120608513870016
13.462825281670299764550468672
13.4678175916083460256532016084
13.4727974015177468131953692967
13.4777650945699376281671145887
13.4827209907396716017635494044
13.4876653478933369560421295283
13.4925983628462025075899068193
13.4975201723895415582187269868
13.5024308542885478760088393818
13.5073304282519224384864524748
13.5122188568739761055991807459
13.5170960465500613363536299129
13.5219618483661153867726631621
13.5268160589630680595751133869
13.5316584213768389528688922949
13.5364886258546222149645967001
13.5413063106481309973179115595
13.546111062784449019106980584
13.5509024188151131537794049016
13.5556798655440275592989993656
13.5604428407347890421151804892
13.5651907337979814381520545765
13.5699228864589772259557549075
13.5746385934067650966451530029
13.5793371029243036748584845853
13.5840176175008837567890769444
13.5886792944269642960822073513
13.5933212463719308940406799633
13.5979425419452097070980102805
13.6025422062411544432325343311
13.607119221368109452722665144
13.6116725269620378015532139275
13.6162010206850896233304605781
13.6207035587094729544184392291
13.6251789561869766449863548587
13.6296259877044827846566680042
13.634043387725794365389465536
13.6384298510200926070248541191
13.6427840330773274743419655963
13.6471045505108344012595074419
13.651389981447460091399301976
13.6556388659054704689401134263
13.6598497061605043945210839079
13.6640209670998276236282890035
13.6681510765651326557932429512
13.6722384256841215890564443651
13.6762813691911008431067840406
13.6802782257368086344698050198
13.68422727818768836679328932
13.6881267739148136278873427479
13.6919749250726632524236298892
13.6957699088679379052520276186
13.6995098678186028557593269869
13.703192910003335039598354744
13.7068171093015461318796516141
13.7103805056241471773434238874
13.7138811051352143302800327728
13.7173168804647094425505716379
13.7206857709124035948117105611
13.7239856826431461871215470704
13.7272144888736168839462783584
13.7303700300506925389385421635
13.7334501140215562007291938326
13.7364525161956704166399203451
13.7393749796987323012112713578
13.7422152155187232155180598661
13.74497090264416140641257753
13.7476396881946615773199868897
13.7502191875439010994489858833
13.7527069844350884199211635242
13.7551006310890251772114020125
13.7573976483048495904699185478
13.7595955255535448439923888552
13.7616917210642924377284627809
13.7636836619037468158583717813
13.7655687440483040148823311688
13.7673443324494335872867370617
13.7690077610921396537685090202
13.7705563330466136134701570323
13.7719873205131377951186164271
13.7732979648602961599434634334
13.7744854766565450675036370198
13.7755470356951940859600313617
13.7764797910128438669324945586
13.7772808609013252100665103125
13.7779473329131806121547604771
13.7784762638607268286155466607
13.7788646798087342699851036593
13.779109576060756411655579335
13.7792079171391398103691754354
13.7791566367587427951123377364
13.7789526377943884323632590231
13.778592792242074955628153986
13.7780739411739644965348269345
13.777392894687168659301706706
13.7765464318463472422274929526
13.775531300620134229214788407
13.7743442178114030517269269575
13.7729818689813810576795968417
13.7714409083676211195206587891
13.7697179587958363703320122379
13.7678096115856021756358346078
13.765712426449927631418594399
13.7634229313886971277062786534
13.7609376225759808341495422718
13.7582529642412113521539729132
13.7553653885442222401157507158
13.7522712954441426576690758495
13.7489670525621409952920627352
13.7454489950380090613545051733
13.7417134253805771943856998355
13.7377566133119495591479841675
13.7335747956055478767056398353
13.7291641759179509373319550144
13.7245209246145164576639764737
13.7196411785887711775179501553
13.7145210410755545554514734145
13.709156581457901024499006673
13.7035438350676455203393031973
13.6976788029797369041917608096
13.6915574518002439836618409118
13.6851757134480390992833417486
13.6785294849301447064830049986
13.6716146281107290571856442041
13.6644269694737379886704136898
13.6569622998791509773959796759
13.649216374312851031699547717
13.6411849116300997005887931632
13.6328635942926104891582525243
13.6242480680992163193251797529
13.615333941910129384598553277
13.606116787364794848811581699
13.5965921385933433630479842735
13.5867554919216513570266101216
13.5766023055700225386388594684
13.5661279993455090490978467098
13.5553279543278963157670884143
13.544197512549381868591592378
13.5327319766679852918018617107
13.5209266096347341274787945656
13.508776634354678993987427064
13.4962772333418004980641767687
13.4834235483678807783638872285
13.470210680105423801025167396
13.456633687764720921998354775
13.4426875887251718321031910769
13.4283673581609859132986471385
13.4136679286614053721925726785
13.3985841898456094035277413868
13.3831109879724782077935261022
13.367243125545417091290916083
13.3509753609124642757400464895
13.3343024078619316148003070547
13.3172189352138553502393132511
13.2997195664075645528068066166
13.2817988790857082141682096223
13.263451404675118340770220332
13.2446716279649261269872627372
13.2254539866823916591111873718
13.2057928710669549593379772075
13.1856826234430678885200884101
13.1651175377924228932433351997
13.1440918593262562523144115319
13.1225997840584708403362292248
13.1006354583803970216608582688
13.0781929786380907116710248384
13.0552663907131555502331356479
13.0318496896081722484413866904
13.0079368190379232942005411769
12.983521671027716218729966095
12.9585980855202345124909692342
12.9331598499924831177753134128
12.9072006990845464155253181452
12.8807143142420420957550018758
12.8536943233743357301681598855
12.8261343005307798917822554863
12.7980277655974601125187695378
12.7693681840171698645641678999
12.7401489665356003547901247513
12.7103634689770207536095717021
12.6800049920530433530525825955
12.6490667812084192062878530133
12.6175420265081965574303940929
12.5854238625710007622171737812
12.5527053685536648390368746977
12.5193795681929592272038417802
12.4854394299107433283114374096
12.4508778669894962247898586269
12.4156877378258866554081794743
12.3798618462708208283387367821
12.3433929420652699429525843676
12.3062737213821375186417782113
12.2684968274854912808974085557
12.2300548515196684566941210055
12.1909403334420816717195001616
12.1511457631150220372542886159
12.1106635815733956149849468356
12.0694861824871610965639703042
12.0276059138392851851661931636
11.9850150798423263736602950569
11.9417059431193303098496321907
11.8976707271776083081025011576
11.8529016192072180435697944907
11.8073907732396218773322391634
11.7611303137061211428421396496
11.7141123394403206411828310273
11.666328928174143715055583554
11.6177721415828842513153747573
11.568434030941552178547793167
11.5183066434624652769330842068
11.4673820293928048531419811487
11.4156522499608530576748365259
11.363109386271061610267120451
11.3097455492611967149884889113
11.2555528908498362036620012749
11.2005236164197861006423969369
11.1446499988029193564946100876
11.087924393954977586896344539
11.0303392585355648117182676212
10.9718871696395568789237224455
10.9125608469622411323016758409
10.852353177722641070569586816
10.7912572447188248043985504446
10.7292663579469477990929085223
10.6663740902840530408924943051
10.6025743178153450609298603884
10.5378612654823521700625537993
10.472229558842287809297729716
10.4056742828649833769461209126
10.3381910488569403038184089636
10.2697760707985451188935478857
10.2004262526181328470645493767
10.1301392882152919378134306649
10.0589137763982292721285955156
9.98674935333238982492045003752
9.91364684563081743855294789323
9.83960844787821394235723072615
9.76463792920601472302948407163
9.68874087457218824753921648646
9.61192496770961731620301877568
9.53420032437504366826605986111
9.45557988667075324572205253594
9.37607989197957004573437287301
9.29572043366620651061323168321
9.21452613545653736654914168889
9.1325269677384020167331827824
9.04975924254629594723525832629
8.96626683558996595880919035841
8.88210269968173276423214324076
8.79733075629010474920706535139
8.71202828372931533145281959622
8.62628896641955139960437775076
8.54022683727918909850758712364
8.45398144700831276824437736964
8.36772475060255441039224447611
8.28167044900926996851473667945
8.19608692730545675099199016608
8.11131561155914116978161002275
8.02779776257970729012436067685
7.94611492839509156492608818892
7.86705257513124588731869136526
7.79170540161676496035776163725
7.72166333997314926253197555482
7.65936959832461945416656500057
7.60889814938998609354150243162
7.57798248149490013642476730263
7.585375263747318238272483922
7.7540016314657228473842890878


==> anc/WILS3HQG1/LG1gS30110.dat <==
# LG1gS30110
3320.41812355471174119213355234
3320.03241456721989287015700621
3320.01058202570919511963802438
3319.98757291710993168167938604
3319.96332805985390086090430709
3319.93778559701849302005668891
3319.9108808971414353563488526
3319.88254645298998980497840254
3319.85271177838104903021722512
3319.8213033031641933690107465
3319.7882442664965347156558849
3319.75345460855612769800593162
3319.71685086085991871712559581
3319.67834603537267220183752109
3319.63784951261510094914948137
3319.59526692900257067799111037
3319.5505000636702809778459805
3319.50344672506677396966862595
3319.45400063762501078186570134
3319.40205132884910018480818658
3319.34748401718507130387242036
3319.29017950107585190886009537
3319.23001404963383337939147843
3319.16685929539904887363189959
3319.10058212968702432341180251
3319.03104460106772860871500566
3318.95810381755567761395367658
3318.88161185313104453133349519
3318.80141565925248062374982717
3318.71735698206411596866247721
3318.62927228604171913303803235
3318.53699268486604701319138153
3318.44034388035477442681652214
3318.33914611032778124534159935
3318.23321410632367298749015864
3318.12235706212785063087352487
3318.00637861411380538680441892
3317.8850768344391140277366027
3317.75824423817530514850603183
3317.62566780548574062525630981
3317.4871290199972158676666997
3317.34240392453834844551050451
3317.1912631954401254295381746
3317.03347223661024182678328358
3316.86879129460200154904158792
3316.69697559589936357443504177
3316.51777550763086337146466247
3316.33093672290514489753818187
3316.13620047192806878463285275
3315.93330376001401763613183941
3315.72197963354011865594421598
3315.50195747480947051430042934
3315.2729633266857077224216495
3315.03472024773374653875405329
3314.78694869844747115317929969
3314.52936695896131351939150791
3314.26169157842574734907412567
3313.98363785597294498765907519
3313.69492035290419769369885922
3313.39525343539078863169960638
3313.08435184659007353472149109
3312.76193130663340720743792194
3312.42770913843666940916943863
3312.08140491671145133578223397
3311.72274113690893994068599797
3311.35144390010214248448338035
3310.96724360899774093083538529
3310.56987566935838612222402159
3310.15908119010084846613191178
3309.73460767420569360867420839
3309.29620969131991280235729825
3308.84364952154433817947885248
3308.37669775836106526447943341
3307.89513385696001894188726212
3307.39874661235489573663532134
3306.88733454962273714077390628
3306.36070620634310776209540544
3305.81868028483601461766128884
3305.26108564908497228063583042
3304.68776113826450882702305794
3304.09855516555022252426681444
3303.49332506735325673359562547
3302.87193616426741507566566475
3302.23426049082229643863771619
3301.5801751465744533215905625
3300.90956021611368431174388448
3300.22229620018441685542920425
3299.51826089429208210754264703
3298.79732564484875234332000666
3298.05935090607621974421907018
3297.30418101349086322900167281
3296.53163808180318251055214929
3295.74151492643301533494756689
3294.93356689852328014625986389
3294.10750251328119973443570216
3293.26297274063308655116567814
3292.39955881548931472266811645
3291.51675841231764418730967506
3290.61397001514775370781140057
3289.69047529950373456889936712
3288.74541932700356654419486794
3287.77778833638664045539637634
3277.94979499972324501997420228
3270.57198128485191160509371922
3264.03113380820851079498463833
3257.81386167510535268924218947
3251.70313125263469759071473939
3245.59347999166162347561127936
3239.42961320917225485341446391
3233.18145353952434670352143022
3226.83259366581724273088070689
3220.37443968848947420154116269
3213.80303242373359848380200603
3207.11723049607307788552467544
3200.31762913596534156937850693
3193.40589615315232687230639724
3186.38435397502252267058305066
3179.25571161273792009239507354
3172.02289047274901318885489638
3164.68891023946478209498064564
3157.25681392871295348662076867
3149.72961887256656486515788372
3142.1102850783469410802021105
3134.40169533402855915526201465
3126.60664330315231386421099651
3118.72782706910522298640738606
3110.76784639277360273204375252
3102.72920248664610956965023783
3094.61429947437798599009351931
3086.42544695599075793222204132
3078.16486327293720254510359287
3069.83467918888603983510927184
3061.4369417876651248086847066
3052.97361845037032324230875717
3044.44660081670021753024942498
3035.85770866627095663098302137
3027.20869367758021539115100752
3018.50124303793050641633564286
3009.73698288875868949833123866
3000.91748159870767069251084536
2992.04425286231740373379723273
2983.11875862605256152853027534
2974.14241184599163608905519085
2965.11657908321666351301558991
2956.04258294401203280929127775
2946.92170437258605803545830607
2937.75518480430286343263797065
2928.5442281874519703726577642
2919.29000288146017383560265219
2909.99364343921717546062484964
2900.65625228088125555001294458
2891.27890126618187728256882351
2881.86263317186268658655860001
2872.4084630805253631692179552
2862.91737968675243118721444553
2853.39034652601256550359078579
2843.8283031314899368336751931
2834.23216612363283330987276909
2824.60283023688804083140332892
2814.94116928777722057404729279
2805.24803708818010060058701292
2795.52426830741655135887511967
2785.77067928646507518328623497
2775.98806880741822718744890935
2766.17721882105518230783512196
2756.33889513520717444489494207
2746.4738480664019243167442124
2736.58281305709750016787187593
2726.66651126065338999171706382
2716.72565009603600282737991965
2706.76092377411649429172946151
2696.77301379728990509034628875
2686.76258943402533446035007715
2676.73030816984651481309019238
2666.67681613614002865438562083
2656.60274851809388056799827789
2646.50872994298161750414230727
2636.3953748499261351068791364
2626.26328784220221278947644611
2616.11306402306722090865688663
2605.94528931604491114009583433
2595.76054077052734125645983145
2585.55938685350443458200535941
2575.34238772817909814167160834
2565.11009552017791449843010649
2554.86305457202289781834377626
2544.60180168648840497509520563
2534.32686635942877865126844338
2524.03877100262645184791431137
2513.73803115717686012481146147
2503.42515569789540366458226255
2493.10064702920270519928151995
2482.76500127291736494789727303
2472.41870844836017551512147755
2462.06225264515019521814722675
2451.69611218905106509929815026
2441.32075980120538016917582541
2430.93666275107568528701904918
2420.54428300339266472462371493
2410.14407735939424353079953288
2399.73649759262353680397031461
2389.32199057953879465330281051
2378.90099842517462650440740521
2368.4739585840807842929409076
2358.04130397675258065472417529
2347.60346310175556059455037396
2337.16086014373628253171571419
2326.71391507750095008659318713
2316.26304376833412596987802708
2305.80865806872081354129591501
2295.35116591162677263771699527
2284.89097140048400946347185467
2274.42847489602091351914890231
2263.96407310006947785473466934
2253.49815913647540463010895737
2243.03112262923064027429573466
2232.56334977794197949003007483
2222.09522343074380266148376224
2211.62712315475774614676837529
2201.15942530419713015996564941
2190.69250308620926648013816436
2180.22672662454432130208343697
2169.76246302113520153468793529
2159.30007641566895117745738128
2148.8399280432263744577728302
2138.38237629006303148721678364
2127.92777674760136842913360452
2117.4764822647005364730421961
2107.02884299826741191804522205
2096.58520646226944368094583391
2086.145917575207215492507326
2075.71131870610200943366382217
2065.28174971905118733790820746
2054.85754801640185949342749509
2044.43904858059107903256421302
2034.02658401469867884540126488
2023.62048458175684965236975943
2013.22107824285863724906505479
2002.82869069410570847836557534
1992.44364540243399410242510712
1982.06626364035415765867132167
1971.69686451964225809433411336
1961.33576502401446625531582039
1950.98328004081825717924089984
1940.63972239177112786457939771
1930.30540286277658023140570611
1919.9806302328458580323845001
1909.66571130215273138376414721
1899.36095091924748041311495209
1889.0666520074551374783143281
1878.78311559048200287270691678
1868.51064081725344941325596141
1858.24952498600507446825239701
1848.00006356764834160450516175
1837.76255022843097602726602163
1827.5372768519115363698587491
1817.3245335602667782906316354
1807.12460873494965097918271437
1796.9377890367150243823356469
1786.76435942502953114171854599
1776.60460317688122138040757722
1766.45880190500406915504595151
1756.32723557553173524424303657
1746.21018252509438068458790934
1736.10791947737173786740672344
1726.02072155911507990813402544
1715.94886231565018328843260438
1705.8926137258728523950283086
1695.8522462167480665349081886
1685.8280286773233193375482663
1675.8202284722662462490225332
1665.82911145493617720968186735
1655.8549419799988077551797151
1645.89798291559275189527995047
1635.95849565505632344588937826
1626.03674012822248828921255302
1616.13297481228953761722957447
1606.24745674227465090563364135
1596.38044152105714652629104378
1586.53218332901785691840814104
1576.70293493328071350732772174
1566.8929476965622835123088443
1557.10247158563466586802341713
1547.33175517940682616484495382
1537.58104567662913027373691629
1527.85058890322552266221527989
1518.14062931925748784288740409
1508.45141002552363145357140743
1498.78317276979842068863563577
1489.13615795271333173706476992
1479.51060463328336409632808931
1469.90675053408159769420474008
1460.32483204606418824345231433
1450.76508423304791876408567985
1441.22774083584215032896008054
1431.71303427603674241968839241
1422.22119565944724242557608216
1412.75245477921837438577994713
1403.30704011858658867458740518
1393.8851788533021665737334662
1384.48709685371110617716525793
1375.1130186864967484458740238
1365.76316761608083408580922121
1356.43776560568341287127505706
1347.13703331804075668784171544
1337.86119011578015552748614051
1328.61045406145020153485212017
1319.38504191720488957233753312
1310.18516914413958323209186117
1301.01104990127661235664789177
1291.86289704419798151032737919
1282.74092212332237803503944841
1273.64533538182337288064506559
1264.57634575318540686433704272
1255.53416085839384891563225118
1246.51898700275510072006953292
1237.53102917234240348713829633
1228.57049103006267682174524697
1219.63757491133938634157471562
1210.73248181940609520402895804
1201.85541142020500451470518615
1193.00656203688442809133448239
1184.18613064388877763601757588
1175.3943128606342543824687187
1166.63130294476305206483164085
1157.89729378496847290255880025
1149.19247689338294248302731048
1140.51704239752048018814238498
1131.87117903176473835600367297
1123.25507412839326485896046677
1114.66891360812816934003416355
1106.11288197020288206282514785
1097.58716228193418523198239974
1089.09193616778816871964496706
1080.62738379792821432348701148
1072.19368387623254386416077545
1063.7910136277682754249326065
1055.41954878570831760197169266
1047.07946357767679246064539521
1038.77093071150801260013291642
1030.49412136040334485801211812
1022.24920514746957119889986742
1014.03635012962160460033717625
1005.85572278083163255555868908
997.707487974705941337999625675
989.591808966369818491851974227
981.508847373640037089007066948
973.458763157463490966740578205
965.441714601599573144735965796
957.457858291522867488611630895
949.507349092521653866417639864
941.590340126966606803004985966
933.706982750722894073986160447
925.857426528677651714592148949
918.041819209353522273274166986
910.260306698577590332263192981
902.513033032173629641353468911
894.800140347644085722243054673
887.12176885480665229797140559
879.478056805348654909609676449
871.869140461260725829511902659
864.295154062109435779210308315
856.75622979110663458179158554
849.25249773993123892831545591
841.78408587225708472640706792
834.351119985938227413260969334
826.953723673800719084849743184
819.592018282987408755921325135
812.266122872799693428691518708
804.976154170977384247138549379
797.722226528354934566215493762
790.504451871829195322214939813
783.32293965557060698287769367
776.177796810406295136106062204
769.069127691299896154846353466
761.99703402284908715221425079
754.961614842717716427979161973
747.96296644291511154879576519
741.001182308830565684747457368
734.076353055926151171144479136
727.188566363985863439442880561
720.337906908813637944265032705
713.524456291266985372788565337
706.748292963506832373179300588
700.009492152337610487127531294
693.308125779504677046429020602
686.644262378808748358105534567
680.017967009889144948980246466
673.429301168519255663862900213
666.878322693248683760087403198
660.365085668217002342548306016
653.889640321953873541054374466
647.452032921969426890717991675
641.052305664927194353100779321
634.690496562179504590953141112
628.366639320431984673274518277
622.080763217289634940009232122
615.832892971421757750140653182
609.623048607066751962395884762
603.45124531258034349347565692
597.317493292712111191169335919
591.221797614275080513260105677
585.164158044851579073347430544
579.144568884155350892239609783
573.16301878764497082445529021
567.21949058195673419617389745
561.313961071696251236411124903
555.446400837096766755764952365
549.616774022018549524999093619
543.825038111727329092179846064
538.071143699850453535721390461
532.355034243866927445907155551
526.676645808441464228362479586
521.035906795862817644094709752
515.432737662792575605044876286
509.867050622471895845533599222
504.338749331469884482926553959
498.847728559987960512470716472
493.393873844659051069012226054
487.977061122698199069060992488
482.597156346171439825280388561
477.254015075051838268639693126
471.947482047624503408478731069
466.677390726685237328242893707
461.443562819849139927687162391
456.245807772144751140716360686
451.083922228914790135240806913
445.957689466874692659789902708
440.866878790993201197113188035
435.811244894653248695045082025
430.790527180324055905857216125
425.804449037724196658013034774
420.852717076177493211455962685
415.935020307555708159558342116
411.051029275860366537693180995
406.200395129116410260861794801
401.382748628827883175800987198
396.597699091774884581426641021
391.844833258405200471350360925
387.123714081485948284187899735
382.433879428021747338459490254
377.774840686706525221615328003
373.146081272344707532960482585
368.547055017741000512464351547
363.977184442500885922023359841
359.435858886988365483818161038
354.922432498332435095529482224
350.436222053834628093613506707
345.976504605377800838508478174
341.542514926437008741978477185
337.133442741006457774151299601
332.748429711134201993275187983
328.38656615674145523199758429
324.046887477927972038671595297
319.728370245947283977806414971
315.429927924377448001018242731
311.150406176595809279325521419
306.888577709346397285815702539
302.643136594791077688342344119
298.41269200474674301979708254
294.195761280568276328685120497
289.990762250017202774846016808
285.796004688057887600659539738
281.609680801347428423397218078
277.429854595606668574678464998
273.254449960290584114835001904
269.081237275019291612902052818
264.90781830581496679299589508
260.731609114684469285129003445
256.54982065138628422758974453
252.359436628583233207543342183
248.1571881974163472916609611
243.939524835090784701363793663
239.702580723008404751986768206
235.442135724789858708058459516
231.153569856616242062592726711
226.831809861771850473809460223
222.471266134975028385082892005
218.065757758948794894746731455
213.608422771398982685057211029
209.091609911096023328789269029
204.506746903102965091946980533
199.844178695060158499008193598
195.09296673554022628618800479
190.240637060976988450406787802
185.272860104798105814247375395
180.173037908068326104479387434
174.921763369593332728140532717
169.496098867847025523509459898
163.868593630737513376093242121
158.005912470903378606911904882
151.866867078281997503704466831
145.399492364591690226910051636
138.536522920160320786597939246
131.188029071548798666820206215
123.228625755433467843030963408
114.473260182600997746973380822
104.625522999633105365725330673
93.1451066904000323494259516305
78.7756897515889246848933413837
53.6615979169857580470448126425


==> anc/WILS3HQG1/LG1gS30210.dat <==
# LG1gS30210
-597.093859390423781028808825538
-597.128133161874085894307978192
-597.130317434932520963995207636
-597.132637149218608220108755633
-597.135100407305328646572131911
-597.137715773042088657151307789
-597.140492295928306876745232009
-597.143439536618933231206173828
-597.146567593600901935675000748
-597.1498871310795504722948407
-597.153409408113898512826931281
-597.157146309039352296849124271
-597.161110375215857549498713961
-597.165314838138741788233935815
-597.169773653948436681816285315
-597.174501539373922349217590028
-597.179514009143054804017156053
-597.184827414890888965331244973
-597.190458985594653484598152993
-597.196426869561127481045695165
-597.202750177988766989782556236
-597.209449030122980556124763827
-597.216544600018404941321889113
-597.22405916491682497246910779
-597.232016155243453160639200845
-597.240440206217566853048814054
-597.249357211065920112493873549
-597.258794375818825324837579582
-597.268780275659250809845094186
-597.279344912784614145567593197
-597.290519775729068406901613068
-597.302337900080874737174406308
-597.314833930514816622627932193
-597.328044184043417796493894587
-597.342006714372847117815005927
-597.356761377229691183220222761
-597.372349896503100321206253884
-597.38881593102300727571706368
-597.40620514176901083331548889
-597.424565259275928060099587633
-597.443946150970755908145734836
-597.464399888141640362355931286
-597.485980812202210438372399347
-597.508745599874062738139563921
-597.532753326866032890920297553
-597.558065529580900777031187876
-597.584746264328068726343931023
-597.61286216346423102606363436
-597.642482487822806814374647361
-597.673679174726606440189488595
-597.706526880806494486219285075
-597.741103018771332207300947284
-597.777487787190839215163373833
-597.81576419226279899490391536
-597.856018060438813798384418927
-597.898338040678137875570738034
-597.942815594986507210449325063
-597.989544975775838738474384197
-598.038623188450668168690375586
-598.090149937487684142598076349
-598.144227554125123585803174762
-598.200960903618519311338928522
-598.260457269847710938761005269
-598.32282621487649259922675887
-598.388179410870097964731253993
-598.456630441566210655446014523
-598.528294570271605293715226629
-598.603288471118114120320211742
-598.681729920057592477048235197
-598.763737441805113636074298949
-598.849429908651923428435613911
-598.938926086763866127779450808
-599.032344125256167843132980724
-599.129800982990719845948329758
-599.231411787676404458245637719
-599.337289121465588266462083125
-599.447542226829684688762240858
-599.562276126062648603419344255
-599.681590647302372751997283895
-599.805579349475145595008328213
-599.934328338056512132779963384
-600.067914963001931963024114458
-600.206406389631398688096651
-600.349858032652480828680930653
-600.498311842874833205833028907
-600.651794435504826117533832324
-600.810315048210205358093322867
-600.97386331641021632724301482
-601.142406852474901990831933385
-601.315888614706715800933939581
-601.494224051126449942889170159
-601.677298002191887258590646539
-601.864961345639478091218390971
-602.057027365654434004030532561
-602.253267827540362515002059238
-602.453408737973060926074969671
-602.657125769781076397138486024
-602.86403932899439625460363486
-603.073709240637883622557518626
-603.285629028412901154071576401
-603.499219762003296430249130661
-603.713823444254000958196588685
-605.508766258751337242812215456
-606.199754058688567743352075644
-606.305298118611764625608342803
-606.036049535985773599267062376
-605.502531541460383890417474394
-604.771169266989398376803844453
-603.885475173944110318177235243
-602.875715168826093639883652567
-601.763897089998380981274759538
-600.566582056440280774049559759
-599.296577665484378767034942116
-597.964012272034285414647289105
-596.577045829266040690868664952
-595.142356831722568309301200666
-593.665485733895372824760962624
-592.151083230237281989315421589
-590.60309363643523172550882229
-589.024892887756683523370414478
-587.419394105456773180710215142
-585.789129538412547768323218155
-584.13631500008274632180730503
-582.462901136355658619255172979
-580.770614649170711538605856882
-579.060991763564581175730331872
-577.33540563670434806876453547
-575.595088986416486803028143508
-573.841152911424833330953790889
-572.074602651221801029046041523
-570.296350866718437480857479964
-568.507228897414074473127421223
-566.707996355553332619239607273
-564.899349344660236557667400625
-563.081927533283283093193262806
-561.256320270650035520528426475
-559.423071896218024324873741522
-557.582686367608217085713192306
-555.735631309469901835247311916
-553.882341568212708521695218966
-552.023222343313834805624798624
-550.158651954349268025918011162
-548.288984293455160004003247986
-546.414551005172017177203719955
-544.535663429226593127063255298
-542.652614336502633121952333744
-540.765679484035320944719760001
-538.875119011171379460955532992
-536.9811786959363313827395184
-535.084091088037366337136735749
-533.184076532719865048342582796
-531.281344097819269260100700951
-529.376092414751808180400688247
-527.468510442821956814788292892
-525.558778165053954495838767558
-523.64706722274839671080417135
-521.733541495097312456142492825
-519.818357629441073583125288822
-517.901665527100311853803304123
-515.983608789151001798013949263
-514.06432512601864306582921155
-512.143946734337649620002176353
-510.222600644145855632256037318
-508.300409039154060283577712251
-506.377489552540461375075764241
-504.453955540464315909159926683
-502.529916335267647169825824255
-500.605477480134386597286688936
-498.680740946799646830534836322
-496.755805337744992779209615831
-494.830766074176132750142363498
-492.90571557095525277311461223
-490.980743399549414247108769447
-489.055936439957424070474023324
-487.131379022488974408398987387
-485.207153060190423671095936314
-483.283338172640293761833500717
-481.360011801773467413938572562
-479.437249320335374907746786403
-477.515124133515452682004940729
-475.593707774262214630272778701
-473.673069992739852349866548016
-471.753278840347890500554089071
-469.834400748690641603277222202
-467.916500603851654362496101825
-465.999641816299697415838041613
-464.083886386726770590574675041
-462.169294968094925707596027214
-460.255926924147075248809228618
-458.343840384617261912048292296
-456.433092297357869875024964658
-454.523738477584814011305040551
-452.615833654426698439379666815
-450.709431514950158263195514938
-448.804584745820969556569514834
-446.901345072748926131409679352
-444.999763297853841820586199532
-443.099889335080257943354150442
-441.201772243779439922969252159
-439.305460260568964955347093029
-437.411000829572571269050172888
-435.51844063113590205056915013
-433.627825609107282167024762624
-431.739200996766666915741220841
-429.852611341480357058360267885
-427.968100528153945176177203676
-426.085711801551210262130142128
-424.205487787542278966053897226
-422.327470513340294413225393707
-420.451701426782050976305355104
-418.578221414704542074269184683
-416.707070820466106372312048691
-414.838289460657825932358491298
-412.971916641048009897034779017
-411.107991171799972714871390387
-409.246551382000871671347674004
-407.387635133537090794738148373
-405.531279834349534430771864836
-403.677522451100212350769520813
-401.826399521279648555312494188
-399.977947164782918210907318129
-398.132201094980502454261482089
-396.289196629308640883638909285
-394.448968699402448854026615362
-392.611551860793744228534540722
-390.776980302194289587860474866
-388.945287854383995140186336662
-387.116507998722539242264677942
-385.290673875301842495925519357
-383.467818290755873165199534145
-381.647973725743361863237376508
-379.831172342118158104638619369
-378.017445989801166724440057197
-376.206826213367054919696878178
-374.399344258358217614164100347
-372.595031077337827052728221112
-370.793917335693169284053163362
-368.996033417199882967093315399
-367.201409429357162399608565134
-365.4100752085034646406495419
-363.622060324721768063473815767
-361.837394086542964751255099506
-360.056105545455530086622711032
-358.278223500229198059567351937
-356.503776501059978710189912649
-354.73279285354348331996669908
-352.965300622483172149972541451
-351.201327635539807467583391653
-349.440901486728080157227739737
-347.684049539766080304347887819
-345.930798931282999773843157139
-344.181176573890187039188559328
-342.435209159120420481039683531
-340.692923160240025245678487751
-338.954344834938229767545320792
-337.219500227897940498470331222
-335.488415173251906576281741075
-333.761115296928049476525024745
-332.037626018887545531457245599
-330.317972555259071015070598489
-328.602179920372449760330194876
-326.890272928694781505340013569
-325.182276196671974898457420136
-323.4782141444784618955668166
-321.778110997677729748475955303
-320.081990788796172528245129113
-318.38987735881263578998294869
-316.701794358565905225790853791
-315.017765250082272649041432988
-313.337813307825200103056152625
-311.661961619868995004423371599
-309.990233088998305745360858801
-308.322650433735147835105477405
-306.65923618929507521549432141
-305.000012708474019611727247925
-303.345002162467232458815503949
-301.694226541621678871680812123
-300.047707656123151106998003385
-298.405467136619289812169337792
-296.767526434779624894898907007
-295.133906823793673907830318668
-293.50462939880806426668634947
-291.879715077303576254769191841
-290.259184599412936465898595811
-288.643058528180125962649875763
-287.03135724976190384383441739
-285.424100973572184996809781172
-283.82130973236985043381868985
-282.223003382290509659296020063
-280.629201602822676873505920062
-279.039923896728766377586347188
-277.455189589911257200422725017
-275.875017831224322616501120239
-274.299427592231166766881351062
-272.728437666907257936397500377
-271.162066671289596085420272786
-269.600333043072100892591404206
-268.043255041147155746508263967
-266.490850745093292741851601941
-264.943138054608953702941612145
-263.400134688892212490554510988
-261.861858185966294262534766125
-260.328325901950677872703499176
-258.799555010277518123889220486
-257.275562500853075058171112165
-255.756365179163787789477745413
-254.241979665326580479440987777
-252.732422393082937845641301401
-251.227709608736236990526457728
-249.727857370031771267219279286
-248.232881544978850272271241645
-246.742797810614307791319934774
-245.257621651706696536542426873
-243.777368359400394718341748559
-242.302053029798794799823999214
-240.831690562485689101443987579
-239.366295658983910162773312403
-237.905882821150225834424895666
-236.450466349505429868948784495
-235.000060341498508205386586075
-233.554678689703699095458582164
-232.114335079949201594038454526
-230.679042989376221622998127441
-229.248815684426977702106432828
-227.823666218760219405629646406
-226.403607431092740526234534021
-224.988651942965295681452617561
-223.578812156431253549775955164
-222.174100251666241935217983773
-220.774528184496959286634518749
-219.380107683847243990530630505
-217.990850249099406555824965078
-216.60676714736874055105039556
-215.227869410689035665781251864
-213.854167833106820367297074215
-212.485672967681962120219096494
-211.122395123392149831077025451
-209.764344361938675861216750805
-208.411530494450823398945205203
-207.06396307808604896246291753
-205.721651412523029073652322562
-204.384604536344514440593882409
-203.052831223306804041038915862
-201.726339978492515022140704467
-200.405139034343182019581478689
-199.089236346568071030681517292
-197.778639589925438011629483403
-196.473356153872300549522546782
-195.17339313807862190541266832
-193.878757347801630032625669449
-192.589455289115809418966745913
-191.305493163993910330231442968
-190.026876865234117766580345017
-188.753611971228310674500121618
-187.485703740566120145686289922
-186.22315710646926290726277896
-184.965976671050382756486576397
-183.714166699390377070325129042
-182.467731113427917437789151481
-181.226673485654592088347602103
-179.990997032608802343586311477
-178.760704608161234971238257397
-177.535798696584406186127843168
-176.316281405398430178299282919
-175.102154457984804448702455366
-173.893419185959624823837455113
-172.690076521297243656649067732
-171.492126988194964177517630474
-170.299570694668920928095963602
-169.112407323870829293063879519
-167.930636125114794844026060062
-166.754255904602853923873743372
-165.583265015837368913456789239
-164.417661349707823097209218261
-163.257442324238949009795621096
-162.102604873986478488073724826
-160.953145439066120103038717694
-159.809059953800647768724943074
-158.670343834969220501688464793
-157.536991969642244721553429726
-156.408998702584234113004360063
-155.286357823206214654270587907
-154.169062552048260447448157293
-153.05710552677172568033344403
-151.950478787639655330037469604
-150.849173762462707685624865265
-149.753181250986700669886416713
-148.66249140869659614674153804
-147.577093730010356362069782531
-146.496977030834638379354413305
-145.422129430452729339136691463
-144.352538332713460553253092306
-143.288190406488064209559860683
-142.229071565360044531093859472
-141.175166946511116616946706552
-140.126460888764111124912732467
-139.082936909741440820134608719
-138.044577682095264255663837719
-137.011365008762849888094807349
-135.98327979719782705164002911
-134.960302032524993460217814843
-133.942410749563115951460555518
-132.929584003656694189510209203
-131.921798840253936497088877254
-130.919031263164201540368207346
-129.921256201423865852899164165
-128.9284474746949595110160066
-127.940577757115942515819187091
-126.957618539518641675302235931
-125.979540089919598013286956905
-125.006311412187850534013045063
-124.037900202784462305768880742
-123.074272805461833810708058518
-122.115394163802996120946643922
-121.161227771472577192873962783
-120.211735620041926996517490124
-119.26687814424090326610673851
-118.326614164477983898807128451
-117.390900826458600634744317211
-116.459693537718788450505859309
-115.532945900877312376444746113
-114.610609643394252610815001881
-113.692634543607470847428782034
-112.778968352800301498216425176
-111.869556713034049661078618231
-110.964343070457252488910800079
-110.063268583779969202907415399
-109.16627202757537938715252939
-108.273289690042432809435193209
-107.384255264831917585518695777
-106.499099736503770459479649888
-105.617751259145373978371375526
-104.740135027638552014097199614
-103.866173141016512668819679731
-102.995784457300556401538212921
-102.128884439149352612701097993
-101.265384989590288656651926444
-100.405194277032009651156163673
-99.5482165486788772524999435295
-98.6943519313806267847391349042
-97.8434962188527824510241024693
-96.9955406440940023722580123446
-96.1503716357038544216270314177
-95.3078705566667007208006201978
-94.4679134240122231657632102747
-93.6303706075881293080997510979
-92.7951065059827914878114479251
-91.961979197411546580093832612
-91.1308400631260776343936062796
-90.3015333806169584350774738676
-89.4738958835494598900342704993
-88.647756284995457734278369599
-87.8229347600918680066890599298
-86.9992423837590901495524267931
-86.1764805185402485775854088176
-85.3544401469601503819271688182
-84.532901142035640320892745672
-83.7116314686768854660382915719
-82.8903863076783454508692810104
-82.0689070927798899387318151205
-81.2469204498473643410320563972
-80.4241370255344301082547092835
-79.6002501907900581470229202087
-78.7749346022020308593116427934
-77.9478446013331073345653724244
-77.1186124288088634041094092173
-76.2868462258230595671007509048
-75.452127790770661732234166636
-74.614010052686873655783063194
-73.7720142157880972945758218243
-72.9256265203217348924128074901
-72.0742945536715022460844334651
-71.217423031621777726651088126
-70.3543689520464083928753044067
-69.4844360009663244154240007687
-68.6068680624442616722821232245
-67.7208416471414264167005840133
-66.8254570067678557105689309813
-65.9197276392225963689944491144
-65.0025678064234518357740263129
-64.0727775757365172392091293969
-63.1290247449553731821769901147
-62.1698228027682994159762602067
-61.1935037856289229695091212225
-60.1981844778960398882294889125
-59.1817238019832621167022514278
-58.1416683572689949161713401641
-57.0751817217972613014454442453
-55.978951040516698249298341409
-54.849061076520169591611830525
-53.6808203552818057926501345062
-52.4685144692847887794376992315
-51.2050443349752026068117574708
-49.8813741899775998890163806056
-48.4856466108355379938105598732
-47.0016714167195795755144205784
-45.4061208465939007844127093608
-43.6626787476275437893755588675
-41.7074634068234287604332302555
-39.3991435505211937210462749143
-35.9743541070121261757195652589


==> anc/WILS3HQG1/LG1gS30310.dat <==
# LG1gS30310
55.1111111111111111111111111111
55.1100535431788893171479348583
55.1099778197965343259689933775
55.109896724786168825448186402
55.1098098812165763662282057716
55.1097168860450798743723687618
55.1096173083365283565415379149
55.1095106873631028039846344548
55.1093965305771568883896298792
55.109274311448815558983408312
55.1091434671595323585185690666
55.1090033961422524876270633169
55.1088534554582415887165587991
55.1086929580000180295924442673
55.1085211695091671885349836353
55.1083373053971178261959026379
55.1081405273562209258029329619
55.107929939747688139560373606
55.1077045857521178375267245556
55.1074634432674592478702538074
55.1072054205383367236378098815
55.1069293514996740742834307245
55.1066339908165203441550155267
55.1063180086008804665593721222
55.1059799847851938073496235842
55.1056184031308775447797742124
55.1052316448490567909599308001
55.1048179818092358905521887384
55.1043755693102218461468744788
55.1039024383860875932947654356
55.103396487618356021231206258
55.1028554744238912108423398514
55.1022770057861972056484840446
55.101658528395942474948250293
55.1009973181645456669853370926
55.1002904690725707484771689378
55.0995348813124825210522345537
55.0987272486830020070047694007
55.0978640451898703996955749674
55.0969415108052751595736240284
55.095955636335507283253942708
55.0949021473435995645384542856
55.093776487070736504274612402
55.0925737982971220425574538383
55.0912889040797360595369822703
55.0899162873009991601347081344
55.0884500689587921453764956925
55.0868839851245363045595163937
55.0852113624921277917945552802
55.0834250924364284862676879404
55.0815176034957415713413305906
55.0794808321882374145615028519
55.0773061920676391536772966162
55.0749845409186228508363863885
55.072506145987329561765534288
55.0698606471371218542481606089
55.0670370178142412070570542626
55.0640235237023317173355168086
55.0608076789388864723606990245
55.0573761997605431317788672958
55.0537149554378026123889522819
55.0498089163531677906514139021
55.0456420990698970546256118961
55.0411975082315403272823788543
55.0364570751251736611398494236
55.031401592733774387320817965
55.0260106470954847793840838499
55.0202625447796019894821666126
55.0141342362810104548740668833
55.0076012351264460310675006101
55.000637532477455953634465999
54.9932155070062037604252636044
54.9853058298113731574375022599
54.97687736413236035853210214
54.9678970596107227487603378553
54.9583298408384860302330843913
54.9481384899234165619525243127
54.9372835227917555412770109919
54.9257230589392028153643847889
54.9134126843311466832743714198
54.9003053071432783341240684117
54.886351006023821451432696142
54.8714968705486639372224949945
54.8556868335307129779035823733
54.8388614948348176304322288432
54.8209579363396221296974011611
54.8019095276777309219562364376
54.7816457223755796451575837362
54.7600918440044037734720565474
54.7371688619436575581141544162
54.7127931563481273410292701742
54.6868762718997577127073972292
54.6593246599148009828636422672
54.6300394083662233819369697351
54.59891595937024331445916802
54.5658438136742958971826455936
54.5307062216714368347981003935
54.493379860452999293200704622
54.4537344963969341162810291397
54.4116326327733758926595215412
54.3669291418312014329463023849
54.3194708808092277428120212654
53.7502453856731837290729705862
53.2525925123108684434838291316
52.798479680397224060505903177
52.3752287864613203468897996757
51.9756326192368463833965552214
51.5950632750428863200808100266
51.2303107076565318881693897911
50.8790256576049775499134512879
50.5394194252388853082036112103
50.2100879996896030720512740807
49.8899023444742125819543914028
49.5779364935863897442959391163
49.273418515418867367434652336
48.9756959568465731580906661516
48.684210811838887611059703629
48.3984809591645025781255727856
48.1180861161088185264824609553
47.8426570205019117251693850046
47.5718669689202005841605234741
47.3054251062952767685884711042
47.0430710387375894660507413842
46.7845704607237572808181624636
46.529711570138335991890167932
46.2783021025384224110616774251
46.03016685737867605703429025
45.7851456189572772482801568649
45.5430913969365077735855363276
45.3038689277575297724045278551
45.0673533906851807137999746908
44.8334293016827245610832669116
44.6019895556028025887323447201
44.3729345928427015009165038164
44.1461716710497875586480582624
43.9216142259693383438347869835
43.699181308318451431506968899
43.4787970858077443353589500705
43.2603904012388428198464194327
43.0438943790726091455237802855
42.8292460740614701501392672287
42.61638615652368854828473626
42.4052586296504331945988439456
42.1958105749112665838876901867
41.9879919221863447647064070022
41.78175524172494834251153747
41.5770555554264567039585477146
41.3738501652747826567442378162
41.1720984970412688608384540562
40.9717619576127475716839635538
40.7728038045079075046761271723
40.5751890263220380673584683063
40.3788842329923448360112484879
40.1838575549072356347527589322
39.9900785499964786168731093992
39.7975181180376028783437807063
39.6061484214995750065837303563
39.4159428123195047244320327089
39.2268757640734737180942137022
39.0389228090598615197351595188
38.852060479863874408050827624
38.6662662550163114439633444996
38.4815185083987282306227528278
38.2977964620817676861627729234
38.1150801423141026580501090314
37.9333503384066786449292402474
37.7525885642811867624921917272
37.5727770224733082510184530398
37.3938985704005724871691937704
37.2159366887219377569418527735
37.0388754516316783438905778708
36.862699498944051735421686766
36.6873940098377079650632801757
36.5129446781400481672443202809
36.3393376890418802792646967723
36.1665596971418782496688725904
35.9945978057286340070480782904
35.8234395472155928342858854513
35.6530728646509655259662945975
35.4834860942308879012968239989
35.3146679487497145460786061178
35.1466075019264463095802395986
34.9792941735509508577670940962
34.8127177153978875842879691106
34.6468681978601325287496194541
34.4817359972570513963664275314
34.3173117837762212094922369032
34.1535865100101820474207154532
33.9905514000525352425972144665
33.8281979391202161406494115585
33.6665178636710785882454373013
33.5055031519880530901943473294
33.3451460152030976254262527178
33.1854388887359643317518544892
33.0263744241244700941594988229
32.8679454812244966234955108597
32.7101451207593668445053282994
32.5529665971995592312079530553
32.3964033519549391038389177689
32.2404490068628139662225744883
32.085097357956166093370455109
31.930342369497386477695604215
31.7761781682637360013197311558
31.6225990380715978664979659391
31.4695994145273649373634009434
31.3171738799935313296385459247
31.165317158759233533918799644
31.0140241124051164120525127158
30.8632897353529870752440976399
30.713109150591268148780855173
30.5634776055677741933118285938
30.4143904682418137825589862865
30.2658432232880674054625092503
30.1178314684451102376154082616
29.9703509110018409985509598928
29.8233973644154454961489945602
29.6769667450548678221384162501
29.5310550690640851287111990602
29.3856584493397849833948991043
29.2407730926183288487705022772
29.0963952966671525399958201999
28.9525214475760057534762951951
28.8091480171436690221419033025
28.6662715603560087424722617243
28.5238887129514401663733955623
28.3819961890700653190052456738
28.2405907789829384901043608479
28.0996693468980869914322081739
27.9592288288400799633387315525
27.819266230600093786396382526
27.6797786257535697015556939407
27.5407631537426981143697607013
27.4022170180210952670006424781
27.2641374842581619818003595395
27.1265218786007314552000734854
26.9893675859897240229925306184
26.8526720485296318122987378766
26.7164327639087556000125996107
26.5806472838682103466903460525
26.4453132127178050807753868654
26.3104282058969873621439861049
26.1759899685791227284856549479
26.0419962543174555774831428624
25.9084448637311701001196046856
25.7753336432300383783794797136
25.6426604837762078025483046511
25.5104233196817417444374856935
25.3786201274405861260276847547
25.2472489245936903196390783074
25.1163077686260638665225390019
24.9857947558946009565004260712
24.8557080205855526134755597593
24.7260457337005722131306523241
24.5968061020703034447521408587
24.4679873673945212360895935806
24.3395878053078755987350799145
24.2116057244703259253294780116
24.0840394656813890764874011348
23.9568874010173587264454025275
23.8301479329906859784698182284
23.7038194937307422953691384697
23.5779005441852153936864683046
23.45238957334141699453020877
23.327285097466808277626444061
23.2025856593680746122542745762
23.0782898276681056998238122256
22.9543961961002607151264097126
22.830903382819320430669404523
22.707810029728549701929953615
22.5851148018223141289178164189
22.4628163865437142365545957024
22.3409134931567191759804212489
22.2194048521322997815535329434
22.0982892145480778623585308338
21.9775653515010248987386525832
21.8572320535327588879988903116
21.7372881300670029714145001769
21.6177324088587837076952148981
21.4985637354549604651169191212
21.3797809726656904130956504906
21.2613830000464460300242196961
21.1433687133902139323058111054
21.0257370242295151929693570637
20.9084868593478981790583848466
20.7916171603005653159873895355
20.6751268829438051039776968596
20.5590149969729101851778240548
20.4432804854682713077952160311
20.3279223444493456722159250165
20.2129395824362063894585610084
20.0983312200183876493290654367
19.9840962894307476984241396992
19.8702338341360788800036215915
19.7567429084142008013022302176
19.643622576957279180956164304
19.5308719144711191010802769147
19.4184900052821872557002196091
19.3064759429501233596553767455
19.1948288298855061690841335813
19.0835477769726445749561320347
18.9726319031971689730539429359
18.8620803352782025950314906276
18.7518922073048967128857166653
18.6420666603771176100810961797
18.5326028422500769529026371623
18.4234999069827007011652019215
18.3147570145895349735169866851
18.2063733306959903341553195618
18.0983480261967287993185136311
17.9906802769170004775159195841
17.8833692632767391607989244211
17.7764141699572283787576089103
17.6698141855701514152670205192
17.5635685023288405728420725258
17.457676315721542552956922206
17.3521368241865182046405288167
17.2469492287887960795061693486
17.1421127328984002201759721486
17.0376265418698734015254664265
16.9334898627229176406373640583
16.8297019038239741917927524922
16.7262618745685654468485056708
16.6231689850642211681879510282
16.5204224458138112899480921807
16.4180214673991071319002624328
16.3159652601643922772833408775
16.2142530338999435687551054961
16.1128839975252016727284086758
16.0118573587714494485696805159
15.9111723238638149319056624017
15.8108280972024140966178448744
15.7108238810424466935556254059
15.6111588751730563706506739137
15.5118322765947639535599086719
15.4128432791952802022886262662
15.314191073423501551005712192
15.2158748459614892784648295658
15.117893779394229237517841506
15.0202470518769656859747463165
14.9229338367998988987206454346
14.8259533024500320930729649248
14.7293046116699487556811277227
14.6329869215132967089306878154
14.5369993828967501861341743409
14.4413411402482157852733377833
14.3460113311510424273399784137
14.251009085983989343129243915
14.1563335275566996364271804199
14.0619837707404201056355198954
13.967958922093700732636352513
13.8742580794827995486088669245
13.7808803316965104418350310917
13.6878247580551228612344487712
13.5950904280132132690231414323
13.5026764007559585826000301939
13.4105817247886516940486161243
13.3188054375190884383499817704
13.2273465648324840695913284441
13.1362041206585653672660110076
13.0453771065304718992968784525
12.9548645111350866795904253342
12.864665309854402438323123158
12.7747784642975149328492882307
12.6852029218228191234973329545
12.5959376150499675761103827758
12.5069814613611330834285490379
12.418333362391099168437061967
12.3299922035056827891992135997
12.2419568532679731472222359228
12.1542261628918489467322476404
12.0667989656822136926127108309
11.9796740764613645776908382429
11.8928502909808851179234104736
11.8063263853184248637092221933
11.7201011152587011579659269117
11.6341732156580279312648848212
11.5485413997916448188023569214
11.4632043586830863433990074798
11.3781607604147954150718659304
11.2934092494191478242716376308
11.2089484457490146164081737842
11.1247769443269470833214378753
11.0408933141720244352958835887
10.9572960976033568554011653481
10.8739838094191864036172077789
10.7909549360504749343924730163
10.7082079346878116055610685946
10.6257412323804124596675634597
10.5435532251059207031821406431
10.461642276809648427368285361
10.3800067184118283175026316872
10.2986448467813670718567840321
10.2175549236745104595784922794
10.1367351746367428203341702314
10.0561837878661509503702935135
9.97589891303638329777078064117
9.89587866007722973534284489247
9.81612109791073438336429357427
9.73662425314063346243597880902
9.65738610869278136605820508842
9.57840460240409039668994411993
9.4996776255573621922263183569
9.42120302135923100121286342127
9.34297858335826979212930767465
9.26500205380012877300368520469
9.18727112191638123335541557204
9.10978342214354258532305468551
9.03253653226850385225548599358
8.95552797149637929012616111733
8.87875519843650785773885326847
8.80221560900206825805668558604
8.72590653421846547550113603602
8.64982523793532117311588974371
8.57396891443654882897754254492
8.49833468594261469954329134914
8.4229195999986749656166163734
8.34772062674183483226524765349
8.27273465604029369323123365762
8.19795849449661815932059617256
8.12338886230681782278310980163
8.04902238996628267881647136872
7.97485561481297124815551537478
7.90088497739750917962294216597
7.82710681766906336654481747927
7.75351737096498958183932927498
7.68011276379130471313918630517
7.60688900937999933777665735859
7.53384200300807305713342203963
7.46096751706193297094305527435
7.3882611958294328319451968604
7.31571855000033316504147861083
7.24333495085431559696200507336
7.17110562411387045167350611032
7.09902564343737565274137480758
7.02708992352547482273899662283
6.95529321281141782381689219929
6.88363008570331897255398538453
6.81209493434328385464326932192
6.74068195984501742287398283673
6.66938516296781078152463760626
6.59819833418066227570010886664
6.52711504306566332624502009216
6.4561286270046053086809832289
6.38523217908696491767748320488
6.31441853517091417009326543813
6.2436802600216756585307520223
6.17300963244328538239201287744
6.10239862931049620437375650689
6.03183890839699296761040299129
5.96132178988410581336049592274
5.89083823642057800743354044077
5.82037883158840515131981018632
5.74993375661200213480725100072
5.67949276512760217681508920898
5.60904515580640741886991999534
5.53857974259806498029313931011
5.46808482232990271548655421772
5.3975481393612620224719252225
5.32695684695028797739464682843
5.25629746494155890453556307847
5.185555833325591054236159698
5.11471706115386426553043100765
5.04376547021351930952568823908
4.97268453277172613552963716496
4.90145680258774239790026624517
4.83006383825690741977541827405
4.75848611779026107457862323136
4.68670294313983106157669220852
4.6146923331448639057218362677
4.54243090308809071798832160847
4.4698937287002311595742393455
4.39705419201806839309756452584
4.32388380596392233928411091314
4.25035201384226217528709540114
4.17642595910258380151149273518
4.10207021964272856035839778889
4.02724649955031618003711392597
3.95191326940116301192637346537
3.87602534391218428880990330708
3.79953338268451416335837071918
3.7223832956875485711912217691
3.64451552961572005292009888352
3.56586420369121127453303056104
3.48635605297747423300109760567
3.40590912241628698427273097314
3.32443113342285014013707766834
3.24181741346975601049630711323
3.15794823189770561937303589368
3.07268531242414312691870544083
2.9858671772934916261793676847
2.89730278833151571787520066718
2.80676262634298682805063500552
2.71396577147477922167589240016
2.61856045411004309945031167426
2.52009333846533740676375172027
2.41795795251397522307768117899
2.31130080202322119146685379893
2.19882996326002015162767542381
2.0783516280334493020183226923
1.94524606237091127124065564383
1.77777777777777777777777777778


==> anc/WILS3HQG1/LG1gS31010.dat <==
# LG1gS31010
-2877.89168641823521130157833147
-2877.55590912654320561499691422
-2877.537254844383386651465379
-2877.5176211014452853152865657
-2877.49696054028468018646093394
-2877.47522380657906076613015454
-2877.45235948648091632048014754
-2877.42831404370500688454108522
-2877.40303175651749441683467092
-2877.37645465481198347020251314
-2877.34852245747573827980982516
-2877.31917251026863485355737293
-2877.28833972445779735423126537
-2877.25595651647237889227313293
-2877.22195274886559441802975755
-2877.18625567289490903002805707
-2877.14878987305623382436211531
-2877.10947721393408133495386248
-2877.06823678975687330329175417
-2877.02498487707495511600905639
-2876.97963489100832306648211704
-2876.93209734554156962720718301
-2876.88227981837504122696952519
-2876.83008692087360996841957978
-2876.77542027368769500403486715
-2876.71817848865512083903687535
-2876.65825715762693647278995243
-2876.59554884889528421052892931
-2876.5299431119366159578680279
-2876.46132649121879322574978961
-2876.38958254985562662143249908
-2876.31459190392692575681022176
-2876.23623226831581467517685261
-2876.154378514947549254836694
-2876.06890274434493002876109309
-2875.97967437144416029616819445
-2875.88656022664111927179477104
-2875.78942467306090178366448636
-2875.68812974106244654268565402
-2875.58253528100438295652793113
-2875.47249913530703533208396277
-2875.35787733084790383566442764
-2875.23852429272286363803818202
-2875.11429308039164762852845022
-2874.98503564720264552761832933
-2874.85060312425727608167106338
-2874.71084612952664298966283166
-2874.56561510307119253876923648
-2874.41476066913581245221468934
-2874.25813402579623290648678213
-2874.09558736271550919381474318
-2873.92697430742937535574031416
-2873.75215040041373557465344726
-2873.57097359899364750449202665
-2873.38330480992774055988861878
-2873.18900845024172540514361484
-2872.98795303558582417707970346
-2872.78001179504961314583805652
-2872.56506331097962190839459605
-2872.34299218190542814857399367
-2872.11368970618390526720944867
-2871.87705458341330751470619378
-2871.63299363004317982883833082
-2871.381422504906378566492156
-2871.12226643961903445173923598
-2870.85546096792583125311855649
-2870.58095264710373672065788313
-2870.29869976346897356480895451
-2870.00867301285063868129628531
-2869.71085614559043192417916159
-2869.40524656419125580171619075
-2869.09185586015712703922905204
-2868.77071027483131744918360204
-2868.44185106713658325950951428
-2868.10533476903763337276941735
-2867.76123330726769301858212518
-2867.40963396737334949263971744
-2867.05063917341913836407576245
-2866.68436605373892888511674265
-2866.31094575990751502214478816
-2865.93052250261432413826492343
-2865.54325226433218066066185281
-2865.14930114456687777171480296
-2864.74884328902605185748946085
-2864.342058349235476225263426
-2863.92912841393311580826968144
-2863.51023434796055292452153239
-2863.08555146832080431484266724
-2862.65524448055279622078946748
-2862.21946159155606761972107022
-2861.77832770745329964941173581
-2861.33193661697004774947148337
-2860.88034205210586480717965085
-2860.42354750853227122973959922
-2859.96149469814217917686553114
-2859.49405049545169024193874708
-2859.02099222807560429037934667
-2858.54199114921690678471548501
-2858.05659391697956467659182888
-2857.56420189128171670941297884
-2857.06404804415797019310596675
-2856.55517126323644239356780836
-2851.38334118949004787415362045
-2847.16283742207881895892120447
-2842.98850216824471679234187878
-2838.63426308529684587597469658
-2834.0338965564035612386781992
-2829.17267857500783823713483756
-2824.05483980158670304519856401
-2818.69177219580671184976247178
-2813.09727025533835334529379906
-2807.28550063192266400113106059
-2801.27012880439972396158463925
-2795.06396578133983047173714399
-2788.67885615096935523352412818
-2782.12567866697130434492130888
-2775.41439753148743352927367307
-2768.55413402902108776000019925
-2761.55324355555897504835773324
-2754.419390819127420418535248
-2747.15961993796175586168156483
-2739.78041818948234459724986149
-2732.28777319125072798005499563
-2724.6872237968574672960957737
-2716.98390521297684870684783701
-2709.18258892069732426804899478
-2701.28771798596606420063462739
-2693.30343830921777746964262104
-2685.2336263138785692709554759
-2677.08191351856050617646046419
-2668.85170838410317372033993814
-2660.5462157769010010943316887
-2652.16845434527282736843518824
-2643.72127206620382875855183875
-2635.20736018539514128653664027
-2626.62926574376270031138712295
-2617.98940285782857622783504624
-2609.29006289933529818054601066
-2600.53342370040671706837549057
-2591.72155789424437504883794344
-2582.85644048730355784550283375
-2573.93995574680566386642291974
-2564.97390347702698839776478564
-2555.96000474881366902068489869
-2546.89990713899981666745972851
-2537.7951895296735372502295301
-2528.64736651139321281456553853
-2519.45789242937644713645537187
-2510.22816510725820431435522345
-2500.95952927915093530352892228
-2491.65327975735974711850206802
-2482.31066436014341516031955387
-2472.93288662131058891423256474
-2463.52110830115151027723286017
-2454.07645171618757973993872919
-2444.60000190343872997493337382
-2435.09280863333138798725695493
-2425.55588828397168080177944821
-2415.99022558826694628277798651
-2406.39677526427411723716332648
-2396.77646353816935272982352414
-2387.13018956835484344256043891
-2377.45882677843339025888825195
-2367.76322410607816930880018905
-2358.04420717419449187110644971
-2348.30257939020400263916842812
-2338.5391229787723449052772699
-2328.75459995284247394337642698
-2318.94975302742192326856698865
-2309.12530648019850602731784122
-2299.28196696272083976022837361
-2289.42042426557390509160588042
-2279.54135204070222286706271704
-2269.64540848378118555936006525
-2259.733236979307974179100399
-2249.80546671087499679908668063
-2239.8627132388988261834095934
-2229.90557904790434873409451669
-2219.93465406530562389564118639
-2209.95051615348032906638622893
-2199.95373157680232362072474348
-2189.94485544517563906422277708
-2179.92443213550204536713555001
-2169.89299569241231939651410045
-2159.85107020949760955246132136
-2149.79917019219109609842091552
-2139.73780090337081009729872205
-2129.66745869268138377254885089
-2119.58863131050511021262203262
-2109.50179820745049310760209463
-2099.40743082016901816982029381
-2089.30599284425777053963512358
-2079.19794049495638878932216577
-2069.08372275630135258765489472
-2058.96378161935844511428011788
-2048.83855231011513817536693881
-2038.7084635075783679513772446
-2028.57393755258947521457427773
-2018.43539064783676880396974739
-2008.29323304951704657439272021
-1998.14786925107030192419198901
-1987.99969815938659928829312687
-1977.84911326386057512771763417
-1967.69650279864708067687146584
-1957.54224989845100885957540525
-1947.38673274816523026799212413
-1937.23032472665270098366744352
-1927.07339454495210569575085589
-1916.91630637917077799617952548
-1906.75941999831401775474959583
-1896.60309088728623122771615497
-1886.44767036528648688774290407
-1876.29350569980904796324278657
-1866.14094021644815519805795436
-1855.99031340469573860867405767
-1845.84196101991078723859796643
-1835.69621518162975695578827272
-1825.55340446837860742511318106
-1815.4138540091387927995591386
-1805.27788557161175151365255138
-1795.14581764741911651846729786
-1785.01796553436896843359519074
-1774.89464141591195265565894257
-1764.77615443790495171285817564
-1754.66281078279422219800115406
-1744.55491374132444925986201221
-1734.45276378187502026661131045
-1724.35665861751995370634319173
-1714.26689327090332182628748547
-1704.1837601370176593368326331
-1694.1075490439687402626365344
-1684.03854731180621630941368809
-1673.97703980949592950591462122
-1663.92330901010622685396211541
-1653.87763504427730358963729138
-1643.8402957520394735155932407
-1633.81156673304329951666152359
-1623.79172139526170529395000112
-1613.78103100222152164106042058
-1603.77976471881938890929551077
-1593.78818965577453387033631442
-1583.80657091276865668497220585
-1573.83517162032099528703935856
-1563.87425298044457378454556045
-1553.92407430612768245696346789
-1543.98489305968277395353489538
-1534.05696489000318808419075506
-1524.14054366876643117828117313
-1514.23588152562113070477574259
-1504.34322888239325732093607118
-1494.46283448634575062793512201
-1484.59494544252429779066027254
-1474.7398072452206921839322524
-1464.89766380858393893242966925
-1455.06875749640807239143837032
-1445.25332915112450423297610071
-1435.45161812202562699566740957
-1425.66386229274535403064658245
-1415.89029810802128018787719688
-1406.13116059976219594050387273
-1396.38668341244377867785869744
-1386.65709882785441647654549075
-1376.94263778921228976914640734
-1367.24352992467404306926757447
-1357.56000357025462048297649721
-1347.8922857921771134423128308
-1338.24060240867077533167546526
-1328.60517801123469392521894987
-1318.98623598538397737797359655
-1309.3839985308947015577525371
-1299.79868668156328448447796509
-1290.23052032449539634249081469
-1280.67971821893897979856390755
-1271.14649801467544410357710626
-1261.63107626998260664650845378
-1252.13366846918248628717434168
-1242.654489039786602991836288
-1233.19375136925100715453329621
-1223.75166782135284867359118219
-1214.32844975219989957712101618
-1204.92430752588406400412485537
-1195.53945052978954493829714253
-1186.1740871895659875854242304
-1176.82842498377658404262950761
-1167.50267045823080232144797326
-1158.19702924001109428065363789
-1148.9117060512026410520519195
-1139.64690472233491058404894719
-1130.40282820554352949107125828
-1121.17967858746071001423307622
-1111.97765710184222212622554174
-1102.79696414193866023003349634
-1093.6377992726185231070705653
-1084.50036124225040438641943318
-1075.3848479943513784733073317
-1066.29145667900846325053366041
-1057.22038366407984562779365423
-1048.17182454618236885409733282
-1039.14597416147160113728991465
-1030.14302659622063325698803542
-1021.16317519720358825276811537
-1012.20661258188966867203480899
-1003.27353064845341603907862357
-994.364120585606712938847046702
-985.478572882257920188869616533
-976.617077337003409805616584329
-967.779823067456628673978476114
-958.966998519419707828398607464
-950.178791475902517890196228259
-941.415389065993962327025614261
-932.676977773590196666676180831
-923.963743445984363477909731234
-915.275871302322339704809298985
-906.613545941928904696687449097
-897.976951352508653910731149454
-889.36627091822590468608654686
-880.781687427667766611784638056
-872.223383081694479761364041498
-863.691539501181059377561237542
-855.186337734654225402957168746
-846.707958265828539517535430964
-838.256581021045621020842334328
-829.832385376620265952546278137
-821.435550166097251256990202165
-813.066253687422567549804674077
-804.724673710032790131544876184
-796.410987481866268317245603283
-788.125371736299787923377899418
-779.868002699014340895744193292
-771.639056094793619603554476324
-763.438707154258841306091014562
-755.267130620543500768686255769
-747.124500755911646024090499804
-739.010991348323273914105168888
-730.926775717950448385926615069
-722.872026723647755650637798007
-714.846916769380726342150337429
-706.851617810615875860394506532
-698.886301360676040272305625175
-690.95113849706471662127083303
-683.046299867763153417442489779
-675.17195569750397961983971119
-667.328275794025208764273649552
-659.515429554308509243215308898
-651.733585970805692326630888031
-643.982913637657436566895890923
-636.263580756908341016131275417
-628.575755144722480481455766488
-620.919604237603724155597344185
-613.29529509862517471344637002
-605.702994423672188710894770746
-598.142868547703551238791961117
-590.615083451035498678723394063
-583.119804765653413515422475201
-575.657197781556154952741352654
-568.227427453138139060263891434
-560.830658405614442887583123897
-553.467054941494379004369126342
-546.136781047109170880921477046
-538.840000399199556086158415217
-531.576876371569354167525405641
-524.347572041811260062742840684
-517.152250198111362806353550938
-509.991073346139144025795306445
-502.864203716029982229489709695
-495.771803269467478201792612094
-488.714033706873225042086681867
-481.691056474711974706311786045
-474.703032772920502606961133291
-467.750123562468844277028051697
-460.832489573062974784327397871
-453.950291310998424088139283512
-447.103689067174771576057308899
-440.292842925281442454060075829
-433.517912770165739480109037011
-426.77905829639458788034066278
-420.076439017022051486269205406
-413.410214272575296684870130683
-406.780543240272340384962393547
-400.187584943485621794996096089
-393.631498261466188538578915345
-387.112441939344088922770690155
-380.630574598421417720069753041
-374.18605474677537663521028035
-367.779040790189687045000779729
-361.40969104343373633256003458
-355.07816374190995529616433713
-348.784617053691118245473247126
-342.529209091970535531893045465
-336.312097927949476948655032756
-330.133441604187630809561591104
-323.993398148443975335450801838
-317.892125588037124700950931412
-311.829781964756020941100342576
-305.806525350353784947658364182
-299.822513862659625982645526571
-293.877905682345951504682210204
-287.972859070390230768294136744
-282.107532386273760983802125244
-276.282084106962279552005416169
-270.496672846716377264911802905
-264.751457377782914319513665885
-259.046596652022144312255477666
-253.382249823529033914087299534
-247.758576272311352803964683849
-242.175735629091527338337602687
-236.633887801304032859156928099
-231.133193000365277145525548909
-225.673811770298538456741891383
-220.255905017802606976788649807
-214.879634043859383708504905287
-209.545160576982866331202140764
-204.252646808219753061670902276
-199.00225542802038512480711049
-193.794149665107994925129467237
-188.628493327484307047227843819
-183.505450845720538161097062857
-178.425187318694854960074710703
-173.387868561950482702686822979
-168.39366115886302958936574491
-163.442732514821337089210782157
-158.535250914643432520881558869
-153.671385583468115002483890373
-148.851306751383537360020026216
-144.075185722077066353216283429
-139.343194945815950161796680341
-134.655508097096164697787150237
-130.012300157327553307657547195
-125.413747502957362367041115469
-120.860027999471898881093055172
-116.351321101757739290859338636
-111.887807961350206185973912198
-107.469671541148277012495804773
-103.097096738232353174158395845
-98.770270515485150668815885354
-94.4893820427872357692059846854
-90.2546228486384100226596298489
-86.0661869831453855201787541285
-81.9242711934162952679464485308
-77.8290751125150693954623072216
-73.7808014632553295613796431651
-69.7796562782562460889487338024
-65.8258491378441315140435594554
-61.9195934275661690117602377566
-58.0611066172898183631766998046
-54.2506105640968826371208764007
-50.488331841449392147256050602
-46.7745020974105940749952921663
-43.1093584450545986439943747307
-39.4931438885999374821801622505
-35.9261077892641242332989562492
-32.4085063753686260266466922252
-28.9406033018388385088194933312
-25.5226702649565619191096456277
-22.1549876790509866681109098349
-18.8378454227799266128569553533
-15.5715436637822020047743166046
-12.3563937718065957964268809856
-9.19271933198172229347642879146
-6.08085727173239293411293452407
-3.0211591170307723997637670964
-0.0139923962680735303473615381374
2.94025778686398893428273364825
5.8411869863690244744637523943
8.68836942321830294206392322128
11.4813557358649481971414621805
14.2196704303536373509724741216
16.9028089802930175133074609157
19.5302345170139323458412447289
22.1013740379374004750032542945
24.6156140458714108739041581221
27.0722955127870068583523040399
29.4707080374511034904510571595
31.8100830355860239619979189221
34.0895857619124202286119690768
36.3083059126804460105375403687
38.4652464911886455504405477846
40.5593105318573096656793158145
42.589285162915469590980222809
44.5538223325656364312896554231
46.4514153124380932027657804078
48.2803698013392662350382524177
50.0387680458130064197417467711
51.7244238168579737920953491035
53.3348252483033277528094592932
54.8670613144171031322012631631
56.3177258771097637007602636448
57.6827903871459321941637995475
58.9574318193992987094759966234
60.1357950711081819944486199414
61.2106566254073613379350300288
62.1729343987457600522709927394
63.0109482521261257264204465406
63.7092564871045332362007357801
64.2467273949447131691299119122
64.5931235526117789872971194277
64.7024955211947763713145178344
64.4987306295402038872005215382
63.8374123435466705158873345561
62.3647466453431455527516250613
57.5613954365036157088929223763


==> anc/WILS3HQG1/LG1gS31110.dat <==
# LG1gS31110
901.737413611801023077387888111
901.796013309508988298078579114
901.799682666858074938736431161
901.803574378026220411169839743
901.807701330484510472033199638
901.812077111619635994881504483
901.816716042887477842890140452
901.821633215302969529305409675
901.826844526287733984316879035
901.83236671789382010757927436
901.838217416418190637997043698
901.844415173418385034948484854
901.850979508134945250156040381
901.857930951320689794135057886
901.865291090470688981705493951
901.873082616439763268682067702
901.88132937142642339071960043
901.890056398293316081064379255
901.899289991184346862663120146
901.90905774738762965635207618
901.919388620381162661119129456
901.930312973984544706321147715
901.94186263752501176514951167
901.954070961909466934021432668
901.966972876475867455940126661
901.98060494647717844414651758
901.995005431028954046911800193
902.010214341327301556237527036
902.026273498917349934808408578
902.043226593763197177514348429
902.061119241838454169049175046
902.07999904192172647283412529
902.099915631243456204512309134
902.120920739589245687882667824
902.143068241419849567317893884
902.166414205519183022990729317
902.191016941628664447877399858
902.216937043468687527873995034
902.244237427485677826292400991
902.272983366595691182378801333
902.303242518122493903677799768
902.335084945049145398480201285
902.368583129616878395427955611
902.403811978213113566929666537
902.440848816391304250294722829
902.479773372758509020720381847
902.520667750351636288286162323
902.563616383999671544905161816
902.608705982036333912125243033
902.65602545058493704560343356
902.705665798484145809662327442
902.757720020759192360448797198
902.812282958367283307390558628
902.869451131757705223149494902
902.929322545585802468756072983
902.991996461704814478953254564
903.057573137329746832267464605
903.12615352502221173903720599
903.197838930883682456539716746
903.272730627066010284363080221
903.350929414411475401947867521
903.432535130719184118363622132
903.5176460997993642668838232
903.606358516121107824373314079
903.698765759481409535632721541
903.794957633722983482899839672
903.895019523104327785800302992
903.999031459476867179734647893
904.107067092949749576703050535
904.21919255822202579639147077
904.335465228233531687700705806
904.45593234622886581711409517
904.580629526742484644504612907
904.709579115396223211698761376
904.842788396752635632519185392
904.980247638787628337151604339
905.121927961833181685398941998
905.267779019094843756033417296
905.41772647506853652588988085
905.571669267366534889724899717
905.729476636612863864078323616
905.890984908183527543064861285
906.055994008646784337509329461
906.224263698803109782787419865
906.395509504233690169202946347
906.569398323240585482267293937
906.745543691001586754782110437
906.923500677668959324606930859
907.102760397014596847085138016
907.282744101065703442126881904
907.462796834986273616478467846
907.64218062524186012576310308
907.820067172840120357637103596
907.995530022169316484766373826
908.167536174663393731495385779
908.334937115207706001494878559
908.496459217866247830477565527
908.650693496161808917212545848
908.796084661777233322068410489
908.930919454171330413305609018
909.053314202219206088478961156
909.161201577595886230956578782
909.052071975145674428935544861
907.394173000239939695197180971
904.962942985950080782334452008
902.062930847528036427183399561
898.849419299385630272962978422
895.413322847054826718053350878
891.812735545017051309252137913
888.087106021201103269947072706
884.264450624889818073890615897
880.365365091629576259171385929
876.405410366775835321622189866
872.396608042544899014621801285
868.348418262028530975311954213
864.268401925511998718135767364
860.162682456469454065378365312
856.036275938523546855443652467
851.893332281438226513732552922
847.737314729336200712587726798
843.571135696619273399016624701
839.397261069597828980743743573
835.217791345486778172745480654
831.034525495614817973166197755
826.84901176487908338732687026
822.6625884686899037861954616
818.476417044066872243000848605
814.291509040068039360633668699
810.108748320938571428422342235
805.928909454696120389472924172
801.752673037661520542835821714
797.580638539373654241956381177
793.413335126921956349792248657
789.25123083211744592961253609
785.094740351370515709102387394
780.944231711087059404898294181
776.800031986787399583870868968
772.6624322290223683021143134
768.531691721303581883506260448
764.408041673031488550994368681
760.291688432551312455097109831
756.182816291047951409122629996
752.081589936281986531017479889
747.988156605611686069880391044
743.902647979906609463211380378
739.825181853498382762896150341
735.755863609967195912178435283
731.694787529118152914959526621
727.642037946792588702501996996
723.597690286052306970546798676
719.56181197566220306034968831
715.534463269592477306587353447
711.515697979395599932188127573
707.505564129728398714083767172
703.504104545939577047267207433
699.511357381489475587003092128
695.527356591980554715010012853
691.552132361727946571928398543
687.585711488067988860235731043
683.628117727971010032302261919
679.679372110977849829738967313
675.739493222005165671174138839
671.808497457151994039549854576
667.886399255280464478195196635
663.973211307829534910949717886
660.068944749045807840552079362
656.173609328574529545568692214
652.28721356814219986328340469
648.409764903875930382221730566
644.541269815640450110623760398
640.681733944628612302226502577
636.831162200312949165722957827
632.98955885775213912518546723
629.156927646145370734791946556
625.333271829437932003876390414
621.5185942797015584333202053
617.712897543941952644469360278
613.916183904922412948906638391
610.128455436535780309975517387
606.34971405420615001847971954
602.579961560756311820131100522
598.819199688136081188807826491
595.067430135370039699319478645
591.32465460305025273680526947
587.590874824669872360307368456
583.866092595066804620744388297
580.15030979622250874262703086
576.443528420639221801485592763
572.745750592499220490079939215
569.056978586791923028300514664
565.377214846578505667647924762
561.706461998549087667877455463
558.044722867014273226126248486
554.392000486460792535763498367
550.748298112790035650179070519
547.113619233348313888986160632
543.487967575848617455624226204
539.871347116275378256651657442
536.26376208585621619751918103
532.665216977177776082806353786
529.075716549516488411022742904
525.495265833449354910270356552
521.923870134804618345309521609
518.361535038007380707460230747
514.808266408870843636903141484
511.264070396879823094994411814
507.72895343700950376195897253
504.202922251119017452937296816
500.685983848956326969034065553
497.17814552880804775497003552
493.679414877825222361234924188
490.189799772053656926007256198
486.709308376195216490345919324
483.237949143124440412164355646
479.775730813182965439308261593
476.3226624132725184956193092
472.878753255765651515533578998
469.444012937251925435740340428
466.018451337135899426622041177
462.602078616102035242094682104
459.19490521446047662882519302
455.796941850386602256088988343
452.408199518066270474176691377
449.028689485757768864866991012
445.658423293780645052266127585
442.29741275244082214310244284
438.945669939900687469789483437
435.603207200002182443722889158
432.270037140050310098357274168
428.946172628563911467183473606
425.631626793000038773193926758
422.326413017457769265195275592
419.030544940366855447606769332
415.744036452166192680299887429
412.466901692976701159889308216
409.199155050272863821303946585
405.940811156556832590275369948
402.691884887038710714034096644
399.452391357326336793917388448
396.222345921127634976242572884
393.001764167968353992976977563
389.790661920927793966829978428
386.589055234394912801128200684
383.396960391847012358353867424
380.21439390365302737994984346
377.041372504903276186186727802
373.877913153267380668855974776
370.72403302688192307343500461
367.579749522269277749441211009
364.445080252288936677158022318
361.32004304412253746114455427
358.204655937293700973080038935
355.098937181723692333496933055
352.002905235823832892815316864
348.91657876462551179662827492
345.839976637948573125735797206
342.773117928608788050193996701
339.716021910665060522962284947
336.668708057706959386701267635
333.631196041183119028554402515
330.603505728771004569511497229
327.585657182788495718022869504
324.577670658647705574653398945
321.579566603351416588815642012
318.59136565403248530195444989
315.613088636536540243452667821
312.644756564048273171754152551
309.686390635761602584662612487
306.738012235593969884463733756
303.799642930945012613536423195
300.871304471499845624783382721
297.95301878807716978022403379
295.044807991522418652778378087
292.14669437164614662287038541
289.258700396207856604503048259
286.380848709945462305081516305
283.513162133650578327778349902
280.655663663289831480544592171
277.808376469172388285007438721
274.971323895163896811199630455
272.144529457947045536383807799
269.328016846328947880154259123
266.521809920595568351110790783
263.725932711913414805593119567
260.940409421778731124141119059
258.16526442151443561916332172
255.400522251815062664929067644
252.646207622339978359928221646
249.902345411355155467454610052
247.168960665423808412485191123
244.446078599146205724838889126
241.73372459494899499712909215
239.031924202924394161596607402
236.340703140719622676340003675
233.66008729347696704585407001
230.990102713824896983457685724
228.330775621920671457587552326
225.682132405544897856576810639
223.044199620248532566977590343
220.417003989552837401264983362
217.800572405202833547383644526
215.19493192747482306352581554
212.600109785538577428168042324
210.016133377874823302105795598
207.443030272748687493346440079
204.880828208739796167588670672
202.329555095329757650007559403
199.789239013547793754644313831
197.259908216675321495482388273
194.741591131010325321108493586
192.234316356692399718839114664
189.738112668589383203862123039
187.253009017246547397314967714
184.779034529899349160920947795
182.316218511550799655194639947
179.864590446114551787543820598
177.424179997624856884103555497
174.995017011514592627298155363
172.577131515962617426772502836
170.170553723311761515869430559
167.775314031558822275438096001
165.391443025917990672630565826
163.018971480459197360922557216
160.657930359822931020836179129
158.308350821013148036500539023
155.970264215269961715112052707
153.643702090023871084825287798
151.32869619093336397866307567
149.025278464007806761870398853
146.733481057817613829480753959
144.45333632579377403941502733
142.18487682861889871231480034
139.928135336712046889560992928
137.683144832809678372017301503
135.449938514645183850433630709
133.228549797729544381209034483
131.019012318235779766642266421
128.821359935989957287106584425
126.635626737571648936643724804
124.46184703952684707958985716
122.300055391696475534615817465
120.150286580663765779761023087
118.012575633323906549591935574
115.886957820579519872635419973
113.773468661165667901136628245
111.6721439256082530628719574
109.583019640319839483881200583
107.506132091837096681382442988
105.441517831204247621228532545
103.389213678507092812685943462
101.349256727562380640600174376
99.321684350767502105422069144
97.3065342041157060800899824118
95.303844232382259657159400477
93.3136526744872177427865124778
91.3359980690407173866193398483
89.3709192600769760890307482014
87.4184554029834502131629544203
85.4786459706319004088274393548
83.5515307597184164377675893166
81.6371498973197748375536717496
79.7355438476738403937876473685
77.8467534191920773878240680124
75.9708197717126100959996487192
74.1077844240026651531112982077
72.2576892615196423501706889892
70.420576544440496488502699934
68.5964889159695724211198799943
66.7854694109355198346968634205
64.9875614646884252200533443703
63.202808922308837514429434641
61.4312560481409328621881819353
59.6729475356626647470892700346
57.9279285177063804523611447959
56.1962445770440556072461476137
54.4779417573520078448040108248
52.7730665745707008645671345329
51.0816660286760441933383533581
49.4037876158794346010992774916
47.7394793412746756118347757917
46.088789731950855247132024493
44.451767850591262711155866273
42.8284633095794861104147279229
41.2189262856349597505193545066
39.6232075350014256503219286257
38.0413584092130446119439694003
36.4734308714642428314042774491
34.9194775136108164102909061666
33.3795515738313444881731635652
31.8537069549795888279272898427
30.3419982436602908848192510427
28.8444807300626246236739962414
27.3612104285875332388394055531
25.892244099307279838259722846
24.4376392702977862429012182943
22.997454260886731378844549475
21.5717482058629433264328220702
20.1605810806953600314638574636
18.7640137278127672437760779794
17.3821078839986639863757216268
16.0149262089589727534170281671
14.6625323151239222355570682728
13.3249907987493049538968361092
12.0023672723864729366379455787
10.6947283987949057952510176975
9.40214192637599388568163009162
8.12467672621185389963033903638
6.86240283079856731601737602729
5.61539147456923893388830094358
4.38371513630875202564598507085
3.16744758356909125179183447896
1.96666391920166150877843339021
0.781440630131202372774602975664
-0.38814436149525875579811870017
-1.54201164464139272015031660731
-2.68008026304308686554112251756
-3.80226765603381951962892313876
-4.90848959635697513334670733406
-5.99866012477487801490139122606
-7.07269148126984206942975171915
-8.13049403261676012030628032985
-9.17197619608955617164837832372
-10.197044359045048769605275982
-11.2056027941072572474164041793
-12.1975535696527389969836476007
-13.1727964552729663059230941677
-14.131228821862801369050660639
-15.0727455359545442425475950794
-15.9972388478845138611767251952
-16.9045982733433418453572565828
-17.7947104678217342274435893301
-18.6674590934199590915475228637
-19.5227246774412628502511172737
-20.3603844621362530026027535981
-21.1803122449063833348519105222
-21.9823782082093235591700093241
-22.7664487383363727843884287895
-23.5323862321512507456564083408
-24.2800488907895013836359743294
-25.0092904992171398342989584691
-25.7199601904346498265471091285
-26.4119021929863598405355347228
-27.0849555602937036889454359353
-27.7389538801717145509767545731
-28.3737249627087667192714517801
-28.9890905044871032554074534082
-29.5848657268926104154580233299
-30.1608589860025702823003423182
-30.7168713512449859229230178372
-31.2526961496869296736327182273
-31.7681184724256036483321603639
-32.2629146391165918644211194404
-32.7368516161698215907161555282
-33.189686383563946518026864709
-33.6211652445609491575198423728
-34.0310230718288082330912679918
-34.4189824825818992705101139287
-34.7847529343031824147671960368
-35.1280297313909930772214013552
-35.4484929316420125916355627648
-35.7458061397986512346032099574
-36.0196151734018123010469857593
-36.2695465838347611814889757765
-36.4952060126409904995716497184
-36.6961763598491049262430486649
-36.8720157370159280949900431905
-37.0222551728474270119202357489
-37.146396033375014978669677792
-37.243907111495618164053007975
-37.31422133189687006692213261
-37.3567320065548331026847975511
-37.3707885625497006157940439168
-37.3556916471554989599186209178
-37.3106874940397114201859484159
-37.2349614076388086285370560289
-37.1276301885684887575641974382
-36.9877332788356933519719204302
-36.814222348254494575839201377
-36.6059489680806448562829894414
-36.361649917727099052379939309
-36.0799295357959373277165641076
-35.759238343365160882784251012
-35.3978469143986594960901609879
-34.9938136133571287800439183224
-34.5449443142384755065098472496
-34.0487414804744480919766546883
-33.5023388953373601001865676946
-32.9024166782530262928582955814
-32.2450886444970949837127834691
-31.525749926657293741319878767
-30.7388658985762002756832631127
-29.8776715496165492934618079104
-28.9337289038672858418237668772
-27.8962487623160834300136887775
-26.7509982231859206220897931659
-25.4784256724608297192370602802
-24.0501603438655699094615563228
-22.4216617056784831528036711204
-20.5137577177553960230588670341
-18.1487845552401744070471397617
-14.3318681521828096993870037032


==> anc/WILS3HQG1/LG1gS31210.dat <==
# LG1gS31210
-61.3333333333333333333333333333
-61.3304980276376835923442517776
-61.3302965109207666653340654441
-61.3300808201782327366244449603
-61.3298499706152663282083482063
-61.3296029100117395571836328159
-61.3293385141878353306631134676
-61.3290555821715006265336206128
-61.3287528310486849279699214589
-61.3284288904761494993871944314
-61.3280822968353960058949397473
-61.3277114870049544023493452167
-61.3273147917268863085380210531
-61.3268904285418973383448940288
-61.3264364942659059914107426747
-61.3259509569792835048790105055
-61.3254316474982540868547562496
-61.3248762502961236236198883401
-61.3242822938400825035527188264
-61.3236471403072996873242589105
-61.3229679746418854517146132159
-61.3222417929120440387734379043
-61.3214653899243592692428427223
-61.3206353460496503678027213625
-61.3197480132121959616500351723
-61.3187994999913454463298621055
-61.3177856557816124914829740544
-61.3167020539542690539225369886
-61.3155439739602233964259358673
-61.3143063823105656593620401143
-61.312983912367592754533755516
-61.3115708428753738917189208162
-61.310061075154981961198391814
-61.3084481088853872613903214821
-61.3067250163866816135049378611
-61.3048844153177656591645291924
-61.3029184396958830184082415575
-61.300818709140414968451112163
-61.2985762962381514503953323554
-61.2961816919218217182271694593
-61.2936247687479941935349775693
-61.2908947419545337045963838355
-61.2879801281716292002541168104
-61.2848687016539705450229792255
-61.2815474478949538857335796477
-61.2780025144768266381888191284
-61.2742191590034413201063274076
-61.2701816939547689438720754955
-61.2658734282945250297386867128
-61.2612766056541830452744091242
-61.2563723389082908853113248584
-61.2511405409473668225280368624
-61.2455598514457345708671066402
-61.2396075594124667256070399356
-61.233259521304147708552090114
-61.2264900744684493197447791048
-61.2192719456775442042853987725
-61.211576154500177617752824521
-61.2033719112507912231776690216
-61.1946265092434627421265048604
-61.1853052110676139425250825268
-61.1753711285914721984415307861
-61.1647850963881772647253615214
-61.1535055382682389460830610401
-61.1414883265908117844324624861
-61.1286866340150037391288877201
-61.115050777341226749093411522
-61.1005280530814838191184594079
-61.0850625643865322381591125165
-61.06859503894713518695881471
-61.0510626374761914132970010067
-61.0323987523685000810289284628
-61.0125327961253692619063062289
-60.9913899791223150093803076885
-60.9688910762898365028168147004
-60.9449521822698147007688106084
-60.9194844546036015057013696587
-60.892393844502489243323185869
-60.8635808147471338217421056534
-60.832940044259819131182882381
-60.8003601188923776836471079881
-60.7657232079733188362970987264
-60.7289047261604701300166180376
-60.6897729801504316240639885825
-60.6481887998036132836792091317
-60.6040051532538202864466233567
-60.5570667455845320976027400749
-60.5072096006704619596338583471
-60.4542606258029688558819181391
-60.398037158741718783441953307
-60.3383464968629593765038754977
-60.2749854081071909303211338143
-60.2077396234662008712880375357
-60.1363833107916916749127498394
-60.060678529755385317646429463
-59.980374667843834684550660147
-59.8952078573305061022230137533
-59.8049003732332918683446458756
-59.7091600123377178171757620847
-59.6076794534449478810485591199
-59.5001355990894353822143271158
-59.3861888990638616483370408455
-58.0348362195573700332927032818
-56.8724126521518079904220171616
-55.8244102498319444533146738755
-54.857306087771294226917795672
-53.9521112323317766063675596838
-53.0966656991770900772254840589
-52.2825533130376484605337086543
-51.5036256984083396284709850883
-50.7552084899903402788717703088
-50.0336371915178712957380149092
-49.3359680991817886276919244894
-48.6597891241239667785177006073
-48.0030909493636581717607210454
-47.3641763424061548642280305432
-46.7415945359059253640556984614
-46.1340926162302746634772997105
-45.5405787731625603220071324125
-44.9600940207103638313434229832
-44.3917900951140042779391584619
-43.83491194076079586826646113
-43.2887836596514329959577907853
-42.7527971140545931507167137942
-42.2264025884669514940083841245
-41.7091010690497183969241265431
-41.2004378073225093639326665342
-40.6999969136656120749610871402
-40.2073967841108707317510885862
-39.7222862070499481445187644016
-39.2443410290067032895757136956
-38.7732612833932798054273447036
-38.3087687052317776179381651092
-37.8506045696283732473212773042
-37.3985278033851431207314503041
-36.9523133282947797980334160687
-36.5117506019523621967598288633
-36.076642327759703738471190586
-35.6468033105102883614484290171
-35.2220594377684453390454579418
-34.8022467703804891727695198521
-34.3872107280209786137723846465
-33.976805357795066300664225196
-33.5708926756749738422964443209
-33.1693420720133164373058282373
-32.7720297736024800772092312209
-32.3788383557806756477966137089
-31.9896562989562279475784776498
-31.6043775846599442039407781579
-31.2229013268635794268987416214
-30.8451314348388002006836923908
-30.4709763042906156030207434781
-30.1003485338942786217109496683
-29.7331646647052862490894986837
-29.3693449402066957666500260668
-29.0088130850134834143036295213
-28.6514961004758969317230841641
-28.2973240756175448884927887348
-27.946230012013393868527629802
-27.5981496613613374292023854066
-27.2530213746314542866427625874
-26.9107859617919413681968227881
-26.5713865612120757888855353763
-26.2347685179322059431966138422
-25.9008792700702148333980989375
-25.569668242704440146690846176
-25.2410867486357936716650737257
-24.9150878954877604243919838983
-24.5916264986529066698368860213
-24.2706589996392051982769865672
-23.9521433894095195519600295129
-23.6360391363435185395053472167
-23.3223071184835904962986408653
-23.010909559755405420672330191
-22.7018099698799926757133014077
-22.3949730877178781019164481127
-22.090364827807234259402271791
-21.7879522298773848079098729819
-21.4877034111365834226589275662
-21.1895875211489485856947646036
-20.893574699129945549907601593
-20.5996360335030140175900750275
-20.3077435235719760933858399929
-20.0178700431748406449145736034
-19.7299893061946512121939328243
-19.4440758338121975866198121034
-19.1601049233938086840979187957
-18.8780526189151401127675561341
-18.5978956828289298558753520608
-18.3196115692911788498707257561
-18.0431783986661729404548158312
-17.7685749332362463457602949723
-17.4957805540472371474253653095
-17.2247752388252409996595327008
-16.9555395409045649241829927919
-16.6880545691107500853319714371
-16.4223019685461991273346927833
-16.1582639022293356107457393342
-15.8959230335413634904025739949
-15.635262509437604444822317389
-15.3762659443830892602734976162
-15.1189174049745837054314948735
-14.8632013952135551444557109642
-14.6091028423967478506974681647
-14.356607083593045646495048861
-14.1056998526771720012454516307
-13.8563672678925209245797309347
-13.6085958199170368081062052229
-13.3623723604075768610377198042
-13.1176840909996042446060699592
-12.8745185527403810312832677119
-12.6328636159350646572017518505
-12.3927074703862659836000609777
-12.1540386160087072958498234682
-11.9168458538016299304737650937
-11.6811182771625486815149161076
-11.4468452635268382521900969365
-11.2140164663184699797458197339
-10.9826218071979987352801599803
-10.7526514685946338495273187435
-10.5240958865099174285802851305
-10.2969457435811815367918336724
-10.0711919623935652435635757792
-9.84682569902994605095632557439
-9.62383833684868014071600804759
-9.40222148047955442515011810566
-9.18196695002883261561243947221
-8.96306677548472934423418332401
-8.74551319131507255987813403799
-8.52929863124931661181142306019
-8.31441572323744816088194025914
-8.10085728457868573668072473953
-7.88861631721321270936043294836
-7.67768600317050389367120781596
-7.46805970016810909275303312576
-7.25973093735504368429299263666
-7.0526934111942078433612509585
-6.84694098147851310909582061885
-6.6424676674756385988858675325
-6.4392676441965700588201134735
-6.23733523878329386469007918043
-6.03666492701122575617011055658
-5.83725132990215115454353825829
-5.63908921044364099560566187275
-5.44217347041108467877248987104
-5.24649914728865052890273846272
-5.05206141128564459274392236323
-4.85885556244489111936970810597
-4.66687702783990314609864385377
-4.47612135885774964330802277297
-4.28658422856465705281802128064
-4.09826142915150815080165062191
-3.91114886945652032091756655383
-3.7252425725624988592522452111
-3.54053867346616915303228703041
-3.35703341681719476517072907028
-3.17472315472458688491287918021
-2.99360434462830452373068371314
-2.81367354723393448301365014023
-2.634927424508425720054910084
-2.45736273773493450245999907937
-2.28097634562491486745686867726
-2.10576520248566357938727670742
-1.93172635644160018304157452522
-1.75885694770763104965796350268
-1.58715420691301166422906382665
-1.41661545347418395639647298053
-1.24723809401512537362934314668
-1.0790196208338037678496742918
-0.911957610413387141241944360631
-0.74604972197690999294774816003
-0.581293696084148538611089021908
-0.417687353269505546238869361047
-0.255228592719752045883641821094
-0.093915390990517823265583922018
0.0662541992395345103192108366603
0.225282050377875881229699325449
0.383169961091601963073514826929
0.539919657446195573872058109398
0.695532794010469980238053467342
0.850010954928567586213267489332
1.0033556549598545557770969854
1.15556834048751923899051209898
1.30665039049665078178213049434
1.45660311752254394089689168552
1.60542776856994684361330102897
1.7531255260039401741525642759
1.89969750841310898532305725191
2.04514477144564197720800105852
2.18946830861896760909272810175
2.33266905210351177283360258826
2.47474787348113791388177431025
2.61570558447880740036329455863
2.75554293767797557283233266365
2.89426062720021722098362248747
3.03185928936955419364391283397
3.16833950335193742106279752631
3.3037017917723157815005611819
3.43794662130970494619983287549
3.57107440327065055801207556705
3.70308549414146181028638533521
3.83398019611957366617713564852
3.96375875762437856728475657204
4.09242137378785149837737561267
4.21996818692527567652591111241
4.34639928698635989374624398362
4.47171471198702263829547187514
4.59591444842210252786699908068
4.71899843165923928540544921607
4.84096654631415445298116182076
4.96181862660754624946865379139
5.08155445670379841243703503375
5.20017377103168850283765207633
5.31767625458726697225408843114
5.43406154321906427643864292573
5.54932922389576944561588636929
5.66347883495650977180259945275
5.77650986634384762654039258394
5.88842175981959685943514855988
5.99921390916354772928031554932
6.10888566035517586585994288717
6.2174363117383973323046634408
6.32486511416941843555797540372
6.43117127114771549642928856272
6.53635393893016632102520306278
6.64041222662834159200727286266
6.74334519628895080080500337007
6.84515186295742364998483461642
6.94583119472459404744138914192
7.04538211275643986951929658409
7.14380349130681756670126232345
7.24109415771311640068820023662
7.3372528923747426125368620203
7.43227842871432910434331995628
7.52616945312155124738315905957
7.61892460487941418247215046194
7.71054247607286142756876306381
7.80102161147953872634497400691
7.89036050844253083163712110866
7.97855761672487229029336816951
8.06561133834561625071699585617
8.15152002739722781984945655085
8.23628198984405051955577856861
8.31989548330157589900244742735
8.40235871679622731370150946408
8.48366985050534924577575112455
8.56382699547707327418845970135
8.64282821332971086672230812961
8.72067151593030151382216067694
8.79735486505192231221242117109
8.87287617200934188521397895061
8.94723329727257744607292099241
9.02042405005788881674839189795
9.09244618789571725086581043731
9.16329741617504991612925808562
9.23297538766366280514473003064
9.30147770200366559743023068488
9.3688019051817415185166887852
9.43494548897344345939333095874
9.49990589036087445150553750891
9.5636804909230459545916600073
9.62626661619817121714714512339
9.68766153501711311692495665618
9.74786245880716628029792923734
9.80686654086531180673326159676
9.86467087560003947332558868321
9.92127249774078674209649336878
9.97666838151399610935375136028
10.0308554397847421829262386785
10.0838305231628272013562826279
10.1355904190721883609223092943
10.1861318507824021226617023658
10.2354514764010094517031168328
10.2835458878253215019753853081
10.3304116096522973939583784046
10.3760450980450142201657982624
10.4204427395541740152751595112
10.463600849893012890928372038
10.5055156726638935864130362597
10.5461833780347740328887717149
10.5856000613636508560688092217
10.6237617417689777123541280344
10.66066436064395360294320682
10.6963037801124654483894596468
10.730675781424351811457679435
10.7637760632875302753814931703
10.7956002401343991287853971028
10.8261438403197841501356983695
10.8554023042475528542298165589
10.8833709824228609458579118873
10.9100451334268282565212945465
10.9354199218102633997966569797
10.9594904159028669911163729147
10.98225158553414169511477203
11.0036982996620226741296582798
11.0238253239050132232592003194
11.0426273179733664139295152453
11.0600988329945932594904749721
11.0762343087282999910351461498
11.0910280706650601053671861531
11.1044743270037094124719209907
11.1165671655011127240153941636
11.1273005501880872950158764278
11.1366683179447787010567022885
11.144664174928367364857985595
11.1512816928455360998701868753
11.1565143050616482544134837301
11.1603553025380695122524830049
11.1627978295885110573599942024
11.1638348794446742639669814824
11.1634592896208336156985050038
11.1616637370663011063049359117
11.1584407330939674329064440279
11.1537826180723079045752117965
11.1476815558673686855133957772
11.1401295280203057316658607077
11.1311183276450278811864379424
11.1206395530293896256539327027
11.1086846009221799209735824486
11.0952446594868518950704893513
11.0803107009015243631045718825
11.0638734735832484216425866528
11.0459234940128585308998452646
11.0264510381349034325838378588
11.0054461323051623798255937323
10.9828985437560790159210714028
10.9587977705480692752145343665
10.933133030972058958583352046
10.9058932523657565188385434047
10.8770670593030393584011161703
10.8466427611123963585114297808
10.8146083386765901745436057538
10.7809514304615401948030333293
10.7456593177178358434159125868
10.7087189087932189205846413091
10.6701167224887647415284839778
10.6298388703852787269876764848
10.5878710380595322640002844717
10.5441984651023027495676143982
10.4988059238416588664360520347
10.4516776966654298384570235028
10.4027975518261861622777735215
10.3521487176001886846596668138
10.2997138546584591097383179157
10.2454750264931868451305315719
10.1894136677258809401307967042
10.1315105501047299002164413748
10.0717457459772292171256603004
10.0100985889999054830075829184
9.94654763181947165400310984176
9.88107060042847822237928501785
9.81364434486287532901423517166
9.74424478586815569527533561556
9.67284685711405792473125508887
9.5994244424841616396758689009
9.52395030790488923777067259705
9.44639602710699059352137640152
9.36673190062977612525744224702
9.2849268672820629202364729362
9.20094840716143656456904300816
9.11476243520187148603316017161
9.02633318406515214084041911217
8.93562307500916572809057067265
8.84259257515014221442364334505
8.74720003927902217898939030449
8.64940153408523885660608174009
8.54915064227286682648028440596
8.44639824360984276137145841121
8.34109226941237759567386371648
8.23317742631013872830335009232
8.12259488433280316016267883321
8.00928192336552595412916556962
7.89317153078776734826665254981
7.77419194156807634311335491943
7.65226611014519341789156434479
7.52731110095977427384494062239
7.39923738134317570421197339906
7.26794799638896359206063619178
7.13333760010730153089684600882
6.9952913101383292707417180625
6.85368334392910348524272028511
6.70837538161767661767474056611
6.55921458352756618832466094072
6.40603116606849904906740520095
6.24863540576676950269404160674
6.08681389210437621726975146833
5.92032477780239056566063423037
5.74889166691781185071851379185
5.57219561418778101304365373964
5.38986444402138086275692977916
5.20145816238835749703543684939
5.00644849196523689265970445083
4.80418923302490620807421948135
4.59387164495556554848799819782
4.37445397927396831685068029173
4.14454317185689393496506112765
3.90217945755074225060621816563
3.64439725937293573862386548719
3.36616196836746327545516801963
3.05687361356067422298873029951
2.66666666666666666666666666667


==> anc/WILS3HQG1/LG1gS32010.dat <==
# LG1gS32010
-567.38695829477303058071074613
-567.422520126780583624491694982
-567.424792898977869525974816328
-567.427207087797959480926449332
-567.429771190544032993807872649
-567.43249419114244292207694214
-567.435385586082386295172124869
-567.438455411579000880747937382
-567.441714272003771856163941397
-567.445173369626381757311790999
-567.448844535712222651112787027
-567.452740263019690199261378881
-567.456873739741070860220165382
-567.461258884930289586282874935
-567.465910385459977271538734684
-567.470843734549213554269905799
-567.476075271901867235604025502
-567.481622225493656398383250295
-567.487502755043842916179678621
-567.493735997204817580055986117
-567.500342112499674962070549157
-567.507342334034169806514904427
-567.514759018005133338480479695
-567.522615696022447967102862686
-567.530937129255967096288881535
-567.539749364412252554565818435
-567.549079791538609332541966151
-567.558957203643543706881155412
-567.569411858113367891454569659
-567.580475539894126749498970809
-567.592181626396227245616182005
-567.604565154065998929664279707
-567.617662886553785350771442041
-567.631513384391934720822098679
-567.646157076078086966788401622
-567.661636330439297316520561431
-567.677995530130637157384282021
-567.695281146097803504561174372
-567.71354181280676980371874272
-567.732828404014431474684022804
-567.753194108822335114556400176
-567.774694507720712480816455308
-567.797387648291936721284322759
-567.821334120200931101597616242
-567.846597129054726059464985234
-567.87324256866399841352658216
-567.901339091185739051713369593
-567.930958174567866119754748371
-567.962174186653294100649485815
-567.995064445232329613384211295
-568.029709273257915706539656129
-568.066192048357789498549545363
-568.104599245690632140857686474
-568.145020473099330599626574191
-568.187548497413068572173993829
-568.232279260640624585617302888
-568.279311884679458440764715075
-568.328748663038365183805923549
-568.380695037935093488121410624
-568.435259560983758985954839854
-568.492553835529499768197320513
-568.552692438518958151223463509
-568.615792819614136576053451853
-568.681975175063241786509854099
-568.75136229363454431287151951
-568.824079371697251880177721192
-568.900253794296105460761919421
-568.980014878813002498410981185
-569.063493577538547749493382567
-569.150822135188109690452272819
-569.242133697089768016048947788
-569.337561863444490883195210178
-569.437240184710961755900249298
-569.541301592797634571254313194
-569.649877762351749183565222501
-569.76309839601807046517001515
-569.881090427097874848740257066
-570.003977132570015001629073616
-570.131877148939530440847335519
-570.264903382853988287496678236
-570.40316180787224712532147499
-570.546750138183313320251528945
-570.695756369453037917838377642
-570.850257176322173978579220104
-571.010316155389320613920815359
-571.175981901785007502638078961
-571.347285906677045454484728223
-571.524240262240634263987616025
-571.70683515977784191303726087
-571.895036165778110113341555797
-572.088781259772439395974561344
-572.287977616846756028060756253
-572.49249811664238221972256357
-572.702177559581030883048847952
-572.916808569905587408869985583
-573.13613716392308620730955436
-573.359857960569346872456243191
-573.587609010081890450933218468
-573.818966215164699444418981661
-574.053437317550219319348212338
-574.290455421305142152522281568
-574.529372022580583396449401122
-576.578150347187131188453110744
-577.445195684453131579155974652
-577.681645854021306203090883866
-577.512421825981570610840894235
-577.055957249291595088211668434
-576.383652103899218146649447317
-575.542408004741396686763810241
-574.564931835488239204668864753
-573.475063237665346509251129744
-572.290782180920832954625678928
-571.026023246198854866320619986
-569.691828470945679697670913687
-568.297111273382060774622888388
-566.849180479641464940051073613
-565.354110385736624415910914996
-563.817008642515266861244329726
-562.242214363127417429293148193
-560.63344738340000490548736953
-558.993922578191845764354407234
-557.326438697161630967701804579
-555.633448302046356393244267843
-553.9171134724179702702449727
-552.179350646568367181581124893
-550.421867064243682841621467787
-548.646190644263639979401292941
-546.85369467679285289585291027
-545.045618381135630020174114438
-543.223084138124967558090778829
-541.387112026248663156988498542
-539.538632155269231989520785545
-537.678495188167607328215084663
-535.807481363238502223482635405
-533.92630826698385971501476463
-532.035637560674402818111600962
-530.136080825849331609109698024
-528.228204664216368778171277407
-526.312535163621226041847399431
-524.389561822640499080883586783
-522.45974101090145792999360405
-520.523499029671638100178044666
-518.581234826994280048869934769
-516.633322413210270370064875131
-514.680113015742602976343175611
-512.721937006242265976598219974
-510.759105628381138785354125756
-508.791912550550225969562967733
-506.820635264338413573444447087
-504.845536346813959563275645103
-502.86686460221619693002694722
-500.884856096613930269154745327
-498.899735097339086776193033529
-496.911714927509745100602352602
-494.920998744674992746220785921
-492.927780251511593726878799881
-490.932244345551415968767671501
-488.934567714095915520026751492
-486.934919379760489052288452728
-484.93346120147112371186179437
-482.930348335195019840511709561
-480.925729658214399866194670551
-478.919748160338977284045977951
-476.912541305089444174991157759
-474.904241363564969798487782199
-472.894975723426235685357960989
-470.88486717517697168711257964
-468.87403417770703138188420993
-466.862591104865091072993386492
-464.850648474655925448218588331
-462.838313162503191623970258555
-460.825688599881398813680453391
-458.81287495949822557657987194
-456.799969328098812049201840097
-454.787065867865572600765841952
-452.77425596729911438086485192
-450.761628382386848406755500817
-448.749269368794827542733787378
-446.737262805754351511831176193
-444.725690312257163618572518161
-442.714631356120942352846367033
-440.704163356439660748728248508
-438.694361779890715906493955071
-436.68530023133205123419297011
-434.677050539087389760283916062
-432.669682835285800767415712716
-430.663265631592807979751941636
-428.657865890643825999469602633
-426.653549093466625017661257347
-424.650379303157542547535030117
-422.648419225056080364212645428
-420.647730263644162182996036086
-418.648372576379519394455714996
-416.650405124657272031952324645
-414.653885722079648862017768546
-412.658871080200826292915312947
-410.665416851901954869051893291
-408.673577672540489261149095863
-406.683407199007857139428691406
-404.694958146820216832776222755
-402.708282325358493467310871611
-400.723430671365985312606252411
-398.740453280804539337636953551
-396.75939943916355588348363352
-394.780317650309850128548495213
-392.803255663960630232866252028
-390.828260501856510185006360315
-388.855378482706524435709731518
-386.884655245972519548756927207
-384.916135774556036346088893975
-382.949864416446837959268390431
-380.985884905388560736102411295
-379.024240380613544104441355165
-377.064973405695712181382973469
-375.108125986567415774296584305
-373.153739588743381650554156744
-371.201855153792341172504309429
-369.252513115094508506289410306
-367.30575341292083668987323246
-365.361615508867886022737603314
-363.420138399680182620697303806
-361.481360630490115549583730091
-359.54532030750370950057369552
-357.612055110159008020709418619
-355.681602302782302057564288826
-353.753998745766032822088422596
-351.829280906290880083233161411
-349.907484868613310859093102241
-347.988646343938703408234121435
-346.072800679899072227725782988
-344.159982869653396601542410567
-342.2502275606275936465957719
-340.343569062910272638078969543
-338.440041357319556830652383757
-336.539678103155458477566323443
-334.642512645651538994583907115
-332.748578023138876165744296258
-330.857906973934691108760860556
-328.970531942967356776174829127
-327.086485088148914617407892349
-325.205798286505664391462268496
-323.328503140076861883677342084
-321.454630981591058472650653888
-319.584212879929143280575395398
-317.717279645382701312492098625
-315.853861834715877953851968735
-313.993989756038539965198317475
-312.137693473498144300941325754
-310.285002811797367391498981501
-308.435947360544207755289923539
-306.59055647844095281922084449
-304.748859297318095566994129992
-302.910884726018997115637658922
-301.076661454140816617483442754
-299.246217955636969131667024936
-297.419582492286124495268948474
-295.596783117032524989619709226
-293.777847677202176029701717346
-291.962803817599251535867505195
-290.15167898348685345029907366
-288.34450042345607244718091711
-286.541295192187113702645964633
-284.742090153106077118739585762
-282.946911980940815146617524879
-281.155787164179132868683063545
-279.368742007432443845230073739
-277.585802633707851001572019437
-275.806994986591484143443085481
-274.03234483234579418060790443
-272.261877761923378470730734941
-270.495619192899791546578974591
-268.733594371327680556589837244
-266.975828373514474745641983094
-265.222346107725752959296548738
-263.473172315816312215362263138
-261.728331574790863609815229594
-259.987848298296188981259231132
-258.251746738046502632789757237
-256.520050985183676797242897767
-254.792784971573907236939813742
-253.069972471042316207724816085
-251.351637100546913814226821589
-249.637802321293265372482286208
-247.928491439791141619162070591
-246.223727608854360313127575316
-244.523533828544961821555890164
-242.827932947062797532779856951
-241.136947661581548260918212255
-239.450600519032130078814969261
-237.768913916834387116730245387
-236.091910103577914680697984054
-234.419611179652801467321532518
-232.752039097831026576281497907
-231.089215663799195347370774082
-229.431162536643247678667178552
-227.777901229285723323272035216
-226.129453108876120623933411649
-224.485839397134838140914544706
-222.847081170651142574526417123
-221.213199361135561198237496785
-219.584214755627052621953337064
-217.960147996655266020790796389
-216.341019582358155917232989936
-214.726849866555177120429280119
-213.117659058776242433604456122
-211.513467224246584168396955791
-209.914294283827619283938073632
-208.320160013913877030060454539
-206.731084046286007250424510862
-205.147085867919846925434580301
-203.568184820751482039890160871
-201.994400101398201379968616833
-200.42575076083519833206327755
-198.86225570402783610584789624
-197.303933689519250969124292931
-195.750803328973026995561497164
-194.20288308667063442081598535
-192.660191278963281909462879808
-191.122746073677790785486491486
-189.590565489476056502506269746
-188.063667395167619254911264436
-186.542069508974821584644954014
-185.025789397749986045874704975
-183.514844476144000374699065526
-182.009252005725651094839698071
-180.509029094050998992113065593
-179.014192693682041327070011643
-177.524759601153855940497660507
-176.04074645588937145150287602
-174.562169739060855460428597566
-173.089045772397158953200245768
-171.621390716935699860404082079
-170.159220571718111849952369425
-168.702551172428425818715167329
-167.25139818997259108342609552
-165.805777128998080836890192834
-164.365703326352261909020234341
-162.931191949478142124692013969
-161.502257994746039446818912942
-160.078916285719645491733688138
-158.661181471354881756148399927
-157.249068024129869844247562076
-155.842590238104256965319056084
-154.44176222690605481349926103
-153.046597921644063459149898655
-151.657111068743861883585710902
-150.273315227705253072180988121
-148.895223768778953930763417198
-147.522849870560218479947590165
-146.156206517496976571940845476
-144.795306497309959510717462018
-143.440162398322168170751030295
-142.090786606694918217216441956
-140.747191303567570530163951136
-139.409388462097922606771277623
-138.077389844400098219993509422
-136.75120699837662758835681415
-135.430851254441258377421962048
-134.116333722128878601616481102
-132.807665286588765492896211549
-131.504856604957199189515057416
-130.207918102605296183758920021
-128.916859969257724329577975752
-127.631692154977758293036773498
-126.352424366013921036897221376
-125.07906606050323263227807139
-123.811626444025851709331534451
-122.550114465005646473434928235
-121.294538809950970652231171674
-120.044907898529644177383797431
-118.801229878471847961102577694
-117.563512620294335857342773051
-116.331763711839043790217558093
-115.105990452618835004530414011
-113.886199847962760284385729454
-112.672398602952831550228600655
-111.464593116143905145887169874
-110.262789473057845930071167965
-109.06699343944269344931591472
-107.877210454287075333798968092
-106.693445622579608840551525547
-105.515703707802497250951767234
-104.343989124147961543845952088
-103.178305928445547184477776584
-102.018657811787708590390741122
-100.865048090840397266553123082
-99.71747969882466094446863377
-98.5759551761544972902359414595
-97.4404766607153935953244868655
-96.3110458777671197945271894373
-95.1876641294534223392491252886
-94.0703322839002867429156516776
-92.9590507638833925117612697648
-91.853819535044270799646765612
-90.7546380936334871827172457442
-89.6615054537579036832044122205
-88.5744201341077193233066510611
-87.4933801441375402497514962317
-86.4183829696741814208319594139
-85.3494255579222439069763700671
-84.286504301836736205742567422
-83.2296150238301049862423493235
-82.1787529587789998382568764127
-81.1339127362939064051122856437
-80.0950883622124301364809586807
-79.0622731992744850144600649393
-78.0354599469349228586225982116
-77.014640620266212602459730859
-75.9998065279006270166950670828
-74.9909482489579966780260465002
-73.9880556089014254670872337258
-72.9911176542594041989989045887
-72.0001226261484823087998966284
-71.0150579325260322004980116306
-70.0359101190976341666455703219
-69.0626648387981854461571378534
-68.0953068197599548510732592741
-67.133819831674419912735880131
-66.1781866504477872067039132315
-65.2283890210425534132344112697
-64.2844076183892535283148918825
-63.3462220062435952118706207963
-62.4138105938544183748394013497
-61.4871505902972616393419855203
-60.5662179563166669913899456185
-59.6509873535076040230906752823
-58.7414320906524258163510561088
-57.8375240670144450893511492012
-56.9392337123723901301218152264
-56.046529923561494391306603345
-55.1593799972665984573859829347
-54.2777495587901801822159560447
-53.4016024864934308879521422786
-52.5309008315810820310996222354
-51.6656047328703386889275814443
-50.8056723261506302903126682174
-49.9510596477035306445285718995
-49.1017205315106545451677662483
-48.2576064996310640916208455304
-47.4186666451780911205309562784
-46.5848475072677858253780255151
-45.7560929372466092422584978784
-44.9323439554335438130257368044
-44.1135385975303957386544224951
-43.2996117497624214196224556937
-42.4904949717080338266529150572
-41.686116305659489927642628238
-40.8864000712240880659859059044
-40.0912666437251223669380921549
-39.3006322147908359353518809263
-38.5144085333245659400932419112
-37.7325026248262529286359303168
-36.9548164867798299019403316879
-36.1812467575271587844331343665
-35.4116843557105040575675831234
-34.6460140869740630706812029928
-33.8841142141612247915981829122
-33.1258559867164205830437382049
-32.371103124384608633534426889
-31.6197112495804758076028629826
-30.8715272619523945962141412288
-30.126388647667281901270857294
-29.3841227147599563217781799785
-28.6445457444848876619856335781
-27.9074620469300914523107323701
-27.1726629071404983730750831687
-26.4399254055733692446087353537
-25.7090110937721138433930528852
-24.9796645025705307938550452179
-24.2516114557640161339190235669
-23.5245571567964368649298249609
-22.7981840093352514375537449583
-22.0721491242798798138229124871
-21.3460814552870001212368060127
-20.619578491655094867644063161
-19.8922024205146460632592002616
-19.1634756485240532629003946607
-18.4328755450210620999668741809
-17.699828231511079674679496242
-16.9637011932062537233928526857
-16.2237944223452272354608878339
-15.4793297133363677600685843659
-14.7294376061554372185927730184
-13.973141301443270508509381881
-13.2093366245714204995615558006
-12.4367667590354857175430967808
-11.6539899412768043397970913984
-10.8593375088295361178154101839
-10.0508584494325557756959889532
-9.22624460558713960398444237803
-8.3827273852091620275984416087
-7.51693113079144000304840503501
-6.62465800114217771870226830544
-5.70055953670926921138576709081
-4.73760980000502248812996500579
-3.72620518850197446614283436218
-2.65249233141159330111880887571
-1.49487714949887936398400480603
-0.215318245242030810799339742735
1.27050943079202289519165174872
3.42026373260709425411033933342


==> anc/WILS3HQG1/LG1gS32110.dat <==
# LG1gS32110
159.111111111111111111111111111
159.107827719295599800959975448
159.107592142724120228900562381
159.107339816096575316814873942
159.107069560912301128475373122
159.106780116778045952548343609
159.106470135801749625566917244
159.106138176609510494086608335
159.105782697960993439305719177
159.105402051936955780844924887
159.10499447667089493590583221
159.104558088595046902971190478
159.104090874169082146265909246
159.10359068105784916047076816
159.103055208722399465976166203
159.102481998386284271402555294
159.101868422336735454592747494
159.10121167251782441981839361
159.10050874837002399046866729
159.099756443867772622122597255
159.098951333703648313286888202
159.098089758564592693822262945
159.097167809442274516427582741
159.096181310916136373323159252
159.095125803343918682205962488
159.093996523890490160121016254
159.092788386321623001792965249
159.09149595948492220430218329
159.090113444395439861436649425
159.088634649838564234028162874
159.087052966397556942736180159
159.085361338807606187869324259
159.083552236532455439480814251
159.081617622453541022964356062
159.079548919555113414518700147
159.077336975482010325101589396
159.074972024839578768909791658
159.072443649097691780191090586
159.069740733952856289147976547
159.066851423994044470653626308
159.063763074509083783886506554
159.06046220025919266611367063
159.05693442103953079338403871
159.053164403833425998975406474
159.049135801357225073987361685
159.044831186781473242196823389
159.040231984402337390024591351
159.035318396024831301374746519
159.030069322806457300457315302
159.024462282296327974698060661
159.018473320390654284303875291
159.012076917910662835515620956
159.00524589149351620541697671
158.997951288470637220425606131
158.990162275390962867088789453
158.981846019829058657037003194
158.972967565099693291299532542
158.963489697481390971821067235
158.953372805531630565748184346
158.942574731055734398307173498
158.931050611270073790946686176
158.918752711678004564422562586
158.905630249153926762763156282
158.89162920470703443268426682
158.876692125371681730702628741
158.860757914645842230086207499
158.84376161087288363747708743
158.825634152934828342586244355
158.806302132597433304629484853
158.785687532818816855727750148
158.763707451304005618497866254
158.740273808557697110048955044
158.715293039656762861823863577
158.688665768932588253031357952
158.660286466721299218815158467
158.630043087307308381230772334
158.597816687152475145944463829
158.563481022469572365402468311
158.52690212516474781149542715
158.487937856139328166376975453
158.446437434906706962488049782
158.402240944445259779186193811
158.355178810173316417933876894
158.305071251897268335857756659
158.251727707548977539952020824
158.19494622749385527079714225
158.134512838156365140648746177
158.070200873675338132173730604
158.001770274267416825870715693
157.928966849943208589505553436
157.851521508187336765843609856
157.769149444180523141936571971
157.681549292109068812940697435
157.588402236074537331916247231
157.489371079083946781373909307
157.384099268568148428139178671
157.272209876843038815426365109
157.153304534894463763262822519
157.026962317832670686707114347
156.892738580325377112939298386
156.750163740279240896796223918
156.598742008996879953105884105
154.778556131458580846279857888
153.182649435145571056496082654
151.723644492992458935968306737
150.361945332104754950760218393
149.07500825178888717343182817
147.848338808646481798328492631
146.671871772037574965198515644
145.538233295287957481034053385
144.441803611945611945845109988
143.378167590543917356791153871
142.343771756010086367174458146
141.335699379637072939709297219
140.351517014396600698774711206
139.3891662922850575533971157
138.446885507063519237705422021
137.52315143612253984838789255
136.616635296926336041376535601
135.726168811672991931306826604
134.850717652203424334243420567
133.989360372847631638091474392
133.141271490950542685539354025
132.30570774805145953003682764
131.48199684228744485707656783
130.669528103705523577994146968
129.867744713660089579530794304
129.076137163473412308490269247
128.294237716728790454804676575
127.521615691147158090141390039
126.757873414902919587013197464
126.002642741896816010490499205
125.255582033345453346841995281
124.516373530800650946629131117
123.784721059630003755937368009
123.060348012989712618170334612
122.342995575079531275511130105
121.632421149493523130254016946
120.928396964150349102116662094
120.230708828892618608082033085
119.539155025608256265946968237
118.853545313819078856399721529
118.173700037235936290877360535
117.49944931890001660791020163
116.830632334298303964871652617
116.167096653322741234187762709
115.508697643189222904783441932
114.855297925485678658888767683
114.206766881411680802662055396
113.562980200032328819456396619
112.923819465018688819108580597
112.289171775903823150891572191
111.658929400362236103955789639
111.0329894544335861304297197
110.411253607968871479380635688
109.793627812887374479094074064
109.180022052102446428046965948
108.570350107209585272565507106
107.964529343236118617848855913
107.362480508932297287208290391
106.764127551242230277850486615
106.169397442732818090324024287
105.578220020882191002178011017
104.990527838238282994750298913
104.406256022554909746754222818
103.825342146098646764684986209
103.247726103396276034422290928
102.673349996760753626494977585
102.102158028994554304276436276
101.534096402723744705316055277
100.969113225864980836792225278
100.407158422771476345277649159
99.8481836506434184566552385728
99.2921422208238190046581193769
98.7389890246328162617586860859
98.1886804634223729452585984449
97.641174382559483606123163424
97.0964300090697068932333378897
96.5544078926943359990270611332
96.0150698501340443916575505398
95.4783789122695974931392222684
94.9442992741663847376341543222
94.4127962476842605187487253773
93.8838362165276291258579123014
93.3573865935829944137427275984
92.8334157804024323981450050364
92.3118931287017348330574942922
91.792788903751404006875235925
91.2760742495473339384551022268
90.7617211556559629373022550006
90.2497024256359917774938208188
89.7399916469454886079094861589
89.2325631622493984232456052449
88.7273920420481884933244446724
88.2244540585536340028469989966
87.7237256607426185689401436312
87.2251839505243268685748136924
86.7288066599603726113696399122
86.2345721294812628702485797607
85.7424592870461750194068655976
85.2524476281963385359060848851
84.7645171969553918724873425131
84.2786485675329437587494051135
83.7948228267902261601670793402
83.3130215574291986851196631542
82.8332268218687660381097221033
82.3554211467739144610515608697
81.8795875082055721234463257053
81.4057093173608632162262922153
80.9337704068751662308740202761
80.463755017659012868764350436
79.9956477862443837539226138136
79.5294337326163784396094079519
79.0650982485075672889783615728
78.6026270861335782733217362994
78.1420063473496386380498278554
77.6832224732088853225027157221
77.2262622339042841293536266544
76.7711127190769606639026819405
76.3177613284746503756619979695
75.8661957629448246699679442881
75.4164040157478487431259449286
74.968374364176277975445293302
74.5220953614671065780925302869
74.0775558289944476800141940916
73.6347448487307508901612896464
73.1936517559652541074135189537
72.7542661322689233212621138669
72.3165777986956595263112307991
71.8805768092100476828408086939
71.4462534443323907701734558081
71.0135982049922141430737186741
70.582601806581843235367030762
70.1532551732020526681157914893
69.72554943209215841660362185
69.2994759082372781793869356466
68.8750261191458196931162694764
68.4521917697905735857141997504
68.0309647477070875186061626309
67.6113371182432828262155607977
67.1933011199545445425990171489
66.7768491601387714749733930977
66.3619738105061156497311987498
65.9486678029783707738430199882
65.536924025613188030240649311
65.1267355186485052216772444511
64.7180954706627726135298128796
64.3109972148467463828711950673
63.9054342253827989033891961494
63.5014001139278646940318153202
63.0988886261963022127484160494
62.6978936386391052351309704184
62.298409155216043743483263187
61.900429304257453461638819314
61.5039483354125257776097766499
61.1089606166810761504937972863
60.7154606315258895297692578341
60.3234429760628561344760600345
59.9329023563262204389021371585
59.5438335856063706653258286573
59.1562315818576957522027354209
58.7700913651741318920961058985
58.3854080553301115478015195891
58.0021768693847145745623316777
57.6203931193469039057656503957
57.2400522098998073922657755371
56.8611496361820830038918526923
56.4836809816244768779824449102
56.1076419158397527966274895884
55.7330281925642377453920308825
55.3598356476492913969173092793
54.9880601971010678102837484102
54.6176978351669954712565973018
54.2487446324674571423758865143
53.8811967341712039615437047266
53.5150503582130889333215869095
53.1503017935527535027284212197
52.7869473984729473855417179219
52.4249835989162063453516867326
52.0644068868586552443748406896
51.7052138187197445361316196757
51.347401013806767492972780799
50.990965152793042945398748316
50.6359029762286842245336577914
50.28221128308290941166587734
49.9298869293168809736193476498
49.5789268264860944607284772437
49.2293279403713662230663619038
48.881087289637499115059370155
48.5342019445187329606282322144
48.1886690255301131897699178883
47.844485702203936579741418301
47.5016491918504574840224667999
47.1601567583420613520269608637
46.8200057109201347719345404172
46.481193403023882745787244055
46.1437172311403644659345183962
45.8075746336750385389300348806
45.47276308984212742921424724
45.1392801185741289007796562255
44.8071232774498194493044480647
44.4762901616401111671907031922
44.1467784028711391953025197034
43.8185856684039719122877672085
43.4917096600303503181382441119
43.1661481130838767047381676942
42.8418987954660856929508821766
42.5189595066868430724661716471
42.197328076918529625174746337
41.8770023660634782621239267971
41.5579802628341433739212762868
41.2402596838454912995182536372
40.9238385727191102723285673748
40.6087148991985471183270964043
40.2948866582753863698794187032
39.9823518693255953323705976913
39.6711085752556660081147202198
39.3611548416580916525107666185
39.0524887559757221190563178759
38.745108426674548049856530697
38.4390119824244693930290650048
38.1341975712876086834119609431
37.830663359913734012891860579
37.5284075327423606453053270158
37.2274282912111038012092517488
36.9277238529698582520122642844
36.629292451100383022311798764
36.3321323333408717042495095675
36.0362417613150906378864335541
35.7416190097656685057509535449
35.4482623657911217256938417479
35.1561701280862004009711494412
34.8653406061851394961342190042
34.5757721197073993469735596854
34.2874629976054785766229834611
34.000411577414380971184785196
33.7146162045023158590774685516
33.4300752313222090298815328191
33.1467870166635982108311947246
32.864749924904483581212659361
32.5839623252626997345565823133
32.3044225910463708822100782402
32.0261290989030059149270135392
31.7490802280667841854792256124
31.4732743596035765275266179783
31.1987098756532390651883808131
30.9253851586687097734900262815
30.6532985906514295000607946302
30.3824485523826002293545963824
30.1128334226497837366930518488
29.8444515774683334131031988731
29.5773013892971409137485086238
29.3113812262481673610991481815
29.0466894512892160849475534014
28.7832244214393902686497564503
28.5209844869566643556815102338
28.2599679905169826111571530206
28.000173266384281784873667641
27.741598639570817338131981883
27.4842424249871541251744311972
27.2281029265811627071649016119
26.9731784364653415640704717132
26.7194672340317632954048005714
26.4669675850539193980876428997
26.2156777407747133075801458769
25.9655959369798250109559462688
25.7167203930556426063564452851
25.4690493110309266053706215315
25.2225808746013414601951649144
24.9773132481359556463398015941
24.7332445756647765374738429821
24.4903729798463491575156210072
24.2486965609144085638428592237
24.0082133956025339733591295151
23.7689215360457086494278505388
23.5308190086576428715026038708
23.2939038129826678487349145227
23.0581739205209560401110277247
22.8236272735257678200669430983
22.5902617837713655794421342018
22.3580753312901739613745775708
22.1270657630776987683115425189
21.8972308917636468900253509251
21.6685684942476151245150958441
21.441076310297636704264409265
21.2147520411097903872285002415
20.9895933478269877882927460587
20.7655978500149598492165426499
20.5427631240933625806106413322
20.3210867017198150339866163422
20.1005660681245684165389529028
19.8811986603933838495973135026
19.6629818656960669560398942319
19.445913019457969659904064938
19.2299894034716226613840865269
19.0152082439455053270555034497
18.8015667094867924643567668154
18.5890619090147388224371486544
18.3776908896011712990340591773
18.1674506342343547779669085957
17.9583380595022792316387850317
17.750350013191182061210261347
17.5434832717948693740332464912
17.337734537930131659730544518
17.1331004376532616434964479867
16.9295775176723733494930127729
16.7271622424498898269325417486
16.525850991189210635144268371
16.325640054699186922213417614
16.1265256321296194268261029344
15.928503827570550415601813385
15.7315706465076416122640155665
15.5357219921254134683916529549
15.3409536614495632377031855297
15.1472613413189764613283264004
14.9546406041773944684952948003
14.7630869036739947207409847015
14.5725955700613761576973916617
14.3831618053786124628676510981
14.1947806784061360595663355675
14.0074471193782376712360780945
13.8211559144379026498926635198
13.6359016998175473173434753749
13.4516789557279566007462761712
13.2684819999363474704713654116
13.0863049810129790174236544471
12.9051418712240859014408804606
12.7249864590471121776026004453
12.5458323412822501060936264497
12.3676729147321242836598943308
12.1905013674190836773315152908
12.0143106693069484895465709814
11.8390935624911776493938631649
11.664842550818244865983425893
11.4915498888915011574176138959
11.3192075704169193085020100636
11.1478073158378149597359403399
10.9773405592028676862897194574
10.8077984342064637108167639198
10.639171759334481349295196863
10.4714510220420623511430005191
10.3046263618825666104512301446
10.1386875524986901523125671724
9.97362398237751652741606893023
9.80942463426093046453916919514
9.64607806309118811854432069416
9.48357237235832231910339267369
9.32189518870124429880907892782
9.161033634597628578164428124
9.00097429895863364333924842072
8.84170320542286319106318066793
8.68320577811929259060325238704
8.5254668046406774765250330929
8.36847039593663774933729453628
8.21219994279846970676772390637
8.05663806856494328451751654595
7.90176657762888439976755652211
7.7475663992670121665225964187
7.59401752624883141044367964928
7.44109894760259218733373454507
7.28878857482524849845097668368
7.13706316071631766588873167504
6.98589820988928489890905840733
6.83526787986466300504478662168
6.68514487147096697390412266411
6.53550030706739833337685784734
6.38630359484703409785572041267
6.23752227717175981679954065338
6.08912186051731928213613626018
5.94106562415232556014732752865
5.79331440411778605572698954005
5.6458263483861939559607819579
5.49855663822555334773086399291
5.35145716972627408642264761727
5.20447618810424843055708382307
5.05755786568614890347231806676
4.91064181229677579332745068476
4.76366250394312682468508131281
4.61654861200297613840743129599
4.46922221026294661700581977318
4.32159783066307289302370843929
4.17358132983954719085068520692
4.02506851655250113430759341787
3.87594347339596065328386897496
3.72607648259842596181540988481
3.5753214317688698937296502604
3.42351252556653189780669271815
3.27046005431936409626114265651
3.11594485504533565835674752888
2.95971091684597179813931796888
2.80145528138319311089905529226
2.6408138748428483926955498688
2.47734098849066966389636290381
2.31047838889549569543807815761
2.13950653303392678385216406635
1.96346266285451455166229135014
1.78099169225832225613969092906
1.59004220725916597265993059154
1.38713039044360327677458776676
1.16491948473181119331765953088
0.888888888888888888888888888889


==> anc/WILS3HQG1/LG1gS33010.dat <==
# LG1gS33010
-52.4444444444444444444444444444
-52.4433306436139107974615758506
-52.4432506446792091289828488169
-52.4431649506432473092736273011
-52.4430731602421829536505484262
-52.4429748442826181542195178923
-52.4428695437258225204559914066
-52.4427567676428821909632722397
-52.4426359910322727145363046134
-52.4425066524908099267751552067
-52.4423681517283557745133723752
-52.4422198469160435307332967026
-52.4420610518571369623999852933
-52.4418910329689486218333905545
-52.4417090060635112775684393493
-52.4415141329139212169197940208
-52.4413055175924502539175377165
-52.4410822025656521529133856077
-52.4408431645307660909907937239
-52.4405873099767418586056898225
-52.4403134704521757263555681121
-52.4400203975213491318272573786
-52.439706757388401261460112495
-52.4393711251684377629091885962
-52.4390119787830776108275674836
-52.4386276924565647888863615294
-52.4382165297871170027718558838
-52.437776636366645992320200428
-52.4373060319203588814795522431
-52.4368026019360329306952104192
-52.4362640887509423954317265173
-52.4356880820625011216403308438
-52.4350720088266630136178583927
-52.4344131225059893947353156216
-52.433708491627042162240655919
-52.4329549876043889414613922248
-52.4321492717860054131854684234
-52.4312877816722246767939217687
-52.4303667162576077948978864051
-52.429382020442187239077576772
-52.428329368455459344957385544
-52.427204146233266447394434719
-52.4260014326843073059656564887
-52.4247159797794388047415462591
-52.4233421913931756434278810186
-52.4218741008228506366433040655
-52.4203053469067590115942642733
-52.4186291486582683690043047445
-52.4168382783283243182911698261
-52.4149250328040127554293695875
-52.4128812032458458593223574862
-52.4106980428612127104770590522
-52.4083662327059696239452780392
-52.4058758454004325865310086542
-52.4032163066400675012320873538
-52.4003763543749463801931669412
-52.3973439955255425615085484721
-52.3941064600956691450792624251
-52.3906501525363162228289631097
-52.3869606002068086477062212821
-52.3830223987720821024881293381
-52.3788191543669567621694526738
-52.3743334223500712575564979157
-52.3695466424616220946345966191
-52.3644390701902331993960151487
-52.3589897041451558594283016369
-52.3531762092205711274002465241
-52.3469748353290360379930413742
-52.3403603314710843730910490501
-52.3333058548976662085282519316
-52.3257828751114936312053699422
-52.3177610724424599999261313554
-52.3092082309211258406068472645
-52.3000901251628266458366017027
-52.2903704009632691272195341106
-52.2800104492945574585080916198
-52.2689692733784463819851249387
-52.2572033485012724065451084845
-52.2446664742224884120209818908
-52.2313096186160434801991092394
-52.2170807541710332703661912457
-52.2019246849651230424409030635
-52.1857828647112432976625776509
-52.1685932052650059375624462113
-52.1502898751672166006808377978
-52.1308030877827964502311925404
-52.1100588785844037944029706517
-52.0879788711160909757683544521
-52.0644800311594712570058325633
-52.0394744086121269147967033373
-52.0128688665753816666845731105
-51.9845647971360997671781369212
-51.9544578233148642078079165279
-51.9224374866407205238403580248
-51.8883869198006307658141584412
-51.8521825037998282683128106809
-51.8136935090573426760471767745
-51.772781719848997987087765258
-51.7293010414980687054247555842
-51.683097089701373393071272004
-51.6340067613657170962014397955
-51.5818577863160483273691536419
-50.9541553728926985586034436511
-50.4028062391951290842839045389
-49.8981379618531729932867573355
-49.4266916061550506352685426922
-48.9807989273871315061287475856
-48.5555266556906866280127301909
-48.1474471988571882051812295933
-47.754048263285934410004745493
-47.373414315575585541042971611
-47.0040397954271571423699398953
-46.6447124835457146703878111493
-46.2944369985808971532622346071
-45.9523825828221999990033627684
-45.6178462788303533087643358854
-45.2902262365012047022117480847
-44.969001905145685301797826549
-44.6537190348532032018914817673
-44.3439781178077623252909430218
-44.0394253416416118750414485464
-43.7397454110539552125292794217
-43.4446557816620321652998618762
-43.1539019769971844579426659216
-42.8672537471856655437043110602
-42.5845018894724394723551236604
-42.3054555948073734279149186938
-42.0299402167025119745495006354
-41.757795382118363562831792346
-41.4888733816948141588684310921
-41.2230377898866472143843891645
-40.9601622756626012802591717022
-40.7001295722046587123881586138
-40.4428305800900858339674247617
-40.1881635831789969875335437622
-39.9360335601768538038344404809
-39.6863515778249843664465250477
-39.4390342540651116196697556599
-39.1940032814557531411351213306
-38.9511850026877825090569041776
-38.7105100313289486134594060599
-38.4719129119810284873908259677
-38.235331814903862659250369406
-38.0007082608832639009001446103
-37.7679868727226462667492894741
-37.5371151502433408902825570638
-37.3080432661036053226346693312
-37.0807238801054480010722649336
-36.8551119699629837486895784479
-36.631164676765346179441772088
-36.4088411635887239905495600457
-36.1881024859020036528776630533
-35.9689114725738345228611594644
-35.7512326164298419145051470505
-35.5350319734306408756982075886
-35.3202770696471080225973689012
-35.1069368153014357107316177958
-34.8949814252228180518445149764
-34.6843823451368780054328766608
-34.4751121832695512170698987695
-34.2671446468002890460109406066
-34.0604544827471422120692287825
-33.8550174229083980524442957613
-33.6508101325227020987382074395
-33.4478101623426257665742791157
-33.2459959038459840598778729808
-33.0453465473353224137428273784
-32.8458420426992782432938178283
-32.6474630626303242418869545859
-32.4501909681120145852982123631
-32.2540077760055401353397125927
-32.0588961285803789715946478632
-31.864839264847299690240423643
-31.6718209935641076409291217702
-31.4798256677954679912469946568
-31.288838160918025125572640705
-31.0988438439709803550930981223
-30.9098285642603903628070595525
-30.721778625132796347641494379
-30.5346807668404671340692521594
-30.3485221484266081401969747419
-30.1632903305644136584714018063
-29.9789732592888770527130378628
-29.7955592505648707707849715954
-29.6130369756392087202743318499
-29.4313954471282460564448443081
-29.2506240057960901451159620278
-29.070712307981722090838371347
-28.8916503136362882368178327691
-28.7134282749345400649930883877
-28.5360367254269010390686362032
-28.359466469700939981079791637
-28.1837085735231503989096762636
-28.0087543544338898585640728694
-27.8345953727701375098993056424
-27.6612234230923943060556497191
-27.4886305259935911231458538076
-27.3168089202692955789697323173
-27.1457510554298285498714976626
-26.9754495845361249710365899991
-26.8058973573423084434900371103
-26.6370874137290026973958691491
-26.4690129774123816564926147567
-26.3016674499148697023901122561
-26.1350444047842502072114644387
-25.9691375820487284653466992004
-25.8039408828962293524552695017
-25.6394483645668945223635731614
-25.4756542354483825149355417321
-25.3125528503641712632688047738
-25.1501387060456193377262609211
-24.9884064367790627634595915413
-24.8273508102197110726290049064
-24.6669667233645618590148099889
-24.5072491986769797484964993144
-24.3481933803559854598393055365
-24.1897945307436754168488164027
-24.0320480268645439447656582415
-23.8749493570908100624761136403
-23.7184941179281607634457478462
-23.5626780109166138427638398219
-23.4074968396414770503803804223
-23.2529465068496378099850283331
-23.0990230116666600289212453924
-22.9457224469103926457092881536
-22.793040996497009452244688653
-22.6409749329356022530990234973
-22.4895206149076403871371750687
-22.3386744849277897814862496233
-22.1884330670827547259999908617
-22.0387929648449660898644364892
-21.8897508589580913476853123198
-21.741303505391485095294305253
-21.5934477333608342320466048638
-21.4461804434123801473684408489
-21.2994986055682215226416469585
-21.1533992575303161626309880221
-21.0078795029409089928508000699
-20.862936509697216363735686067
-20.7185675083182944282756425217
-20.5747697903621119235608488553
-20.431540706890935484354980186
-20.2888776669832189250129168326
-20.146778136290267003528374318
-20.0052396356360192703750292431
-19.8642597396583709317866921222
-19.723836075490515434546163593
-19.5839663214808579061995329341
-19.4446482059501098474306144765
-19.3058795059842337470879714925
-19.1676580462619617392351061002
-19.0299816979156651997165942184
-18.8928483774244024318429720981
-18.7562560455380194528877836721
-18.6202027062312244929823137568
-18.4846864056866002758793586859
-18.349705231305559579997667689
-18.2152573107462890845498850054
-18.0813408109877641895617006488
-17.9479539374189534545391163255
-17.8150949329523656173056873645
-17.6827620771611249158714854636
-17.550953685438791721080099854
-17.4196681081811753706901660306
-17.2889037299894146467556879097
-17.1586589688936286239987594335
-17.0289322755964666999382770454
-16.8997221327359115569898535269
-16.7710270541667126584598790978
-16.6428455842598506971259961207
-16.5151762972194552468480234552
-16.3880177964166187615961080251
-16.2613687137395700670737544015
-16.1352277089596896400086778402
-16.0095934691128673091803038495
-15.8844647078957205782169038545
-15.7598401650762085989902938547
-15.635718605918192950034362623
-15.5120988206195118290062726946
-15.3889796237631490823062617662
-15.2663598537810936974981444342
-15.144238372430499002555707069
-15.0226140642817638762146956261
-14.9014858362181708005154142502
-14.7808526169467276033947994578
-14.6607133565198712681541587284
-14.5410670258677032488864377056
-14.4219126163404363465244618253
-14.3032491392607433880883892359
-14.1850756254857077300292800474
-14.067391124978084992442648448
-13.9501947063865944406586393009
-13.833485456634967079787200382
-13.7172624805194858309179208786
-13.6015249003147611288225213899
-13.4862718553874929334645946813
-13.3715025018179774940060382825
-13.2572160120291242563039957342
-13.1434115744227550745095012738
-13.0300883930229643851339843177
-12.9172456871263252381252525644
-12.8048826909587320638573840601
-12.6929986533386767967639570746
-12.5815928373467604844366688477
-12.4706645200012477937289145859
-12.3602129919394768906753717752
-12.2502375571049420263836144124
-12.1407375324398708135998704871
-12.0317122475831226351503385752
-11.9231610445732388923040036065
-11.8150832775564798843389537106
-11.707478312499687015935877919
-11.6003455269078127618641067611
-11.4936843095459643838536230503
-11.3874940601658107973501371375
-11.281774189236205230531701104
-11.1765241176778794087487198801
-11.0717432766020679383896194572
-10.9674311070529243587654257247
-10.8635870597535929823873610971
-10.7602105948558031561737118119
-10.6573011816928549516150609695
-10.5548582985358675334630658865
-10.4528814323531635665675063064
-10.3513700785726650013211613247
-10.2503237408471774318089061479
-10.1497419308224419490005688562
-10.0496241679078350157605504458
-9.94996997904959837243615429684
-9.85077889850648234247820112717
-9.75205046762768714787133177008
-9.65378423463298796481887312876
-9.55597975439493045163066143413
-9.45863658822298436337349217342
-9.36175430364954363161162304185
-9.26533247421766193231175872422
-9.1693706792704132903063194929
-9.07386850374176767395962343433
-8.97882553794887181798377975965
-8.88424137738562567457934029656
-8.79011562251744493185291980534
-8.69644787857709995215336414761
-8.60323775536152126966482952854
-8.51048486702946144411697008018
-8.41818883189990259334886231973
-8.32634927225109831892420119971
-8.234965814120137992958168961
-8.14403808710292048737236266072
-8.05356572415442339519287157682
-7.96354836138915261313946077902
-7.87398563788165582113605486314
-7.78487719546698190262340543272
-7.69622267854096669437679414957
-7.60802173386022363018442820677
-7.52027401034171584302486312817
-7.4329791588617841085942248325
-7.34613683205450264195914118066
-7.25974668410923219097450293178
-7.17380837056723709654409654881
-7.08832154811723000182766526124
-7.0032858743897046804539048055
-6.91870100774991400731811872207
-6.83456660708934640349997839259
-6.75088233161555013729515497262
-6.66764784064015064351265932832
-6.58486279336490151931925417103
-6.50252684866560505229302499238
-6.42063966487373301919681507699
-6.33920089955557304537535338471
-6.25821020928872001647044364351
-6.17766724943572586687501052003
-6.09757167391471451213461360436
-6.01792313496676172295972437509
-5.93872128291983233260273143872
-5.85996576594905930128651736912
-5.78165622983314080345219285812
-5.70379231770662262607738991172
-5.62637366980782373724489901133
-5.54939992322215286916420525063
-5.47287071162055332202969272992
-5.39678566499280189470542411555
-5.32114440937537584249505232181
-5.24594656657358900514251144599
-5.17119175387768469011252080354
-5.09687958377255848365693407637
-5.02300966364076883752912472371
-4.94958159545847698025472762094
-4.87659497548394036144115626174
-4.80404939393816538315869478899
-4.73194443467730552553138771285
-4.66027967485637004951816060781
-4.58905468458378616664804251306
-4.5182690265663338037862565318
-4.4479222557439467531182806866
-4.37801391891384696661800761778
-4.30854355434344990353125029317
-4.23951069137144803117362762815
-4.17091484999644666398087198449
-4.10275554045249114052126240638
-4.03503226277078670595435175365
-3.96774450632687219525219823364
-3.9008917493724654900475270506
-3.83447345855115251974352486828
-3.76848908839704204491172953276
-3.70293808081545532413527027989
-3.63781986454466272473546526712
-3.57313385459761806524918797597
-3.50887945168257561366661341093
-3.44505604160140381604362824833
-3.38166299462433356232140261075
-3.31869966483979663432811945506
-3.25616538947792140171477309856
-3.19405948820615725874899271672
-3.13238126239539609325171038127
-3.07112999435484754755918419232
-3.01030494653380419588378365788
-2.94990536068830216646009074625
-2.88993045701054123223307900206
-2.83037943321877492955130524057
-2.7712514636052146739471684385
-2.71254569803931082954313669622
-2.65426126092357681197968518363
-2.59639725009890795774915549335
-2.53895273569611328376739601265
-2.48192675893012338876046251276
-2.42531833083305937436445629319
-2.36912643092204328183211155102
-2.31335000579729733801236698063
-2.25798796766571412313084114322
-2.20303919278467905919068206853
-2.14850251982048636725612945112
-2.09437674811520533518117184293
-2.04066063585532026552684519394
-1.98735289813487905106546998716
-1.93445220490523538956153085877
-1.88195717880275074234255893218
-1.82986639284502577136875525549
-1.77817836798534747137878062328
-1.72689157051405647730472387487
-1.67600440929444639499639073949
-1.6255152328195889266103347151
-1.57542232607511830876977169291
-1.52572390719148686626023641619
-1.4764181238674980270915150849
-1.42750304954500814722295187851
-1.3789766793125340077845621137
-1.33083692551307402391124545368
-1.2830816130287073805509945438
-1.23570847421142891638812367747
-1.18871514342615280387826513788
-1.14209915116780925848148678025
-1.09585791770988816408616554481
-1.04998874623655989308111326831
-1.00448881540451778626110266365
-0.959355171273808921726679733294
-0.914584718538994707667744173476
-0.870174210982824175473834485531
-0.826120241063986183136446709213
-0.782419228538160605413405299317
-0.739067407997183308065752399967
-0.696060815194273166551852937284
-0.653395272003448922401372555919
-0.611066369837882794691685084127
-0.569069451324246212535352506139
-0.527399589997167843557483765027
-0.486051567738578790134053119982
-0.445019849639497622749659701767
-0.40429855590485326650031311132
-0.363881430352894354873816662907
-0.323761804976561865523947404536
-0.283932559930999670298597319499
-0.244386078184062781431608716032
-0.20511419390859328200115431766
-0.166108133497561511123331663625
-0.127358447834165647856128877279
-0.0888549341328212826680712500473
-0.0505865452621186955340572682818
-0.0125412839376485730460205903857
0.0252939215101596307567915611015
0.0629333639885615509540532507814
0.100392732512237839083756664901
0.137689322110308653256929060522
0.174842288013799514557163016026
0.211872956457423456525280982017
0.248805208797819400117549433055
0.285665961938101234314824815084
0.322485777284945389678140530871
0.35929964434472631711150217414
0.39614800646718151205875673375
0.43307813022375991402002485791
0.470145975696383525710294909683
0.507418820194513662121987012808
0.544979058158721445556431414841
0.582929921496162590895005647213
0.621404513826816422566904938071
0.660580978163063669041028247761
0.70071011043800502321913699049
0.742171655778204867261650193911
0.785610618794923012621867462773
0.832385511041772261183720278695
0.888888888888888888888888888889


==> anc/WILS3HQG1/LG1qNS20000.dat <==
# LG1qNS20000
-4.64197530864197530864197530864
-4.64154026029606827639898800364
-4.64151064514393463111326985168
-4.64147905287313649121478106577
-4.64144535471468250776410039293
-4.6414094137822066377238744986
-4.64137108458300048865253157538
-4.64133021250154404488088329731
-4.6412866332541603349125375091
-4.64124017231336689750198276888
-4.64119064430044381776655195741
-4.64113785234468484712492251846
-4.64108158740774493520454771107
-4.64102162757144466568611872889
-4.64095773728733991651675762741
-4.64088966658631391448813267608
-4.64081715024639912661354803824
-4.64073990691698857746792165483
-4.6406576381975507084290756172
-4.64057002766891936672780686153
-4.64047673987519155938899174381
-4.64037741925423093029083177433
-4.64027168901474529554943937851
-4.6401591499578828650506160133
-4.6400393792412749392833605466
-4.63991192908344395294723456003
-4.63977632540649590004108179049
-4.63963206641502669599422138551
-4.63947862110919431409891699757
-4.63931542772994411624849091501
-4.63914189213442537014873839605
-4.63895738609970435525246860689
-4.63876124555296572908689763325
-4.63855276872650116239052776215
-4.63833121423591506467613108077
-4.63809579908013413728128118433
-4.63784569656199336765741673301
-4.63758003412838902639949915434
-4.63729789112924262669516926874
-4.63699829649481232329616917454
-4.63668022633122384421304722154
-4.63634260143447607559217640848
-4.63598428472361152801682426476
-4.63560407859423415228817807885
-4.6352007221941118050153537073
-4.63477288862322398680112303339
-4.63431918206131365354094578672
-4.63383813482678179865822687578
-4.63332820437163251823567977519
-4.63278777021814236794143518216
-4.63221513084399957298058454402
-4.63160850052384527945645812554
-4.63096600613646044646853651592
-4.63028568394828881690997868452
-4.62956547638558009843605957939
-4.62880322880919029647132472825
-4.62799668630800122038850153176
-4.62714349052903263316421365757
-4.6262411765646334475270938212
-4.62528716991966898263688553165
-4.62427878358438693482460606995
-4.62321321524166397016508599408
-4.62208754464062762626665603119
-4.62089873117223584745945765727
-4.6196436116863018314059082978
-4.6183188985936994424858923467
-4.61692117830210053330881640885
-4.61544691003860832243932171345
-4.61389242511809080974008580198
-4.61225392672191765923330384362
-4.61052749025819812937308245312
-4.60870906438154431171194992963
-4.60679447275788400573209002115
-4.60477941666796521393909284272
-4.60265947855197741470688640516
-4.60043012660721554556763871833
-4.59808672056098775178031959247
-4.59562451875207941459190073916
-4.59303868666610168774769138847
-4.5903243070830473774277573975
-4.58747639200943278519524617892
-4.58448989658261211009894489301
-4.5813597351513121811326724749
-4.57808079975426213778191693984
-4.57464798123811085530030947034
-4.5710561932767752800252628876
-4.56730039957710379442550945855
-4.56337564458044893534220712764
-4.55927708799662535056974520413
-4.5550000435360110468493590229
-4.55054002223749343681628000996
-4.54589278082486352542212459384
-4.5410543755624610610520031031
-4.53602122212275874243901898196
-4.53079016202458931605212007531
-4.52535853625137577620775910135
-4.51972426671460774627594331521
-4.51388594628958979330111095933
-4.50784293821894419124308480315
-4.50159548575537219419556451292
-4.49514483299978896962940689192
-4.48849335798532691803744787912
-4.42190578903048452341368739032
-4.37956209489139205157728646527
-4.35119421024364880608015704156
-4.33239797808509459846835031616
-4.32076844538946178495056901955
-4.31481172791830532966484790106
-4.31352063616904437878561887908
-4.31617613414206339193570206974
-4.32224265785745432376108494901
-4.33130799477532579482677876108
-4.34304645258825715331530459734
-4.35719512345716730833507727587
-4.37353794939026530569837740807
-4.39189465781599549095821597767
-4.41211285802506321856576126959
-4.43406225743055146719764314486
-4.45763033989405186342926052186
-4.48271907723664899030787189453
-4.50924238652978002755374620054
-4.53712413589110640467456068021
-4.56629656047171005595104985514
-4.59669898980879273187385007236
-4.62827681472458137338916088141
-4.6609806407737585330375059629
-4.69476558858431441657833679411
-4.72959071104263306750895838989
-4.7654185042876289100871652423
-4.80221449466684761568089527384
-4.83994688769086740783152669623
-4.87858626796125442803457326688
-4.91810534129417178207477995365
-4.95847871199577480535449478872
-4.99968268959559841807597350573
-5.04169512040393204834068002175
-5.08449524009750801151171317422
-5.12806354420576795549059489226
-5.17238167390576291922696288847
-5.21743231496627594581636759805
-5.26319910803303537787074531551
-5.30966656873379965496443708491
-5.35682001631769667972856386662
-5.40464550973765604815701458096
-5.45312979024604405414203835575
-5.50226022970797767851532643943
-5.55202478394923368988463625613
-5.60241195055015312089456967849
-5.65341073057665311300743542829
-5.70501059380696265278103393317
-5.7572014470700731699025496368
-5.80997360536082903296379642134
-5.86331776543845730827683854145
-5.91722498165128365146018421494
-5.97168664376133529701381722878
-6.02669445656926485217080763308
-6.08224042116318097145701364178
-6.13831681763507807014410672135
-6.19491618912606358090689727431
-6.25203132707686248219461464457
-6.30965525757345020280017478577
-6.36778122868939268990415794369
-6.4264026987367817774936442786
-6.48551332534673637640573259534
-6.54510695530845838164751494778
-6.60517761510292569154414111991
-6.66571950207359246133381909466
-6.72672697618205088596953228124
-6.78819455230157735694932011293
-6.85011689300591459248593661618
-6.91248880181459583486539691738
-6.97530521685965421030814384797
-7.03856120494172913210406739836
-7.1022519559464250619091365705
-7.16637277759433338906175289074
-7.23091909050042827370468531846
-7.29588642352062057818507350782
-7.36127040936512551228139275586
-7.42706678045999132286133127774
-7.49327136503966760625893921312
-7.55988008345487965455224002763
-7.62688894468133470914926156805
-7.69429404301593038820121827925
-7.76209155494817665775606958508
-7.83027773619549097774155812097
-7.89884891889189095292936500004
-7.96780150892039821120635698725
-8.037131983380188670785630337
-8.1068368881801844047597647107
-8.17691283575138682589534118716
-8.24735650287080513865015253214
-8.31816462859034263385895853674
-8.38933401226447064453975482714
-8.46086151167094961905068395404
-8.53274404121925219869428277293
-8.60497857024170746942676733865
-8.67756212136272144762992994579
-8.75049176894173884416987676313
-8.8237646375858974745147998964
-8.8973779007285913754606018793
-8.97132877927040358820747866189
-9.04561454027909633760815993004
-9.12023249574555648788818053404
-9.19518000139278905638430600112
-9.27045445553523246411440252432
-9.34605329798583722793534345898
-9.42197400900850598487032924805
-9.49821410831363802460222858813
-9.57477115409465674824117357317
-9.65164274210352445274085454084
-9.72882650476336627569294017174
-9.80632011031643467846880231691
-9.88412126200574809519038050921
-9.96222769728883287892507224344
-10.0406371870820869373079653881
-10.1193475350343669285264292141
-10.1983565768284790085704148505
-10.2776621795093262708394396967
-10.357262240837534557310214579
-10.4371546886674425756957642696
-10.5173374803484025325334410897
-10.5978086021483940673260873755
-10.678566068699007405408265796
-10.7596079224609015749321195934
-10.840932233208890475894851023
-10.9225370975358537494347281319
-11.0044206383747109614085123295
-11.0865810045377367592269791178
-11.1690163702725315459056554214
-11.2517249348339969893126204678
-11.3347049220716984858346035392
-11.4179545800320276543202012159
-11.5014721805746071671861039955
-11.5852560190024078415137094586
-11.6693044137050740165416984807
-11.7536157058149779307019022901
-11.838188258875547170138384281
-11.9230204585214313742501396566
-12.0081107121700953292998647967
-12.0934574487244454303935277043
-12.1790591182861153121748108478
-12.2649141918790543019310754157
-12.3510211611830792938608178942
-12.4373785382770667345508304246
-12.5239848553914766982362878072
-12.6108386646699155638470759131
-12.6979385379394576287920700615
-12.7852830664894591486677601669
-12.8728708608586108167242023675
-12.9607005506299866286502063753
-13.048770784233858451448458214
-13.1370802287580564620462332306
-13.2256275697656659724248664385
-13.3144115111198610412216168319
-13.4034307748156847146893224461
-13.492684100818594766791156304
-13.5821702469096024433347011055
-13.6718879885368399804378708339
-13.7618361186734005843191163536
-13.8520134476813021471945782014
-13.9424188031814332516078167777
-14.0330510299293470004280821632
-14.1239089896967749186674610826
-14.2149915611587396219094154548
-14.3062976397861511493826144922
-14.397826137743777831630078057
-14.4895759837934883166467791371
-14.5815461232026669269272044792
-14.6737355176577098750679820198
-14.7661431451825150387943347576
-14.8587680000618829983424873695
-14.951609092769751880325385513
-15.0446654499021932423360357772
-15.137936114115100780942010595
-15.2314201440665080613084948086
-15.3251166143634757579688568994
-15.4190246155134930713825636391
-15.5131432538803420516758646433
-15.607471651644377526825016005
-15.702008946767179204690243864
-15.7967542929605363036396274439
-15.8917068596597287716577223954
-15.986865832001072785219308149
-16.082230410803701783011032836
-16.1777998125555577917890989342
-16.2735732694035712480716553513
-16.3695500291480109156144469189
-16.4657293552409888501890914261
-16.5621105267891086754187363383
-16.658692838560248711545605495
-16.7554756009944747481186905665
-16.8524581402190804767101317583
-16.9496397980677568058239160057
-17.0470199321038944720067166759
-17.1445979156480275436044569022
-17.2423731378094285913778736839
-17.3403450035218694780078540729
-17.4385129335835649010733348792
-17.5368763647013190160439252489
-17.6354347495388986718661684607
-17.7341875567696600165148227792
-17.8331342711334584781263327461
-17.9322743934978754037587446097
-18.0316074409237979472000810364
-18.131132946735392144397614439
-18.2308504605945125048894373738
-18.3307595485795948850484387661
-18.4308597932690828990454736012
-18.5311507938294416713502781722
-18.6316321661078163455737306843
-18.7323035427293964438951719009
-18.8331645731995509247319264097
-18.9342149240108026193628923885
-19.0354542787547146467455799946
-19.1368823382387654157755074508
-19.2384988206082929319302043033
-19.3403034614735933370270087747
-19.4422960140422629333382542657
-19.5444762492568773834241063979
-19.6468439559381063418955550742
-19.7493989409333664723182100006
-19.8521410292711206393183251678
-19.9550700643209360506794330508
-20.0581859079594192651829475184
-20.1614884407421512878718932634
-20.2649775620817514544111993288
-20.3686531904322044697985411682
-20.4725152634795908238011608408
-20.5765637383393668665762005474
-20.6807985917603471038897145257
-20.7852198203355477736244262311
-20.8898274407200575058608340244
-20.9946214898561078603292405381
-21.0996020252055237906950047701
-21.2047691249897416188641198856
-21.3101228884375899289075435857
-21.4156634360410369246910027852
-21.5213909098191162540656331392
-21.6273054735902521025922418641
-21.7334073132532135192273537425
-21.8396966370769374741617687381
-21.9461736759994700850849089086
-22.0528386839362858036748595726
-22.1596919380982551513925991757
-22.2667337393195428562586633664
-22.37396441239572999512489442
-22.4813843064324660153696316819
-22.5889937952049693238166996607
-22.6967932775287085185122492897
-22.8047831776416103320341578134
-22.9129639455981549863588862375
-23.021336057675734964055902797
-23.1299000167936692159265511184
-23.238656352945281590617179808
-23.3476056236434698291121896398
-23.4567484143802098608232173742
-23.5660853391004594154902128512
-23.6756170406909451765111599962
-23.785344191484338900010537974
-23.8952674937793501667347823067
-24.0053876803772867811651429178
-24.1157055151356583484139714235
-24.2262217935394243130642732265
-24.336937343290514808171795652
-24.4478530249162811150567962982
-24.5589697323975624583467480272
-24.670288393817087344653587913
-24.7818099720289607919473152539
-24.8935354653500236912515607991
-25.0054659082739073008230430846
-25.1176023722086446110663725005
-25.2299459662387411597357946918
-25.3424978379126509538528332705
-25.455259174056648608986967832
-25.5682312016161368000136347389
-25.6814151885254787930462538436
-25.7948124446074993706468171382
-25.9084243225038540591718530241
-26.0222522186375264195872824058
-26.1362975742087764876755218998
-26.2505618762259304789116620372
-26.3650466585724728576838792718
-26.4797535031119770793849995968
-26.5946840408324910373806171235
-26.7098399530320777976951204148
-26.8252229725473019197028080764
-26.9408348850265469050948940746
-27.0566775302501504828815382211
-27.1727528034994519497827056925
-27.2890626569769601021518884788
-27.405609101279971914277550501
-27.5223942069301015763143086419
-27.639420105961317385892432892
-27.7566889935692309224086545261
-27.8742031298245396076006714247
-27.9919648414536909145766767917
-28.109976523690014938831400847
-28.2282406421987626685142354398
-28.3467597350796910446056199363
-28.4655364149510538273816059524
-28.5845733711190905202136865111
-28.7038733718373553853932334051
-28.8234392666604962732917691074
-28.9432739888973800554939318376
-29.0633805581687695231041313152
-29.1837620830750874551807526886
-29.3044217639801591208704665167
-29.4253628959172068819415521004
-29.5465888716237821480704286498
-29.6681031847127632746987507402
-29.7899094329870259087551956067
-29.9120113219059078929944104096
-30.0344126682121475653079437234
-30.1571174037285759199890395425
-30.2801295793344938143682453372
-30.4034533691323698296667731512
-30.5270930748162576475043796142
-30.6510531302541595559142055535
-30.7753381062974612456105078871
-30.8999527158315393918863010557
-31.0249018190827054188782512589
-31.1501904291978049749644294281
-31.2758237181140526728011888022
-31.4018070227380563543746401935
-31.5281458514544865951328086408
-31.6548458909864888712587011901
-31.7819130136317329293208699275
-31.9093532848999634299784867423
-32.0371729715800770202551521407
-32.165378550267125173924605658
-32.293976716382253741383879946
-32.4229743937214666451995502388
-32.5523787445722736459519867642
-32.6821971804407858487055653664
-32.8124373734356976777728747674
-32.9431072683598859949043134781
-33.0742150955651178348844245003
-33.2057693846306472344463168244
-33.3377789789323667628210153875
-33.470253051175738525790485526
-33.6032011199730521357683807185
-33.7366330675537465272229866619
-33.8705591587057075681034858709
-34.0049900610557518734146284086
-34.139936866809088759296729137
-34.2754111160806025392104262225
-34.4114248219655327442792117955
-34.5479904975138032169118248163
-34.6851211847911586898439865965
-34.8228304862317576137290474478
-34.9611325985113529917760776656
-35.1000423491981539064939326604
-35.2395752364704745135297855691
-35.3797474722270288911845644003
-35.5205760289580362298176317209
-35.6620786907941401182048772217
-35.8042741092066948994255850014
-35.9471818638986515716503343827
-36.0908225295018066925677950925
-36.2352177487856546744651871367
-36.3803903131880665187651727535
-36.526364251601649177516551744
-36.673164928495796198117197294
-36.8208191526279284401104722502
-36.9693552978042333330950309708
-37.1188034373978483382901420856
-37.2691954946303591987184356793
-37.4205654109826921505361286121
-37.5729493355392806015557948739
-37.7263858386044507192124189291
-37.880916153587751089641580901
-38.0365844519686390690853268978
-38.1934381571641565739839392554
-38.3515283043938161309713508408
-38.5109099552412476403380670668
-38.6716426776567502091452952237
-38.8337911047714241708415000839
-38.9974255892989546598396879885
-39.1626229747604726694859896729
-39.3294675106705090832660192786
-39.4980519467264848130781795358
-39.6684788517642691776132839833
-39.8408622179834709751765696743
-40.0153294315261451943267910045
-40.1920237197078719145825111348
-40.3711072274474264184921082265
-40.5527649378032913729283515988
-40.737209745725128041665664374
-40.9246891401693310387259997118
-41.1154941829399809054986063961
-41.309971857910577687724962123
-41.5085425264781726421277719389
-41.7117254173783685160910691123
-41.9201773485095756752473486396
-42.1347545021871639008712998709
-42.3566173324020587168620601081
-42.5874240931006701979046894999
-42.8297316542308462122147241221
-43.0879854339832179972056193438
-43.3718670758319203522450889459
-43.7315924536754418061227707655


==> anc/WILS3HQG1/LG1qNS20100.dat <==
# LG1qNS20100
2.96296296296296296296296296296
2.96301860344505312116994033388
2.96302283079937682931502407113
2.96302737770680314530997980403
2.9630322681813047641677938991
2.96303752802907771153864845521
2.96304318498120940440003158976
2.96304926883607098684893104603
2.9630558116121381420211972561
2.96306284771199481220101301875
2.96307041409832800472952681679
2.9630785504827793611490050645
2.963087299528580676715897568
2.96309670706796634938371081395
2.9631068223354261018629776098
2.96311769821793656666490128636
2.96312939152339078155060752572
2.96314196326853066238465276183
2.96315547898777947562308601533
2.96317000906446962129817294112
2.96318562908606608277567040156
2.96320242022509815234564710904
2.96322046964763198132309285228
2.96323987095124463986616888784
2.9632607246345972477410871696
2.96328313860085092980035672158
2.96330722869732547255730558956
2.96333311929396726323229711105
2.9633609439033710733783472311
2.96339084584529024256027389463
2.96342297895877260659748106829
2.96345750836527593152685920773
2.9634946112863475424745187034
2.96353447791969921475862268556
2.96357731237777121973041526412
2.96362333369315974877888546309
2.96367277689558089970775253171
2.96372589416536319387588661225
2.96378295606880046722160905989
2.9638442528810592888185299869
2.96391009600272123508445330104
2.96398081947645190236006851335
2.96405678161072708498562664903
2.9641383667180137893450259091
2.96422598697530151149427424768
2.96432008441540940442473362722
2.96442113305805964820471043747
2.96452964119030868767069779318
2.96464615380656833017396981224
2.96477125521913045846900431015
2.96490557185083492600711846869
2.96504977522229284635820222255
2.96520458514689992818914172343
2.96537077314774989912346652688
2.96554916611148977195509578285
2.96574065019515032703998997502
2.96594617500304055171087193662
2.96616675805191799298875799006
2.96640348954384243388094705271
2.96665753746739270072572288204
2.96693015304928079743575616438
2.96722267657983936640757805782
2.96753654363739353272945232536
2.96787329173816279032336565017
2.96823456744007952983220593801
2.96862213393076543760232640071
2.96903787913188327781365032369
2.96948382435418815469696175896
2.96996213353984865005952000183
2.97047512313100450506104115641
2.97102527260608497809493594169
2.97161523572814294302359465461
2.97224785255237767148300963496
2.97292616224313889335037034973
2.97365341675404249051144266855
2.9744330954284020997010402369
2.97526892058101095862862449981
2.97616487412641668394160448245
2.97712521532324294304977009181
2.97815449970885358729206693109
2.97925759930375732281200764725
2.980439724170648557072280469
2.98170644541891087623955392463
2.98306371975181647856392424811
2.98451791566058581405616888878
2.98607584137698056274339867352
2.9877447747042505066733758277
2.98953249485510896676379699963
2.99144731643504900362293457767
2.99349812571981993306174816224
2.99569441938735825212194618348
2.99804634587701856052944472854
3.00056474956270222096779360697
3.00326121794157381421697024198
3.0061481320566451491315133659
3.00923872038977089326961380166
3.01254711648173845154246181937
3.01608842055837237346277965827
3.0198787654661633616090025705
3.02393538724815848302189216826
3.0282767007210322706778589236
3.03292238044775710192771621636
3.09118774155924351643264183959
3.14532853838070827923522757347
3.19692197940968498356220290746
3.24670566460411694524054950936
3.29510763915555868631622849842
3.34240665052457366164779404616
3.38879797650789722893517537535
3.43442554414602899386402773265
3.47939948060257555798906090455
3.52380651313258921926084416378
3.56771652048091629128988964442
3.61118686265550156241885202482
3.65426535529406852757520149083
3.69699237913741372131521200598
3.73940241669104127340299110212
3.78152519743110996278101766545
3.82338656822015878739329346052
3.8650091662991160981018550865
3.90641294753269923763719067563
3.94761560661405722908943126989
3.98863291533397430286176171708
4.0294789978220525679867883501
4.07016655667947636620393205472
4.11070706040295287611085132148
4.15111089997396973707136551
4.19138752064826919358765760516
4.23154553362253061709938996145
4.27159281124009088349368774547
4.31153656862982271620216293492
4.35138343408552134193196727344
4.39113951004024684102085926742
4.43081042613729010930046818924
4.47040138562229736970257601959
4.5099172060616492797993949771
4.54936235521714266997090977672
4.58874098276641248785228317077
4.62805694844484420911780423156
4.66731384709224147855498393687
4.70651503101183914825087638861
4.74566362998699292175381953573
4.78476256924938946230319619824
4.82381458564983222208163146132
4.86282224224693298503161626188
4.90178794149907911637120388561
4.94071393721981555723119636778
4.97960234543544699383513331041
5.01845515426555835863970255486
5.05727423293172684282134086083
5.0960613399865127317079417705
5.13481813084350696631779624744
5.1735461646794823530220765
5.21224691077129685080824635047
5.2509217543229276079027738232
5.2895720018317039513401914609
5.32819888603731492745014278202
5.36680357049237379347992080551
5.40538715378912852302826942151
5.44395067347322998136878908582
5.48249510967223696919598032486
5.52102138846368961266536266498
5.55953038500506836940577961176
5.59802292644573152442607820928
5.63649979463895208502287247103
5.6749617286704233900185731365
5.71340942721804396075386647454
5.75184355075640238088620163152
5.79026472361814177366528597388
5.82867353592327297584875740632
5.86707054538651036295219041401
5.90545627901181104731848946275
5.94383123468249515861265203332
5.98219588265460191763281606089
6.02055066696048429710298527669
6.05889600672905639771888579553
6.09723229742857537787060606879
6.13555991203735781132728576036
6.17387920214739337673632049194
6.21219049900542209874399989582
6.2504941144956808002052982655
6.28879034206819630134418899074
6.32707945761620394411311696614
6.36536172030599732246409657938
6.40363737336226607616285843571
6.44190664481175095319222196347
6.48016974818783700782448243452
6.5184268831985149410629375032
6.55667823635996556367259775295
6.59492398159786169682098346587
6.63316428081833420038970138832
6.67139928445041304774881284567
6.70962913196162938116296809785
6.74785395234834932329731153053
6.78607386460230412150923798228
6.82428897815468318123909468682
6.86249939329906599680280341696
6.90070520159438527367859884966
6.93890648624903607782265410534
6.97710332248717412065391045204
7.01529577789817981772494336883
7.05348391277020311301157135951
7.09166778040864684674480714212
7.12984742744039330566453525786
7.16802289410452920524951656406
7.20619421453027841737673541541
7.24436141700280900345313292298
7.28252452421754129528586808413
7.3206835535235466579960619141
7.35883851715659196455802226635
7.39698942246235252092715170413
7.43513627211028603090025615083
7.47327906429863202190426814332
7.51141779295097482097607956579
7.54955244790478354031194681275
7.58768301509231948079393727302
7.62580947671427977657727639399
7.6639318114065258798833038328
7.70204999440022652654377864809
7.7401639976757270410478411207
7.77827379011044015318268383745
7.81637933762103783144441169651
7.85448060330020892159052169926
7.89257754754823354764508855659
7.93067012819961222782134591918
7.96875830064497542409938022293
8.00684201794848773056857456906
8.04492123096095006483864572679
8.08299588842879301500593004879
8.1210659370991448711675687825
8.15913132182114879755740422674
8.19719198564369504397387640195
8.23524786990972602070067416722
8.27329891434726443929066921049
8.31134505715730752420902119889
8.34938623509872350117849877092
8.38742238357028014270751046913
8.42545343668992907694438048273
8.463479327371463821467738179
8.50149998739866406909833190587
8.53951534749703360983098161723
8.57752533740323440429199489883
8.61552988593231471361985609104
8.65352892104282482329352116153
8.69152236989990976012136706479
8.72951015893646447919328693808
8.76749221391243327877328042944
8.8054684599723316743417246819
8.84343882170106561748901346601
8.88140322317811977100064023995
8.91936158803018353878018179927
8.95731383948228068932420250513
8.99525990040746569602484141796
9.03319969337514733865208508829
9.07113314069809766084233634397
9.10906016447820205118008566011
9.14698068665100400416995945833
9.18489462902909601591447842984
9.22280191334440607193397730699
9.26070246128942728591147623536
9.2985961945574364431608966731
9.33648303488174548654592367461
9.37436290407402835094413628956
9.41223572406176400094531562208
9.45010141692483505132972101253
9.48795990493131994725904363606
9.52581111057251534751477142448
9.56365495659722408622529895176
9.60149136604534288321584423672
9.63932026228078282745625054753
9.67714156902375456930312088378
9.71495521038244912272645215308
9.75276111088414419601962889166
9.79055919550576503629987621973
9.82834938970392788723248625443
9.86613161944449331880104966516
9.90390581123165589066152462715
9.94167189213659585483691343678
9.97942978982571788751478244613
10.0171794325885011618858509127
10.0549207493649844327878479653
10.0926536697729091979647282858
10.1303781241345434286729037552
10.1680940435032078229006333351
10.2058013596895260264288023936
10.2435000052874197892393764712
10.281189913699869576330361911
10.3188710191644607318485800154
10.3565432567787349026932662126
10.3942065625253660615247983184
10.4318608732971801286425363017
10.469506126922036876738639213
10.5071422621875925114094172508
10.5447692188659610528826045115
10.5823869377382924001180512989
10.6199953606192847367289679543
10.6575944303816487385657316571
10.6951840909805408648641653246
10.7327642874779828581886203826
10.7703349660672844426432065923
10.8078960740974860946696824256
10.8454475600978386659259975331
10.882989373802336563013184064
10.9205214661743211339972238041
10.9580437894311708766021709873
10.9955562970690950675147160561
11.0330589438880474163597374222
11.070551686016776371539833655
11.1080344809380287482752646711
11.145507287513923411867307237
11.1829700660115118315082089472
11.2204227781285424219826545117
11.2578653870194457124946574223
11.2952978573215575237939388582
11.3327201551815974969896965509
11.3701322482824205001890176821
11.4075341058700586426838739951
11.4449256987810718511773258311
11.4823069994702252088707424055
11.5196779820385115265569135715
11.5570386222615379056504075978
11.5943888976182953668534286503
11.6317287873203309554667358069
11.6690582723413420958235146864
11.7063773354472133536124743607
11.7436859612265161766802834093
11.7809841361214926230326695321
11.818271848459544550014804267
11.8555490884852502319309960978
11.8928158483929308956092332937
11.9300721223597902156406614552
11.9673179065796503943085847951
12.0045531992973090667183710169
12.0417780008435419205760542341
12.0789923136707766037457049657
12.1161961423894642125330824727
12.1533894938051754110725723671
12.1905723769564490288051800004
12.2277448031534218204941656174
12.2649067860172689533016040725
12.3020583415204857100225663885
12.3391994880280418686379600019
12.3763302463394412380187376353
12.4134506397317199001391268146
12.4505606940034178329180641849
12.48766043751955976733527915
12.5247499012576823704454627559
12.5618291188549461451892584309
12.5988981266563718014970001533
12.6359569637642422843099757949
12.6730056720887131462124850022
12.7100442963996755289954219101
12.7470728843799176735019317464
12.7840914866796326146239026978
12.8211001569723215426618878168
12.8580989520121442280470583447
12.8950879316927699185552730114
12.9320671591077842318386518578
12.9690367006127097869098863649
13.0059966258887006520467416372
13.0429470080079731397285748762
13.0798879235010380583720084662
13.1168194524258022429362325926
13.1537416784386100395267022005
13.1906546888672984210501427272
13.2275585747863425704155602997
13.2644534310941720939679057548
13.3013393565927415306396641877
13.3382164540694425122381502968
13.3750848303814488186012933296
13.4119445965425896700771254898
13.4487958678128509217728848619
13.4856387637906083830400316712
13.5224734085077022964437992755
13.5592999305274670887895514717
13.5961184630458358695527342231
13.6329291439956448174145844245
13.669732116154268582990759501
13.7065275272547241661293481077
13.7433155301003874217656700125
13.780096282683473433341325951
13.8168699483074394931207620791
13.8536366957134773722279659603
13.8903966992112699798638901191
13.9271501388141964332459192257
13.9638972003791790221363041771
14.0006380757513755919251959449
14.0373729629139315275990903357
14.0741020661430168412780212188
14.1108255961683858955812439523
14.1475437703397100849503109744
14.1842568127989474024699610067
14.2209649546590273004949920659
14.2576684341891446743160188211
14.2943674970069732294324331685
14.3310623962781260109681021501
14.3677533929232095611212157307
14.4044407558328381172053441776
14.4411247620909955665951419478
14.4778056972071556421487078563
14.5144838553575951883359494233
14.5511595396363613806887009395
14.5878330623163816771218870514
14.6245047451212351696339496277
14.6611749195081360533228413419
14.6978439269627143164154165251
14.734512119306215677011286294
14.7711798590157824652529093526
14.8078475195585198103031652038
14.8445154857400973996473442745
14.8811841540686865193470952857
14.9178539331350853720256344513
14.954525244009943150389597186
14.9911985206590553992040171294
15.0278742103777702484886120301
15.0645527742456176099839017603
15.1012346876023519115467419211
15.1379204405466839690529053902
15.1746105384590697932969624531
15.2113055025500242002134511019
15.2480058704355358142139647101
15.2847121967412782917735538167
15.3214250537374413094343922448
15.3581450320061451321931789247
15.3948727411435556055609497548
15.4316088104989835404243694192
15.4683538899534351883958870766
15.5051086507402805238126199997
15.5418737863109252521993232922
15.5786500132486129860992820295
15.6154380722337482703184789535
15.6522387290644218114508741666
15.6890527757361394364917247843
15.7258810315851094436947085556
15.762724344499833053336622734
15.7995835922061740916292121808
15.8364596836315619424022486868
15.8733535603545119898378488961
15.9102661981462368934612989472
15.9471986086117776903386811243
15.9841518409388146382944040632
16.0211269837631339372008579069
16.0581251671606395643621710177
16.0951475647768228024518892784
16.1321953961057511038098159121
16.1692699289319306915903853688
16.2063724819498546565092890753
16.2435044275776946648641301536
16.2806671949834582913941427165
16.3178622733440489145013307307
16.3550912153600704591162607528
16.3923556410519615377361743325
16.4296572418661777616748125393
16.4669977851237325377479688489
16.5043791188475334213125200583
16.5418031770097062061033413447
16.5792719852455941782548697838
16.6167876670874900125909999985
16.6543524507785655191351100707
16.691968676736107664043262406
16.7296388057432892590825824975
16.7673654279605950408683152225
16.8051512728620524324003762223
16.8429992202180312552704493319
16.8809123122661378194861864672
16.9188937672353360429175781781
16.9569469944167616160883057692
16.9950756110088680614606413943
17.033283461005973218099157225
17.0715746364497778020426408681
17.1099535014253490411930647215
17.1484247192594513319757013532
17.1869932834739597787899467572
17.2256645531656959645953878781
17.2644442936334279928977049297
17.3033387232624738097908849884
17.3423545679202591712176685338
17.3814991244300878465715994427
17.420780335100035599671244023
17.4602068758241909602825846618
17.4997882609943532267442793793
17.5395349694342209548313875827
17.5794585969019752056998046266
17.6195720425615747299401074638
17.6598897394440452977568225001
17.7004279426926741430319080457
17.7412050949278445018186300311
17.7822422963954142287666516455
17.8235639204037258392048653052
17.8651984349415386653315872246
17.9071795248423194500448262376
17.9495476660056246674333739244
17.9923524053304928078700597497
18.0356557929080851475351877281
18.0795378025608894850076099504
18.1241054324420301142252005187
18.1695092731439237922421691793
18.2159772854536909294622573641
18.2638965865197583241049268498
18.3140823983184147580458898501
18.3703703703703703703703703704


==> anc/WILS3HQG1/LG1qNS20200.dat <==
# LG1qNS20200
-0.888888888888888888888888888889
-0.888889777777777777777777777778
-0.888889850117917155816269017936
-0.888889928345289269743049802115
-0.888890012939012760806368582347
-0.888890104417198218201802864806
-0.888890203340121447390031591132
-0.888890310313654987421048033544
-0.888890425992978894255073368795
-0.888890551086593517488936414162
-0.888890686360658847513592529952
-0.888890832643687010272100211137
-0.888890990831616649708023263325
-0.888891161893300276939104725058
-0.888891346876438194485485267982
-0.888891546913995339016865640377
-0.888891763231140343810702883094
-0.888891997152749320548957727718
-0.88889225011152031881351097647
-0.888892523656748161853815234526
-0.888892819463813401802304381484
-0.888893139344443511275492065066
-0.888893485257809158009504445655
-0.888893859322523523806038301847
-0.888894263829618159933935301679
-0.888894701256574852117592824804
-0.888895174282499435977994674172
-0.888895685804530497888130181276
-0.888896238955583459498668563574
-0.888896837123538723004821633318
-0.888897483971991398654093766566
-0.888898183462689700206494693203
-0.888898939879799436631640043757
-0.888899757856143212606070596411
-0.888900642401575044859358941629
-0.888901598933664180184151337854
-0.888902633310876044076643462134
-0.888903751868453543132572157413
-0.88890496145721848316164771797
-0.888906269485530749795757701229
-0.888907683964662238692229712384
-0.88890921355786343672650678677
-0.888910867633423171922389998895
-0.888912656322046506800763392241
-0.888914590578902197130642021824
-0.888916682250719737721086894933
-0.888918944148346944063116889439
-0.888921390125212462736643651587
-0.888924035162173769373543518165
-0.888926895459270322119150106148
-0.888929988534943830492248197203
-0.888933333333333333333333333333
-0.888936950340302235257895341266
-0.888940861708907931596934550189
-0.888945091395082484762873561813
-0.88894966530435535453458768474
-0.888954611450516813946024001021
-0.888959960127193815496846121619
-0.888965744093389157198112884186
-0.888971998774120318891265152532
-0.88897876247738682012407094204
-0.888986076628794958049455001284
-0.888993986025276929845607610673
-0.889002539109458291399680697359
-0.889011788266354168718707843529
-0.889021790144211395287726463278
-0.889032606001461634979588599146
-0.88904430208191047189233083034
-0.889056950020460385119993267946
-0.889070627281852537135206170723
-0.889085417635114534559663518661
-0.889101411666620008219047697741
-0.889118707334902344919666727189
-0.889137410570620634746359536798
-0.889157635925352441141209528382
-0.889179507273187050324085684631
-0.88920315856941624334417815305
-0.889228734670969338850953508253
-0.88925639222361741937787262314
-0.889286300621380594685526110361
-0.889318643044014377149132772736
-0.889353617578929454769179104574
-0.889391438434416276026446632316
-0.889432337251605074747974264972
-0.889476564523196687412391525875
-0.889524391127653453652011337141
-0.889576109988246648276617551146
-0.889632037867121601073052315101
-0.889692517305368602526830342961
-0.889757918720981934232329505881
-0.889828642677556379055930063658
-0.889905122337616280769783782942
-0.889987826115603040563944389189
-0.89007726054676978448261405647
-0.890173973389554300976545535636
-0.890278556980431330498789191084
-0.890391651861791647600288916408
-0.890513950705067581276627023772
-0.89064620255313291312162035271
-0.890789217407960550401949751841
-0.890943871191635969056854304617
-0.891111111111111111111111111111
-0.893333333333333333333333333333
-0.895555555555555555555555555556
-0.897777777777777777777777777778
-0.9
-0.902222222222222222222222222222
-0.904444444444444444444444444444
-0.906666666666666666666666666667
-0.908888888888888888888888888889
-0.911111111111111111111111111111
-0.913333333333333333333333333333
-0.915555555555555555555555555556
-0.917777777777777777777777777778
-0.92
-0.922222222222222222222222222222
-0.924444444444444444444444444444
-0.926666666666666666666666666667
-0.928888888888888888888888888889
-0.931111111111111111111111111111
-0.933333333333333333333333333333
-0.935555555555555555555555555556
-0.937777777777777777777777777778
-0.94
-0.942222222222222222222222222222
-0.944444444444444444444444444444
-0.946666666666666666666666666667
-0.948888888888888888888888888889
-0.951111111111111111111111111111
-0.953333333333333333333333333333
-0.955555555555555555555555555556
-0.957777777777777777777777777778
-0.96
-0.962222222222222222222222222222
-0.964444444444444444444444444444
-0.966666666666666666666666666667
-0.968888888888888888888888888889
-0.971111111111111111111111111111
-0.973333333333333333333333333333
-0.975555555555555555555555555556
-0.977777777777777777777777777778
-0.98
-0.982222222222222222222222222222
-0.984444444444444444444444444444
-0.986666666666666666666666666667
-0.988888888888888888888888888889
-0.991111111111111111111111111111
-0.993333333333333333333333333333
-0.995555555555555555555555555556
-0.997777777777777777777777777778
-1.
-1.00222222222222222222222222222
-1.00444444444444444444444444444
-1.00666666666666666666666666667
-1.00888888888888888888888888889
-1.01111111111111111111111111111
-1.01333333333333333333333333333
-1.01555555555555555555555555556
-1.01777777777777777777777777778
-1.02
-1.02222222222222222222222222222
-1.02444444444444444444444444444
-1.02666666666666666666666666667
-1.02888888888888888888888888889
-1.03111111111111111111111111111
-1.03333333333333333333333333333
-1.03555555555555555555555555556
-1.03777777777777777777777777778
-1.04
-1.04222222222222222222222222222
-1.04444444444444444444444444444
-1.04666666666666666666666666667
-1.04888888888888888888888888889
-1.05111111111111111111111111111
-1.05333333333333333333333333333
-1.05555555555555555555555555556
-1.05777777777777777777777777778
-1.06
-1.06222222222222222222222222222
-1.06444444444444444444444444444
-1.06666666666666666666666666667
-1.06888888888888888888888888889
-1.07111111111111111111111111111
-1.07333333333333333333333333333
-1.07555555555555555555555555556
-1.07777777777777777777777777778
-1.08
-1.08222222222222222222222222222
-1.08444444444444444444444444444
-1.08666666666666666666666666667
-1.08888888888888888888888888889
-1.09111111111111111111111111111
-1.09333333333333333333333333333
-1.09555555555555555555555555556
-1.09777777777777777777777777778
-1.1
-1.10222222222222222222222222222
-1.10444444444444444444444444444
-1.10666666666666666666666666667
-1.10888888888888888888888888889
-1.11111111111111111111111111111
-1.11333333333333333333333333333
-1.11555555555555555555555555556
-1.11777777777777777777777777778
-1.12
-1.12222222222222222222222222222
-1.12444444444444444444444444444
-1.12666666666666666666666666667
-1.12888888888888888888888888889
-1.13111111111111111111111111111
-1.13333333333333333333333333333
-1.13555555555555555555555555556
-1.13777777777777777777777777778
-1.14
-1.14222222222222222222222222222
-1.14444444444444444444444444444
-1.14666666666666666666666666667
-1.14888888888888888888888888889
-1.15111111111111111111111111111
-1.15333333333333333333333333333
-1.15555555555555555555555555556
-1.15777777777777777777777777778
-1.16
-1.16222222222222222222222222222
-1.16444444444444444444444444444
-1.16666666666666666666666666667
-1.16888888888888888888888888889
-1.17111111111111111111111111111
-1.17333333333333333333333333333
-1.17555555555555555555555555556
-1.17777777777777777777777777778
-1.18
-1.18222222222222222222222222222
-1.18444444444444444444444444444
-1.18666666666666666666666666667
-1.18888888888888888888888888889
-1.19111111111111111111111111111
-1.19333333333333333333333333333
-1.19555555555555555555555555556
-1.19777777777777777777777777778
-1.2
-1.20222222222222222222222222222
-1.20444444444444444444444444444
-1.20666666666666666666666666667
-1.20888888888888888888888888889
-1.21111111111111111111111111111
-1.21333333333333333333333333333
-1.21555555555555555555555555556
-1.21777777777777777777777777778
-1.22
-1.22222222222222222222222222222
-1.22444444444444444444444444444
-1.22666666666666666666666666667
-1.22888888888888888888888888889
-1.23111111111111111111111111111
-1.23333333333333333333333333333
-1.23555555555555555555555555556
-1.23777777777777777777777777778
-1.24
-1.24222222222222222222222222222
-1.24444444444444444444444444444
-1.24666666666666666666666666667
-1.24888888888888888888888888889
-1.25111111111111111111111111111
-1.25333333333333333333333333333
-1.25555555555555555555555555556
-1.25777777777777777777777777778
-1.26
-1.26222222222222222222222222222
-1.26444444444444444444444444444
-1.26666666666666666666666666667
-1.26888888888888888888888888889
-1.27111111111111111111111111111
-1.27333333333333333333333333333
-1.27555555555555555555555555556
-1.27777777777777777777777777778
-1.28
-1.28222222222222222222222222222
-1.28444444444444444444444444444
-1.28666666666666666666666666667
-1.28888888888888888888888888889
-1.29111111111111111111111111111
-1.29333333333333333333333333333
-1.29555555555555555555555555556
-1.29777777777777777777777777778
-1.3
-1.30222222222222222222222222222
-1.30444444444444444444444444444
-1.30666666666666666666666666667
-1.30888888888888888888888888889
-1.31111111111111111111111111111
-1.31333333333333333333333333333
-1.31555555555555555555555555556
-1.31777777777777777777777777778
-1.32
-1.32222222222222222222222222222
-1.32444444444444444444444444444
-1.32666666666666666666666666667
-1.32888888888888888888888888889
-1.33111111111111111111111111111
-1.33333333333333333333333333333
-1.33555555555555555555555555556
-1.33777777777777777777777777778
-1.34
-1.34222222222222222222222222222
-1.34444444444444444444444444444
-1.34666666666666666666666666667
-1.34888888888888888888888888889
-1.35111111111111111111111111111
-1.35333333333333333333333333333
-1.35555555555555555555555555556
-1.35777777777777777777777777778
-1.36
-1.36222222222222222222222222222
-1.36444444444444444444444444444
-1.36666666666666666666666666667
-1.36888888888888888888888888889
-1.37111111111111111111111111111
-1.37333333333333333333333333333
-1.37555555555555555555555555556
-1.37777777777777777777777777778
-1.38
-1.38222222222222222222222222222
-1.38444444444444444444444444444
-1.38666666666666666666666666667
-1.38888888888888888888888888889
-1.39111111111111111111111111111
-1.39333333333333333333333333333
-1.39555555555555555555555555556
-1.39777777777777777777777777778
-1.4
-1.40222222222222222222222222222
-1.40444444444444444444444444444
-1.40666666666666666666666666667
-1.40888888888888888888888888889
-1.41111111111111111111111111111
-1.41333333333333333333333333333
-1.41555555555555555555555555556
-1.41777777777777777777777777778
-1.42
-1.42222222222222222222222222222
-1.42444444444444444444444444444
-1.42666666666666666666666666667
-1.42888888888888888888888888889
-1.43111111111111111111111111111
-1.43333333333333333333333333333
-1.43555555555555555555555555556
-1.43777777777777777777777777778
-1.44
-1.44222222222222222222222222222
-1.44444444444444444444444444444
-1.44666666666666666666666666667
-1.44888888888888888888888888889
-1.45111111111111111111111111111
-1.45333333333333333333333333333
-1.45555555555555555555555555556
-1.45777777777777777777777777778
-1.46
-1.46222222222222222222222222222
-1.46444444444444444444444444444
-1.46666666666666666666666666667
-1.46888888888888888888888888889
-1.47111111111111111111111111111
-1.47333333333333333333333333333
-1.47555555555555555555555555556
-1.47777777777777777777777777778
-1.48
-1.48222222222222222222222222222
-1.48444444444444444444444444444
-1.48666666666666666666666666667
-1.48888888888888888888888888889
-1.49111111111111111111111111111
-1.49333333333333333333333333333
-1.49555555555555555555555555556
-1.49777777777777777777777777778
-1.5
-1.50222222222222222222222222222
-1.50444444444444444444444444444
-1.50666666666666666666666666667
-1.50888888888888888888888888889
-1.51111111111111111111111111111
-1.51333333333333333333333333333
-1.51555555555555555555555555556
-1.51777777777777777777777777778
-1.52
-1.52222222222222222222222222222
-1.52444444444444444444444444444
-1.52666666666666666666666666667
-1.52888888888888888888888888889
-1.53111111111111111111111111111
-1.53333333333333333333333333333
-1.53555555555555555555555555556
-1.53777777777777777777777777778
-1.54
-1.54222222222222222222222222222
-1.54444444444444444444444444444
-1.54666666666666666666666666667
-1.54888888888888888888888888889
-1.55111111111111111111111111111
-1.55333333333333333333333333333
-1.55555555555555555555555555556
-1.55777777777777777777777777778
-1.56
-1.56222222222222222222222222222
-1.56444444444444444444444444444
-1.56666666666666666666666666667
-1.56888888888888888888888888889
-1.57111111111111111111111111111
-1.57333333333333333333333333333
-1.57555555555555555555555555556
-1.57777777777777777777777777778
-1.58
-1.58222222222222222222222222222
-1.58444444444444444444444444444
-1.58666666666666666666666666667
-1.58888888888888888888888888889
-1.59111111111111111111111111111
-1.59333333333333333333333333333
-1.59555555555555555555555555556
-1.59777777777777777777777777778
-1.6
-1.60222222222222222222222222222
-1.60444444444444444444444444444
-1.60666666666666666666666666667
-1.60888888888888888888888888889
-1.61111111111111111111111111111
-1.61333333333333333333333333333
-1.61555555555555555555555555556
-1.61777777777777777777777777778
-1.62
-1.62222222222222222222222222222
-1.62444444444444444444444444444
-1.62666666666666666666666666667
-1.62888888888888888888888888889
-1.63111111111111111111111111111
-1.63333333333333333333333333333
-1.63555555555555555555555555556
-1.63777777777777777777777777778
-1.64
-1.64222222222222222222222222222
-1.64444444444444444444444444444
-1.64666666666666666666666666667
-1.64888888888888888888888888889
-1.65111111111111111111111111111
-1.65333333333333333333333333333
-1.65555555555555555555555555556
-1.65777777777777777777777777778
-1.66
-1.66222222222222222222222222222
-1.66444444444444444444444444444
-1.66666666666666666666666666667
-1.66888888888888888888888888889
-1.67111111111111111111111111111
-1.67333333333333333333333333333
-1.67555555555555555555555555556
-1.67777777777777777777777777778
-1.68
-1.68222222222222222222222222222
-1.68444444444444444444444444444
-1.68666666666666666666666666667
-1.68888888888888888888888888889
-1.69111111111111111111111111111
-1.69333333333333333333333333333
-1.69555555555555555555555555556
-1.69777777777777777777777777778
-1.7
-1.70222222222222222222222222222
-1.70444444444444444444444444444
-1.70666666666666666666666666667
-1.70888888888888888888888888889
-1.71111111111111111111111111111
-1.71333333333333333333333333333
-1.71555555555555555555555555556
-1.71777777777777777777777777778
-1.72
-1.72222222222222222222222222222
-1.72444444444444444444444444444
-1.72666666666666666666666666667
-1.72888888888888888888888888889
-1.73111111111111111111111111111
-1.73333333333333333333333333333
-1.73555555555555555555555555556
-1.73777777777777777777777777778
-1.74
-1.74222222222222222222222222222
-1.74444444444444444444444444444
-1.74666666666666666666666666667
-1.74888888888888888888888888889
-1.75111111111111111111111111111
-1.75333333333333333333333333333
-1.75555555555555555555555555556
-1.75777777777777777777777777778
-1.76
-1.76222222222222222222222222222
-1.76444444444444444444444444444
-1.76666666666666666666666666667
-1.76888888888888888888888888889
-1.77111111111111111111111111111
-1.77333333333333333333333333333
-1.77555555555555555555555555556
-1.77777777777777777777777777778


==> anc/WILS3HQG1/LG1qNS21000.dat <==
# LG1qNS21000
-6.51851851851851851851851851852
-6.51854248690726730117756268546
-6.51854428711041656662170296438
-6.51854622157876252826576072575
-6.51854830024310859479589389778
-6.51855053376140436655258540806
-6.51855293357132877452064970115
-6.5185555119466162673439904472
-6.51855828205738707147488237244
-6.51856125803476025297172625345
-6.51856445504004716687343583068
-6.51856788933884296229121531905
-6.5185715783803551930691649761
-6.5185755408823313438578091116
-6.51857979692197130276328673961
-6.51858436803323658186209325025
-6.5185892773109954979081898242
-6.51859454952247267440746378574
-6.51860021122650221477731497043
-6.51860629090111683159302560006
-6.51861281908004021133657891254
-6.5186198284986870655159775308
-6.51862735425031479111382455836
-6.51863543395301256551144501905
-6.51864410792825816879570250693
-6.51865341939182000133503268276
-6.51866341465783179466221059951
-6.51867414335692055341140998668
-6.5186856586693244762586620253
-6.51869801757399715207815544863
-6.51871128111475738813212446138
-6.51872551468461078109801327023
-6.51874078832943977692237909986
-6.51875717707233367646868252366
-6.51877476125990903202010142818
-6.51879362693205435288858839391
-6.51881386621662121118616924239
-6.51883557775067693213164598043
-6.51885886713003229416608456829
-6.51888384738886128562169004389
-6.51891063951133920532803076246
-6.51893937297734049819038197982
-6.51897018634435893210692725341
-6.51900322786794030262309798578
-6.51903865616305205328381886506
-6.51907664090895528278953131829
-6.51911736360029283741472655696
-6.51916101834726282321066751866
-6.51920781272791018292802294982
-6.51925796869574023336938108941
-6.51931172354603751560444254103
-6.51936933094446123753093907378
-6.51943106202168524804582337221
-6.5194972065380561343205458961
-6.51956807412245793475837729776
-6.51964399558979636276239608837
-6.51972532434174958898237604561
-6.51981243785567677663738366177
-6.51990573926682994641578735706
-6.52000565904927960186199731124
-6.52011265680124010884684500826
-6.52022722314076732972641316983
-6.52034988171809870330463776963
-6.52048119135121508199371508721
-6.52062174829152444619597448328
-6.52077218862690039060688450937
-6.5209331908296533233411147702
-6.52110547845736998068967712138
-6.5212898230149275343806287494
-6.5214870469863727199059033747
-6.52169802704575459873143013655
-6.52192369745641245327105224236
-6.52216505366864871488348408936
-6.52242315612616173555187988549
-6.52269913429207585012981817888
-6.52299419090588802895498963116
-6.52330960648315331549223188856
-6.52364674407025741119294903892
-6.52400705426717692963881413419
-6.52439208053170930066312440629
-6.52480346477926906962483997649
-6.52524295329300024780626176452
-6.52571240295965125462171584187
-6.52621378784740684356443012979
-6.52674920614267858425975391617
-6.52732088746373195121145707896
-6.52793120056998569073676528699
-6.52858266148687193171902680091
-6.52927794206731004206213942825
-6.53001987901214301955769490466
-6.53081148337333514627031738634
-6.53165595056536054156584183926
-6.53255667091205542173403138343
-6.53351724075829875601130381902
-6.53454147417826891316894106833
-6.53563341531474681951416393428
-6.53679735138705569067224819289
-6.53803782640880874488415103307
-6.5393596556607543470263279849
-6.54076794096874858000883781769
-6.5422680868423463462954768463
-6.54386581753579549973563856952
-6.56336051888133425655665716003
-6.58078735460306729841786194261
-6.59693491488555338965225407801
-6.61217198557252457628297075389
-6.62671257505294744518476589615
-6.64069604277817702772248380015
-6.65422001329498777841415159434
-6.66735643569881362370979855607
-6.68016035907285752286294225402
-6.69267513247169324290706801824
-6.70493568061986610671903381394
-6.71697066879796589949450715736
-6.72880399002538167374523989051
-6.74045581979635753946002243246
-6.75194338441021242132880872073
-6.76328153357370984095504521405
-6.77448317560831065153023323404
-6.78555961394556116655828379957
-6.79652081124917006926738319297
-6.80737559951670028980656779534
-6.81813184921353465818336347919
-6.82879660689282439801539474114
-6.83937620826122164101894271866
-6.84987637189019315519026966455
-6.86030227750998557936903736897
-6.87065863190369182090741646206
-6.88094972473991444978978080018
-6.89117947617494073167407048407
-6.90135147767148925655859230412
-6.91146902718770323677043177678
-6.92153515966361406381992702737
-6.93155267355590897945865464992
-6.94152415403327022526804771213
-6.95145199333483358736595597964
-6.96133840870679024531866959577
-6.97118545826185060304138734318
-6.98099505504944511985293396728
-6.99076897957829440994500370803
-7.00050889099514357807040194194
-7.01021633709232627834852128284
-7.01989276329108030573662845858
-7.02953952072614222714367268428
-7.03915787353928592491506942706
-7.04874900547448992363104523923
-7.05831402585480289168175997962
-7.06785397501030990241663030718
-7.07736982921754840145525436868
-7.08686250520301033547932144667
-7.0963328642567739616344603682
-7.10578171599665415010963961586
-7.11520982181839449949888575241
-7.1246178980632253358426105
-7.13400661893047678489913787367
-7.14337661915978087057384305755
-7.1527284965046502870366101609
-7.16206281401682489053956499586
-7.17138010215868028548057415546
-7.1806808607591541732085160633
-7.1899655608270299004864366346
-7.19923464623399278133286845761
-7.20848853527861765894073240571
-7.21772762214133397351052205591
-7.22695227823942861637997553298
-7.23616285349027105083344501404
-7.24535967749016578284645263178
-7.2545430606155423915928409242
-7.26371329505257271704173087089
-7.27287065576074956383788203688
-7.28201540137546370497336499507
-7.29114777505416934862951870949
-7.30026800527032672202925610276
-7.30937630655894892310605665219
-7.31847288021725422842833741322
-7.32755791496363070928540957788
-7.3366315875578538589992007431
-7.34569406338525694845395152044
-7.35474549700733533753016893788
-7.36378603268106762392791356547
-7.37281580484905622642534786364
-7.38183493860242593345235122548
-7.3908435501182694645939507977
-7.39984174707329273931339748882
-7.40882962903518803098673249546
-7.4178072878331493532874318326
-7.42677480790884025211009391826
-7.43573226664902874105738671501
-7.44467973470101660018825217308
-7.45361727627190991992550160741
-7.46254494941270395422348845486
-7.47146280628808745602479000023
-7.48037089343280917016271842468
-7.48926925199539157382902450807
-7.4981579179699238495185511127
-7.50703692241661705922639425067
-7.51590629167175920858181060176
-7.52476604754766602627131595553
-7.53361620752318454845445500126
-7.54245678492527072791058741982
-7.55128778910212904567380287359
-7.56010922558837127304590091707
-7.56892109626262291788791717078
-7.57772339949797931241959071517
-7.58651613030568859777630031447
-7.59529928047241588503167818113
-7.60407283869142148802085321615
-7.61283679068796620655997363899
-7.62159111933923807663864849001
-7.63033580478907769356934690826
-7.63907082455776306033927199189
-7.64779615364709982986789448552
-7.65651176464104871705779318683
-7.66521762780210868150319757685
-7.67391371116366215750102428171
-7.68259998061847707301913897242
-7.69127640000354959687675832819
-7.69994293118146143144429380137
-7.70859953411841597864560649373
-7.71724616695910880566976562831
-7.7258827860985794827295763762
-7.7345093462511840207386600708
-7.74312580051681976709195323016
-7.75173210044452769063578296008
-7.76032819609359047262959106983
-7.76891403609223869147618088937
-7.77748956769407161971203281929
-7.78605473683229371855643416698
-7.79460948817186279629171983006
-7.80315376515964097154446451812
-7.81168751007263503227503040836
-7.82021066406440848842023349612
-7.82872316720974356436973885664
-7.83722495854762755163279128298
-7.84571597612263432806479967876
-7.85419615702476843474447080233
-7.86266543742783587279372351126
-7.87112375262640272871958810304
-7.87957103707139984760555792969
-7.88800722440442903877887288446
-7.89643224749082370918049420831
-7.90484603845151436692930752582
-7.91324852869374711343280904962
-7.92163964894070103931185876172
-7.93001932926004835032515092995
-7.93838749909149906780261166265
-7.94674408727337026765123538248
-7.95508902206821803699999850115
-7.9634222311875686325859531801
-7.97174364181578371497503275975
-7.98005318063309300289987073176
-7.98835077383782623790935908958
-7.99663634716787496700579280435
-8.00490982592141333598432240979
-8.01317113497690583520421286724
-8.02142019881242874893326654424
-8.02965694152433092602299651876
-8.03788128684525841039641483376
-8.04609315816156644178409386622
-8.05429247853014135761138101225
-8.06247917069465399336412992865
-8.0706531571012652887348302159
-8.07881435991380395810777626036
-8.0869627010284352743436980198
-8.09509810208783924235620290274
-8.10322048449491570173423269969
-8.11132976942603319386381864189
-8.11942587784383775694686234407
-8.12750873050963717040725042493
-8.1355782479953755569069242194
-8.14363435069521266414158635107
-8.15167695883672158840090632374
-8.15970599249171816628839948623
-8.16772137158673474879783563348
-8.17572301591315058199742434072
-8.18371084513699054980270680153
-8.19168477880840358570427602812
-8.19964473637083163089162320696
-8.20759063716987960506513653109
-8.21552240046189646248826089084
-8.22343994542227702868012012989
-8.23134319115349395180732128292
-8.23923205669286875656433163349
-8.24710646102009065643490221193
-8.25496632306449146203854473012
-8.26281156171208461815595877056
-8.27064209581237610939743281422
-8.27845784418495469376068450967
-8.28625872562586865397996848252
-8.29404465891379599808412858986
-8.30181556281601479247065360407
-8.30957135609418007260285408152
-8.31731195750991354770794676194
-8.32503728583021209617660565481
-8.33274725983268083734131502601
-8.34044179831059636256285326183
-8.34812082007780551372095195404
-8.35578424397346490994343808993
-8.36343198886662624339121697567
-8.37106397366067219183307984517
-8.37868011729760762929805548898
-8.38628033876221065600137990633
-8.39386455708604781473389862573
-8.40143269135135771272718526907
-8.4089846606948071254131322525
-8.41652038431112352125384599639
-8.42403978145660781470271253635
-8.43154277145253102715805299138
-8.43902927368841841328412277367
-8.44649920762522449210679798564
-8.45395249279840230865836677839
-8.46138904882087014247095420532
-8.4688087953858787737327199579
-8.47621165226978231626406689914
-8.48359753933471552848882861018
-8.49096637653118041912071894634
-8.49831808390054487321765764331
-8.5056525815774559364415319776
-8.51296978979217031066998502927
-8.52026962887280453241699644629
-8.52755201924750722671272666942
-8.53481688144655575305778776355
-8.54206413610437948669507407217
-8.54929370396151190763043102367
-8.55650550586647360148304877054
-8.5636994627775882102630137526
-8.5708754957647333074664030857
-8.57803352601102811036093944495
-8.58517347481445988292444652618
-8.59229526358945082551453272349
-8.59939881386836719191476757995
-8.60648404730297232084694457569
-8.61355088566582521729070329735
-8.62059925085162626894355221641
-8.6276290648785116348216790889
-8.63464024988929779628297605639
-8.64163272815267771558906841458
-8.64860642206437000345584683757
-8.65556125414822245481738337494
-8.66249714705727127119367535603
-8.66941402357475724855801879549
-8.67631180661510017139657965599
-8.68319041922483261669444121613
-8.69004978458349433582442777942
-8.69688982600448834771446402435
-8.70371046693589984318493100089
-8.7105116309612789679398383733
-8.7172932418003885203266023457
-8.72405522330991756961222885466
-8.73079749948416197112359346508
-8.73751999445567272613246695097
-8.74422263249587310679954387214
-8.75090533801564543979433026861
-8.75756803556588841635020536739
-8.76421064983804577146588057801
-8.7708331056646071506995224073
-8.7774353280195819594921284903
-8.78401724201894696717703105553
-8.79057877292106841575770019897
-8.7971198461270993621424436163
-8.80364038718135296178913614159
-8.81014032177165238161359916
-8.81661957572965801053034134984
-8.82307807503117261710350712763
-8.82951574579642508546924928756
-8.83593251429033334292926207862
-8.84232830692274707539048880321
-8.84870305024867081012032892628
-8.85505667096846792908292882354
-8.86138909592804616040387784589
-8.86770025211902508026196838924
-8.87399006667888614271230397802
-8.88025846689110574059018751265
-8.8865053801852717867156517987
-8.89273073413718429110046947329
-8.89893445646894039673974743171
-8.90511647504900432383598592601
-8.91127671789226265994242702617
-8.91741511316006542151272463861
-8.92353158916025330069394706454
-8.9296260743471714998885804854
-8.93569849732167054562782907315
-8.94174878683109446263276541617
-8.94777687176925667858179002408
-8.9537826811764040200427695278
-8.95976614423916915025682806677
-8.96572719029051178996907077823
-8.97166574880964905328083332216
-8.97758174942197522153998227617
-8.9834751218989712695822267016
-8.98934579615810445017950289422
-8.99519370226271823433368697663
-9.00101877042191289706785165693
-9.00682093099041703060593645915
-9.0126001144684502592882026536
-9.01835625150157742323757944484
-9.02408927288055449066457983873
-9.02979910954116645176968694414
-9.03548569256405744046600146564
-9.04114895317455332359571201132
-9.04678882274247699094600380268
-9.05240523278195657317794298148
-9.05799811495122680876042338194
-9.06356740105242377514537046528
-9.06911302303137319372515689077
-9.07463491297737251257384767762
-9.08013300312296696558586429501
-9.08560722584371980138448763025
-9.09105751365797687027400297331
-9.096483799226625752549056361
-9.10188601535284960664890365057
-9.10726409498187591094878214438
-9.11261797120072026841183348444
-9.11794757723792543887918908281
-9.12325284646329575944944387393
-9.12853371238762710918835018851
-9.13379010866243257031182799917
-9.1390219690796639339970814042
-9.1442292275714291950946050101
-9.14941181820970617623512576409
-9.15456967520605241814711734761
-9.15970273291131146941959756149
-9.16481092581531570545871380421
-9.16989418854658580299246193784
-9.1749524558720269931731755062
-9.17998566269662221310965043626
-9.18499374406312227252749649968
-9.18997663515173314920516636027
-9.19493427127980052386181292596
-9.19986658790149166227944207255
-9.20477352060747474962360363997
-9.20965500512459577918200668354
-9.21451097731555309506692568953
-9.21934137317856968582311383804
-9.22414612884706332334624706383
-9.22892518058931463904583503382
-9.2336784648081332267792535651
-9.23840591804052185973833196191
-9.24310747695733890618507423757
-9.24778307836295902670696102357
-9.25243265919493223349327321755
-9.25705615652364139002044986443
-9.26165350755195822747513742124
-9.26622464961489795223684525897
-9.27076952017927251678657526826
-9.27528805684334262450206512869
-9.27978019733646853694303835237
-9.28424587951875975041979137614
-9.28868504138072360687430787155
-9.2930976210429129023836483998
-9.29748355675557255491942997244
-9.30184278689828539136362940683
-9.30617524997961711218859395397
-9.31048088463676049065693183483
-9.31475962963517886188382431319
-9.31901142386824895562922003648
-9.32323620635690312524934095985
-9.32743391624927102383497481292
-9.33160449282032077719720670078
-9.33574787547149970202863350291
-9.33986400373037461626881641511
-9.34395281725027178743589138417
-9.34801425580991656345103061948
-9.35204825931307272927801060257
-9.35605476778818163152569559139
-9.36003372138800111201601515049
-9.36398506038924429020324577507
-9.36790872519221823324136704932
-9.37180465632046255143423898905
-9.37567279442038795576764584365
-9.37951308026091481321219824332
-9.38332545473311173450102418434
-9.38710985884983422812547184816
-9.39086623374536345335507292186
-9.39459452067504510417417005892
-9.39829466101492845513630889156
-9.40196659626140559926816197038
-9.40561026803085090730683298663
-9.40922561805926073672734343066
-9.41281258820189341821040381079
-9.41637112043290954641370518191
-9.4199011568450126011424352166
-9.42340263964908992426604092519
-9.42687551117385407699795487207
-9.43031971386548460144261339524
-9.43373519028727020961917618301
-9.43712188311925142249347073116
-9.44047973515786368088840836256
-9.44380868931558094949803750907
-9.44710868862055983460111258857
-9.45037967621628423545617139356
-9.45362159536121054876124905875
-9.45683438942841344497714099995
-9.46001800190523223474319903632
-9.46317237639291784305865197986
-9.46629745660628040836004123512
-9.46939318637333752309621925257
-9.47245950963496313188614854666
-9.47549637044453710284114438058
-9.47850371296759548714191628908
-9.48148148148148148148148148148


==> anc/WILS3HQG1/LG1qNS22000.dat <==
# LG1qNS22000
-0.888888888888888888888888888889
-0.888889777777777777777777777778
-0.888889850117917155816269017936
-0.888889928345289269743049802115
-0.888890012939012760806368582347
-0.888890104417198218201802864806
-0.888890203340121447390031591132
-0.888890310313654987421048033544
-0.888890425992978894255073368795
-0.888890551086593517488936414162
-0.888890686360658847513592529952
-0.888890832643687010272100211137
-0.888890990831616649708023263325
-0.888891161893300276939104725058
-0.888891346876438194485485267982
-0.888891546913995339016865640377
-0.888891763231140343810702883094
-0.888891997152749320548957727718
-0.88889225011152031881351097647
-0.888892523656748161853815234526
-0.888892819463813401802304381484
-0.888893139344443511275492065066
-0.888893485257809158009504445655
-0.888893859322523523806038301847
-0.888894263829618159933935301679
-0.888894701256574852117592824804
-0.888895174282499435977994674172
-0.888895685804530497888130181276
-0.888896238955583459498668563574
-0.888896837123538723004821633318
-0.888897483971991398654093766566
-0.888898183462689700206494693203
-0.888898939879799436631640043757
-0.888899757856143212606070596411
-0.888900642401575044859358941629
-0.888901598933664180184151337854
-0.888902633310876044076643462134
-0.888903751868453543132572157413
-0.88890496145721848316164771797
-0.888906269485530749795757701229
-0.888907683964662238692229712384
-0.88890921355786343672650678677
-0.888910867633423171922389998895
-0.888912656322046506800763392241
-0.888914590578902197130642021824
-0.888916682250719737721086894933
-0.888918944148346944063116889439
-0.888921390125212462736643651587
-0.888924035162173769373543518165
-0.888926895459270322119150106148
-0.888929988534943830492248197203
-0.888933333333333333333333333333
-0.888936950340302235257895341266
-0.888940861708907931596934550189
-0.888945091395082484762873561813
-0.88894966530435535453458768474
-0.888954611450516813946024001021
-0.888959960127193815496846121619
-0.888965744093389157198112884186
-0.888971998774120318891265152532
-0.88897876247738682012407094204
-0.888986076628794958049455001284
-0.888993986025276929845607610673
-0.889002539109458291399680697359
-0.889011788266354168718707843529
-0.889021790144211395287726463278
-0.889032606001461634979588599146
-0.88904430208191047189233083034
-0.889056950020460385119993267946
-0.889070627281852537135206170723
-0.889085417635114534559663518661
-0.889101411666620008219047697741
-0.889118707334902344919666727189
-0.889137410570620634746359536798
-0.889157635925352441141209528382
-0.889179507273187050324085684631
-0.88920315856941624334417815305
-0.889228734670969338850953508253
-0.88925639222361741937787262314
-0.889286300621380594685526110361
-0.889318643044014377149132772736
-0.889353617578929454769179104574
-0.889391438434416276026446632316
-0.889432337251605074747974264972
-0.889476564523196687412391525875
-0.889524391127653453652011337141
-0.889576109988246648276617551146
-0.889632037867121601073052315101
-0.889692517305368602526830342961
-0.889757918720981934232329505881
-0.889828642677556379055930063658
-0.889905122337616280769783782942
-0.889987826115603040563944389189
-0.89007726054676978448261405647
-0.890173973389554300976545535636
-0.890278556980431330498789191084
-0.890391651861791647600288916408
-0.890513950705067581276627023772
-0.89064620255313291312162035271
-0.890789217407960550401949751841
-0.890943871191635969056854304617
-0.891111111111111111111111111111
-0.893333333333333333333333333333
-0.895555555555555555555555555556
-0.897777777777777777777777777778
-0.9
-0.902222222222222222222222222222
-0.904444444444444444444444444444
-0.906666666666666666666666666667
-0.908888888888888888888888888889
-0.911111111111111111111111111111
-0.913333333333333333333333333333
-0.915555555555555555555555555556
-0.917777777777777777777777777778
-0.92
-0.922222222222222222222222222222
-0.924444444444444444444444444444
-0.926666666666666666666666666667
-0.928888888888888888888888888889
-0.931111111111111111111111111111
-0.933333333333333333333333333333
-0.935555555555555555555555555556
-0.937777777777777777777777777778
-0.94
-0.942222222222222222222222222222
-0.944444444444444444444444444444
-0.946666666666666666666666666667
-0.948888888888888888888888888889
-0.951111111111111111111111111111
-0.953333333333333333333333333333
-0.955555555555555555555555555556
-0.957777777777777777777777777778
-0.96
-0.962222222222222222222222222222
-0.964444444444444444444444444444
-0.966666666666666666666666666667
-0.968888888888888888888888888889
-0.971111111111111111111111111111
-0.973333333333333333333333333333
-0.975555555555555555555555555556
-0.977777777777777777777777777778
-0.98
-0.982222222222222222222222222222
-0.984444444444444444444444444444
-0.986666666666666666666666666667
-0.988888888888888888888888888889
-0.991111111111111111111111111111
-0.993333333333333333333333333333
-0.995555555555555555555555555556
-0.997777777777777777777777777778
-1.
-1.00222222222222222222222222222
-1.00444444444444444444444444444
-1.00666666666666666666666666667
-1.00888888888888888888888888889
-1.01111111111111111111111111111
-1.01333333333333333333333333333
-1.01555555555555555555555555556
-1.01777777777777777777777777778
-1.02
-1.02222222222222222222222222222
-1.02444444444444444444444444444
-1.02666666666666666666666666667
-1.02888888888888888888888888889
-1.03111111111111111111111111111
-1.03333333333333333333333333333
-1.03555555555555555555555555556
-1.03777777777777777777777777778
-1.04
-1.04222222222222222222222222222
-1.04444444444444444444444444444
-1.04666666666666666666666666667
-1.04888888888888888888888888889
-1.05111111111111111111111111111
-1.05333333333333333333333333333
-1.05555555555555555555555555556
-1.05777777777777777777777777778
-1.06
-1.06222222222222222222222222222
-1.06444444444444444444444444444
-1.06666666666666666666666666667
-1.06888888888888888888888888889
-1.07111111111111111111111111111
-1.07333333333333333333333333333
-1.07555555555555555555555555556
-1.07777777777777777777777777778
-1.08
-1.08222222222222222222222222222
-1.08444444444444444444444444444
-1.08666666666666666666666666667
-1.08888888888888888888888888889
-1.09111111111111111111111111111
-1.09333333333333333333333333333
-1.09555555555555555555555555556
-1.09777777777777777777777777778
-1.1
-1.10222222222222222222222222222
-1.10444444444444444444444444444
-1.10666666666666666666666666667
-1.10888888888888888888888888889
-1.11111111111111111111111111111
-1.11333333333333333333333333333
-1.11555555555555555555555555556
-1.11777777777777777777777777778
-1.12
-1.12222222222222222222222222222
-1.12444444444444444444444444444
-1.12666666666666666666666666667
-1.12888888888888888888888888889
-1.13111111111111111111111111111
-1.13333333333333333333333333333
-1.13555555555555555555555555556
-1.13777777777777777777777777778
-1.14
-1.14222222222222222222222222222
-1.14444444444444444444444444444
-1.14666666666666666666666666667
-1.14888888888888888888888888889
-1.15111111111111111111111111111
-1.15333333333333333333333333333
-1.15555555555555555555555555556
-1.15777777777777777777777777778
-1.16
-1.16222222222222222222222222222
-1.16444444444444444444444444444
-1.16666666666666666666666666667
-1.16888888888888888888888888889
-1.17111111111111111111111111111
-1.17333333333333333333333333333
-1.17555555555555555555555555556
-1.17777777777777777777777777778
-1.18
-1.18222222222222222222222222222
-1.18444444444444444444444444444
-1.18666666666666666666666666667
-1.18888888888888888888888888889
-1.19111111111111111111111111111
-1.19333333333333333333333333333
-1.19555555555555555555555555556
-1.19777777777777777777777777778
-1.2
-1.20222222222222222222222222222
-1.20444444444444444444444444444
-1.20666666666666666666666666667
-1.20888888888888888888888888889
-1.21111111111111111111111111111
-1.21333333333333333333333333333
-1.21555555555555555555555555556
-1.21777777777777777777777777778
-1.22
-1.22222222222222222222222222222
-1.22444444444444444444444444444
-1.22666666666666666666666666667
-1.22888888888888888888888888889
-1.23111111111111111111111111111
-1.23333333333333333333333333333
-1.23555555555555555555555555556
-1.23777777777777777777777777778
-1.24
-1.24222222222222222222222222222
-1.24444444444444444444444444444
-1.24666666666666666666666666667
-1.24888888888888888888888888889
-1.25111111111111111111111111111
-1.25333333333333333333333333333
-1.25555555555555555555555555556
-1.25777777777777777777777777778
-1.26
-1.26222222222222222222222222222
-1.26444444444444444444444444444
-1.26666666666666666666666666667
-1.26888888888888888888888888889
-1.27111111111111111111111111111
-1.27333333333333333333333333333
-1.27555555555555555555555555556
-1.27777777777777777777777777778
-1.28
-1.28222222222222222222222222222
-1.28444444444444444444444444444
-1.28666666666666666666666666667
-1.28888888888888888888888888889
-1.29111111111111111111111111111
-1.29333333333333333333333333333
-1.29555555555555555555555555556
-1.29777777777777777777777777778
-1.3
-1.30222222222222222222222222222
-1.30444444444444444444444444444
-1.30666666666666666666666666667
-1.30888888888888888888888888889
-1.31111111111111111111111111111
-1.31333333333333333333333333333
-1.31555555555555555555555555556
-1.31777777777777777777777777778
-1.32
-1.32222222222222222222222222222
-1.32444444444444444444444444444
-1.32666666666666666666666666667
-1.32888888888888888888888888889
-1.33111111111111111111111111111
-1.33333333333333333333333333333
-1.33555555555555555555555555556
-1.33777777777777777777777777778
-1.34
-1.34222222222222222222222222222
-1.34444444444444444444444444444
-1.34666666666666666666666666667
-1.34888888888888888888888888889
-1.35111111111111111111111111111
-1.35333333333333333333333333333
-1.35555555555555555555555555556
-1.35777777777777777777777777778
-1.36
-1.36222222222222222222222222222
-1.36444444444444444444444444444
-1.36666666666666666666666666667
-1.36888888888888888888888888889
-1.37111111111111111111111111111
-1.37333333333333333333333333333
-1.37555555555555555555555555556
-1.37777777777777777777777777778
-1.38
-1.38222222222222222222222222222
-1.38444444444444444444444444444
-1.38666666666666666666666666667
-1.38888888888888888888888888889
-1.39111111111111111111111111111
-1.39333333333333333333333333333
-1.39555555555555555555555555556
-1.39777777777777777777777777778
-1.4
-1.40222222222222222222222222222
-1.40444444444444444444444444444
-1.40666666666666666666666666667
-1.40888888888888888888888888889
-1.41111111111111111111111111111
-1.41333333333333333333333333333
-1.41555555555555555555555555556
-1.41777777777777777777777777778
-1.42
-1.42222222222222222222222222222
-1.42444444444444444444444444444
-1.42666666666666666666666666667
-1.42888888888888888888888888889
-1.43111111111111111111111111111
-1.43333333333333333333333333333
-1.43555555555555555555555555556
-1.43777777777777777777777777778
-1.44
-1.44222222222222222222222222222
-1.44444444444444444444444444444
-1.44666666666666666666666666667
-1.44888888888888888888888888889
-1.45111111111111111111111111111
-1.45333333333333333333333333333
-1.45555555555555555555555555556
-1.45777777777777777777777777778
-1.46
-1.46222222222222222222222222222
-1.46444444444444444444444444444
-1.46666666666666666666666666667
-1.46888888888888888888888888889
-1.47111111111111111111111111111
-1.47333333333333333333333333333
-1.47555555555555555555555555556
-1.47777777777777777777777777778
-1.48
-1.48222222222222222222222222222
-1.48444444444444444444444444444
-1.48666666666666666666666666667
-1.48888888888888888888888888889
-1.49111111111111111111111111111
-1.49333333333333333333333333333
-1.49555555555555555555555555556
-1.49777777777777777777777777778
-1.5
-1.50222222222222222222222222222
-1.50444444444444444444444444444
-1.50666666666666666666666666667
-1.50888888888888888888888888889
-1.51111111111111111111111111111
-1.51333333333333333333333333333
-1.51555555555555555555555555556
-1.51777777777777777777777777778
-1.52
-1.52222222222222222222222222222
-1.52444444444444444444444444444
-1.52666666666666666666666666667
-1.52888888888888888888888888889
-1.53111111111111111111111111111
-1.53333333333333333333333333333
-1.53555555555555555555555555556
-1.53777777777777777777777777778
-1.54
-1.54222222222222222222222222222
-1.54444444444444444444444444444
-1.54666666666666666666666666667
-1.54888888888888888888888888889
-1.55111111111111111111111111111
-1.55333333333333333333333333333
-1.55555555555555555555555555556
-1.55777777777777777777777777778
-1.56
-1.56222222222222222222222222222
-1.56444444444444444444444444444
-1.56666666666666666666666666667
-1.56888888888888888888888888889
-1.57111111111111111111111111111
-1.57333333333333333333333333333
-1.57555555555555555555555555556
-1.57777777777777777777777777778
-1.58
-1.58222222222222222222222222222
-1.58444444444444444444444444444
-1.58666666666666666666666666667
-1.58888888888888888888888888889
-1.59111111111111111111111111111
-1.59333333333333333333333333333
-1.59555555555555555555555555556
-1.59777777777777777777777777778
-1.6
-1.60222222222222222222222222222
-1.60444444444444444444444444444
-1.60666666666666666666666666667
-1.60888888888888888888888888889
-1.61111111111111111111111111111
-1.61333333333333333333333333333
-1.61555555555555555555555555556
-1.61777777777777777777777777778
-1.62
-1.62222222222222222222222222222
-1.62444444444444444444444444444
-1.62666666666666666666666666667
-1.62888888888888888888888888889
-1.63111111111111111111111111111
-1.63333333333333333333333333333
-1.63555555555555555555555555556
-1.63777777777777777777777777778
-1.64
-1.64222222222222222222222222222
-1.64444444444444444444444444444
-1.64666666666666666666666666667
-1.64888888888888888888888888889
-1.65111111111111111111111111111
-1.65333333333333333333333333333
-1.65555555555555555555555555556
-1.65777777777777777777777777778
-1.66
-1.66222222222222222222222222222
-1.66444444444444444444444444444
-1.66666666666666666666666666667
-1.66888888888888888888888888889
-1.67111111111111111111111111111
-1.67333333333333333333333333333
-1.67555555555555555555555555556
-1.67777777777777777777777777778
-1.68
-1.68222222222222222222222222222
-1.68444444444444444444444444444
-1.68666666666666666666666666667
-1.68888888888888888888888888889
-1.69111111111111111111111111111
-1.69333333333333333333333333333
-1.69555555555555555555555555556
-1.69777777777777777777777777778
-1.7
-1.70222222222222222222222222222
-1.70444444444444444444444444444
-1.70666666666666666666666666667
-1.70888888888888888888888888889
-1.71111111111111111111111111111
-1.71333333333333333333333333333
-1.71555555555555555555555555556
-1.71777777777777777777777777778
-1.72
-1.72222222222222222222222222222
-1.72444444444444444444444444444
-1.72666666666666666666666666667
-1.72888888888888888888888888889
-1.73111111111111111111111111111
-1.73333333333333333333333333333
-1.73555555555555555555555555556
-1.73777777777777777777777777778
-1.74
-1.74222222222222222222222222222
-1.74444444444444444444444444444
-1.74666666666666666666666666667
-1.74888888888888888888888888889
-1.75111111111111111111111111111
-1.75333333333333333333333333333
-1.75555555555555555555555555556
-1.75777777777777777777777777778
-1.76
-1.76222222222222222222222222222
-1.76444444444444444444444444444
-1.76666666666666666666666666667
-1.76888888888888888888888888889
-1.77111111111111111111111111111
-1.77333333333333333333333333333
-1.77555555555555555555555555556
-1.77777777777777777777777777778


==> anc/WILS3HQG1/LG1qNS30000.dat <==
# LG1qNS30000
925.43512461742433708280489781
925.454348009886129270755571491
925.454935789979990811016888883
925.455522065307265787642823803
925.456104614083634719706243394
925.456680979457044941908530852
925.457248452604892148648498872
925.457804054974829194662842923
925.458344519655123772415544153
925.458866271863994482875581023
925.459365408551474718215874347
925.459837677112153983171372418
925.460278453212701294365967681
925.460682717744466286343772093
925.461045032918768973713530486
925.461359517530824846026968096
925.461619821427712473746576468
925.46181909922648934644869737
925.461949983340621054474092407
925.462004556386442186074506272
925.461974323056558399607481895
925.461850181564083686482773522
925.461622394780552986548304868
925.461280561211439487144239713
925.460813585976633750547204887
925.460209651989218994403309779
925.459456191554630177245521469
925.458539858644057854478788267
925.457446502131013003525350207
925.45616114031858727988259097
925.454667937127425862575251697
925.4529501803611000324420198
925.450990262516769397332573391
925.448769664665128600497917024
925.446268943985034912347415121
925.44346772560533220792404852
925.440344699479672080332659711
925.436877623100061873334141104
925.43304333094195023768498873
925.428817751628433128481713465
925.424175933904199698888543442
925.419092082621745392909229325
925.413539606063801424739780351
925.407491176057545388354804562
925.40091880247868472057409037
925.393793923897700167178106291
925.386087516287197645271264362
925.377770221889282657665944362
925.368812500536022602556981016
925.359184805925322788158135893
925.348857789579879102813093525
925.33780253545929546517438311
925.32599082845602293547216395
925.313395460285589455637971834
925.299990576581788315410256068
925.285752069329266787476639309
925.270658019110533776646954358
925.254689192013058176274416403
925.237829596436169403194868162
925.22006710545824804362070111
925.201394150873593499097195554
925.181808495486796229192159832
925.161314090761874308140254425
925.13992202746533414853045748
925.117651587518183038077399783
925.094531405883274934675088258
925.07060075196274307499410084
925.045910940667204483392991998
925.020526884045456823019518202
924.994528795132069071584734201
924.968014056482127464647294762
924.941099266718955371774989167
924.913922479323377362590282752
924.886645648843513245571765999
924.859457300703603214388662774
924.832575441840376834853040445
924.80625073049733811344002906
924.780769924662348636507166235
924.756459629843300105885681901
924.733690368141670386971611933
924.712880991905490693331923046
924.694503466622796902742018548
924.679088049155022551646203179
924.667228888907992538934007059
924.659590081097129496032234384
924.656912202884088813457181535
924.660019364845168596264184547
924.66982681197835989080570124
924.687349110266673242949423426
924.713708956691276195153227185
924.750146652529903912135284784
924.798030281784896437509808637
924.858866638662041886067768072
924.934312950167165122623860407
925.02618944210310433514307696
925.136492799036338613602230518
925.267410571160941465519618814
925.421336583418402713841006901
925.600887404735483641914961006
925.808919937818359505172405872
926.04855019258867829769423762
926.323173309063337222167192813
930.979896124807271151050313195
936.677280185417208699335659742
942.898818555956994769984622489
949.432104327111660963910815881
956.166600918403356555427613708
963.036968906958665214284868692
970.001302822033509401587570258
977.031145531784115721818173914
984.106334643016266220413523909
991.212108306946989569472096709
998.337372531403675539836789086
1005.47361037533803481872147585
1012.61416675181154475648708059
1019.75376348672848468850593489
1026.8881610844153854536520644
1034.01391706400019892266493114
1041.1282096633372096643222836
1048.22870687233674832219658741
1055.31346757242766995055104669
1062.38086584508478532579367906
1069.42953228018940031205970915
1076.45830794462069830492121153
1083.46620790644519336229926394
1090.45239205945104618686202347
1097.41614158695184517214734151
1104.35683982589439960430533511
1111.27395659642455242416275655
1118.16703528401820785471204404
1125.03568212520335286488544279
1131.87955727028942758019706949
1138.69836728883459450620249236
1145.49185885386852027313529837
1152.25981339487501816840904815
1159.00204255134599870154520876
1165.71838429134204355642715258
1172.40869958513597466071535999
1179.07286954430489322302649489
1185.7107929527925527154849782
1192.32238412940657432446917525
1198.90757107164190388459690864
1205.46629383916705444675973184
1211.99850314218444273089903865
1218.50415910549946410634931257
1224.98323018375369059503272808
1231.43569220709098513771681401
1237.86152753968548949773432672
1244.26072433618960091596754441
1250.63327588335566821079800241
1256.97918001592529855400288644
1263.29843859742772319595074769
1269.59105705783443613529783305
1275.85704398112254689816154891
1282.09641073673760476776019312
1288.30917114974557534896066531
1294.49534120514578432015012632
1300.65493878240061987709720203
1306.78798341673901666106783825
1312.89449608422202036656938385
1318.97449900793070251971747972
1325.02801548295825205324822956
1331.05506971816666291659604305
1337.0556866929103217856206968
1343.02989202713924703734016288
1348.97771186347819034300328156
1354.89917276003805410807939498
1360.79430159285630045204185351
1366.66312546698595233992026702
1372.5056716353607362190410791
1378.32196742465887234727927696
1384.11204016747168375622153246
1389.8759171401570267303007747
1395.61362550582280010546073324
1401.32519226194354960936961883
1407.01064419216438132579049433
1412.67000782189184369121944953
1418.30330937731183106776512396
1423.91057474751051246825212536
1429.4918294494063258199345508
1435.04709859522966250037961272
1440.57640686231240131929386965
1446.07977846497228753546598375
1451.55723712829759895035149638
1457.00880606365586771283506725
1462.43450794576687037264783797
1467.83436489119486848028201999
1473.20839843812836128354001415
1478.5566295273275627315722758
1483.8790784841305800217800547
1489.17576500141897669035259172
1494.44670812345216161493631386
1499.6919262304879554022563039
1504.91143702411383543440168903
1510.10525751321982848106682877
1515.27340400054987473962317291
1520.41589206977379130661602637
1525.53273657302677155276752787
1530.6239516188677188651998548
1535.68955056061167267433063487
1540.72954598499518088158785679
1545.74394970113674090235675189
1550.73277272975740302674590669
1555.69602529262933291320432997
1560.63371680222259010483993749
1565.54585585152261925463111302
1570.43245020399299072397238963
1575.29350678365978578847810154
1580.12903166529571542316394576
1584.93903006468360548588063953
1589.72350632894028854763275212
1594.48246392688322579313195352
1599.21590543942335231994370717
1603.92383254996870572947450676
1608.60624603482437010925922063
1613.26314575357515348275671304
1617.89453063943822391267166726
1622.50039868957366435890755748
1627.08074695534157516277809064
1631.63557153249496114420319911
1636.16486755129819274105340956
1640.66862916656133191491520327
1645.14684954758106780711641588
1649.59952086797941809049264506
1654.02663429543172302490061572
1658.42817998127579347966372976
1662.80414704999437444727694569
1667.15452358856335440036156901
1671.4792966356583905690103566
1675.7784521707128329605361478
1680.05197510282001764055577587
1684.29984925947316420268934646
1688.52205737513625507570318006
1692.71858107963939680967139505
1696.88940088639226707341360549
1701.03449618040933699087249113
1705.15384520614062774129670467
1709.24742505510181404370806501
1713.31521165329752614470292906
1717.3571797484317270502347575
1721.37330289689905372911931657
1725.36355345055101053970291987
1729.32790254323089079683050574
1733.26632007707127874874339039
1737.17877470854794976167312684
1741.06523383428394165077917037
1744.92566357659751523887119828
1748.76002876878765771374828911
1752.56829294015070849430889699
1756.35041830072160436964510915
1760.10636572573314887135675976
1763.8360947397866103863881004
1767.5395635007268445261820999
1771.21672878321501899101758569
1774.86754596199189353995890514
1778.49196899482447394204710852
1782.08995040512871689088612002
1785.66144126426081288713624283
1789.20639117346941602844252124
1792.72474824550102348073029906
1796.21645908585053310308825334
1799.68146877364882520475113551
1803.11972084217902365135504178
1806.53115725901289241379700434
1809.91571840575861605301519933
1813.27334305741099642568903974
1816.60396836129487292892761149
1819.9075298155923397081666134
1823.18396124744409024555496512
1826.43319479061496742209306002
1829.65516086271353528386659965
1832.84978814195521710117843903
1836.01700354345826263144648049
1839.15673219506151550639471964
1842.26889741265264906680027817
1845.35342067499522545053420774
1848.41022159804260796931427371
1851.43921790872642043431025772
1854.44032541820689873822166892
1857.41345799457211927872816083
1860.35852753497271530105871219
1863.27544393717830550965291286
1866.16411507054145889163526643
1869.02444674635460512576113597
1871.85634268758487071296635794
1874.65970449797137652676166904
1877.43443163046907228532331304
1880.18042135502270690681370827
1882.89756872565404021136520942
1885.58576654684489033378454348
1888.24490533919808183597044887
1890.87487330435781115057251491
1893.47555628917037790709236284
1896.0468377490656421126740902
1898.588598710638957269537079
1901.10071773341269745796565165
1903.58307087075584130603665641
1906.03553162993939667037935698
1908.45797093130474578717314973
1910.85025706652126059345193254
1913.21225565590878079061839389
1915.54382960479976189828275281
1917.84483905891508584629508251
1920.11514135872668133828320018
1922.35459099277922399331391985
1924.56303954994227577254396037
1926.74033567056327799759076991
1928.88632499649083086958816894
1931.00085011993667323161273271
1933.08375053114371773390395293
1935.13486256482639683081276107
1937.15401934534843234424619486
1939.14105073060195376315654645
1941.09578325455065600905658219
1943.0180400683984039791071641
1944.90764088034335656963827273
1946.76440189387629475980384143
1948.58813574458039425401004211
1950.37865143538818057341697411
1952.13575427024984064868351617
1953.85924578616543705492700501
1955.54892368353187605344210573
1957.20458175475371541338488098
1958.82600981106505926398492283
1960.41299360750787148101020583
1961.96531476601004266036941698
1963.48275069650446469907209179
1964.96507451602819730161066261
1966.41205496573854804805997165
1967.82345632578052745278954268
1969.19903832793767791339076846
1970.53855606599570553642644848
1971.84175990374566118621846538
1973.10839538055061609207018234
1974.33820311439685200706685213
1975.53091870234752993900606446
1976.68627261831360821298117762
1977.80399010805344303559822309
1978.88379108130901536632607775
1979.92539000098307888319727567
1980.92849576925770681875337346
1981.89281161055072160822096751
1982.81803495120231128349053416
1983.70385729577976045486099475
1984.54996409988364104536519787
1985.35603463933400754422617931
1986.12174187561011161530222883
1986.84675231741187890058251455
1987.53072587820586349480726949
1988.17331572961259870889327343
1988.77416815048618138100729295
1989.33292237153054518797972251
1989.84921041529017920289976777
1990.3226569313460133065978854
1990.75287902653980280718770934
1991.13948609004258033326590629
1991.48207961307458199878515784
1991.78025300307547382721149862
1992.03359139211467878237023974
1992.24167143932210816169083023
1992.4040611271096054874204824
1992.52031955094288642016870546
1992.58999670241267262751292007
1992.61263324534203679951854614
1992.58776028465466359918981502
1992.51489912771574823116506415
1992.39356103784355874987814372
1992.22324697967523552281700136
1992.00344735605514357068675197
1991.73364173609797957205200392
1991.41329857406181021531652345
1991.04187491864822340355584479
1990.61881611232774537339072335
1990.14355548026854724254659601
1989.61551400842516099595169725
1989.03410001032136916605097621
1988.39870878203754028116418831
1987.70872224488736298714917337
1986.96350857524208811322268826
1986.16242182093191486365007001
1985.30480150362394162926363059
1984.38997220654402162106427771
1983.41724314687578699157235855
1982.38590773213389020274523696
1981.29524309977000458082439945
1980.14450963922916128808833649
1978.93295049563039779550799187
1977.65979105419925901501517722
1976.32423840453021604033461495
1974.92548078370432078460382709
1973.4626869972311502096846553
1971.93500581672404269431693756
1970.34156535315349960821185089
1968.6814724044551001844977434
1966.95381177619501230114136181
1965.15764557391780019981167494
1963.29201246571732328720596802
1961.35592691348164181212629886
1959.34837837116650852872143883
1957.26833044834869873726595759
1955.11472003719953317752985492
1952.88645640089984337959116756
1950.5824202213896211700335553
1948.20146260420792028205868012
1945.74240403803040174953242256
1943.20403330635231743412045724
1940.58510634859269827709459547
1937.88434506770994545827815252
1935.1004360812186912298488266
1932.23202941228135462519633781
1929.2777371173137793339404163
1926.23613184629106550147149821
1923.10574533166537957406790801
1919.88506680151013844042727457
1916.57254131218229111631859021
1913.16656799544399521994095787
1909.66549821460406597453027752
1906.06763362382511555745483143
1902.37122412429090867170981673
1898.57446571043635622773032864
1894.67549819890553476020317845
1890.67240283231644132012996734
1886.56319974926959851015424021
1882.34584531133520367411340985
1878.01822927698364113963749862
1873.5781718115793990276496052
1869.02342032163037229510948337
1864.35164610046374792845699492
1859.56044077137549857613030386
1854.6473125130609096641231363
1849.60968205076489137196560868
1844.4448783950776104929153599
1839.15013430862564304518439208
1833.72258147905139506733543803
1828.15924537461116234830846953
1822.45703975642885240837518162
1816.61276081888826454333842092
1810.62308092679773454574058321
1804.48454191477762506929635183
1798.19354791075835942473267739
1791.74635764148227602805294707
1785.13907617341617955185087449
1778.36764603743313944584655421
1771.42783767993057373774457904
1764.31523917662231063633560802
1757.02524513796463313121906409
1749.55304472692091341551947545
1741.89360870038447820131778341
1734.0416753748860624750182875
1725.99173540499959176844415464
1717.73801524887822843900171185
1709.27445917930486787262875676
1700.59470968017397063245203016
1691.69208604701201201963970356
1682.55956098548473553189079121
1673.1897349732201281351033502
1663.57480811695852105305669854
1653.7065491981299230346357404
1643.57626155436256929210378112
1633.17474539081080610307198774
1622.49225605191425126319735596
1611.51845770923803535153803549
1600.24237183188254669606090564
1588.65231969945617821880326047
1576.7358580898463869552937007
1564.4797071200481496563992167
1551.8696690318303873388343077
1538.89053648701996876322252258
1525.5259886593565214537685666
1511.75847306789199950098940518
1497.56907067341023716113569557
1482.93734123151770305087873027
1467.84114523371116708833599985
1452.25643793052842870032971522
1436.1570298644589797392761052
1419.51430697059187549102076083
1402.29690152811302470766237032
1384.47030292389686087508274667
1365.99639412069792356474524104
1346.8328956214413523059903869
1326.93269317445525795270716933
1306.24301786405736920108631934
1284.70443666685648039020185397
1262.24959663981880397961917847
1238.8016444850085217122339145
1214.27221187802632026906302958
1188.55881006030188414204436329
1161.54140540552910626339324098
1133.07783476711058084400291691
1102.99753635607791897121151944
1071.09276451973828607623682903
1037.10591922657078066595695884
1000.71063479748625678499329647
961.482356135725507934313807116
918.850137278079696975599032758
872.012311205553552866260858105
819.775510789855196046539356861
760.207484063828477328204300578
689.735109434104425474217893596
599.869923232362095955755615237
433.270225675761253112559716206


==> anc/WILS3HQG1/LG1qNS30001.dat <==
# LG1qNS30001
-5.04168172139066551312629621796
-5.04157878490875293743214321845
-5.0415704072525433220487345931
-5.041561347736506933999097956
-5.04155155085920652445661557363
-5.04154095660083267266065089519
-5.04152950005525462780221088077
-5.04151711103209122287351870714
-5.0415037136263566981710940696
-5.0414892257530364832380895403
-5.04147355864373182002086320447
-5.04145661630227821684841392518
-5.04143829491598964011507812267
-5.04141848221890649399641184416
-5.04139705680312909172286918453
-5.04137388737399762505771479541
-5.04134883194453257628257609964
-5.04132173696417390496860048648
-5.04129243637645081264972459338
-5.04126075059977387585309715265
-5.04122648542506505945300132806
-5.04118943082342556115134145785
-5.04114935965648332248411062065
-5.04110602628145782383502970133
-5.04105916504232561157587151433
-5.04100848863776170898174349348
-5.04095368635576510816938220865
-5.04089442216404601103918953848
-5.04083033264435304625947624777
-5.04076102475794454324136935286
-5.04068607342835280255474297959
-5.04060501892644733452181577575
-5.04051736404156482470537037713
-5.04042257102113206722748045817
-5.04032005825975452765764464065
-5.04020919671716804071400254184
-5.04008930604274407141089653309
-5.03995965038238872789608366301
-5.03981943384167008484536327207
-5.03966779557683406307074740005
-5.03950380448301165326170248969
-5.03932645344636393796344138002
-5.0391346531241390389175543222
-5.03892722521360816895788780148
-5.03870289516758612364016967745
-5.03846028431070273611537832667
-5.03819790130675200874051175099
-5.0379141329232786593122021181
-5.03760723403503918137355317997
-5.03727531680306517875879163857
-5.03691633896072688600791945382
-5.03652809113240759985997964115
-5.03610818310411510207244726829
-5.03565402895853034238831932878
-5.03516283097957905686504494854
-5.03463156222355675000760030356
-5.03405694764508506676598322833
-5.03343544365666648190906049036
-5.03276321599026742213798756893
-5.03203611571812444379968821347
-5.03124965327775449264485893842
-5.03039897033287214774937791473
-5.02947880928748009454844160811
-5.02848348025470167846105819384
-5.02740682526485520461576862408
-5.02624217947870807229730302145
-5.02498232915166400191711979629
-5.02361946607268664870552399522
-5.02214513817789413162668605677
-5.02055019601280518851556018123
-5.01882473468899917428622607152
-5.01695803095027516289134228406
-5.01493847493005129173385535047
-5.01275349614550987017407144628
-5.01038948323462608009846334407
-5.0078316968994609828466265956
-5.00506417547267856152556464284
-5.00206963247386998461853614915
-4.99882934546762741825629699013
-4.99532303547607925016522388158
-4.99152873613443771239921984407
-4.98742265170866390387362057034
-4.98297900301925790546989651283
-4.97816986023405864440656665279
-4.97296496140541128071085118886
-4.96733151553275322436516148945
-4.96123398883021733869220403802
-4.95463387276990590387084341442
-4.94748943235473682498030523206
-4.93975543294993691463368878913
-4.93138284386915467044955483196
-4.92231851676967532612890868819
-4.91250483676135101612510239686
-4.90187934397576893240954101065
-4.89037432317622629204322464312
-4.8779163588158653686578669215
-4.86442585277175529139363794402
-4.84981650179808150087550375123
-4.83399473155367888496876408758
-4.81685908387025302007726906595
-4.79829955374080259743590777093
-4.77819687232685105917870149453
-4.50847635403323665707697487479
-4.23530112569288511341337625919
-3.95994629362991557655841215913
-3.68322406435023941251143907285
-3.40571525179613789442477543125
-3.12786244377343934671389803831
-2.85001683636366503549535379691
-2.57246503584560186742324486511
-2.29544578584158204262001494676
-2.01916108124443629661316357224
-1.74378391202227402725345756898
-1.46946386442904095879255186938
-1.19633129678616610964295071924
-0.924500531269067216312165648036
-0.654072345261323043288054461602
-0.385135951033576546114479459195
-0.117770593249306496848257834206
0.147953144516932150968390968492
0.411972258577487596259486989714
0.674230421003833903755512620054
0.934677216508161389037176838777
1.19326749294843688943652687055
1.44996080436798794848687623484
1.70472093012311175924371887104
1.95751545712477272879785804549
2.20831541485232346003821368843
2.45709495481597384269353862427
2.70383106771037967535479115411
2.94850333272828412948840114803
3.19109369447307386048501582609
3.43158626368276051776452849811
3.66996713859996078477281350107
3.90622424432637712931251829159
4.14034718791136879310245267333
4.37232712726174846819706211832
4.60215665223880173047201925369
4.82982967654023427172480292526
5.0553413391583241426232986129
5.27868791436809632012285076035
5.49986672933647904213775388196
5.71887608855964280844617209379
5.93571520443467548049668585678
6.15038413335632783699285182119
6.36288371680214255269727763203
6.57321552693179009355944197824
6.78138181628046432232947621879
6.98738547117304669149670202137
7.19122996852651375921125985911
7.39291933574363893178615267192
7.59245811343217769143425615246
7.7898513207110563304011496248
7.98510442288913761045443587662
8.17822330132336050285182602576
8.36921422528182456346935904314
8.55808382565403501425442971575
8.74483907036531721534703227713
8.9294872413655841340451362894
9.11203591307439943424999211744
9.29249293217479552512365751061
9.47086639865773008173880991526
9.64716464802752571803994086301
9.82139623458624797746673669122
9.99356991572183424796028032636
10.1636946371309756803526179315
10.3317795189133499890692565334
10.4978338424788701695968842633
10.6618670382142097156715267191
10.8238886738590389930853537844
10.9839084435462041783636006893
11.141936157463538559958858104
11.2979817320981504716459841685
11.4520551810269131902822209705
11.6041666062195168520185735438
11.7543261898228548816673194725
11.9025441863977290092619947485
12.0488309155808867672496304414
12.1931967551472704818975222897
12.3356521344490724548388480154
12.4762075282097709476748122348
12.6148734506527780009457469444
12.7516604499456740597753404118
12.8865791029422457578841761775
13.0196400102056909627548569445
13.1508537912974173662108570442
13.2802310803168447955768541925
13.4077825216785336039183518307
13.5335187661138079343791823207
13.6574504668848287471033025047
13.7795882761998021521155171854
13.8999428418186882642017521355
14.0185248038394085399312566949
14.135344791655139063827657052
14.2504134210738268852487997754
14.3637412915915793403225071452
14.4753389838120551290473080629
14.5852170570044333208710652154
14.6933860467929547797405523673
14.7998564629714218818309679322
14.9046387874364088173462535754
15.0077434722332780311998384776
15.1091809377094201279559875313
15.2089615707694363720130558648
15.3070957232272661604822558764
15.4035937102505278281803966699
15.4984658088925910547804090046
15.5917222567081340839880915633
15.6833732504481599495284161889
15.7734289448306538711993366544
15.861899451383259803881888518
15.9487948373545385958463973187
16.0341251246905440830906405726
16.1179002890736174022738655541
16.2001302590204544843780313594
16.2808249150366476867207865604
16.3599940888250403821265813798
16.437647562545363561644996312
16.5137950681227465959275564787
16.5884462866028106818125321248
16.6616108475511635858056612357
16.7332983284952184677261270426
16.8035182544063581824652782435
16.8722800972205598481174980855
16.9395932753956829449168541086
17.0054671535037080610290913975
17.0699110418562928987600906128
17.1329341961620875508776434976
17.1945458172143225877939145162
17.2547550506072513833585914926
17.313570986480092556842342699
17.3710026592871796150642361747
17.4270590475930830230219042506
17.4817490738915251839302292587
17.5350816044469613297872633047
17.5870654491577492611313419901
17.6377093614398783700133484678
17.687022038130273565304477578
17.7350121194087327182301252782
17.7816881887375971749519129885
17.8270587728182938516439420827
17.8711323415639245388606080216
17.9139173080871133930342179442
17.9554220287023572749564589084
17.9956548029421556940627032633
18.0346238735862277142558219775
18.0723374267031523482258790857
18.1088035917037967847328599509
18.1440304414059233250239227816
18.1780259921093912145251553212
18.2107982036813937047042056896
18.2423549796511937242351659169
18.2727041673138435338221008236
18.3018535578423947326781986327
18.3298108864081250299749474156
18.356583832308327332189053441
18.3821800191012249734062893819
18.4066070147475943697141247075
18.4298723317586930496879610969
18.45198342735010693709377283
18.4729477036011459738276208631
18.4927725076194317034919438334
18.5114651317103343198435758155
18.5290328135509299489824483716
18.5454827363681616073872885823
18.5608220291208993860965040309
18.5750577666856069794571930713
18.5881969700453327286036865518
18.6002466064817539076332314794
18.6112135897700130656138201625
18.6211047803760948702828173139
18.6299269856565010987299752935
18.6376869600599902046744229219
18.6443914053311562783781897896
18.6500469707156302201391448695
18.6546602531666935871840199733
18.658237797553102861349947791
18.6607860968679288351555179287
18.6623115924382224399545122108
18.662820674135324654387202438
18.6623196805856441461937135351
18.660814899381732026909287185
18.6583125672934885477088497086
18.6548188704793417458307667589
18.6503399446972429741716332811
18.6448818755153289208760425838
18.6384506985221041596268699909
18.6310523995360024729820226629
18.6226929148141891681620291502
18.6133781312604703643969208065
18.6031138866321787801041187291
18.591905969745908893207142967
18.5797601206819774948508588247
18.5666820309874886112870369212
18.5526773438778845361031386892
18.5377516544368673002130716639
18.5219105098145773147547916101
18.505159409423918156558030023
18.4875038051349185311559779052
18.4689491014670243481139912499
18.4495006557792155811374326222
18.4291637784578441641125520715
18.4079437331020905967600118783
18.3858457367069382024954276969
18.362874959843565098679301286
18.3390365268370549077174806737
18.3143355159413280581973456101
18.2887769595111961999088374783
18.2623658441714427864401378961
18.2351071109828332650361727341
18.2070056556049585562901363934
18.1780663284558156064752445774
18.1482939348680287531323687998
18.1176932352416154598696334256
18.0862689451931996489054838043
18.0540257357015753891403121514
18.0209682332495230826537045087
17.9871010199617795324083433275
17.9524286337390623672400239579
17.9169555683880482452921968677
17.8806862737472030519966023564
17.8436251558083609513033514521
17.8057765768339476366217377496
17.7671448554697414580391792765
17.7277342668530642717170822429
17.6875490427162918624708108657
17.646593371485571627641249852
17.6048713983746328753232634923
17.5623872254735725783343771148
17.5191449118324967321102201942
17.4751484735398945847329298346
17.4304018837956199348549910553
17.3849090729783504222642307758
17.3386739287073922596861719077
17.2917002958986941661061117648
17.243991976814930353888177971
17.1955527311095082862246605959
17.1463862758643525493707164789
17.0964962856213115665346200469
17.0458863924070290074211389712
16.9945601857511166088421458873
16.9425212126974597064125404915
16.8897729778084810733218046675
16.836318943162182656933630925
16.7821625283417784841354473104
16.7273071104177253577012778411
16.6717560239219509733059525823
16.6155125608140717341370418655
16.5585799704393848101741622479
16.5009614594784108639406565524
16.4426601918877553245242305139
16.3836792888320471163277607829
16.324021828606704316458993823
16.2636908465512663016146063668
16.2026893349530215269916592929
16.1410202429406491298135080142
16.0786864763675810404419266384
16.0156908976847791849086274802
15.9520363258026096422516205126
15.8877255359414822444327138953
15.8227612594709100397786084091
15.7571461837366282443989237972
15.6908829518753967389236339702
15.6239741626170937864851996395
15.5564223700736914055475941387
15.4882300835146846782279468974
15.4193997671285281580809797847
15.3499338397696124042285452168
15.2798346746902924506456014753
15.2091045992574576556189507265
15.137745894653108797647718093
15.065760795558383416295044436
14.9931514898204441604638896039
14.9199201181016172173804476124
14.8460687735101386622989090534
14.7715995012118356941322791138
14.6965142980220371013536334895
14.6208151119769728234672065928
14.5445038418838860157453049201
14.4675823368490424594761213244
14.3900523957827813477282398628
14.3119157668807082682133737577
14.2331741470800854394889491865
14.1538291814904257614613208692
14.0738824627972458295582292512
13.9933355306378785331694110676
13.9121898709481879963845341069
13.830446915278968188926598176
13.7481080400807412850696034978
13.6651745659556025055026597049
13.5816477568746844466664503522
13.4975288193597354649816738953
13.4128189016272231941661234377
13.3275190926932853582203483395
13.241630421437755294848104674
13.1551538556253885837620093089
13.0680903008823094034125837256
12.9804405996255801986509833626
12.8922055299436753657240806368
12.8033858044255083349300435421
12.7139820689355209855067986032
12.6239949013321940318190353043
12.5334248101271760781480996534
12.4422722330820565816484484124
12.350537535739623038815281374
12.2582210098862442804183215818
12.1653228719418086850166873673
12.0718432612734171545177123806
11.9777822384287844685985499439
11.8831397832850376460350633284
11.7879157931083145392513609894
11.6921100805192582576699041166
11.5957223713591711558667771495
11.4987523024512338295874036879
11.4011994192508074035881126555
11.303063173378418682482457241
11.2043429200285744969492226526
11.1050379152470605217568323079
11.0051473130688473209041485872
10.9046701625081483398924064803
10.8036054043915465166436287451
10.7019518680244231152685792696
10.5997082676801787244936025525
10.4968731989009258849353045745
10.3934451345974485688719687771
10.2894224209352579616721654427
10.1848032729925179813949785155
10.0795857701744579587005856114
9.97376785136762291496279484372
9.86734730981592158224102668479
9.76032178769890479910399407066
9.65268877039102649667133408189
9.54444558037878841658819842675
9.43558937081062788392792936453
9.32611711865215259924243139841
9.21602561741683161072358336818
9.10531146943948788600240517871
8.9939710776568715793336222722
8.88200063685618572993175828494
8.76939612434864369121086779414
8.65615329002090953648580809231
8.54226764571255088539635568599
8.42773445386235104443845470074
8.31254871536040664750008372927
8.19670515653628847996202469498
8.08019821520606281755659315263
7.96302202569253731346484533969
7.84517040272356793066770642817
7.72663682410247633596000948008
7.60741441203238660860169043315
7.48749591296236787944654486287
7.36687367580739630642145112019
7.24553962837600680549790802749
7.12348525181871356162539378167
7.00070155288638734248852451567
6.87717903376024747247557391677
6.75290765918330942631145828707
6.62787682058624521900195658688
6.50207529685771950013204649282
6.37549121135921349955080604283
6.24811198472574388475513987183
6.11992428292501148992967716571
5.99091395996626739301242284294
5.86106599455395264444128768765
5.7303644198667095560199978133
5.59879224550562139098280943799
5.46633137049141388872798271117
5.33296248599239484682287069164
5.1986649662249034399005560539
5.0634167456754619382500485345
4.92719418043508062626299680852
4.78997189099359013177746992364
4.65172258329229783003672692212
4.51241684414605957360989127486
4.37202290628016783599719679883
4.23050637712825169326772305406
4.08782992412977441478525990219
3.94395290744665799479898570674
3.79883094864458669012015383975
3.65241542075330197060834966252
3.50465284094236107733210654751
3.35548414140439336585712771273
3.20484378630714381896901073683
3.05265869192766368174527197021
2.89884689189088138502840036187
2.74331586756811164075144211668
2.58596043156918745469869053055
2.42666000398863957561865449647
2.26527504663247186745594783648
2.1016423022755486414719827346
1.9355682919657035811641247041
1.76682019213097228635807295753
1.59511262112831099484598556543
1.42008774668215116547358086873
1.2412838674822552518774814101
1.05808266205464228509969825821
0.869613148691600248685519594323
0.674555879591878473401136049534
0.470668821482596793081852914934
0.253228207036301401867284476702
0


==> anc/WILS3HQG1/LG1qNS30010.dat <==
# LG1qNS30010
19.750893806164687009026507276
19.7568819175231639276263167435
19.7572433623509940215165930945
19.7576256898948585584842714811
19.7580300330919933733646181084
19.7584575804441640155247568834
19.7589095782527711468445470222
19.7593873329000946805513416436
19.759892213172977520052128087
19.7604256526245936442180282083
19.7609891519692240166833077229
19.7615842815041722343384069871
19.76221268355208450144679269
19.7628760749159895954097993838
19.7635762493383377832601689868
19.7643150799541865725173261451
19.7650945217274487492948054265
19.7659166138577769609811769197
19.7667834821442012901388706244
19.7676973412900535314437130144
19.7686604971319954388387131224
19.7696753487741087756189437186
19.7707443906059927843569490639
19.771870214181639376590939723
19.7730555099335070599200990124
19.7743030686936799491219877914
19.7756157829912661514029090606
19.7769966480922477914194665577
19.7784487627448297701802531166
19.7799753295899322488340936711
19.7815796551928184172244719542
19.7832651496479293357450386397
19.7850353257047958988274447368
19.7868937973583980170823972377
19.7888442778425261037099838563
19.7908905769595524349827344089
19.7930365976745219112728453683
19.7952863318956045945813420322
19.7976438553566970332434430538
19.8001133215112962046199000083
19.8026989543396788636382722728
19.8054050399638797339969342475
19.8082359169569535397896928688
19.8111959652245073055133315717
19.8142895933274794296847835794
19.8175212241055994556766873835
19.8208952784508659423105905934
19.8244161570697082446421740239
19.8280882200612305088875738843
19.8319157641270523655501161541
19.8359029972157408909457669567
19.8400540103916534308349401812
19.8443727467041628980540266927
19.8488629668186994881488245695
19.8535282111558002434624546091
19.8583717582683971823477297895
19.8633965791708845563882141591
19.8686052873160774168819122796
19.8740000838980010922715242004
19.8795826981395316442275935825
19.8853543222042417661853492848
19.8913155403513998998798402224
19.8974662519319321538909786522
19.9038055878013016200909359638
19.9103318197027082988886511181
19.9170422621507917613917972336
19.9239331663221615418068931782
19.930999605434628349308399539
19.938235351072012170977965875
19.9456327398859200199394987929
19.9531825300799852749398289933
19.9608737470558219602610744231
19.9686935175734624804072244494
19.9766268917524206889222583769
19.9846566522128721709812867438
19.9927631096299039026278304845
20.0009238839475062004745181932
20.0091136704731292774036943125
20.0173039900483925779864025055
20.0254629224671266328512889057
20.0335548222885772049215349167
20.0415400161715686352218276108
20.049374480834994764884020038
20.0570095007315006253089687217
20.0643913045049907769347303681
20.0714606792890452008123762369
20.0781525618928806684943771945
20.0843956059146556994635502748
20.0901117238192308040873011263
20.0952156030195811573624377543
20.0996141950086138543484390041
20.1032061766019567606663653597
20.1058813823732597544783835069
20.107520207392709264511832578
20.1079929794179828813048485033
20.1071592997361225855014838745
20.1048673519163582336623403013
20.1009531778095998687592168849
20.0952399202222780342357010845
20.0875370318029532354954861779
20.0776394498125870336548079022
20.0653267366070432113635902281
19.8075888980151303314411352591
19.4675638483797281889846693256
19.0955452344389183555578157909
18.7091323949939396614307777986
18.3164174660308232336811402934
17.9216845453004720224084297663
17.5274049545505142084058615822
17.1350863447114433453684857162
16.7456830928903851987894447336
16.3598134392255748539660266454
15.9778824353810537166095148804
15.6001553340824044431780280776
15.2268032832508237561851264354
14.8579327711814173197465296111
14.4936051481038513148990413369
14.1338498798585928054439093713
13.7786737280109992570753566245
13.4280672168439175439919178987
13.0820092546059876793778405675
12.7404704756935251484560902339
12.4034156820205696817888821535
12.0708056409007482764517583531
11.7425984174794273368832730172
11.4187503667730535768172779185
11.0992168743559405540689658734
10.7839529098686453435567864458
10.4729134401115231040170937432
10.166053736139859548066050861
9.86332959991790600731841411274
9.56469752966461092034469791015
9.27011483831905617234821248465
8.97953973607717042398442312458
8.69293138536124437084140656291
8.41024993463944168206588074397
8.13145653604270912588756822722
7.85651335060829839428277291977
7.58538354412341214427141811986
7.31803127588413959683801868793
7.05442168217585571131471760398
6.79452085588599107668560865366
6.53829582335189988691281211329
6.2857145193054159545317719817
6.03674576058641460894548430449
5.79135921914873332638557932493
5.54952539476429578329731392223
5.31121558773842120433919456807
5.07640187187581573972774126062
4.8450570678785430234958200619
4.61715471731116461651063684185
4.3926690572317273133523970761
4.17157499555838760578214235279
3.95384808721865328030769086072
3.73946451111026096638344101011
3.52840104788862230886584786712
3.32063505858478493653864293808
3.11614446404934880804600132875
2.91490772521125897540643498853
2.7169038241354657054566659855
2.52211224585978379906873038743
2.33051296098863876098189770515
2.14208640901955198596355256013
1.95681348237702410917889668578
1.77467551112779101540834409798
1.59565424835114247375721790543
1.41973185613802158594567809616
1.24689089219289368849467167635
1.07711429701282915385514275507
0.910385381618839866196799371167
0.746687815815207141721815702871
0.586005616953309935773389122789
0.428323139177282656100978407642
0.273625063129682914159295402787
0.121896386096216129945194551594
-0.0268775874305657301902019189644
-0.172711254787809072011168333611
-0.315618723797512659358283274877
-0.455613821057821678557993088508
-0.59271009988718052176621457016
-0.726920847937275532820109891217
-0.858259094489938587466357212385
-0.986737617452450369474530244581
-1.11236895006497932015029025517
-1.23516538733321879301604860544
-1.35513899219864089301781176556
-1.4723016014581704974547625466
-1.58666483144449650668674127819
-1.69824008347767875728703848048
-1.80703854909817742964051776149
-1.91307121509092629144964319929
-2.0163488683095907756389678408
-2.1168821003096956973445937331
-2.21468131179887435348258684865
-2.30975671691207979910329755703
-2.40211834731920924350787180983
-2.49177605617222275748570284611
-2.57873952189848685453124905618
-2.66301825184674105387195691299
-2.74462158579177033236958123375
-2.82355869930356753955298150547
-2.89983860698648653346174586038
-2.9734701655936181783694367488
-3.04446207702136664841179207903
-3.11282289118896195905775410602
-3.17856100880741559199776814624
-3.24168468404220881385446763279
-3.30220202707379717443851092792
-3.36012100655981909816353485935
-3.41544945200271087644284031841
-3.46819505602625418360855760793
-3.51836537656441495750761848358
-3.56596783896567361974087641139
-3.61100973801589569746029387218
-3.65349823988264851202464996663
-3.69344038398373330704641418928
-3.73084308478257260973560616636
-3.7657131335129693869494398715
-3.7980571998356373235216909807
-3.82788183342878998724031655732
-3.8551934655149704426039783554
-3.87999841032620174190816301007
-3.90230286650944238135989345815
-3.92211291847423900132055116978
-3.939434537684381087525828679
-3.95427358389527896206359230777
-3.96663580633870671978145820269
-3.97652684485647576061614647605
-3.98395223098453199553896309396
-3.98891738898890047866048326275
-3.99142763685483496597487774118
-3.99148818723046655727213711149
-3.98910414832618498594188360701
-3.98428052477092813425612669783
-3.97702221842649982975296709807
-3.96733402916098278956150300378
-3.95522065558226259898772222892
-3.94068669573262972014585642237
-3.92373664774537961384524488399
-3.90437491046428601718548232189
-3.88260578402677914975982790667
-3.85843347041161902760786244574
-3.83186207395181405557476987626
-3.80289560181349655960855361716
-3.77153796444142982916610348825
-3.73779297597178548877974533294
-3.70166435461279553325684616244
-3.66315572299385007283943382429
-3.62227060848357967620958992772
-3.57901244347743010693431876992
-3.53338456565520716216868518978
-3.48539021820904018390380180894
-3.4350325500421845656972101701
-3.38231461593905617326556566905
-3.32723937670686397900321014382
-3.26980969928918133617857027035
-3.21002835685177113825611586679
-3.14789802884095557982208150761
-3.08342130101479731509280551484
-3.01660066544733545718011719105
-2.9474385205060970369154348261
-2.87593717080308220627822535927
-2.8020988271193995918688692401
-2.72592560630370674319790633001
-2.64741953114458954478310512155
-2.56658253021699373717913180274
-2.48341643770280128813175529968
-2.39792299318562423998389218201
-2.31010384141986880303722418188
-2.21996053207410283732896310666
-2.1274945194487404384522101361
-2.03270716216803808849140831589
-1.93559972284637772328484449095
-1.83617336772879307498592822393
-1.7344291663056767476331118105
-1.63036809090158664689112946147
-1.52399101623805158734888103444
-1.41529871897025711606862984675
-1.30429187719747379399976112355
-1.19097106994707134207125817698
-1.07533677663194316102961168968
-0.957389376481146748204850577912
-0.837129147943546435167656768172
-0.71455626806422563242203679496
-0.589670811833416365480792955393
-0.462472751507674295345157997195
-0.332961955903007609782362726702
-0.201138189659648123815768948354
-0.0670011124781326121308043776549
0.0694497216736582141101471242709
0.208214865382876605467336379097
0.349294978643895348190162011119
0.4926908297407224737063565651
0.638403296160081628944337424931
0.786433365535619134458552501794
0.936782136623721725383319718077
1.0894508203114524357874111215
1.24444074065713608200380437643
1.40175333596415035786943051007
1.56139015988850370844110795321
1.72335288258080693365298986229
1.8876432918632719257058770471
2.05426329444239810112950468596
2.22321491715803498916091242651
2.39450030826953812247416539033
2.56812173877976488602310660182
2.74408160379768735806494174268
2.92238242394043046926595486864
3.10302684677557605790732123771
3.28601764830460666028404506281
3.47135773448839719613526300923
3.65905014281569814223111209068
3.84909804391559038823143683571
4.04150474321492979521300943507
4.23627368264183858899434775719
4.43340844237634118045460477818
4.63291274264928387921510183336
4.83479044559072132415518790285
5.03904555712899736633185373396
5.24568222894179468245727144674
5.4547047604604756492840595627
5.66611760092908705402500701488
5.87992535151945314033720378145
6.096132767503835384791549926
6.31474476048669336106246901631
6.53576640069713917909078212988
6.75920291934373839011304578706
6.98505971103337303707607869565
7.21334233625594782070175906732
7.4440565239367882675924943396
7.67720817405865045802400360624
7.91280336035533543410108715253
8.15084833307897800770768012797
8.39134952184315947388030252004
8.63431353854407686883128980141
8.87974718036208806155586223678
9.12765743284604231178637056256
9.37805147308290015290313298692
9.63093667295524476467699622636
9.88632060248938959698123011393
10.144211033296894113333845501
10.404615942112411376429892505
10.6675435144309080442766811663
10.9330021482474194470729976181
11.2010004579026300487721858944
11.4715472780377030568137559973
11.7446516676619225396294311671
12.0203229143368574735667700701
12.298570538480910017913552395
12.5794042977982703789127188851
12.862834191836468263699700222
13.1488704666768865596777054733
13.4375236197627869463785222628
13.7288044048695901251786466989
14.0227238372223557366225892916
14.3192931987656193561827740562
14.6185240435909667813978363292
14.9204282035279597468195926946
15.225017793904272867028222205
15.5323052194811596924958919567
15.8423031805706369930302681253
16.1550246793410615312776311095
16.4704830263180734778051933032
16.7886918470881961280210165596
17.1096650892127136470421902108
17.433417029359798192441329286
17.7599622806632260156806438887
18.0893158003164101635148321254
18.4214928974108864123219841149
18.7565092410288203780174590965
19.0943808685995587505722514664
19.4351241945307278029036806398
19.7787560191248893236393471637
20.1252935377932996420090412919
20.4747543505788832956359647621
20.8271564720011311178363931003
21.1825183412362652155836851764
21.54085883264668275577565448
21.9021972666743991300346993495
22.266553421113961566390726632
22.6339475427810994401569009047
23.004400359594220464397534341
23.3779330930867559075819199515
23.7545674713693065444618416218
24.1343257425615480276613846506
24.5172306887149239079105209
24.9033056402482910975150384379
25.2925744909198909926727365011
25.6850617133603049672833240299
26.0807923751924211750258354288
26.4797921557658966676688312976
26.8820873635351513882478617514
27.2877049541115858207469467546
27.6966725490224797795437992247
28.1090184552109144803840790119
28.5247716853130728650081660087
28.9439619787514241770889333854
29.3666198236845989188987208894
29.7927764798572214428889991902
30.2224640023956025103338043053
30.655715266598017322496993493
31.0925639937713212432094096287
31.5330447781689025670603476811
31.9771931150884577131280027982
32.4250454301918193625824049888
32.8766391101130944722065666706
33.3320125344257010964088107319
33.7912051090435572314958609809
34.254257301136700795629657644
34.7212106756470396511921621438
35.1921079334957798054562116702
35.6669929515803977704600525121
36.1459108246658527588865701665
36.6289079092821237003364137521
37.1160318697481577993669922934
37.6073317264509899981718120795
38.1028579065182010650359333353
38.6026622970320980245046605169
39.106798300945104178375567413
39.6153208958679259161413952099
40.12828669591521886519172395
40.645754016807817068916708097
41.1677829444462390604878021845
41.694435407187281734110590875
42.225775252074211104226349077
42.76186832529153139003530459
43.3027825571377546215247972678
43.8485880518342205705623531331
44.399357182515077269492778542
44.9551646917733031695597544527
45.51608779817044659631215704
46.0822063091539313206421008398
46.6536027408657308887360174023
47.2303624453704054275740390964
47.8125737458794423344042799325
48.4003280806031384390075450589
48.993720155921581659904445196
49.5928481096334079056815320122
50.1978136851158101012562312072
50.8087224173127785283604176051
51.4256838315619266740852252179
52.0488116563748559002917957383
52.6782240514033979530011732043
53.3140438519560573236558646592
53.9563988315776591663874671191
54.6054219843730423929611758593
55.2612518289454816386231329451
55.9240327360357239949290742768
56.5939152821920168462446424887
57.2710566320799084385867756139
57.9556209523583856126470541555
58.6477798604125430035294225387
59.3477129116501413721714288939
60.0556081295492719338843905114
60.7716625831978577580190516764
61.4960830177060477076372613799
62.2290865436155428883419398256
62.9709013922947107813612579624
63.7217677453182687450946635306
64.481938647013747229135899083
65.2516810107486490514079006379
66.0312767311749956504818051719
66.8210239165947029148296173861
67.6212382579257061666767189473
68.4322545535170922213667095266
69.254428412384875340496030817
70.088138162448844575524831295
70.9337869952108559900439021866
71.7918053842381252814099443032
72.662653822074726908877829363
73.5468259291551937367364486781
74.4448519993994872887822033055
75.3573030610399061500952610677
76.284795548680493140312444691
77.2279967047089377485138549231
78.1876308564480651421340197565
79.16448675187321419701442237
80.1594261841370551451982128472
81.1733941974654412350821191021
82.2074312497995178877952453723
83.2626878189023013232519287387
84.340442090284778413215028237
85.442121574731120039680917215
86.5693297969111806638297044672
87.7238796155039080664579851333
88.9078353440963146144550710051
90.1235667455789928262610760557
91.3738193450488870606987679285
92.66180764627275935572453047
93.9913412756247729495741073332
95.3669997969316867200004321487
96.7943818416312653692404834078
98.2804721647034045793628442204
99.8342047280863301550991230614
101.467370848355877427493252273
103.196180476022348617746403011
105.044183446386554956145850759
107.048422511546170612996648365
109.274955145388660240555894133
111.872933564019179298882114774
115.704707708306245818079697862


==> anc/WILS3HQG1/LG1qNS30100.dat <==
# LG1qNS30100
-649.909287531108128097333945578
-649.904368511936682081430990768
-649.904189139610092844623437464
-649.90400901017350550127112648
-649.903828885860651002971302105
-649.903649636166943345443949994
-649.903472248712177046371589824
-649.90329784105353230229280979
-649.903127673524396465418576599
-649.902963163180042237336678657
-649.902805898937107306732750313
-649.902657658000119642551770039
-649.902520423675031033058709414
-649.902396404676883677486226288
-649.902288056046366875685980733
-649.902198101798150591054598933
-649.902129559432538674625402315
-649.902085766451196986897404527
-649.902070409027512090956487588
-649.902087552992557602544600766
-649.90214167730872212494435307
-649.902237710214820923257231496
-649.902381068239010586077509044
-649.902577698289090917957753416
-649.902834123043851813287508227
-649.903157489884047083166592288
-649.903555623617395948313998673
-649.904037083268771592345810504
-649.904611223224481824852194548
-649.905288259038328177125501615
-649.906079338226996889437633265
-649.906996616403340073536934246
-649.908053339118301229756868951
-649.909263929805681169282529593
-649.910644084248684622960565216
-649.912210872013292221096925398
-649.913982845321026283964423415
-649.915980155862682447345274821
-649.918224680085144255560189433
-649.92074015351554730772590335
-649.9235523147208771914319062
-649.926689059536636051842280468
-649.930180606235561797258513051
-649.934059672346597887801124369
-649.938361663875457194540631192
-649.943124877721267768451076474
-649.948390718128999014126498404
-649.954203928064711351876148743
-649.9606128364502186047610879
-649.967669622245567567298787838
-649.975430596421890755045091497
-649.983956502923743101648052307
-649.993312839779057828101124276
-650.003570201576416829397221574
-650.014804644593492160172669584
-650.027098075927342506591110845
-650.04053866804680642780552341
-650.055221300259586853367924439
-650.071248028661832941979793971
-650.088728586216160220923122692
-650.107780914685172751660483734
-650.128531730231727731663651498
-650.151117124584480864148410519
-650.175683203757739723367766975
-650.202386766408405067080585464
-650.23139602400987356501001213
-650.262891365123291915299070739
-650.297066166150580485334745279
-650.334127651061280982363018895
-650.374297802696633145592279629
-650.41781432836946692480266346
-650.464931682597638532664134157
-650.515922149931984805120866919
-650.571076990967279895392976904
-650.630707654756627950503210413
-650.695147060986309612041686862
-650.764750955409531979996485279
-650.839899342184042291616888119
-650.920997996910402994801656732
-651.008480064325152086225157805
-651.102807744766358687118891668
-651.204474073698502949960454581
-651.314004798759426143958988568
-651.431960358974552768491030252
-651.558937970972880761649453645
-651.695573827235498600312254012
-651.842545411610646985926791909
-652.00057393753947916939673988
-652.170426914653367029627454068
-652.352920849626256711247413274
-652.548924087393244631925051802
-652.759359799077799166192550239
-652.985209123202868063644258902
-653.227514466992689393718018911
-653.487382974798694962326349479
-653.765990170899472039734720799
-654.064583784124828655620711876
-654.384487761929212526502246421
-654.727106481679382741860152581
-655.09392916701182723687728554
-655.486534517140027448844791824
-655.906595556929205602015447675
-661.142234002438794396462033086
-665.924597945070821587989396782
-670.399735809492560405506177959
-674.642909682283248190487809717
-678.699973798188080245525326663
-682.601698143708050034903829555
-686.370088104911331176599864282
-690.021612730737444580980226859
-693.569026578222227995010552545
-697.022475388586112535122678103
-700.390205511322378695707721588
-703.679039589580387916424897234
-706.89470715130833757358989416
-710.04208129675172595690038882
-713.125352461935623264556534293
-716.148158756453329284898452013
-719.11368556390118009583766354
-722.024742902486344994807598256
-724.88382638093976925038384874
-727.69316584579745792757810614
-730.454764651991185685009673852
-733.170431692292633721968237522
-735.841807765617212978480155581
-738.470387469822306597961019447
-741.057537520199633531635464593
-743.604512186736978872726289294
-746.112466388917956247509424934
-748.582466871032387333111754452
-751.01550179310100110058935299
-753.412489005152267820949998075
-755.774283220447934008662667989
-758.101682262537639343386295258
-760.395432528965104897748739063
-762.656233789012362093111937809
-764.884743412540404454375688326
-767.081580110628392622479705869
-769.247327255469055167325302451
-771.382535836188700739099115783
-773.487727098421268566615136583
-775.563394908185744286428100683
-777.610007874589687742721080388
-779.628011260868715564686517798
-781.617828709083003660462126115
-783.5798638002765351128059725
-785.514501468942451461698965789
-787.4221092881316507994013933
-789.303038639413504438447044115
-791.157625780083750993238174755
-792.986192818463502904325311703
-794.789048606802462049919218751
-796.566489560154008815712495631
-798.318800408600996304133775506
-800.046254889354964655410050194
-801.749116384508213835896256857
-803.427638509571136763607952637
-805.082065657362506562660140713
-806.7126335013263346112258493
-808.31956946191560287886165071
-809.903093139302276300499496567
-811.463416715337433924087312347
-813.000745327389091964485339035
-814.515277416423182358561267998
-816.007205051460794297544207909
-817.47671423233840665741588706
-818.923985172514188179227508346
-820.349192563499719610915573164
-821.75250582235027834743741345
-823.134089323516026075799036863
-824.494102616239234969539110572
-825.832700628577496351294764886
-827.150033859038298887024417618
-828.446248556725237397261110806
-829.721486890819364875884317602
-830.975887110149905851738467349
-832.209583693545897806414909743
-833.422707491603605445381624265
-834.615385860453131358334547867
-835.787742788060970841270187108
-836.939899013562837485234119179
-838.071972140082484787963156476
-839.184076741457081847410846696
-840.276324463257625527574997142
-841.34882411846358251517314951
-842.401681778124180810796762673
-843.435000857314269090036916333
-844.44888219667021751762200029
-845.443424139770751299327208768
-846.418722606608714991183260708
-847.374871163382405712009466352
-848.31196108881914714582805282
-849.230081437229077891585408909
-850.129319098473584173593184754
-851.009758855020316191164547592
-851.871483436245197446101439808
-852.714573570131184124552159699
-853.539108032503681862482405555
-854.345163693933411949670144344
-855.132815564429076565841786612
-855.902136836034347060732212798
-856.653198923436439797630404016
-857.386071502686804513003719659
-858.100822548128188502615042281
-858.797518367616517979010591411
-859.4762236361206207931055104
-860.137001427777770567094633089
-860.77991324647833210306659865
-861.405019055048405167102453401
-862.012377303095274121575067346
-862.602044953576652160042503158
-863.174077508151140722441363686
-863.728529031363988356720182932
-864.265452173719111706660796563
-864.784898193685418702249250769
-865.286916978682735939009513241
-865.771557065090075346227130999
-866.238865657316567308467147574
-866.688888645973127132855461143
-867.12167062518079874039376671
-867.537254909049724103047301035
-867.935683547360810386518810965
-868.316997340480400803315959419
-868.681235853536592261914269845
-869.028437429884276012202765536
-869.35863920388450015155674314
-869.671877113022359063664145296
-869.968185909386299045925771782
-870.247599170530486376163711375
-870.510149309740709081521236118
-870.755867585723172249029355468
-870.98478411173449471978202561
-871.196927864170218587992431649
-871.392326690628198500367548625
-871.571007317462341984514231527
-871.732995356841321819110771489
-871.878315313326073894953350207
-872.006990589979126400353196449
-872.119043494018075971729914098
-872.214495242024831321544582556
-872.293365964721582585398705243
-872.355674711323823154783376149
-872.401439453480148149830293754
-872.430677088807978127696733122
-872.443403444033806420167820088
-872.43963327774604205676293224
-872.419380282768016062395102405
-872.382657088158235616961990993
-872.329475260844506807362764268
-872.259845306898101247256142169
-872.173776672453713514426591508
-872.071277744280544064797784912
-871.952355850009444950234661145
-871.817017258020682386285061304
-871.66526717699649994593013805
-871.49710975514230812130013065
-871.31254807907997929488456627
-871.111584172416391031756850866
-870.894218993990034286344887128
-870.660452435798185897389960806
-870.410283320606835942528281314
-870.143709399245259490701565596
-869.860727347586828407008683872
-869.561332763217371538447016753
-869.245520161792110273125398852
-868.913282973081920575944187304
-868.564613536709401637699435264
-868.199503097574964728899239232
-867.817941800972893239025530184
-867.419918687397065737657951666
-867.005421687035777761840062073
-866.574437613954844473884732668
-866.126952159967914917269514926
-865.662949888192678908101950608
-865.182414226291399228329574983
-864.685327459393954335521397403
-864.171670722701329881244843317
-863.641423993767250550824421122
-863.094566084455396722019901251
-862.53107463256940281373546737
-861.950926093152585586541462422
-861.354095729454100695329862507
-860.740557603557974113182623296
-860.11028456667120127752896921
-859.463248249066850587703946835
-858.799419049677848838795780147
-858.118766125336863939909126513
-857.421257379657434462557032063
-856.706859451551225819996187724
-855.975537703376018809525949669
-855.227256208708757470212340345
-854.461977739737699324964548086
-853.679663754267421687939828373
-852.880274382330142417297714793
-852.063768412396511861713795857
-851.230103277178724359133075579
-850.379235039018482059349536385
-849.511118374852020607524390137
-848.625706560744074880085066443
-847.722951455982323029909633515
-846.802803486723498081477825307
-845.865211629181997709658481726
-844.910123392351454111442117067
-843.937484800249346492968713762
-842.947240373674348079433161929
-841.939333111465697126364520391
-840.913704471253466558167718659
-839.870294349688178950330388271
-838.809041062137771946289817824
-837.729881321839463172287553624
-836.63275021849359256828897145
-835.517581196286033044126000419
-834.384306031325256718710766519
-833.232854808479622893133704844
-832.063155897599914495676220677
-830.875135929111591129317886275
-829.668719768960648120068520605
-828.443830492896371133600795101
-827.200389360073653978121206258
-825.938315785956902074092921504
-824.65752731450687462526764534
-823.357939589631123594415708198
-822.039466325877965936770658732
-820.702019278353175878338686513
-819.345508211837804983185321232
-817.969840869084727902505448955
-816.574922938270669534019430755
-815.160658019579593260299049277
-813.726947590892418313539722614
-812.273690972557085378806747602
-810.800785291212001451505559596
-809.308125442634865762532766611
-807.795604053587806226110967067
-806.263111442628638189148658832
-804.71053557985689198722999758
-803.137762045562040535458677083
-801.544673987740090363201354365
-799.931152078443376459137912678
-798.297074468927020194761269045
-796.642316743554067447782613376
-794.966751872419817688072073314
-793.27025016265428087214786429
-791.552679208360053978440472448
-789.813903839141189158867975995
-788.053786067176826817041468617
-786.27218503279148524965747532
-784.468956948471929355354887535
-782.64395504127847960789670946
-780.797029493596464006792408107
-778.92802738217125475340060095
-777.036792615367962324642702003
-775.123165868594376453521776037
-773.186984517823139928707200549
-771.228082571146410351585310618
-769.24629059829339987069311326
-767.241435658038175829662421769
-765.213341223421948108235955764
-763.161827104710753078887457969
-761.086709370005960358167977829
-758.987800263421367117839452234
-756.864908120736795209912477223
-754.717837282434057636624418104
-752.54638800401690110602759136
-750.350356363512047906136391735
-748.129534166043739600974449752
-745.883708845369212676900175184
-743.612663362257296835020835251
-741.316176099586803658584743086
-738.994020754035549259603600031
-736.645966224224710367496411515
-734.271776495176728972633513107
-731.871210518938134449980774158
-729.444022091211420881265599383
-726.989959723832476210461176854
-724.508766512921982237338454122
-722.000180002530661648450152532
-719.46393204358920955513385706
-716.899748647964179309368323281
-714.307349837410960169033000477
-711.686449487204249456672496678
-709.036755164215043047988353079
-706.357967959191101011073996416
-703.64978231298504221970885443
-700.911885836460631260654936172
-698.143959123793387346082185539
-695.345675558866308191162696385
-692.516701114445197053898841328
-689.65669414380073822215844499
-686.765305164426009288720990888
-683.842176633478465424027220998
-680.886942714554492531973854513
-677.899229035382306159953857924
-674.878652435995166638815730125
-671.824820706921474486626872858
-668.737332316901180123821216582
-665.615776129608954133431808236
-662.459731108833572537386858605
-659.268766011529816721397042049
-656.042439068123696299308487499
-652.780297649413786197017635987
-649.481877919370720053685424653
-646.146704473093175067115266809
-642.774289959131771939292155297
-639.364134685341927593728592828
-635.915726207372542059337953292
-632.428538898839150048964341029
-628.902033502167466410866320135
-625.335656659025711861270088576
-621.728840419191291370730460394
-618.081001726618839186980501378
-614.391541881391820524825439451
-610.659845976148215631504490396
-606.885282305471672659376810991
-603.067201746632200220100494412
-599.204937109944202719885800817
-595.297802456883582142733499568
-591.345092383968785837051644617
-587.346081270262013046448971432
-583.30002248618512740728366519
-579.206147561168849683548415044
-575.063665307462066361055395343
-570.871760897218958415279490528
-566.629594889753313041478680858
-562.336302205599796179304113414
-557.990991043748857692363898835
-553.592741738122759147925129844
-549.140605549032086092616551067
-544.633603384991803398278575965
-540.070724449879795151556660139
-535.450924809984793505704328093
-530.773125875010002515919132578
-526.03621278656830823991820285
-521.239032707118775501051991987
-516.380393001645393797080345559
-511.459059303660043793008878829
-506.473753456313625044228428386
-501.423151318512177465475278452
-496.305880424947154593044892894
-491.120517487847589236264043894
-485.865585727031588262934257802
-480.539552013457962202362419458
-475.140823809935706233595889043
-469.667745890916213531813380159
-464.118596821343515597172968927
-458.491585172340118449808092663
-452.784845449023562564613162691
-446.996433702938947836840859506
-441.124322798405279194550891539
-435.16639729844980994862230358
-429.120447931875330832564512074
-422.984165598288746925291326819
-416.755134862518330024121831409
-410.430826883646441783399877654
-404.008591716746773958488624309
-397.485649917175645625828539217
-390.859083367727912128255898865
-384.125825237891185545462524788
-377.282648971528798929694341563
-370.326156184241607488945910054
-363.252763333973361987748220185
-356.058687007609437274712912446
-348.739927641728163216317972779
-341.292251466498541611004520966
-333.711170426983628948409378
-325.991919794562423239206972271
-318.129433131262106218151124141
-310.118314209520888830642296808
-301.952805416765127167128761839
-293.626752084962713947245879533
-285.133562075855727695970085191
-276.466159817485713640549904548
-267.616933819845802592481818775
-258.577676487710439981890006593
-249.339514784507736944141711434
-239.892829965856558911054911951
-230.227164172496265040023065356
-220.331111118815770854520059284
-210.192187392092052876188637902
-199.796679928601411486701642827
-189.129463970264709364101721977
-178.173784105830765202970136394
-166.910988682784681028543748133
-155.320204670650465176001723495
-143.377935554361517957275022922
-131.057558405390073597007152613
-118.328686917759258143715045072
-105.156353283643998022369777344
-91.4999406157034171619899378361
-77.3117645548557339237908086329
-62.5351494652675847033237333784
-47.1017559000819785465859699063
-30.9277621205939808856423735335
-13.9082225597651386700537351174
4.09161251901489056960168305997
23.2503426209148139750025071167
43.8146517241280140822056585099
66.1448388764742086334211952319
90.8111767384600215805690583689
118.838404893551193064803635257
152.564331131192408467355776718
205.88909386626515585529532706


==> anc/WILS3HQG1/LG1qNS30110.dat <==
# LG1qNS30110
-4.21399176954732510288065843621
-4.21282347601585285229030545827
-4.21274383781925328880447084715
-4.21265887323089216559955132632
-4.21256823446599910663095629143
-4.21247155173532295563229086768
-4.21236843191207097149090514174
-4.21225845712313830929643278103
-4.21214118326076956809053722942
-4.2120161384106379364032047647
-4.21188282119216891466002938909
-4.21174069900677520168568773953
-4.21158920618950763730139503305
-4.21142774205946471290750283948
-4.21125566886414080580763713756
-4.21107230961273176914677310608
-4.21087694579325673522670902762
-4.21066881496819800302032750643
-4.2104471082432078496719526768
-4.21021096760328334313540429141
-4.20995948311066920848281181282
-4.20969168995861615498584650427
-4.2094065653749996330815752863
-4.20910302536969379184247607777
-4.20877992131949970239948164959
-4.20843603638434819581621732486
-4.20807008174843869186722998966
-4.20768069267993920871583906667
-4.20726642440286269109082296513
-4.20682574777475455795168817844
-4.20635704476387999201829297806
-4.20585860371969140470248354748
-4.2053286144304915633188851386
-4.20476516296239136910416633205
-4.20416622627389901968742297375
-4.20352966660077559994750790682
-4.20285322560615790890097874694
-4.20213451829139004458837200274
-4.20137102666352908510976123307
-4.20056009315610597511023224674
-4.19969891380044005880246041775
-4.19878453114563500498011178858
-4.19781382692633642149846767914
-4.19678351447841945474664816302
-4.1956901309040112989891202042
-4.19453002898865304055004846151
-4.19329936887498299730722622455
-4.19199410949909624980387812826
-4.19060999979772024104926486327
-4.18914256969656335578644839966
-4.18758712089266293676016793566
-4.18593871744630346126660438415
-4.18419217620111843710283646341
-4.18234205705435658449921099401
-4.18038265310301151356309801431
-4.17830798069561383042065313401
-4.17611176942399696330956140865
-4.17378745209430679054094611791
-4.17132815472196656432662073512
-4.16872668660127139499340742411
-4.16597553050681214505933494111
-4.16306683309106134280079078723
-4.1599923955502411292403165481
-4.15674366463908610185037549549
-4.15331172412436659329577230543
-4.14968728677710866028252170628
-4.14586068701439825641840032775
-4.14182187431355563653085620163
-4.13756040753438380709362397378
-4.13306545029920897241728690376
-4.12832576759562447200242162951
-4.12332972378331216314579873679
-4.11806528220414321750493085852
-4.11252000661405844394509331665
-4.10668106467610994281021696787
-4.10053523377663447409247177524
-4.09406890945095888069728995189
-4.08726811673145636354001419158
-4.08011852475934079674523590486
-4.07260546503248235899215026852
-4.0647139536949479630026961942
-4.05642871831013211645805979121
-4.04773422959849039211087605104
-4.03861473866328945862223710945
-4.02905432027374826308700679435
-4.01903692282480606133778208504
-4.00854642564690016392724179005
-3.99756670439800615846377552017
-3.98608170533428191905065665344
-3.97407552932552872901985674778
-3.96153252655798316462598166407
-3.94843740295041985924024416988
-3.934775339401023790218000552
-3.92053212508295270014522521097
-3.90569430611707274494701305868
-3.89024935107229947863921984847
-3.8741858348787936713702321269
-3.85749364288865573929912915467
-3.84016419698470441908667623535
-3.8221907058226882030517446842
-3.80356844149848464767471958049
-3.7842950451625178719681737682
-3.58631667198252663033773427542
-3.45298863164453518280692028598
-3.35692941661680833884749696679
-3.28639460822691892924893417642
-3.23497099840481990390110586283
-3.1986748958479911671721046909
-3.17482046188288377552708244298
-3.16149026717718962129355942876
-3.15725614111782058352750225086
-3.16101885026506631706894089374
-3.17190988179913841707126493448
-3.18922814814915397449024722125
-3.21239749467033711149196938448
-3.24093719450520608288446071413
-3.27444087242897516720416996993
-3.31256108154319897425544344803
-3.35499777881212184157267826406
-3.40148955575863599061523040188
-3.45180685790657390063715036195
-3.50574666690303271699224411841
-3.56312827648423093109580372895
-3.62378989874937321092285945222
-3.68758590922439806566327675373
-3.75438458938845896875845211506
-3.82406626091619646890025614231
-3.89652173150463468208150220843
-3.97165099085754540632297562556
-4.04936210923505043193917752037
-4.12957030133202502170711645745
-4.21219712608597888628149578987
-4.2971697990066803077549687653
-4.38442059824387684720046346951
-4.47388634920966162515732852556
-4.56550797539813978322946771233
-4.65923010528059749571847792962
-4.75500072693554582369508432175
-4.85277088350178753769165412235
-4.95249440369607741929632182526
-5.05412766257369104880758421584
-5.15762936847531759842368407827
-5.26296037273196480849427730687
-5.3700834992181116016697343558
-5.47896339127340142832938623261
-5.58956637387147957069107626647
-5.70186032921441741170882425502
-5.81581458418312437176823519203
-5.93139980828671282810213233552
-6.04858792093379341153131682591
-6.16735200700167660122161384628
-6.28766623980994738008452708243
-6.40950581071654459161889454675
-6.53284686465033665080740482009
-6.65766644097672951631668133437
-6.78394241916413014076824422321
-6.9116534687808282695643820571
-7.0407790034054756767628854133
-7.17129913808102551616324869856
-7.30319464998274439696341682997
-7.43644694200656679594449901719
-7.57103800901533523892137591568
-7.7069504065079612831929279528
-7.84416722150076202432475194147
-7.98267204543160918233576002537
-8.1224489489164438194263516284
-8.26348245820447701623174803844
-8.40575753319328795929323834668
-8.5492595468782803592722610419
-8.69397426612276813140282686125
-8.8398878336455065884476428085
-8.98698675113191740032788976743
-9.13525786338370566914994104583
-9.28468834342914995932971398224
-9.43526567852316064243627931357
-9.58697765697233547885035426487
-9.73981235572577010149764458052
-9.893758128677371736454084386
-10.0488035956299357087001755884
-10.2049376318753276084600518934
-10.3621493583488148812751092095
-10.5204281323189501709000884613
-10.6797635385774604590715615019
-10.8401453810963723219174201281
-11.0015636751221323192449780345
-11.1640086396787873971120515227
-11.3274706904543952298836186327
-11.4919404330467582661279360427
-11.6574086565463353674252161833
-11.8238663274357969678196752645
-11.9913045837871676125320939952
-12.1597147297388560771218318181
-12.3290882302361192496368770699
-12.4994167060196516590322765523
-12.6706919288480470154481285467
-12.8429058169408495481010091994
-13.0160504306298086340090312958
-13.190117968206776835481811286
-13.3651007619574549937678614521
-13.5409912743708938736562552172
-13.7177820945153149183475151148
-13.8954659345714173941155869739
-14.074035626514899605561897062
-14.2534841189404415989178201182
-14.4338044740198791635643326574
-14.6149898645877470111197636272
-14.7970335713477855069793142088
-14.979928980194392756963967593
-15.1636695796433644973674093638
-15.348248958366600186732813755
-15.5336608028257668586379639148
-15.7198988950002044100731847792
-15.9069571102046286653636484361
-16.0948294149924432326890815381
-16.2835098651407091990763850677
-16.4729926037130443196918770812
-16.6632718591969316771754272558
-16.8543419437121128539257486561
-17.0461972512869234285474034864
-17.2388322561995999549417911386
-17.432241511381748317208517803
-17.6264196468813142206884963758
-17.8213613683825382662738939745
-18.017061455780511195703759245
-18.2135147618080700756372982013
-18.4107162107128939491098923022
-18.6086607969827683250729053067
-18.8073435841170922632884052195
-19.0067597034428001717977971731
-19.2069043529729631649159591075
-19.4077727963064222996741691086
-19.6093603615668885596686847238
-19.8116624403800224046773472801
-20.0146744868870793469172169926
-20.2183920167937776243581095288
-20.4228106064531098728182414977
-20.627925891980882988681781951
-20.8337335684028293436793847632
-21.0402293888321883678449069475
-21.2474091636767104481275965119
-21.4552687598740852769106067053
-21.6638041001548443936269006971
-21.8730111623318328494724691171
-22.0828859786153878353454243421
-22.2934246349534028825395658399
-22.5046232703954950015345892661
-22.716478076480528985420828806
-22.9289852966467881824555908979
-23.14214122566411444130569191
-23.3559422090873717504746244082
-23.5703846427306184219695511222
-23.7854649721614015942632063103
-24.0011796922146154326391500089
-24.2175253465253907601300728686
-24.4344985270805090334102096504
-24.6520958737878576497146884156
-24.870314074063466597863729697
-25.0891498624356885075051041166
-25.3086000201661052618880139801
-25.5286613748867645735888340514
-25.7493308002533693293903920657
-25.970605215614061136944021571
-26.1924815856934573962819538334
-26.41495692029161841562675397
-26.6380282739976376329215398806
-26.8616927459175639296143645307
-27.0859474794163803670251558882
-27.3107896618737784718058786113
-27.5362165244534814775475405301
-27.7622253418858837248507363083
-27.9888134322637867610120650841
-28.2159781568510255903327152775
-28.4437169199037910330607044595
-28.6720271685044662800428924509
-28.9009063924078075050531054978
-29.1303521238993098401803262173
-29.3603619376656111533164660007
-29.5909334506767969114648571559
-29.8220643220804799892288492644
-30.0537522531075396075690453658
-30.2859949869894136821336567227
-30.5187903088868487408814984041
-30.7521360458300212544119822245
-30.9860300666699537258895032006
-31.2204702820411582266639346064
-31.4554546443354492541170068627
-31.690981147686876844930706187
-31.9270478279677398144960133502
-32.1636527627956478258079882602
-32.4007940715516097328458944886
-32.63846991540913430774037649
-32.8766784973743380613504748121
-33.1154180623370634163534879492
-33.3546868971330190035405448807
-33.5944833306169623385007739615
-33.8348057337469536099294738565
-34.0756525196797177849756767047
-34.3170221438771607238498806654
-34.5589131042240935078043767955
-34.801323941157227734029947171
-35.0442532378055131304592804975
-35.2876996201418975054562288867
-35.5316617571465977845089156671
-35.7761383609819797110520679489
-36.0211281871791527142784121666
-36.2666300348363954862895284702
-36.5126427468295369774131206603
-36.7591652100344268254381353645
-37.006196355561638695617202698
-37.2537351590035596375793312076
-37.5017806406940283771360962625
-37.7503318659806954700670300966
-37.9993879455102884664491945175
-38.2489480355269756835026166111
-38.4990113381840328782820116384
-38.7495771018690280653941250557
-39.0006446215427509563518587901
-39.2522132390921250238814352435
-39.50428234369735203480996274
-39.7568513722135510681000810209
-40.0099198095671665599267493021
-40.2634871891674328159599782253
-40.5175530933331957236225210573
-40.7721171537354061063314814482
-41.0271790518556133108682585788
-41.2827385194608022323393298974
-41.5387953390949320840718299464
-41.7953493445875508387784042174
-42.0524004215798754302114319124
-42.309948508068744540413724332
-42.5679935949688681370725440237
-42.8265357266938159004025532832
-43.0855750017562053230178924638
-43.3451115733875696146928522265
-43.6051456501784056338434143453
-43.8656774967389229379921326895
-44.1267074343810367374476123655
-44.3882358418221700931462151202
-44.6502631559114541665834268639
-44.912789872378939754976647017
-45.1758165466084587788346754826
-45.4393437944348008853293044148
-45.7033722929658979456020946628
-45.9679027814307380168823220818
-46.2329360620537603738914150676
-46.4984730009565145549009530212
-46.764514529087399086253174197
-47.0310616431803297194782772845
-47.2981154067432227160326647725
-47.5656769510772160294573426466
-47.8337474763275902516895402549
-48.102328252567392002914506224
-48.3714206209148051519358235584
-48.6410259946853599618104218749
-48.9111458605801170751633699036
-49.1817817799110123037590323393
-49.4529353898645995935706087554
-49.7246084048054834336593896194
-49.9968026176207885070239860377
-50.2695199011070736956548927356
-50.5427622094011598115021095092
-50.8165315794564058015319073351
-51.0908301325660368512989672871
-51.3656600759351999822852822326
-51.6410237043034986113448724331
-51.9169234016198373374843321878
-52.1933616427714921783354936939
-52.4703409953694098484850217471
-52.7478641215918327239959316782
-53.025933780088444160219472917
-53.3045528279473321315679398368
-53.5837242227271780720526541575
-53.8634510245571926670643455113
-54.1437363983074415581216261528
-54.4245836158323318782256597152
-54.7059960582901656703455658052
-54.9879772185418090213133230681
-55.270530703631676668079673908
-55.5536602373543914398870740697
-55.8373696629106467654886345311
-56.1216629456559792194845967082
-56.406544175946347373576764478
-56.6920175720846137754793404887
-56.9780874833722394741672423704
-57.2647583932707259790388396247
-57.552034922677578781758928533
-57.8399218333218205535040796722
-58.1284240312843519049680525403
-58.4175465706487442940707542747
-58.7072946572883545110881635156
-58.9976736527959744874561840521
-59.2886890785625753969204609051
-59.5803466200120726998283807161
-59.8726521309994306079045602178
-60.1656116383798422457828604246
-60.4592313467571675417517965473
-60.7535176434202867504639825055
-61.0484771034765358403177965638
-61.344116495191933320594410365
-61.6404427855484892186966282189
-61.9374631460295088769484315192
-62.2351849586444703281268117139
-62.5336158222057678398891620642
-62.8327635588703797364611844888
-63.1326362209603401274546382397
-63.4332420980767764236918837128
-63.7345897245232226762307090652
-64.0366878870549385164531924323
-64.3395456329720610368297850414
-64.6431722785755991852048990933
-64.9475774180065546867216738812
-65.252770932489828455392501833
-65.5587630000060560589281791472
-65.8655641054161201487773564754
-66.1731850510648230111548270719
-66.48163696789208086265048972
-66.7909313270820368542503620988
-67.1010799522826970873761530809
-67.4120950324310900705992144479
-67.7239891352215536047009180414
-68.0367752212575848207123737274
-68.3504666589307721143084373227
-68.6650772400736877859060507977
-68.9806211964372860808015096517
-69.2971132170473552001895473219
-69.6145684664989497472248492642
-69.9330026042525223794235543747
-70.2524318050007255252101210247
-70.5728727801806169099808172312
-70.8943428007123337971322817545
-71.2168597210522651210566016666
-71.5404420046564213419313109249
-71.8651087509581618213040634698
-72.1908797239737828393465282199
-72.5177753826598028608922751
-72.8458169131572268506090334724
-73.1750262630707669012555846757
-73.5054261779451004441202193507
-73.8370402401159409971523373295
-74.1698929101311875091038461765
-74.5040095709569456130778218337
-74.8394165752050524676563594934
-75.1761412956432037207039458615
-75.5142121792762436788999144393
-75.8536588053180638519517715258
-76.1945119474083557424212188979
-76.5368036404677580999709022365
-76.8805672526294011710241254361
-77.2258375627352709095428119939
-77.5726508439431231839358960749
-77.9210449540549660027608984662
-78.2710594332526902527081002632
-78.6227356100118003488366298303
-78.9761167160622004999489618575
-79.3312480113778085470033965233
-79.6881769203070073934023063361
-80.0469531801067419540237822258
-80.4076290033182148906560357202
-80.7702592556262170238021860904
-81.134901651082733452894820019
-81.5016169668554201817277034743
-81.8704692799912290824309692598
-82.2415262290752096147322792038
-82.614859304127150737413934231
-82.9905441686302189294056792965
-83.3686610182461140872922307467
-83.7492949815657315258006021406
-84.1325365692048745413473717722
-84.5184821787220322214327369477
-84.9072346642620743458833229057
-85.2989039815837971443940099746
-85.6936079212990869002769211101
-86.0914729458533887240394758745
-86.4926351491654026867054952462
-86.8972413621248085223829936596
-87.3054504325990705165685238887
-87.7174347156044562251246586598
-88.1333818183774593398194148829
-88.5534966569744291762424745188
-88.9780038967674480903554752779
-89.4071508702829718472208244411
-89.8412110944166519633473581119
-90.2804885483674452342157084318
-90.7253229285141649626492204564
-91.1760961743650246940307292812
-91.6332406723700918484892433365
-92.0972497106853202043521474734
-92.5686910091764731316845700179
-93.0482245383939362678783860628
-93.5366264631485910566382590316
-94.034822073769770953274796114
-94.5439323339829459757152107672
-95.0653418537497234503169250401
-95.6008021474658643520999255903
-96.1525963679723547644633840179
-96.7238190592449960844716664612
-97.3188922318075485112849333165
-97.9446342055209396934779474531
-98.6128994288935195974865898551
-99.3495056178563143549580972712
-100.288361769471960042664837268


==> anc/WILS3HQG1/LG1qNS30200.dat <==
# LG1qNS30200
115.457146162984789425459078715
115.457962211285980159721316806
115.458014765322201903111805883
115.458070587329116822610454411
115.458129870815440285841750368
115.458192819929209413981962921
115.458259649971929506227916998
115.458330587931156104508951272
115.458405873031532818182294294
115.458485757304220775213291547
115.458570506174560278392691689
115.45866039906769791249634545
115.458755730031791888005874252
115.458856808378273659446975335
115.45896395933849358148271033
115.45907752473591123935104791
115.459197863672805699903759454
115.459325353230275771739882891
115.459460389180073839116310292
115.459603386706567247589459902
115.459754781136846771527353486
115.45991502867670048254256167
115.460084607149841354999287791
115.460264016737416073323614348
115.460453780714428519741312944
115.460654446179281984147311231
115.460866584772176804240390428
115.461090793377592359557326627
115.461327694805531447275263151
115.461577938445608297914631806
115.461842200887415985483888173
115.462121186499911798999244402
115.462415627961807239088444411
115.462726286734139582549966325
115.463053953465331260400699676
115.463399448318108421605472783
115.463763621206647784589298753
115.464147351931247992575559509
115.464551550196674995676814045
115.464977155499107350264537105
115.465425136865303716423464638
115.465896492426228343709407623
115.466392248805898240626741644
115.466913460304655532604432856
115.46746120785441802467239011
115.468036597721718350367917173
115.468640759932505884894771704
115.469274846390754909715211295
115.469940028660897009772867998
115.470637495381975720568283216
115.471368449279208164560455314
115.472134103736333866028567306
115.47293567888973816609449031
115.473774397202860869159364699
115.474651478476845401529907671
115.475568134250756719495765702
115.47652556154200587672829486
115.477524935874875639806040244
115.478567403542256733731864252
115.479654073042892062216545247
115.48078600563360250308441867
115.481964204933150719157707358
115.483189605511609186924414688
115.484463060396357954956140897
115.485785327423171412020583948
115.487157054358288703377882681
115.488578762714928596961266895
115.490050830185437628380283719
115.491573471608182792009182627
115.493146718386450422269138974
115.494770396275025041091910264
115.49644410144882902428097955
115.498167174767037336149334042
115.499938674145469342205449819
115.501757344949824635173299012
115.503621588322487076281266826
115.505529427356175467028088625
115.507478471028660848958556837
115.509465875814071217446008947
115.511488304887912347881370173
115.51354188484476603758641548
115.515622159849563867829639137
115.517724043145207805870173482
115.519841765840892553374457262
115.521968822906481177260260963
115.524097916298311222029426722
115.526220895140374353126844135
115.52832869288130359688022705
115.530411261341252207336879331
115.532457501552610436404360067
115.534455191283419767375036395
115.536390909110892961680510321
115.538249954882916640857349175
115.54001626636573135819789297
115.541672331823666959905008778
115.543199098208886531278733503
115.544575874552019766762219822
115.545780230034142872485861662
115.546787886081813264805647888
115.547572601653925743669541427
115.548106050675120452447982096
115.548357690307245219951891014
115.532215946102132634278407804
115.497959387743045199005571997
115.455301068127008839326481759
115.40749286835332247792613164
115.355929049052556995034611145
115.301280390798652241294425874
115.243887120043865555441284223
115.183922987525801383796809572
115.121472521408991789188589702
115.056570562115043707223367223
114.989223752120305502556106248
114.919422746609315996141765597
114.847149379269420058783801895
114.772380962438745774871609202
114.695092901823675038035166964
114.615260292181960235271925268
114.532858883450103896938362049
114.447865651580484249315912955
114.360259118410987988908504941
114.270019511264647878623953667
114.177128820212464002255920423
114.081570790487545342081537343
113.983330874547375480936119201
113.88239615989671285376187153
113.778755283300910250914391846
113.672398338394680470886176654
113.563316781273768083790683895
113.451503337033862780036646251
113.336951909126619758287019169
113.219657492663336590357276165
113.099616092298027416159118803
112.976824644986749100947912587
112.851280947697415064630952304
112.722983589998844627371789941
112.591931891365363552105808129
112.458125842977296507609092132
112.321566053766673407425029352
112.182253700443409878444262302
112.040190481234540380926502812
111.895378573073888640815291015
111.747820591989140062583129572
111.597519556445747695057718699
111.44447885342115252340567427
111.288702206997536672696475294
111.130193649276151022444407244
110.968957493430768033649954968
110.804998308731751783078850232
110.638320897385456907519502889
110.468930273046083416757226128
110.296831640868690678285636594
110.122030378982809741992382942
109.94453202127600877084792686
109.764342241385895781071443848
109.581466837807428612388251387
109.395911720030090925618999663
109.207682895626533687573052312
109.01678645822072259459314651
108.823228576269520451134979536
108.627015482597014833023778362
108.428153464625818069944951021
108.226648855254058549344808523
108.022508024330886583825583821
107.815737370687068759004241818
107.606343314680673187703907084
107.394332291220983201532584261
107.179710743236644990589674403
106.962485115556679516350898541
106.742661849175392484260059169
106.520247375874418105264130506
106.295248113177150818801766263
106.067670459612670454116164856
105.837520790267965320529852486
105.60480545260881791317808406
105.369530762551151522007293206
105.131703000765954128785185144
104.891328409202108632782965883
104.648413187812574794205397549
104.402963491470396617344054612
104.154985427061956743386698506
103.904485050745773627616311466
103.651468365365944056098069317
103.395941318010078567957458904
103.137909797702265736105904143
102.877379633222237705373410314
102.614356591042498158292292582
102.348846373375718862764509223
102.080854616325215697351501801
101.810386888131782783172398649
101.537448687510597028992192532
101.262045442072307715168018162
100.984182506822799167975556845
100.703865162736461363178179607
100.421098615398125509935005426
100.135887993709121192751031923
99.8482383486531902214231567266
99.5581546521182515441016192598
99.2656417957702528727965764714
98.9707045899755693905390893838
98.6733477627686192826141411992
98.3735759588615609890636325624
98.071393738693119049493841485
97.766805577513755158692703522
97.4598158645045594514666222552
97.1504289019273848969368205453
96.8386489043038857523581174961
96.524479997621249992325868303
96.2079262185625361257915095834
95.8889915137596374265970290507
95.5676797390670018744902844381
95.2439946588543345329402649058
94.9179399453166011399451737288
94.5895191777997377861511037245
94.2587358421405520968228315922
93.9255933300193766870400103856
93.5900949383241061624309686475
93.2522438685243149054209473453
92.912043226054214611047861023
92.5694960197032682874231890611
92.2246051610133314649089960065
91.877373463681241898045651287
91.5278036429658263115528606596
91.1758983150983369373052798586
90.8216599966953718997866572091
90.4650911041733721067147827097
90.1061939531638233506681240437
89.7449707579283259766974609718
89.3814236307727258596585036879
89.0155545814595296932216964918
88.6473655166178548410490548001
88.2768582391501893519419069176
87.9040344476352612995376581513
87.5288957357263384708063366358
87.1514435915442996868680585333
86.7716793970648377789449212957
86.3896044274991715401522067045
86.0052198506676599034487457568
85.6185267263657262254415261302
85.229526005721513948160384089
84.8382185305447071252296307794
84.4446050326659603897560010999
84.0486861332663929595295115811
83.6504623421966102679557665487
83.2499340572847248202485237756
82.8471015636328549443462645516
82.4419650329015862722986372817
82.0345245225818860851853678589
81.6247799752539651149989140257
81.2127312178325850498425362789
80.7983779607983128612289264878
80.3817197974142251904758178195
79.9627562029275674126104912204
79.5414865337558726734691806101
79.1179100266570461704222984259
78.6920257978829192529445493953
78.2638328423157765606716438083
77.8333300325873574116610970904
77.4005161181798300132493592203
76.9653897245082338027811623555
76.5279493519838813446142211449
76.0881933750582067208021303799
75.6461200412465422620025408649
75.201727470131299777405833573
74.7550136523440261615176892923
74.3059764485257963839050671328
73.8546135882653994067696145905
73.4009226690147645245052009131
72.9449011549810669781290781642
72.4865463759949424634125369252
72.0258555263542303213173071945
71.5628256636426547684980960408
71.0974537075228424885874164639
70.6297364385030632550678550909
70.1596704966770679859969463404
69.6872523804363857308241870518
69.2124784451544275500735556097
68.7353449018417310586983593172
68.2558478157716645512737896045
67.773983105075894098574247858
67.2897465393089007860421894463
66.8031337379808183395859177947
66.3141401690578437362548268981
65.822761147429455008633015054
65.3289918333416513030306531425
64.8328272307954103222343238437
64.334262185909537551898481262
63.8332913852470601124767633819
63.3299093541042956713805327246
62.8241104547617035668645348689
62.3158888846956011085550905205
61.8052386747498029006094295048
61.292153687266214951700104457
60.7766276141733882591904324165
60.2586539750320084491362691086
59.7382261150362688834745569231
59.2153372029700443734532516552
58.689980229116751224610713605
58.1621480031217467420099431521
57.6318331518060875014647112692
57.0990281169304305974635747307
56.5637251529078256634195806451
56.0259163244641076743706541708
55.4855935042445613334452505374
54.9427483703654871557821056322
54.3973724039092571388927616281
53.8494568863614040855362341721
53.2989928969882431598638149417
52.745971310153477042536311891
52.1903827925721870350240486282
51.6322178005005615731698678983
51.0714665768596607674350982455
50.5081191482914607102840606932
49.9421653221453642940354065664
49.3735946833933060750590940059
48.8023965914715172077375693372
48.2285601770469525546780565651
47.6520743387063156537691979172
47.0729277395655481780253869845
46.4911088037975787453673320419
45.9066057130760513012557307762
45.3194064029326756799029927332
44.7294985590257622155319666475
44.1368696133174182827757192464
43.541506740156797246418162802
42.9433968522666993390963377658
42.342526596630729296944681766
41.7388823502781169943965095647
41.132450215963204648212845834
40.5232160177364972152974757567
39.9111652964040611866886294916
39.2962833048719408680847567944
38.6785550033721402105886633454
38.0579650545665920770014404663
37.4344978185254052489201724953
36.808137347575542234249214627
36.1788673810159377450394013626
35.5466713396949182877933698093
34.9115323204456273319793726669
34.2734330903749976694014938991
33.6323560810016425005598255096
32.9882833822378591176576050378
32.3411967362107534098487086634
31.6910775309172993846104659847
31.0379067937079450458365724976
30.3816651845931638350073430571
29.722332989367128940154621561
29.0598901125424555929708801895
28.3943160700897134612099783454
27.7255899819751568225527778577
27.0536905644898537633934135254
26.3785961223631165301694596713
25.7002845406528426806116123614
25.0187332764050701036180982157
24.3339193500747275198064275406
23.6458193366992249117460978837
22.954409356816174582897117355
22.2596650671161622709422156514
21.561561650821097948279546636
20.8600738077782665696290718673
20.1551757442597689450088524326
19.4468411624565909231141437863
18.7350432496560638837197041408
18.019754667090979791641056001
17.3009475384480983014584969981
16.5785934380232300661761729189
15.8526633785094978335834625394
15.1231277984047633374567721593
14.3899565490235615112391774363
13.6531188810982021426714782899
12.9125834309529805809435538037
12.1683182062346811829159716889
11.420290571181757357199362969
10.668467231413727672488055785
9.91281421822143568624464744009
9.15329687233787886155977376022
8.3898798271683158901602328643
7.62252699145730840269748815435
6.85120153136923863648511971072
6.07586585195766507518211076193
5.29648157799762899676762000284
4.51300953415370155463230816192
3.72540972445515839935444146746
2.93364131104818146085822405015
2.1376625921934094607927923017
1.33743097947548365800511206057
0.532902974189456386195193677781
-0.275965857132960286911937894763
-1.08922090809633797310906073834
-1.90690855875483712226245192012
-2.72907620290931840386239096295
-3.55577227643412707400770485884
-4.38704628668199785500107015824
-5.22294884301827903137006065032
-6.06353168853860900446301146617
-6.90884773302731051307520450933
-7.75895108721711240821970537622
-8.61389709841438289679185347677
-9.47374238755787964636812527552
-10.3385448877831107972876227363
-11.2083638845687782672795604895
-12.0832600575464642308959800686
-12.9632955240597489483981991496
-13.8485338845643412326623703018
-14.7390402699665924423295064544
-15.6348813910039845555078112726
-16.5361255897778694189815200584
-17.4428428935559300665168761028
-18.3551050709695804046438826022
-19.272985690739865324696182582
-20.1965601830744230566419816515
-21.1259059038877844158934358705
-22.0611022020077746526356196574
-23.0022304895421247970592318323
-23.9493743155916701520238197134
-24.902619443509801800835972963
-25.8620539319222399959024803536
-26.8277682197368239765903770234
-27.7998552153899809041116425297
-28.7784103905949803063310611993
-29.7635318788771478089496597854
-30.7553205792030680086178176246
-31.7538802650346352071526920904
-32.7593176991648180120773225769
-33.7717427547204195391058294617
-34.7912685427481967832850687824
-35.8180115468347396806789082583
-36.8520917652478271464511998567
-37.8936328611279392429434528088
-38.942762321303623222188155999
-39.999611624353951054873187564
-41.0643164185958923510250507647
-42.13701671073465393783009493
-43.2178570659815802739261138523
-44.3069868205178337531893618475
-45.4045603072636532195496942754
-46.510737096003517668049729269
-47.6256822490181570927529975859
-48.7495665934863554908788104171
-49.8825670120443755895011908689
-51.0248667530303179265184690188
-52.1766557620967867974279768753
-53.3381310370501567591587970003
-54.5094970079711600135513670845
-55.6909659448925148279270316201
-56.8827583955584561852047058462
-58.0851036560724724922052790978
-59.2982402775581603787920860368
-60.5224166123195854383378161457
-61.7578914033985836331494633225
-63.0049344218949598261965486956
-64.2638271569508839632561597882
-65.5348635639140414989824910929
-66.8183508768984624751877683482
-68.1146104927731980060533877427
-69.4239789345460287792174958821
-70.7468089031949077177508398687
-72.0834704282613069997543000778
-73.4343521289903379910262567089
-74.7998625995229593424154921669
-76.1804319336653294259276363326
-77.5765134071402561963059250112
-78.9885853380408697007818508192
-80.4171531495502705598134369063
-81.8627516629791836244777876671
-83.3259476539522541647785284034
-84.8073427103262868051285576532
-86.3075764373835517907914442257
-87.8273300643079389073291927339
-89.3673305163039257170556742451
-90.9283550294535990144926695362
-92.5112364011719070093604125453
-94.1168689887653772864071206865
-95.7462155932529349491144148616
-97.4003153967796207270907622756
-99.0802931616868133557401418498
-100.787369950385200503308623688
-102.522875691462021741023018246
-104.28826400432827477003434437
-106.085129809802710819209403317
-107.915230408292759835501144852
-109.780510916642270001311927451
-111.683135242953172808768228733
-113.625524181499347334741966487
-115.610402782277147493569242245
-117.640859978405802569913948664
-119.720424679197509947121536343
-121.85316438873045571617371047
-124.04381528459108294749029655
-126.297957288330745664931278758
-128.622255264415212337665669211
-131.024800574916842595277071976
-133.515610824217523100300103767
-136.107390642241723592899110018
-138.816748237514998212119925773
-141.666266707303198621670944707
-144.68833630248259706437140286
-147.933118552304167129881400542
-151.488298331238647403708307138
-155.546260900797359640489975001
-161.124432416922981383816639607


==> anc/WILS3HQG1/LG1qNS30210.dat <==
# LG1qNS30210
3.95061728395061728395061728395
3.95069147126007082822658711185
3.95069710773250243908669876151
3.95070317027573752707997307203
3.9507096909084063522237251988
3.95071670403877028205153127361
3.95072424664161253920004211968
3.95073235844809464913190806138
3.9507410821495175226949296748
3.950750463615993082934684025
3.95076055213110400630603575572
3.950771400643705814865340086
3.95078306603810756895453009066
3.9507956094239551325116144186
3.9508090964472348024839701464
3.95082359762391542221986838182
3.9508391886978543754008100343
3.95085595102470754984620368244
3.95087397198370596749744802044
3.9508933454192928283975639215
3.95091417211475477703422720208
3.95093656030013086979419614539
3.95096062619684264176412380304
3.95098649460165951982155851712
3.95101429951279633032144955947
3.95104418480113457306714229543
3.95107630492976729674307411942
3.9511108257252896843097294814
3.95114792520449476450446297479
3.95118779446038699008036519284
3.95123063861169680879664142438
3.95127667782036790870247894364
3.9513261483817967232993582712
3.95137930389293228634483024741
3.95143641650369495964055368549
3.95149777825754633170518061746
3.95156370252744119961033670894
3.951634525553817591834515483
3.95171060809173395629547874652
3.9517923371747457184247066492
3.95188012800362831344593773472
3.95197442596860253648009135113
3.95207570881430277998083553204
3.95218448895735171912670121213
3.95230131596706868199236566357
3.95242677922054587256631150296
3.95256151074407953093961391662
3.95270618825374491689426372424
3.95286153840875777356529308299
3.95302834029217394462533908021
3.95320742913444656800949129159
3.95339970029639046181093629673
3.95360611352919990425218896458
3.95382769753033319883128870251
3.95406555481531969594012771047
3.95432086692686710271998663337
3.95459490000405406894782924883
3.95488901073589065731834398675
3.95520465272512324517459607028
3.95554338328985693430096384272
3.95590687073237439658100821917
3.95629690210645248854343741042
3.95671539151652471030593643382
3.95716438898421705376448753357
3.95764608992010603977627458401
3.95816284524102058346976853428
3.95871717217584437041820043159
3.95931176580558420626261567861
3.9599495113864648667460266691
3.96063349750800600674805487522
3.96136703014144663745991458893
3.96215364763752392403145953948
3.96299713673650356197734617995
3.96390154965751852446716046631
3.96487122233872332068192355807
3.96591079390453613293472031587
3.96702522744134794483816599975
3.9682198321685555785888059766
3.96950028709765725739969345574
3.97087266627847144972275590811
3.972343465738343097082676863
3.97391963222753140942970729201
3.97560859389188116831940523285
3.97741829300242197141856566414
3.97935722088078108540822518504
3.98143445516930741699119823136
3.98365969960566734223116777027
3.98604332647347862235172933284
3.98859642191339867149724610356
3.99133083429309324408233088299
3.99425922584981100282926157797
3.99739512783602474737259297139
4.00075299941693629462372480929
4.0043482905887650856226269893
4.0081975094088601988420178212
4.01231829385302785769281840222
4.01672948864231793538994909249
4.02145122741116316461703954436
4.02650502062155114881200342734
4.03191384966421131069585622435
4.03770226762804302757047856479
4.04389650726367613590362162181
4.12158365541232468857685578612
4.19377138450761103898030343129
4.26256263921291331141627054328
4.32894088613882259365406601248
4.39347685220741158175497133123
4.45654220069943154886372539488
4.5183973020105296385802338338
4.57923405886137199181870364353
4.6391993074701007439854145394
4.69840868417678562568112555171
4.75695536064122172171985285923
4.8149158168740020832251360331
4.8723538070587580367669353211
4.92932317218321829508694934131
4.98586988892138836453732146949
5.04203359657481328370802355393
5.09784875762687838319105794736
5.15334555506548813080247344866
5.20855059671026565018292090085
5.26348747548540963878590835985
5.31817722044529907048234895611
5.37263866376273675731571780014
5.42688874223930182160524273963
5.48094274720393716814780176198
5.53481453329862631609515401333
5.58851669419769225811687680688
5.64206071149670748946585328194
5.69545708165345451132491699396
5.74871542483976362160288391322
5.80184457878069512257595636459
5.85485268005366245469447902322
5.90774723484972014573395758565
5.96053518082972982627010135945
6.01322294141553237306585996946
6.06581647362285689329454636896
6.11832131035521665046971089436
6.17074259792645894549040564208
6.22308512945632197140664524916
6.27535337468245219766783518482
6.32755150664932389567175938097
6.37968342566585261640426159766
6.43175278086644296277550861509
6.48376298966257731337548834917
6.53571725533210548849493851415
6.5876185829597540763082618237
6.63946979391392932511351108054
6.69127353902074447818627007314
6.74303231057563579042845448111
6.79474845331535030894392236067
6.84642417445800928842372832992
6.898061552905976470696102
6.94966254769506246774432846729
7.00122900576390347720369843094
7.05276266910893860178692194786
7.10426518138308656993352370936
7.15573809398983172463989440735
7.20718287171883803070435922868
7.25860089796430664182505211443
7.30999347956298262559464043314
7.36136185128491948355381688664
7.41270718000675782587437281568
7.46403056859430869923477094571
7.51533305951860278003049662804
7.56661563822723118669143084867
7.61787923629072528100515529938
7.66912473434186984118160217536
7.72035296482418903155371463184
7.77156471456436396779834320842
7.82276072718201381726958721868
7.873941705349081396424652617
7.92510831290999354481686937776
7.97626117687280255684375474786
8.02740088928064572947064703559
8.07852800897207519695851439403
8.12964306323810050382747475839
8.18074654938314374843638101382
8.23183893619652450231509398925
8.28292066534056279832533319442
8.33399215266090773360706435401
8.38505378942426173512558532099
8.43610594348827192548415595485
8.48714896040799642995212877251
8.53818316448302143488381124762
8.58920885974900127092296261796
8.64022633091711601043264324603
8.69123584426468658808391667093
8.74223764847995408489679700393
8.79323197546381559576131128783
8.84421904109111226718626851776
8.89519904593388406366508379422
8.94617217594883917488395746379
8.99713860313113243106308204071
9.04809848613640549534565064304
9.09905197087291090831879291576
9.14999919106542132907040455595
9.20094026879251369823813179955
9.25187531499871477043020547379
9.30280442998289882753854726939
9.35372770386423975696659115843
9.40464521702693748401542847934
9.45555704054486246232640952283
9.50646323658719107421938034381
9.55736385880603894033268875208
9.60825895270703788983564722055
9.65914855600374533793751056398
9.71003269895672172704782411218
9.76091140469806221066141588547
9.81178468954212261941069635514
9.8626525632831366945695356055
9.91351502948038137453367486778
9.9643720857315093625390241911
10.0152237239346330946347727544
10.0660699305397113870825957503
10.1169106867897593077252496974
10.1677459689523730354363685253
10.2185757485420345065110717771
10.2693999925336353687250381975
10.3202186635676360547304548276
10.3710317201472535375769117833
10.421839116828050441925882262
10.472640804400278562120695599
10.5234367300643113968601180755
10.5742268375994829704284612256
10.6250110675266338987991736306
10.6757893572646503074247660921
10.7265616412812667531181943024
10.7773278512383906866745733984
10.8280879161321931615567583767
10.8788417624281983967432056357
10.9295893141915933919651685359
10.9803304932129680276008988896
11.031065219129685919054225614
11.0817934095430766989453615985
11.1325149801316313349046650279
11.1832298447603735236100139588
11.2339379155865721025925073103
11.2846391031619517619569842387
11.3353333165315520921311092078
11.386020463329378146441308823
11.4367004498709792057226598651
11.487373181243086284826474788
11.538038561390433097724694882
11.5886964931998796801618227531
11.6393468785819526389243825841
11.6899896185499110383643739059
11.7406246132964422324556329092
11.791251762268087489985351288
11.8418709642374930280008536533
11.8924821173735780517069090657
11.9430851193097075857656033402
11.9936798672099542613664552239
12.0442662578335297848694467844
12.094844187597463547789781792
12.1454135526376027349067808802
12.1959742488680053388932792778
12.2465261720387946878859712398
12.297069217792541429245303076
12.3476032817192363812153016471
12.3981282594099152575478622308
12.4486440465089939820612315661
12.4991505387653711345921817194
12.5496476320823520012604208294
12.6001352225664467351062946834
12.6506132065750932630120581814
12.7010814807633537966863618993
12.751539942129632114967065269
12.801988488060457177621125649
12.85242701637437710327500073
12.9028554253650060924041611784
12.9532736138432654969686028708
13.0036814811788589280261718555
13.0540789273410200483998349596
13.1044658529385705163099816726
13.1548421592593244250680662202
13.2052077483088745208820328362
13.2555625228487944731158845824
13.3059063864342905166863765948
13.3562392434513348825144678836
13.4065609991533125770504639537
13.4568715596972122639529710477
13.5071708321793912382305383403
13.5574587246709437638675111135
13.6077351462527013685717365248
13.6580000070498930523191686283
13.708253218266492768440482548
13.7584946922192809757981066872
13.8087243423716465369243549501
13.8589420833671547486997310912
13.9091478310629068381900484022
13.9593415025627158356515189506
14.0095230162501233485458896677
14.0596922918212814038434726819
14.1098492503177232001574017319
14.1599938141590463156386239391
14.2101259071755316514209755428
14.2602454546407211531522204329
14.3103523833039771442514938434
14.3604466214230459235242754564
14.4105280987966481262262432341
14.4605967467971182212346633775
14.5106524984031154173509120853
14.5606952882324281786629650721
14.6107250525748945021362279831
14.6607417294254600900196214082
14.7107452585173965551463165629
14.7607355813557018287197782066
14.8107126412507049977003528947
14.8606763833518978824897429826
14.9106267546820157753442785963
14.9605637041713898959768726822
15.0104871826925942833262098964
15.0603971430954100317252518109
15.1102935402421299959862620678
15.1601763310432273335853569095
15.2100454744934115235784986601
15.2599009317080958015697677748
15.3097426659603002784943232073
15.3595706427180153687425514287
15.4093848296820505408672101303
15.4591851968243938224712382004
15.5089717164271079406223144093
15.5587443631217894610980195819
15.608503113929617804816632481
15.6582479483020215689070445457
15.7079788481619901640435593761
15.7576957979460594000197390227
15.8073987846470003092413281304
15.8570877978572411941456443916
15.9067628298130536208542152736
15.9564238754395338590781130602
16.0060709323964120889578280226
16.0557040011247225607680723121
16.1053230848943688049942732876
16.1549281898526189500441099636
16.2045193250735672147634298228
16.2540965026085987050735733339
16.3036597375378957606588874899
16.35320904802302527106880543
16.4027444553606476133634218514
16.4522659840373891581839466692
16.5017736617859216506916501804
16.5512675196422932001855024194
16.6007475920045571105574189132
16.6502139166927463564470388667
16.6996665350102431605939503411
16.7491054918065948602523445746
16.798530835541829068662666871
16.8479426183523230457466343932
16.8973408961182841949499800029
16.9467257285329007053272292134
16.9960971791732235646692423285
17.0454553155728434861652035971
17.0948002092964287235491837558
17.1441319360161923040627444595
17.1934505755903598914070306819
17.2427562121437123091182024771
17.2920489341502797158798484866
17.3413288345182675360623221829
17.3905960106772975196380998349
17.4398505646680507444960112882
17.4890926032344029905816434568
17.5383222379181467193689362673
17.5875395851563978947335236362
17.6367447663817900938874137329
17.6859379081255627919572076731
17.7351191421236553741862189169
17.7842886054259233496508670624
17.8334464405085984248017244395
17.8825927953901195601028339864
17.9317278237504678956971798158
17.9808516850541445107200422283
18.029964544676936395258399034
18.0790665740366227850527352956
18.1281579507277811594036456308
18.1772388586608597565527792327
18.2263094882056914439876793347
18.2753700363396322215057974769
18.3244207068005165623542266834
18.373461710244631244455101268
18.4224932644099193241610161054
18.4715155942846364963039546137
18.5205289322816933064851868254
18.5695335184189285776612256342
18.6185296005055720295150722361
18.6675174343351674559002612599
18.7164972838852420367987871143
18.7654694215240224550373616251
18.8144341282245145274416586031
18.8633916937862801132670812992
18.9123424170652632032932813423
18.9612866062120364006599894213
19.0102245789188595657546917614
19.0591566626759643059099108914
19.1080831950375013479574695335
19.1570045238976127481616209743
19.2059210077771174896071255701
19.2548330161213274221268559304
19.3037409296095408561982771418
19.3526451404767935844479325644
19.4015460528484818409182679193
19.4504440830885089028291827352
19.4993396601616468928452661703
19.5482332260108480710971217893
19.5971252359502857552205553668
19.646016159074954236015048392
19.6949064786877099536705458035
19.7437966927446930804042202717
19.7926873143201298661964590327
19.8415788720915820257961270476
19.8904719108467804960341792684
19.939366992013257533852796248
19.9882646942120738656053561725
20.0371656138370269979848160401
20.0860703656608234799785356804
20.1349795834698025487289892282
20.1838939207289119587372071869
20.2328140512787597243959499374
20.2817406700666989336179348026
20.3306744939140477522852862801
20.3796162623217043890314050889
20.4285667383165884125791896597
20.4775267093415268429242385662
20.5264969881914074740812663397
20.5754784139986447205658258922
20.6244718532712469178611827688
20.6734782009870406984168266663
20.7224983817479003362657643896
20.7715333509981506481323760394
20.8205840963116643604246386046
20.8696516387525624152678322222
20.9187370343148525819889663791
20.9678413754468125915929447408
21.0169657926664440711154969786
21.0661114562748987888389495744
21.115279578175415923202998249
21.1644714138060159864504651948
21.2136882641949825246150652629
21.2629314781490369204515748324
21.3122024545850861843925387509
21.3615026450175119162678105426
21.4108335562141860858162280236
21.4601967530357637366025190379
21.5095938614743348050797545495
21.5590265719092409221205138251
21.6084966425998062086790521005
21.6580059034369262198188402048
21.707556259977944388525523622
21.7571496977920652193351076409
21.8067882871467606121550143371
21.8564741880692820503148991099
21.9062096558215703488997500524
21.9559970468316433836639584652
22.0058388251300445617500267444
22.0557375693462749414711217929
22.1056959803274589043398263784
22.1557168894499866834546666647
22.2058032677047540255134800942
22.2559582356481435520576832081
22.3061850743243856787767766634
22.3564872372807933878244202967
22.4068683638160699098671682963
22.4573322936240416736939324426
22.5078830830215170926482486229
22.5585250229804480572234375708
22.609262659222348821451074359
22.6601008146784907486141885258
22.7110446146746309574655429667
22.7620995152663704027235211574
22.813271335233798721590752962
22.8645662923459351093009351376
22.9159910446319463717199290095
22.9675527375542612861271838375
23.0192590581779039905302732397
23.0711182976832984130545133179
23.1231394238936788949568913785
23.175332165906783795428799257
23.2277071134667141328949920306
23.2802758344322546137101128824
23.3330510146591376356590391724
23.3860466259122946064418501103
23.4392781292026336075997395021
23.4927627234154329732534766183
23.5465196525920603970090966668
23.6005705902568988573758773943
23.6549401265704593357581733748
23.7096563951938856383555355274
23.7647518938716344522731537403
23.8202645799220515537754496328
23.8762393664564259333931016501
23.9327302213408328899111652326
23.9898032071073237438267463329
24.0475410572107801967135836374
24.1060504034145193133434799339
24.1654739099227068189669340249
24.2260123641918983896562255725
24.2879697139382545726163431521
24.3518621153596777654732357997
24.4187765310912196773945198001
24.4938271604938271604938271605


==> anc/WILS3HQG1/LG1qNS30300.dat <==
# LG1qNS30300
0.79012345679012345679012345679
0.7901569949589386421555120334
0.790159523845960078363602998893
0.790162242221303624555230205658
0.790165164178110992248617731417
0.790168304848420557686626512591
0.790171680478927588861697601874
0.790175308512195608761562023058
0.790179207673704501166991108794
0.790183398065147644335969782386
0.790187901264418828473603788376
0.790192740432760090405529842124
0.790197940429574005728987143309
0.790203527935438544673063968954
0.790209531583899460503938493853
0.790215982102654484314544367377
0.790222912464785501843026821512
0.790230358050739550086269546336
0.790238356821807067028494207082
0.790246949505896540012507499835
0.790256179796458721003445888769
0.790266094565471115287788287817
0.790276744091454720847268709974
0.790288182303560227968460944286
0.790300467042830324840357690087
0.790313660341818650895869839974
0.790327828723824565808840687792
0.790343043523086543842835880728
0.790359381227365962052693725644
0.790376923844447644789164405034
0.790395759294184091774650860065
0.790415981827817206943781901151
0.790437692476424934005716065586
0.790460999530460886542366139919
0.790486019052483251301525128453
0.790512875425305381897252696233
0.790541701937945049224675119164
0.790572641411902762867773131983
0.790605846870462439977755402982
0.790641482253880518548201343064
0.790679723183512965223939232566
0.790720757778124120767816349526
0.790764787525827600822640542141
0.79081202821532820462332458016
0.79086271093036569884247336773
0.790917083111507199978090095479
0.790975409689695485552980065168
0.791037974296236781640221005236
0.791105080554204317047078287907
0.791177053456544178812173284872
0.7912542408364987922567329892
0.791337014936311798273045459265
0.791425774080547409339796122724
0.791520944460748783688840494798
0.791622982038574955944105776946
0.791732374574995908844878414841
0.791849643793592099928032717558
0.79197534768649995087476598786
0.792110082972070412858460552752
0.792254487713865874314772077643
0.792409244111213728654518966026
0.792575081472165464808266305161
0.792752779380381060850273208144
0.792943171068172951055054529604
0.793147147008705471663860810213
0.793365658741158469823840043168
0.793599722943532175476429010947
0.793850425768699547157585152081
0.794118927460307824816653246278
0.794406467266199427615630554
0.794714368668170967958779212575
0.795044044948126370121585832372
0.795397005112015404751655790483
0.79577486019439324893618641897
0.796179329968002382169259775559
0.796612250084479456336666563988
0.797075579674143033974896247237
0.797571409434841971217120285519
0.798101970242060192509667422845
0.798669642314906314187926553057
0.799276964975294348913924008085
0.799926647040577121373392615534
0.800621577893164479202351850826
0.801364839274286930034065750315
0.802159717853101459917543328525
0.803009718626836880188992366802
0.803918579212706502091022272338
0.804890285097951399094957029355
0.80592908592070431749789802987
0.807039512861481578968296080304
0.808226397233131890815873624845
0.809494890366127418969435224219
0.810850484896323529671554661167
0.812299037573910899125277787161
0.813846793725433825856750741077
0.815500413515676622920523785235
0.817267000173183401521643608228
0.819154130362469764693163733797
0.82116988690794424106582438267
0.823322894099566694722420225988
0.82562235583876853293648420918
0.828078096915644731753056212893
0.858563845965963642762723125211
0.886582379520170376895905555416
0.91316202758613839041130414091
0.938778712786729167836259236103
0.963705846879417351151083374217
0.988119702843143755289617539257
1.01214253739010567907688402382
1.03586355486145021494529051275
1.05935032131926419291424256945
1.08265550376094836194296184376
1.10582110015879769619906477148
1.12888122496593400778444356461
1.15186401569734431760762645933
1.17479298018098673813759215136
1.19768797437438133413582389121
1.22056592839944154034675992621
1.24344139631713133299087446675
1.26632697961525165352865407864
1.28923365836098316740956801463
1.31217105362429965347341448613
1.33514763792419950462439568221
1.35817090580407244649669575965
1.38124751342916062632572956742
1.40438339383547243378165666736
1.42758385283844176496989661598
1.45085364943119968352409595263
1.47419706363389837476253948817
1.49761795410749692484831676007
1.52111980735625900251862909733
1.54470577997003792945321351777
1.56837873506992511266919650802
1.59214127389731612712915045117
1.61599576331118755628411003948
1.63994435981986520109020683293
1.66398903066328166968443489338
1.68813157237330381649015686509
1.71237362716835945361013515014
1.73671669748065976982666234218
1.76116215886700282232466866642
1.78571127151529523881902124025
1.81036519052686488333086737004
1.83512497512804225721446576491
1.85999159694232724651981527826
1.88496594743590968376614384393
1.91004884463372277052407138169
1.93524103919005330020781858175
1.96054321988658934643046108892
1.98595601862131259182654052811
2.01148001494356052957907067193
2.03711574018366602778462740255
2.06286368121964163884097768235
2.08872428391825983006164459326
2.11469795628346083058407804779
2.14078507134119142554115864512
2.16698596978645276575650047671
2.19330096241543948957058784839
2.21973033236312440329228911584
2.24627433716443063727200114896
2.27293321065519267227022812989
2.29970716472740172068842806256
2.32659639095172805388904078107
2.35360106207898607648270651315
2.38072133343103427355556425088
2.40795734419056191219246466892
2.43530921859829066475473176358
2.46277706706529759475643382749
2.49036098720743366160670147981
2.51806106480815821170499781088
2.54587737471552543236481626442
2.57380998167853529120681139651
2.60185894112759196622334080975
2.63002429990339099963923377911
2.65830609693817697360116814526
2.68670436389297167400510244826
2.71521912575406432975407371068
2.74385040139177694241466704929
2.77259820408426574732272144123
2.80146254200889164379161202996
2.83044341870348550251185734549
2.85954083349964639469105405592
2.88875478193004003457320140834
2.91808525611150935022813295834
2.94753224510566755613803772303
2.97709573525851502444132199789
3.00677571052050341863702682708
3.03657215274836287480110465927
3.06648504198990951787681217936
3.09651435675296041405369036068
3.12666007425940040520804051067
3.15692217068536944893598587769
3.18730062138846947041032141726
3.21779540112282575615391564145
3.24840648424277907733394930707
3.279133844895930564129831662
3.3099774572062114507586011985
3.34093729544760380055564369071
3.37201333420909586561550135496
3.40320554855141653145788677808
3.43451391415605706827757306999
3.46593840746705490660650391636
3.49747900582598314984158297567
3.52913568760056082305135645627
3.56090843230727224946730295834
3.59279722072835927265228458825
3.62480203502352714828877858123
3.65692285883668367333899539398
3.68915967739801137289746383459
3.72151247762165420850146125019
3.75398124819928319825807419194
3.78656597968978945036221756297
3.81926666460533831723571859782
3.85208329749400459500602343363
3.8850158750191958466377863776
3.9180643960360589472618278799
3.9512288616650537733376317387
3.98450927536286752464717475659
4.017905642990833425885500556
4.05141797288100845323476853201
4.08504627590005622516744060761
4.11879056551107324380093654985
4.1526508578334892346886812606
4.18662717170116537325772600899
4.220719528718807672222608032
4.25492795331680670577467554599
4.28925247280460913503631725628
4.32369311742272114917498300997
4.35824992039343892363753064988
4.3929229179703964989284086019
4.42771214948701707960049661633
4.4626176574039496245563307567
4.49763948735556872866721700423
4.53277768819561216569186850914
4.56803231204202705828392921625
4.60340341432109244838220073948
4.63889105381088304735146702535
4.67449529268413613769112139439
4.71021619655058096562103373246
4.74605383449878749585424660224
4.78200827913758908657701147797
4.8180796066371314749645011413
4.85426789676959843298452646401
4.89057323294966255188805391307
4.92699570227470783430522967886
4.96353539556486910841559000991
5.00019240740293172286755419764
5.03696683617413352804822915876
5.07385878410590979341930573722
5.1108683573076204467858514658
5.14799566581029784475473631469
5.18524082360645218977125792059
5.22260394868997069392688248377
5.26008516309614564911281506733
5.29768459294186569375197078871
5.33540236846600376461367955757
5.37323862407003448516530689645
5.41119349835891306655345387117
5.44926713418224718094962168149
5.48745967867579270712763710942
5.52577128330330374243232497781
5.56420210389876682159075313622
5.60275230070904887910904993258
5.64142203843698813644060355818
5.68021148628495678599931654518
5.71912081799892407985320737999
5.75815021191304821012527668597
5.79729985099482518942732929975
5.83656992289082280185026294696
5.87596061997302759703221029767
5.91547213938583284062879756973
5.9551046830936953132217840651
5.99485845792948886552242973398
6.03473367564358268994392001881
6.07473055295367235661012237988
6.11484931159539178509688490197
6.15509017837373448120904068764
6.19545338521531256050161013853
6.23593916922148230675370142232
6.27654777272236527396843352804
6.31727944333179423454395449099
6.35813443400321360395176537063
6.39911300308656433355053197982
6.44021541438618365810563863386
6.48144193721975051329306649466
6.5227928464783079011230812343
6.5642684226873939780726511706
6.60586895206931417207877096719
6.64759472660658720079641973424
6.68944604410659846510848641706
6.731423208267494929299928106
6.77352652874535627314994323263
6.81575632122267781209590972028
6.85811290747820143029056447198
6.90059661545813155858714368992
6.94320777934877405609337849851
6.98594673965063672085281581229
7.02881384325403106343202538163
7.07180944351621592778041431829
7.11493390034012453782758944137
7.15818758025471758711211636407
7.20157085649700607359681673833
7.24508410909578871410482405807
7.2887277249571499539794700578
7.33250209795176581919138266944
7.37640762900406614184268994185
7.42044472618330302760237613873
7.46461380479657682690064262195
7.50891528748387232267036587125
7.5533496043151593581164380768
7.5979171928896137005989756112
7.64261849843701557453329648946
7.68745397392138499966203455011
7.73242408014691484369707318585
7.77752928586626434285213017662
7.8227700678912777630251150219
7.86814691120619487132750997653
7.91366030908342196543861513446
7.95931076320193437019410355645
8.00509878376838356038398508732
8.05102488964098440960136704124
8.09708960845626050101014717948
8.14329347675872797115032562683
8.18963704013360099665180705079
8.2361208533426047804853597442
8.28274548046298475388534699501
8.329511495029803687327278283
8.37641948018162150419433999363
8.42347002880965581956191612804
8.47066374371052458970559389238
8.51800123774267576164801904374
8.56548313398661246278697029281
8.61311006590902607522624417483
8.66088267753095350506941913935
8.70880162360007909123528540483
8.75686756976730590933108373254
8.8050811927677257222365468803
8.85344318060612151923813084478
8.90195423274714147923655505912
8.95061506031028830068788920856
8.99942638626987317204582891532
9.04838894566008922266309718775
9.0975034857853651071286754969
9.14677076643616544828324721554
9.19619156011041120880180643651
9.24576665224069969215506771078
9.29549684142751080566552263132
9.34538293967859346682779632964
9.3954257726547336155533210466
9.44562617992211322699243205494
9.49598501521147802059288045391
9.5465031466843402506960586376
9.59718145720645206306190663014
9.64802084462879443233141468809
9.69902222207633668101384798167
9.75018651824483204600726633796
9.80151467770592573035178192471
9.85300766122086338395751057675
9.90466644606310002729431344176
9.95649202635012209822346172059
10.0084854133848085980658895474
10.0606476360066712745844926572
10.1129797409533284450851854904
10.1654827932325824730875233939
10.2181578765054871104354706877
10.2710060934808079496446942355
10.3240285663212971481375332307
10.3772264370622224395446870195
10.4306008680426102937686969105
10.4841530423496839871648595123
10.5378841642769993612912484113
10.5917954597968042519545734255
10.6458881770471720332739361887
10.7001635868344855229139497832
10.7546229831518747187957994184
10.8092676837142405747959130925
10.8640990305105273700077496871
10.9191183903739382869226122764
10.9743271555708226998307136107
11.0297267444089995055278844744
11.0853186018663187326134933771
11.1411042002403037815037396728
11.1970850398197591234397129129
11.2532626495792732832616816769
11.3096385878975946198816592572
11.366214443300907985919975432
11.4229918352320939941188412055
11.479972414847109558958318443
11.5371578658396888506397799642
11.5945499052956280472782754841
11.6521502845779855722040997999
11.7099607902446021514557790485
11.7679832449994223409323794948
11.8262195086791814989375153978
11.8846714792771098927457889519
11.9433410940053991339336324436
12.0022303303982758779748383049
12.061341207457634178647838046
12.1206757868432915786956171074
12.1802361741100555125060310261
12.2400245199939165125115616942
12.3000430217498237223593039904
12.3602939245436470617566902711
12.4207795229010898628578279296
12.4815021622164867832022413535
12.5424642403246052548762966192
12.6036682091387657039614090595
12.6651165763588074192578725591
12.726811907252654526912542158
12.788756826515481423614424052
12.8509540202107407582083442026
12.9134062377976013049727205209
12.9761162942496496858948010243
13.0390870722700409072164437032
13.1023215246086403208478602381
13.1658226764870863823268599724
13.2295936281381221946817470027
13.2936375574659973364099950087
13.3579577228352332355109380858
13.4225574659955791030813197885
13.4874402151515653272448820609
13.5526094881856918657367484086
13.6180688960449757037423080965
13.683822146301329596322785931
13.7498730468970604960238409613
13.8162255100876674387223228534
13.8828835565950932468430525895
13.9498513199856512071762195369
14.0171330512880169987705507499
14.0847331238679589567902878953
14.1526560385778890748007901079
14.2209064292008674327251975692
14.28948906821040033970381483
14.3584088728692559138721752992
14.4276709116926010860028915617
14.4972804113030649772285194205
14.5672427637078824346481835076
14.6375635340310992070041894673
14.708248468736962229803555634
14.7793035043841153335385781266
14.8507347769541189463026950621
14.9225486318021655758310755367
14.9947516342827327397246404195
15.0673505811083728609563343904
15.1403525125059680157345170866
15.2137647252416721440732188425
15.2875947865935359312090374154
15.361850549359590158229659229
15.4365401679991041284748986368
15.5116721160160153896922692429
15.5872552047063555118436516355
15.6632986034061221131727743563
15.7398118613927631928464894753
15.816804931612594742683968538
15.8942881964284819909910132529
15.9722724956074752320592795716
16.0507691567973991945908194207
16.1297900287753685216508945074
16.2093475177907098426349750826
16.2894546273708680859656809136
16.370125002012847868672462715
16.4513729752461665576857689495
16.5332136226281146586111908683
16.6156628203207324057039467136
16.6987373100043042857075401347
16.7824547710080784414284515155
16.8668339006900291866723005776
16.9518945042797359880671556642
17.0376575956194105839028925582
17.1241455105074538922102618973
17.211382034679171563645265335
17.2993925488666847709696022935
17.3882041938859603779232625317
17.4778460593314365733534141873
17.5683494002555344237905856422
17.6597478872220629725975547859
17.7520778964180580917868387295
17.8453788481827618407747183506
17.9396936044972701619976034107
18.0350689388600379373590638855
18.131556095818163384548373943
18.2292114626186287922136912079
18.3280973825576533627154835844
18.4282831494965160952885727715
18.5298462369906868266211671164
18.6328738355997902618791825273
18.7374648015023225719439355667
18.8437321639559414894161865056
18.9518064076304621193274957805
19.0618398545724418383688513087
19.174012649083681050734585148
19.2885411535708837249637678137
19.4056901081927080372594073121
19.5257909358894789568604357199
19.6492706519279064172386895739
19.7767004004330395855010433489
19.9088838176367356906337131579
20.0470371799088257133459274286
20.1932255966479704146598660228
20.3517974021056001616146945933
20.5432098765432098765432098765


==> anc/WILS3HQG1/LG1qNS30310.dat <==
# LG1qNS30310
-0.79012345679012345679012345679
-0.790124246913580246913580246914
-0.790124311215926360725572460388
-0.790124380751368239771599824102
-0.790124455945789120716772073198
-0.790124537259731749512713657605
-0.790124625191219064346694747672
-0.790124720278804433263153807594
-0.790124823104870128226731883373
-0.790124934299194237767943479255
-0.790125054542807864456526693291
-0.790125184572166231352977965455
-0.7901253251836592441849095674
-0.79012547723848913505698197783
-0.790125641667945061764875793762
-0.790125819479106968014991680335
-0.790126011761013638942847007195
-0.790126219691332729376851313527
-0.790126444543573616723120867973
-0.790126687694887254981169097356
-0.790126950634500801602048339097
-0.790127234972838676689326280059
-0.79012754245138591823067061836
-0.790127874953354243383145157197
-0.790128234515216142163498045937
-0.790128623339177646326749177603
-0.790129043806666165313773043709
-0.790129498492915998122782383357
-0.790129990182740852887705389843
-0.790130521887589976004285896283
-0.79013109686399235435919445917
-0.790131718633501955739106393958
-0.790132391004266165894791150007
-0.790133118094349522316507196809
-0.790133904356955595430541281448
-0.790134754607701493497023411426
-0.790135674054112039179238633008
-0.790136668327514260562286362145
-0.790137743517527540588131304863
-0.790138906209360666485117956648
-0.790140163524144212170870855453
-0.790141523162545277090228254907
-0.790142993451931708375457776795
-0.790144583397374672711789681992
-0.79014630273680195300501513051
-0.790148162000639766863188351051
-0.79015017257630839472277056839
-0.790152346777966633543683245855
-0.790154697921932239443149793925
-0.790157240408240286328133427687
-0.79015998980883896043755395307
-0.790162962962962962962962962963
-0.790166178080268653562573636681
-0.790169654852362605863941822391
-0.790173414573406653122554277167
-0.790177480270538092919633497547
-0.790181876844903834618688000907
-0.790186631224172280441640996995
-0.790191772527457028620544785943
-0.790197332243662505681124580029
-0.790203344424343840110285281814
-0.79020984589226218493284889003
-0.790216876466912826529428987265
-0.790224479208407370133049508764
-0.790232700681203705527740305359
-0.790241591239299018033534634024
-0.790251205334632564426300977019
-0.790261601850587086126516293636
-0.790272844462631453439994015952
-0.790285002028313366342405485087
-0.790298149008990697386367572143
-0.790312365925884451750264620214
-0.790327739853246528817481535279
-0.790344364951662786441208477154
-0.790362343044757725458852914117
-0.790381784242832933621409497449
-0.790402807617258882972602802711
-0.790425541929750523423069785114
-0.790450126420993261669220109458
-0.790476711663449417498245431432
-0.790505460483568335243673575765
-0.790536548959048404239270315177
-0.790570167497258912023508117614
-0.790606522001426733109310457753
-0.790645835131730388811014689666
-0.79068834766902529213512118857
-0.790734319989552576245882267685
-0.790784033659663645398268724534
-0.79083779316032764669051586041
-0.790895927751983941539848449672
-0.790958793491161225827493389918
-0.791026775411214471795363362615
-0.791100289880536036056839457057
-0.791179787152684252873434716862
-0.791265754124048267534707142788
-0.791358717315938960443368169853
-0.791459246099370353422479036807
-0.79156795618228229446811291002
-0.79168551338056258944144031352
-0.791812637695964933690622001636
-0.791950107725898639161648270771
-0.792098765432098765432098765432
-0.794074074074074074074074074074
-0.796049382716049382716049382716
-0.798024691358024691358024691358
-0.8
-0.801975308641975308641975308642
-0.803950617283950617283950617284
-0.805925925925925925925925925926
-0.807901234567901234567901234568
-0.80987654320987654320987654321
-0.811851851851851851851851851852
-0.813827160493827160493827160494
-0.815802469135802469135802469136
-0.817777777777777777777777777778
-0.81975308641975308641975308642
-0.821728395061728395061728395062
-0.823703703703703703703703703704
-0.825679012345679012345679012346
-0.827654320987654320987654320988
-0.82962962962962962962962962963
-0.831604938271604938271604938272
-0.833580246913580246913580246914
-0.835555555555555555555555555556
-0.837530864197530864197530864198
-0.83950617283950617283950617284
-0.841481481481481481481481481481
-0.843456790123456790123456790123
-0.845432098765432098765432098765
-0.847407407407407407407407407407
-0.849382716049382716049382716049
-0.851358024691358024691358024691
-0.853333333333333333333333333333
-0.855308641975308641975308641975
-0.857283950617283950617283950617
-0.859259259259259259259259259259
-0.861234567901234567901234567901
-0.863209876543209876543209876543
-0.865185185185185185185185185185
-0.867160493827160493827160493827
-0.869135802469135802469135802469
-0.871111111111111111111111111111
-0.873086419753086419753086419753
-0.875061728395061728395061728395
-0.877037037037037037037037037037
-0.879012345679012345679012345679
-0.880987654320987654320987654321
-0.882962962962962962962962962963
-0.884938271604938271604938271605
-0.886913580246913580246913580247
-0.888888888888888888888888888889
-0.890864197530864197530864197531
-0.892839506172839506172839506173
-0.894814814814814814814814814815
-0.896790123456790123456790123457
-0.898765432098765432098765432099
-0.900740740740740740740740740741
-0.902716049382716049382716049383
-0.904691358024691358024691358025
-0.906666666666666666666666666667
-0.908641975308641975308641975309
-0.910617283950617283950617283951
-0.912592592592592592592592592593
-0.914567901234567901234567901235
-0.916543209876543209876543209877
-0.918518518518518518518518518519
-0.92049382716049382716049382716
-0.922469135802469135802469135802
-0.924444444444444444444444444444
-0.926419753086419753086419753086
-0.928395061728395061728395061728
-0.93037037037037037037037037037
-0.932345679012345679012345679012
-0.934320987654320987654320987654
-0.936296296296296296296296296296
-0.938271604938271604938271604938
-0.94024691358024691358024691358
-0.942222222222222222222222222222
-0.944197530864197530864197530864
-0.946172839506172839506172839506
-0.948148148148148148148148148148
-0.95012345679012345679012345679
-0.952098765432098765432098765432
-0.954074074074074074074074074074
-0.956049382716049382716049382716
-0.958024691358024691358024691358
-0.96
-0.961975308641975308641975308642
-0.963950617283950617283950617284
-0.965925925925925925925925925926
-0.967901234567901234567901234568
-0.96987654320987654320987654321
-0.971851851851851851851851851852
-0.973827160493827160493827160494
-0.975802469135802469135802469136
-0.977777777777777777777777777778
-0.97975308641975308641975308642
-0.981728395061728395061728395062
-0.983703703703703703703703703704
-0.985679012345679012345679012346
-0.987654320987654320987654320988
-0.98962962962962962962962962963
-0.991604938271604938271604938272
-0.993580246913580246913580246914
-0.995555555555555555555555555556
-0.997530864197530864197530864198
-0.99950617283950617283950617284
-1.00148148148148148148148148148
-1.00345679012345679012345679012
-1.00543209876543209876543209877
-1.00740740740740740740740740741
-1.00938271604938271604938271605
-1.01135802469135802469135802469
-1.01333333333333333333333333333
-1.01530864197530864197530864198
-1.01728395061728395061728395062
-1.01925925925925925925925925926
-1.0212345679012345679012345679
-1.02320987654320987654320987654
-1.02518518518518518518518518519
-1.02716049382716049382716049383
-1.02913580246913580246913580247
-1.03111111111111111111111111111
-1.03308641975308641975308641975
-1.0350617283950617283950617284
-1.03703703703703703703703703704
-1.03901234567901234567901234568
-1.04098765432098765432098765432
-1.04296296296296296296296296296
-1.0449382716049382716049382716
-1.04691358024691358024691358025
-1.04888888888888888888888888889
-1.05086419753086419753086419753
-1.05283950617283950617283950617
-1.05481481481481481481481481481
-1.05679012345679012345679012346
-1.0587654320987654320987654321
-1.06074074074074074074074074074
-1.06271604938271604938271604938
-1.06469135802469135802469135802
-1.06666666666666666666666666667
-1.06864197530864197530864197531
-1.07061728395061728395061728395
-1.07259259259259259259259259259
-1.07456790123456790123456790123
-1.07654320987654320987654320988
-1.07851851851851851851851851852
-1.08049382716049382716049382716
-1.0824691358024691358024691358
-1.08444444444444444444444444444
-1.08641975308641975308641975309
-1.08839506172839506172839506173
-1.09037037037037037037037037037
-1.09234567901234567901234567901
-1.09432098765432098765432098765
-1.0962962962962962962962962963
-1.09827160493827160493827160494
-1.10024691358024691358024691358
-1.10222222222222222222222222222
-1.10419753086419753086419753086
-1.10617283950617283950617283951
-1.10814814814814814814814814815
-1.11012345679012345679012345679
-1.11209876543209876543209876543
-1.11407407407407407407407407407
-1.11604938271604938271604938272
-1.11802469135802469135802469136
-1.12
-1.12197530864197530864197530864
-1.12395061728395061728395061728
-1.12592592592592592592592592593
-1.12790123456790123456790123457
-1.12987654320987654320987654321
-1.13185185185185185185185185185
-1.13382716049382716049382716049
-1.13580246913580246913580246914
-1.13777777777777777777777777778
-1.13975308641975308641975308642
-1.14172839506172839506172839506
-1.1437037037037037037037037037
-1.14567901234567901234567901235
-1.14765432098765432098765432099
-1.14962962962962962962962962963
-1.15160493827160493827160493827
-1.15358024691358024691358024691
-1.15555555555555555555555555556
-1.1575308641975308641975308642
-1.15950617283950617283950617284
-1.16148148148148148148148148148
-1.16345679012345679012345679012
-1.16543209876543209876543209877
-1.16740740740740740740740740741
-1.16938271604938271604938271605
-1.17135802469135802469135802469
-1.17333333333333333333333333333
-1.17530864197530864197530864198
-1.17728395061728395061728395062
-1.17925925925925925925925925926
-1.1812345679012345679012345679
-1.18320987654320987654320987654
-1.18518518518518518518518518519
-1.18716049382716049382716049383
-1.18913580246913580246913580247
-1.19111111111111111111111111111
-1.19308641975308641975308641975
-1.1950617283950617283950617284
-1.19703703703703703703703703704
-1.19901234567901234567901234568
-1.20098765432098765432098765432
-1.20296296296296296296296296296
-1.2049382716049382716049382716
-1.20691358024691358024691358025
-1.20888888888888888888888888889
-1.21086419753086419753086419753
-1.21283950617283950617283950617
-1.21481481481481481481481481481
-1.21679012345679012345679012346
-1.2187654320987654320987654321
-1.22074074074074074074074074074
-1.22271604938271604938271604938
-1.22469135802469135802469135802
-1.22666666666666666666666666667
-1.22864197530864197530864197531
-1.23061728395061728395061728395
-1.23259259259259259259259259259
-1.23456790123456790123456790123
-1.23654320987654320987654320988
-1.23851851851851851851851851852
-1.24049382716049382716049382716
-1.2424691358024691358024691358
-1.24444444444444444444444444444
-1.24641975308641975308641975309
-1.24839506172839506172839506173
-1.25037037037037037037037037037
-1.25234567901234567901234567901
-1.25432098765432098765432098765
-1.2562962962962962962962962963
-1.25827160493827160493827160494
-1.26024691358024691358024691358
-1.26222222222222222222222222222
-1.26419753086419753086419753086
-1.26617283950617283950617283951
-1.26814814814814814814814814815
-1.27012345679012345679012345679
-1.27209876543209876543209876543
-1.27407407407407407407407407407
-1.27604938271604938271604938272
-1.27802469135802469135802469136
-1.28
-1.28197530864197530864197530864
-1.28395061728395061728395061728
-1.28592592592592592592592592593
-1.28790123456790123456790123457
-1.28987654320987654320987654321
-1.29185185185185185185185185185
-1.29382716049382716049382716049
-1.29580246913580246913580246914
-1.29777777777777777777777777778
-1.29975308641975308641975308642
-1.30172839506172839506172839506
-1.3037037037037037037037037037
-1.30567901234567901234567901235
-1.30765432098765432098765432099
-1.30962962962962962962962962963
-1.31160493827160493827160493827
-1.31358024691358024691358024691
-1.31555555555555555555555555556
-1.3175308641975308641975308642
-1.31950617283950617283950617284
-1.32148148148148148148148148148
-1.32345679012345679012345679012
-1.32543209876543209876543209877
-1.32740740740740740740740740741
-1.32938271604938271604938271605
-1.33135802469135802469135802469
-1.33333333333333333333333333333
-1.33530864197530864197530864198
-1.33728395061728395061728395062
-1.33925925925925925925925925926
-1.3412345679012345679012345679
-1.34320987654320987654320987654
-1.34518518518518518518518518519
-1.34716049382716049382716049383
-1.34913580246913580246913580247
-1.35111111111111111111111111111
-1.35308641975308641975308641975
-1.3550617283950617283950617284
-1.35703703703703703703703703704
-1.35901234567901234567901234568
-1.36098765432098765432098765432
-1.36296296296296296296296296296
-1.3649382716049382716049382716
-1.36691358024691358024691358025
-1.36888888888888888888888888889
-1.37086419753086419753086419753
-1.37283950617283950617283950617
-1.37481481481481481481481481481
-1.37679012345679012345679012346
-1.3787654320987654320987654321
-1.38074074074074074074074074074
-1.38271604938271604938271604938
-1.38469135802469135802469135802
-1.38666666666666666666666666667
-1.38864197530864197530864197531
-1.39061728395061728395061728395
-1.39259259259259259259259259259
-1.39456790123456790123456790123
-1.39654320987654320987654320988
-1.39851851851851851851851851852
-1.40049382716049382716049382716
-1.4024691358024691358024691358
-1.40444444444444444444444444444
-1.40641975308641975308641975309
-1.40839506172839506172839506173
-1.41037037037037037037037037037
-1.41234567901234567901234567901
-1.41432098765432098765432098765
-1.4162962962962962962962962963
-1.41827160493827160493827160494
-1.42024691358024691358024691358
-1.42222222222222222222222222222
-1.42419753086419753086419753086
-1.42617283950617283950617283951
-1.42814814814814814814814814815
-1.43012345679012345679012345679
-1.43209876543209876543209876543
-1.43407407407407407407407407407
-1.43604938271604938271604938272
-1.43802469135802469135802469136
-1.44
-1.44197530864197530864197530864
-1.44395061728395061728395061728
-1.44592592592592592592592592593
-1.44790123456790123456790123457
-1.44987654320987654320987654321
-1.45185185185185185185185185185
-1.45382716049382716049382716049
-1.45580246913580246913580246914
-1.45777777777777777777777777778
-1.45975308641975308641975308642
-1.46172839506172839506172839506
-1.4637037037037037037037037037
-1.46567901234567901234567901235
-1.46765432098765432098765432099
-1.46962962962962962962962962963
-1.47160493827160493827160493827
-1.47358024691358024691358024691
-1.47555555555555555555555555556
-1.4775308641975308641975308642
-1.47950617283950617283950617284
-1.48148148148148148148148148148
-1.48345679012345679012345679012
-1.48543209876543209876543209877
-1.48740740740740740740740740741
-1.48938271604938271604938271605
-1.49135802469135802469135802469
-1.49333333333333333333333333333
-1.49530864197530864197530864198
-1.49728395061728395061728395062
-1.49925925925925925925925925926
-1.5012345679012345679012345679
-1.50320987654320987654320987654
-1.50518518518518518518518518519
-1.50716049382716049382716049383
-1.50913580246913580246913580247
-1.51111111111111111111111111111
-1.51308641975308641975308641975
-1.5150617283950617283950617284
-1.51703703703703703703703703704
-1.51901234567901234567901234568
-1.52098765432098765432098765432
-1.52296296296296296296296296296
-1.5249382716049382716049382716
-1.52691358024691358024691358025
-1.52888888888888888888888888889
-1.53086419753086419753086419753
-1.53283950617283950617283950617
-1.53481481481481481481481481481
-1.53679012345679012345679012346
-1.5387654320987654320987654321
-1.54074074074074074074074074074
-1.54271604938271604938271604938
-1.54469135802469135802469135802
-1.54666666666666666666666666667
-1.54864197530864197530864197531
-1.55061728395061728395061728395
-1.55259259259259259259259259259
-1.55456790123456790123456790123
-1.55654320987654320987654320988
-1.55851851851851851851851851852
-1.56049382716049382716049382716
-1.5624691358024691358024691358
-1.56444444444444444444444444444
-1.56641975308641975308641975309
-1.56839506172839506172839506173
-1.57037037037037037037037037037
-1.57234567901234567901234567901
-1.57432098765432098765432098765
-1.5762962962962962962962962963
-1.57827160493827160493827160494
-1.58024691358024691358024691358


==> anc/WILS3HQG1/LG1qNS31000.dat <==
# LG1qNS31000
61.8346111127593439452875221247
61.831802403878358712633012765
61.8316650219684637142357795048
61.831522377180947808924133595
61.8313744118525469211865502895
61.8312210856956131167574889406
61.8310623784252763173450375357
61.8308982926578725642755201479
61.8307288571045353455129725488
61.8305541300857477304079915062
61.8303742033946931895167273174
61.8301892065394313001268340465
61.8299993113962708934114964451
61.8298047373092280100904561889
61.8296057566731503322209038661
61.8294027010409752230826635015
61.8291959677986774786660049932
61.8289860274547684172973901922
61.8287734315947437850341571246
61.8285588215546586748394731418
61.8283429378720485860232802183
61.8281266305767330569406790182
61.8279108703886490235704263703
61.8276967608947831240423094719
61.8274855517825244534799040772
61.8272786532123616130202360398
61.827077651418821134274693193
61.8268843256349103779089276851
61.8267006664421097588046291341
61.826528895655180705607841775
61.826371487858742327493604567
61.8262311937207477202732749309
61.8261110652166877913566283451
61.8260144829075952534661725139
61.8259451854247441371990058932
61.8259073013243722108731984942
61.8259053834868278107264567352
61.8259444462462928702850594466
61.8260300054496958714753924537
61.8261681216566389045784974751
61.8263654467061603303888677803
61.8266292738909784459351905108
61.8269675919955532934606769522
61.827389143470906036778692495
61.8279034870366923803348416351
61.8285210650195840677372928211
61.8292532757566178525447186281
61.8301125514128733297920137741
61.8311124415846900801651114435
61.8322677030826827473706679006
61.8335943963131136221402286828
61.8351099887017914043347221683
61.8368334656316391513516323469
61.8387854493934728875048064908
61.8409883266794157161035509947
61.8434663851798032988681177809
61.8462459598774801178344220941
61.8493555896681091671181802407
61.8528261849715902792302941943
61.8566912070379765623612861324
61.8609868596914698624807658229
61.865752294298243667536964829
61.8710298287880682608457187396
61.8768651816060855173986280086
61.8833077215196920071191515298
61.8904107342564375080991529887
61.8982317070022371033817038321
61.9068326318451423396328806616
61.9162803293085435802817235098
61.9266467931791159315091136115
61.9380095578992222168419575517
61.9504520898610109092691379923
61.9640642040102749714165958631
61.9789425072424702346509307761
61.9951908701513544799949614782
62.0129209287727540998734223886
62.0322526180522800800936317978
62.0533147388567227776443536916
62.0762455604447229318238003695
62.1011934604135621235943314819
62.128317604246014789461487481
62.1577886666946973005173457335
62.1897895973618544221902434116
62.2245164329607425090570051143
62.2621791588815024335197683216
62.3030026228305741938623728631
62.3472275034693244436660781116
62.3951113371458125216443993724
62.4469296059948408342622011137
62.5029768908771265526602559763
62.5635680928402913970536062263
62.6290397270143056267101555849
62.6997512931041858583754090967
62.7760867269155338013130270878
62.8584559376465909267352328861
62.9472964360068468386045489002
63.0430750585801689617781267095
63.1462897942435464209960437535
63.2574717188848409858257639982
63.3771870451387535308882894613
63.5060392943842520883010847944
63.64467159882403504480040075
65.4233821124167928788916650228
67.1068615175726221765555581044
68.7191963014956058310044041739
70.2755489569112343324552677113
71.7860658207986592311458310703
73.2579629440619629258450128412
74.696615208725915452659270161
76.1061696082610397500693183025
77.4899149904629594699149440912
78.8505177100464127108062779839
80.1901787376083579381296836971
81.5107423457590408912759265918
82.8137736455245877679586713944
84.100615355932912445155570892
85.3724303020233068915853291979
86.6302338456336801458985601346
87.8749190519300087829360755134
89.1072765090756001974522499006
90.3280101426807642113301456492
91.5377499828235204233916922884
92.7370625797487510159360844936
93.9264595823579487000635129744
95.1064048647337769363452673811
96.2773204931997941478864995435
97.4395917586768378793226472628
98.593571448950698040146931524
99.7395834978807449594980810565
100.877926120087446185904349847
102.008874517830523668146167352
103.132683229906365067442805784
104.249588179215482352518294716
105.359808465278418769264505544
106.463547939750090963936533757
107.560996596406946019906856809
108.652331801790295229524038612
109.737719388404237646712386579
110.817314628875260764116501646
111.891263106619572525374617211
112.959701496206971134774811017
114.022758264657920622958802843
115.080554303285990316713431808
116.133203498339713666254816492
117.180813247557562389438841428
118.223484928788213736328380694
119.261314326014345723599449999
120.29439201742656898073184833
121.322803729604289175976554774
122.346630661355566473303487247
123.365949780334696442300275119
124.380834095183007013161616545
125.391352905615935165195128899
126.39757203260009083808911598
127.39955403052130365589868508
128.397358383033207813249036634
129.391041684091247440355647126
130.380657805515289780675826609
131.366258052282118898407349149
132.347891306624241502565000123
133.325604161901370595258764404
134.299441047113705137967613598
135.269444342840023925736625604
136.235654489307228914699078334
137.198110087230079561133338398
138.156847991999398804248450178
139.111903401743091871033598044
140.063309939736113221364382725
141.011099731592361961391985598
141.955303477632789031131338885
142.895950520789244425436723528
143.833068910372329650059189153
144.766685462003356337597279186
145.696825813985102189376757568
146.623514480363098190941708694
147.546774900908410998910294505
148.466629488234067896465891473
149.383099672240202742229827394
150.296205942067497902590767957
151.205967885724398235420515711
152.112404227540736080564643262
153.015532863588704247762754467
153.915370895201434581772533033
154.811934660709682591293132246
155.705239765508194489871058491
156.595301110555162032471566556
157.482132919400681417222806018
158.365748763833261410102186902
159.246161588227115510892839281
160.12338373266717204808364443
160.997426954923398413046724084
161.868302451341119694011457871
162.736020876709480343313286276
163.60059236316601647543356575
164.462026538191445494706078079
165.320332541745211465452765096
166.175519042589024059259330901
167.0275942538425734866473328
167.876565947812773090718110681
168.722441470135256685062125311
169.565227753264422392131414417
170.404931329346053344050778587
171.24155834250444418436664126
172.075114560574008136203100317
172.905605386303520879351766341
173.733035868059464017444671285
174.557410710053352843103985833
175.37873428211646157875201444
176.19701062904398618910781162
177.012243479529402814537537197
177.824436254708582066560822901
178.633592076332099623600061955
179.439713774583136042726138605
180.242803895557378202641763969
181.042864708420416478705329866
181.839898212257271172614906509
182.633906142627874779754279947
183.424889977841579600009411144
184.212850944963049500805639286
184.997790025561227110653863357
185.779707961212440390064654141
186.55860525876812265202982625
187.334482195397065150631053242
188.107338823411598977391425149
188.877174974886611028292740351
189.643990266079835217207700543
190.407784101661423047915788421
191.168555678760385385986732064
191.926303990835108187006563543
192.68102783137477754672609713
193.432725797438202355046899422
194.181396293036194769907424569
194.927037532363358479419487377
195.669647542884841174216996183
196.409224168283329766640796007
197.145765071271303699569816063
197.879267736273312281324049583
198.609729471982805520559296118
199.337147413797823628952774266
200.061518526139637474174533948
200.782839604658230113709704821
201.501107278328317478724728412
202.216318011439423704941832488
202.928468105483352961413097223
203.637553700942234380866426681
204.343570778980159352781188422
205.046515163041280539205628574
205.746382520357099078867931538
206.44316836336553014932754704
207.136868051044206976536020517
207.82747679016035915586971755
208.514989636439482441727346865
209.199401495654903648277370014
209.880707124640235698265031803
210.558901132226613853901026263
211.233977980106504520117497598
211.905931983625782460149597994
212.574757312505680575478862281
213.240447991496128351330478949
213.902997900961910443736544992
214.562400777402995484567429453
215.218650213910306817512339643
215.871739660558131371377755596
216.521662424734290057224145439
217.168411671409122781447725616
217.811980423344273244739716439
218.452361561242193001316475304
219.089547823837220645388632619
219.723531807929030340610595333
220.354305968359184087467367314
220.981862617931464013196955651
221.606193927276604454242281091
222.227291924661988572679306064
222.845148495746820600505681666
223.459755383283232438319616372
224.071104186763732150979229993
224.679186362015351809205979315
225.283993220740803033091273443
225.885515930006900414540428928
226.483745511680465647197046682
227.078672841811878593346671394
227.670288649966395589145318463
228.258583518503309955914191446
228.843547881802984871850838114
229.425172025441744392799994163
230.003446085314564421790333891
230.578360046705461745392396564
231.149903743305435812355832257
231.718066856177774659287139136
232.282838912670493223088972623
232.844209285275629155002089637
233.402167190435078101460425251
233.956701687292607178107029568
234.507801676391641971016224536
235.055455898318378789339491845
235.599652932289730002123584343
236.140381194685566054643249123
236.677628937524673111621586536
237.211384246883800151071854436
237.741635041259123667447657147
238.268369069869411869812978435
238.791573910900123312381723634
239.311236969687627202478107856
239.827345476842684124933164283
240.339886486312276530944975377
240.84884687337882799069893997
241.354213332595798828029538021
241.855972375658593265644066005
242.354110329209659532356276497
242.848613332576609438539193883
243.339467335442127629264779976
243.826658095444382990334014726
244.310171175706595421703352331
244.789991942294350313662487758
245.266105561599190468157885604
245.738496997646950801956788874
246.20715100932923484715491372
246.672052147556363721011266634
247.133184752330057760050613739
247.590532949734038286966118617
248.044080648840661882288447394
248.493811538531621939998436756
248.93970908423067206557345525
249.381756524546242888730682784
249.81993686782173796737619359
250.254232888591205503254195439
250.684627123937990415614420933
251.111101869753875761357966051
251.533639176896123374969128773
251.952220847239720746879560238
252.366828429622034373391064374
252.777443215676958893846858712
253.184046235555536070015603816
253.586618253529897836304959867
253.985139763477263023470303433
254.379590984240587686566723318
254.769951854862333990483286605
255.156202029687682049977096325
255.538320873333362697285654166
255.916287455518136554900758216
256.290080545750785702849572728
256.659678607871318309831886028
257.025059794440913487701148944
257.386201940975952950616673735
257.743082560021297413646962638
258.09567883505776862750661325
258.443967614238592068702879619
258.787925403949340113667624429
259.127528362185690519496049718
259.462752291743079680894424154
259.793572633212083869179788355
260.119964457773103886974678944
260.441902459783658657543086419
260.759360949151310537632349332
261.072313843484948882770446883
261.380734660016847845381725157
261.684596507287588742424502901
261.983872076585595733251000586
262.278533633132675088268914973
262.568553007006572034579761091
262.853901583791164003323758805
263.13455029494449397508895236
263.410469607874411352533108504
263.681629515711129134094085427
263.947999526765523787063776962
264.2095486536614967008823199
264.466245402130181924858439239
264.718057759453222438045319048
264.964953182541744731066481912
265.206898585637037149097628737
265.443860327618279271964008705
265.675804198901975472557819592
265.902695407917013429915926243
266.124498567138495348124353001
266.34117767866267334204379658
266.552696119304458102476782618
266.759016625198058549830629647
266.960101275880346509147014999
267.15591147783552103456243353
267.346407947478568163441486476
267.531550693553869595182514983
267.711298998924103768987220358
267.885611401723300431187485797
268.054445675846550050754350625
268.217758810747426987379747274
268.375506990512654343375870039
268.527645572181912682070957995
268.674129063278967514175191366
268.814911098518454336950664716
268.949944415650707161248489152
269.079180830404938331709364397
269.202571210488864779873202681
269.320065448600518618042388136
269.431612434405467305510039102
269.537160025429988692611370547
269.636655016817886250183043404
269.730043109895575786416101829
269.817268879486811781073608163
269.898275739914932627048951039
269.973005909626771583520582317
270.0414003743683845116042857
270.103398848838465091891241302
270.158939736740729851521427965
270.207960089151633419169557043
270.250395561114491039908397118
270.286180366365409923085144267
270.31524723009032993110921221
270.337527339605910656155706711
270.352950292849935676321185629
270.361444044559291326873865444
270.36293485000536780729201958
270.357347206147871058430618229
270.344603790058465256750240084
270.324625394455322502319174687
270.297330860178465974373828534
270.262637005423675465956862115
270.220458551539591169685547936
270.170708045178404625355477571
270.113295776575055810949731571
270.048129693713041280810424339
269.975115312116645195408847209
269.89415561998948283362900513
269.805150978397527166921190013
269.707999016171086137642283311
269.602594519174302072385564417
269.488829313562420689232766631
269.366592142616062409091734446
269.235768536707727704361761098
269.096240675918448628038602384
268.947887244781485949802940021
268.790583278584842832828816944
268.62420000061464396616863416
268.448604649666572586364436822
268.263660297091953346138250035
268.069225652578019417048094543
267.86515485778761405577631175
267.651297266901145221411986981
267.427497213012002768852363362
267.193593759224677548444621842
266.949420433191132458600953473
266.694804943694006000085032533
266.429568877743180577927719775
266.153527376493043874148942716
265.866488788109008448476014091
265.568254295510743816039143348
265.258617516692873617550497956
264.937364075067816978071675225
264.604271136985587463582773364
264.259106913256523646418246711
263.901630121129021090397984616
263.531589402748185278698807445
263.1487226956344362890409831
262.752756550163394434437841073
262.343405388387871209998899966
261.920370697805162331301037774
261.483340152820928148893807338
261.031986655674108307420743815
260.565967287440625803774154438
260.08492215839687148800218013
259.588473145460334850232798916
259.076222502589278690667046111
258.547751327860793063753115502
258.002617868388719429078034215
257.440355641205233048556318273
256.860471344606857038437007329
256.26244253012514638858845652
255.645715000057511238594526784
255.009699889173138915323154261
254.353770381522660890934164132
253.677258003880919865660084846
252.979448425790412050863820865
252.259576681862262151399288246
251.516821714160648586781893468
250.75030011012233790403776835
249.959058883175864457526752438
249.142067107173669706773654519
248.298206169406677562388215507
247.426258346841984836410105968
246.524893331428804874749373133
245.592652225942650299236573221
244.627928391956077574873361173
243.628944341663037880653731187
242.59372360398992626648317468
241.520056130320557953237957576
240.405455286394609977366810583
239.24710372606275032324657894
238.041784333111169599916136617
236.785790739752654669845883158
235.474809326703473667427460168
234.103760447203096213781186911
232.666579731926799896403798408
231.155908482583148344104615662
229.562640797942796534004003631
227.875234347717061588946003207
226.078608595060516884277170889
224.152269551913529757567874402
222.066841593025026113280103057
219.776863075827306435695768157
217.20292772407094247227562115
214.17098805600250953795829055
209.762685934382774043641621805


==> anc/WILS3HQG1/LG1qNS31010.dat <==
# LG1qNS31010
-1.71193415637860082304526748971
-1.71199446885256818823515599895
-1.7119983635006515581377234552
-1.71200250109026948232095712588
-1.71200689605978657961389504292
-1.71201156364482446006972994164
-1.71201651991697857801451558615
-1.71202178182392945679520708736
-1.7120273672309492171467379627
-1.7120332949637977393767552475
-1.71203958485299531014599873539
-1.71204625777945016503002883312
-1.71205333572140984957639947446
-1.71206084180269468892273486744
-1.71206880034215977696653149944
-1.71207723690431866101062957181
-1.71208617835104718949740298957
-1.71209565289426968358496372698
-1.71210569014951155418897020244
-1.71211632119018257222201948628
-1.71212757860243305950528364535
-1.71213949654040114016683552362
-1.71215211078164270651222927735
-1.712165458782506728600065474
-1.7121795797331867821161868405
-1.71219451461214498328209073274
-1.71221030623956669065572922417
-1.71222699932946313950101516892
-1.71224464053999438222532557322
-1.71226327852153627530902289862
-1.71228296396196252639037346157
-1.71230374962855573253874859502
-1.7123256904058996313385537213
-1.71234884332903817146711208308
-1.71237326761111520353017569514
-1.71239902466463130428803016189
-1.712426178115371183807307746
-1.71245479380796598986064707258
-1.71248493980195932259503859596
-1.71251668635714361486300985759
-1.71255010590682443728208788807
-1.71258527301755398180457995134
-1.71262226433375121020114662667
-1.71266115850549469416738935468
-1.71270203609763482118557365699
-1.71274497947822463167652792095
-1.71279007268411297160339601813
-1.71283740126137983043382089591
-1.71288705207812169552563747867
-1.71293911310691458067714323986
-1.71299367317409426595092380395
-1.71305082167279751951802717563
-1.71311064823650509580137632393
-1.71317324236961770950975815632
-1.71323869303138074547059813812
-1.71330708816925316230670726926
-1.71337851419759210814375759129
-1.71345305541729868991379338128
-1.71353079337184394270951544565
-1.71361180613486951211693321662
-1.71369616752433748238977418241
-1.71378394623799121620204571655
-1.71387520490468760673263681164
-1.71396999904597496804213506091
-1.7140683759421247687095003526
-1.71417037339668517075159625811
-1.71427601839351634999014417709
-1.71438532564019928313996066254
-1.71449829599168960249015972609
-1.71461491474812595273186971603
-1.71473514982080908693383788668
-1.71485894976055625221129962578
-1.71498624164291944136932418782
-1.71511692880515186729009031609
-1.71525088843033263541986999523
-1.71538796897473538750261371354
-1.71552798743537550121625172703
-1.71567072645571783880074622556
-1.71581593126880165084684693957
-1.71596330647857298854330474911
-1.71611251268204342908652016741
-1.71626316293705662729050451475
-1.71641481908298507102166960638
-1.7165669879246470717280364547
-1.71671911729318223918016374299
-1.71687059200161181899494881741
-1.7170207297174036816344631052
-1.71716877677963229964672083462
-1.71731390399435056201920735042
-1.71745520244865903586368908953
-1.7175916793917635352996397937
-1.71772225424015628043403392331
-1.71784575477405113793996892892
-1.71796091360347042767816337531
-1.71806636499505036741403246409
-1.71816064216484540692213310472
-1.71824217515831996385676167743
-1.71830928945648161635664642589
-1.71836020546690564031643707389
-1.71839303908041067360622374968
-1.71840580349856354888824037027
-1.71839641256422234411980305299
-1.71697924656604561533892093133
-1.71460369203097378894038585514
-1.71205070413006576084064014109
-1.70958156977600080407469198166
-1.70730557907628806733312288201
-1.70527211142906062205143996279
-1.70350296501169575489932421585
-1.70200601078454602186655218946
-1.70078168431167303903635871507
-1.69982633558835720922543216525
-1.6991340620659158253962544323
-1.69869775517279699201155843174
-1.69850971593430136673177519978
-1.69856202410543316694883778243
-1.69884676142105631089406538606
-1.69935614616412859061987054862
-1.70008261270515484254888070288
-1.701018856382156575787495576
-1.7021578563443993254021643165
-1.70349288433659743509442230261
-1.70501750454450408131707257115
-1.70672556783048988564374973157
-1.70861120254247664538043862754
-1.71066880333650006853899551114
-1.71289301896472939810929320027
-1.71527873965625377265212736195
-1.71782108450049648779466688333
-1.72051538909649533996123406935
-1.72335719363203425285278290484
-1.72634223148934097586321213492
-1.7294664184285597644587824183
-1.73272584236960727228387933448
-1.73611675377267523984728030696
-1.73963555660437708350618793637
-1.74327879986815905483380470645
-1.74704316967259430956784128903
-1.75092548180849446505077147938
-1.75492267480467029175221741317
-1.75903180343213417194482685886
-1.76325003262719933492294504255
-1.76757463180504057003694164054
-1.77200296953666056859930597611
-1.77653250856373184812702199379
-1.78116080112737136979035815466
-1.7858854845884957423643578353
-1.7907042773189609355565114314
-1.79561497484418703225501054113
-1.80061544621939073486777954968
-1.80570363062288788786776547555
-1.8108775341511816762116845194
-1.81613522680171911665747312889
-1.82147483963028084028091707622
-1.82689456207097022806581892898
-1.83239263940769181923233597535
-1.83796737038686014774483776857
-1.84361710496186356520003203147
-1.84934024216052798880155854447
-1.85513522806748758044770854454
-1.86100055391397764414306168708
-1.86693475426812381954648503681
-1.87293640531931498597011087109
-1.87900412325071893875930351649
-1.88513656269443335108703617206
-1.89133241526416301394552011053
-1.89759040816068082377538225302
-1.90390930284566718533567004506
-1.9102878937798329128856611008
-1.91672500722151662812394055558
-1.92321950008221115372788204408
-1.92977025883571638978580141265
-1.9363761984778403726599436876
-1.94303626153377723436285960747
-1.94974941711048204780645519962
-1.95651465999153937392503778904
-1.96333100977218591886405011202
-1.97019751003229915535028667805
-1.97711322754530405779319886936
-1.9840772515210801537457441571
-1.99108869288107173357189822663
-1.99814668356391604166554542742
-2.00525037586000828674912349594
-2.01239894177351898634071106521
-2.019591572410469077847459714
-2.02682747739155191304459811463
-2.03410588428846918623258918316
-2.04142603808262047067135945886
-2.04878720064505375743373404145
-2.05618865023664757632236515517
-2.06362968102755426995713024437
-2.07110960263498910158166757639
-2.07862773967850139107429791638
-2.0861834313519120553417420362
-2.09377603101114702076990069169
-2.10140490577723819938412280777
-2.10906943615380328182275641938
-2.11676901565835268797762909384
-2.12450305046680680424630547705
-2.13227095907063928529080627339
-2.14007217194609285614021145334
-2.14790613123494285420067002753
-2.1557722904363108266381746667
-2.16367011410905596353243567749
-2.17159907758429610926724574693
-2.17955866668763265388946275078
-2.18754837747067485531565304506
-2.19556771595147916818317199241
-2.2036161978635380354753204317
-2.21169334841297040869278304937
-2.21979870204358306989466366637
-2.22793180220948769811045607623
-2.23609220115497361264722468691
-2.24427945970135029174982339137
-2.25249314704048715814853061005
-2.26073284053479079093951462613
-2.26899812552337171040795917961
-2.27728859513416423021403685892
-2.28560385010177361841063264638
-2.2939434985908349910489185983
-2.30230715602467801325252454316
-2.31069444491910063397677137758
-2.31910499472106376152639814151
-2.32753844165212702467919941041
-2.33599442855645358457276972031
-2.34447260475321938932557054386
-2.35297262589326931911676788309
-2.36149415381986937515110868078
-2.37003685643341044126890283905
-2.37860040755992521037641095714
-2.38718448682328563666922572118
-2.39578877952095376503107350965
-2.40441297650316401624606944558
-2.4130567740554199850672192832
-2.4217198737841935511739102335
-2.43040198250571862325286458444
-2.43910281213777614572139764691
-2.44782207959437110714375503574
-2.45655950668320620967605122114
-2.46531482000586059980139738716
-2.47408775086058563149584991613
-2.48287803514763304256972298774
-2.49168541327703418152419807751
-2.50050963007875203364343530177
-2.50935043471513076855760967948
-2.51820758059557037409698483922
-2.52708082529335665945618796528
-2.53596993046457951068065982359
-2.5448746617690747691102354514
-2.55379478879332748418239019532
-2.56273008497527657112106938809
-2.57168032753096308645123503346
-2.58064529738296642461804694981
-2.58962477909057474172368246896
-2.59861856078163783161011151127
-2.60762643408605251924883332049
-2.61664819407083240033665767266
-2.6256836391767154477081324952
-2.63473257115626462801477511503
-2.64379479501341822927472368256
-2.65287011894444809438434094992
-2.6619583542802853903709032868
-2.67105931543017492077151754116
-2.68017281982662031162831780618
-2.68929868787158367264382208153
-2.69843674288390455636990705032
-2.70758681104790421211967314914
-2.71674872136314225969408611947
-2.72592230559529399300137600291
-2.73510739822811756711522213206
-2.74430383641648132607335253564
-2.75351145994042249447908426907
-2.7627301111602093853691424676
-2.77195963497238017140774932333
-2.78119987876673212774089766376
-2.79045069238423608420678598484
-2.79971192807585162339261555156
-2.8089834404622193305350124973
-2.81826508649420714270186919936
-2.82755672541428855923109499012
-2.83685821871873116414632191031
-2.84616943012057457527949173547
-2.85549022551337757511530468135
-2.8648204729357147958964387797
-2.87416004253640392721113580084
-2.88350880654044498900446409201
-2.89286663921565376755004670699
-2.90223341683997204719145452392
-2.91160901766943778737727253659
-2.92099332190679889340257043651
-2.93038621167075471103138116896
-2.9397875709658098404783416265
-2.94919728565272531471219046424
-2.95861524341955262132085756228
-2.96804133375323646683245939563
-2.97747544791177258797847581474
-2.98691747889690730645056802906
-2.9963673214273659027538844791
-3.00582487191259725128848709166
-3.01529002842702251326715123061
-3.02476269068477602695289477004
-3.03424276001492686640495237022
-3.04373013933716986087131228285
-3.05322473313797517755599125294
-3.06272644744718587110017675212
-3.0722351898150530941128234241
-3.08175086928969894481794160554
-3.09127339639499720068810556041
-3.10080268310886245112848101202
-3.11033864284193839817177712876
-3.11988119041667634203840702746
-3.1294302420467951085923728718
-3.1389857153171139084552215324
-3.14854752916374984309025379713
-3.1581156038546719917890634071
-3.16768986097060422542457329058
-3.17727022338626909831169012283
-3.18685661525196536876211326789
-3.19644896197547189214863334026
-3.20604719020427081771305914189
-3.21565122780808320215939159245
-3.22526100386171032946108171972
-3.23487644862817419746194181065
-3.24449749354215079794131975918
-3.25412407119368997801560544783
-3.26375611531221582722371711107
-3.27339356075080168655147797071
-3.28303634347071402314041721443
-3.29268440052621955764655132417
-3.30233767004965017030474928214
-3.31199609123672024684979817238
-3.32165960433209125667672826789
-3.3313281506151784831160194939
-3.34100167238619494957510465858
-3.3506801129524277056728240582
-3.36036341661474175448066710222
-3.37005152865430701569220545198
-3.3797443953195438300746360697
-3.38944196381328261801463437806
-3.39914418228013340945200349953
-3.40885099979406106409268579625
-3.4185623663461620995980577718
-3.42827823283263914154735784297
-3.43799855104296910244884026969
-3.44772327364826128801411058438
-3.45745235418980171738755582432
-3.4671857470677800301145977458
-3.47692340753019543641181745148
-3.48666529166193824883946114347
-3.49641135637404361284065740734
-3.50616155939311413086771559832
-3.51591585925090815002809974688
-3.5256742152740905564112920139
-3.5354365875741429905653218892
-3.5452029370374304680308233271
-3.55497322531542145647163823503
-3.56474741481505852681437973586
-3.57452546868927675997843971422
-3.58430735082766715329242655334
-3.59409302584728233160150570357
-3.60388245908358192741950208521
-3.61367561658151505231528818089
-3.62347246508673733808882408354
-3.63327297203696008123070842798
-3.6430771055534290777113396746
-3.65288483443253078735154747538
-3.66269612813752351792432724474
-3.67251095679039136876435804845
-3.68232929116381872205437576091
-3.69215110267328311715013416961
-3.70197636336926438933243356462
-3.7118050459295679992682786029
-3.72163712365176052325536350874
-3.73147257044571531704549686475
-3.74131136082626640772303407194
-3.7511534699059687087827197571
-3.76099887338796269323549671768
-3.77084754755894169829788990736
-3.78069946928222007301676630887
-3.79055461599090041707204097562
-3.80041296568113819500990395723
-3.81027449690550204531228780605
-3.82013918876642813802775950353
-3.8300070209097669681972800881
-3.83987797351842100502712725788
-3.84975202730607164871186181476
-3.85962916351099397801304474493
-3.86950936388995780217437147587
-3.87939261071221356052028395095
-3.88927888675356164216167677773
-3.89916817529050372663720347872
-3.90906046009447477406954910437
-3.918955725426154320529983648
-3.92885395602985576079816240428
-3.93875513712799232659362459047
-3.94865925441561849365642024888
-3.9585662940550455757819729675
-3.96847624267053028808442746169
-3.97838908734303508538767569818
-3.98830481560505910473792974579
-3.99822341543553856360964135582
-4.00814487525481548745089825513
-4.01806918391967366179792174897
-4.02799633071844072529335338831
-4.03792630536615534058170290336
-4.04785909799979840023934793221
-4.05779469917358724463721134383
-4.06773309985433188794275797078
-4.07767429141685226735500378254
-4.08761826563945554914227162904
-4.09756501469947254312762283033
-4.10751453116885229495112566538
-4.11746680800981394274099986072
-4.12742183857055494175654554086
-4.13737961658101477713371428815
-4.14734013614869330107804874888
-4.1573033917545228467181041953
-4.16726937824879328636373528243
-4.17723809084712921711592172908
-4.18720952512651847165603555984
-4.19718367702139116661032415888
-4.20716054281974851514739490547
-4.21714011915934064442993485452
-4.22712240302389267221388409796
-4.23710739173937831027571619692
-4.24709508297034027545809190142
-4.25708547471625680196249354272
-4.26707856530795356109089427668
-4.27707435340406030695327812285
-4.28707283798751157871994979847
-4.29707401836209080181294570559
-4.30707789414901714200521340493
-4.31708446528357447773515154462
-4.32709373201178186705303559054
-4.33710569488710489650009610915
-4.34712035476720730988572830803
-4.35713771281074232537852370911
-4.36715777047418305956742781381
-4.37718052950869148718511661171
-4.38720599195702537502130313204
-4.39723416015048263819366787792
-4.40726503670588257639287378403
-4.41729862452258345697998532873
-4.4273349267795359208937619344
-4.43737394693237169622583145963
-4.44741568871052711304766135522
-4.45746015611440092162842398115
-4.46750735341254592457109262069
-4.47755728513889394161910541602
-4.48760995609001363395130350197
-4.49766537132240072269210545303
-4.50772353614980014412045435228
-4.51778445614055969166831343642
-4.52784813711501470226065628967
-4.53791458514290335186718293341
-4.54798380654081213231450109771
-4.55805580786965108844927400367
-4.56813059593215840165081004152
-4.57820817777043391246864205662
-4.58828856066350118180963108428
-4.59837175212489769662277997047
-4.6084577599002928324309389923
-4.61854659196513319133954666495
-4.62863825652231494031603011864
-4.63873276199988278058198554164
-4.64883011704875518489620568131
-4.6589303305404755453323959786
-4.66903341156498887987334504003
-4.67913936942844375175565550672
-4.68924821365101906100811130487
-4.69935995396477537303451814188
-4.70947460031153045440051673083
-4.71959216284075869119549407651
-4.72971265190751407045732071124
-4.73983607807037641017118772654
-4.74996245208942052828622792357
-4.76009178492420804603675711636
-4.77022408773180152561069800739
-4.78035937186480064687784139207
-4.79049764886940013247680791948
-4.80063893048346913506360837693
-4.81078322863465180494823257397
-4.82093055543848876069035943048
-4.8310809231965591894926697847
-4.84123434439464330842191853709
-4.85139083170090492160540859006
-4.86155039796409381259529582016
-4.87171305621176771506669870439
-4.88187881964853360891931221846
-4.89204770165430809268752536632
-4.90221971578259658693227624904
-4.91239487575879112699037868894
-4.9225731954784865070951212841
-4.93275468900581454145684573757
-4.94293937057179621140520061573
-4.95312725457271147114705613603
-4.96331835556848648808684518908
-4.97351268828109809699052947408
-4.9837102675929952505516157938
-4.99391110854553725213877977949
-5.004115226337448559670781893


==> anc/WILS3HQG1/LG1qNS31100.dat <==
# LG1qNS31100
-39.6951773251782457186520351603
-39.6954715291388313239538492867
-39.6954912167744935097895867166
-39.6955121942677912533298764414
-39.6955345439322616472337611025
-39.6955583531613210258974717805
-39.6955837147282453926338957275
-39.6956107271028262134973017754
-39.6956394947855508257127952578
-39.6956701286601944596500554957
-39.6957027463657499616755833956
-39.6957374726886617660959227194
-39.6957744399763725352868295898
-39.6958137885732342085996256955
-39.6958556672798800172085935619
-39.6959002338372003829396623529
-39.6959476554361135793745308768
-39.6959981092543716553529080341
-39.6960517830216934752207923753
-39.6961088756145698980005320424
-39.6961695976821411927316396141
-39.6962341723046038780190224776
-39.6963028356856634063950287829
-39.6963758378806106353280917748
-39.696453443561664007979397396
-39.6965359328222860082830630584
-39.6966236020222519904495513611
-39.696716764675322185718492115
-39.6968157523814438780166542493
-39.6969209158054907871221495796
-39.6970326257046310365235235455
-39.6971512740065042180053351096
-39.6972772749404825826805525339
-39.6974110662243919696643071447
-39.6975531103091755181681807791
-39.697703895684098410102105205
-39.6978639382452159141980232885
-39.69803378272996106773274811
-39.6982140042208538422242008514
-39.698405209721492210570950831
-39.6986080398081590211918145563
-39.698823170360569119424505168
-39.6990513143754911776863052427
-39.6992932238672109953076614402
-39.699549691859060796264093084
-39.6998215544705259281290196369
-39.7001096931047604966744023486
-39.7004150367417015793191603692
-39.7007385643423731148671867397
-39.7010813073704214617454801755
-39.701444352437431864984069041
-39.7018288440791465045666653069
-39.7022359876703492759625174702
-39.7026670524869099938362697906
-39.7031233749243026212053727415
-39.7036063618828411637244610975
-39.7041174943309274028719837089
-39.7046583310587928461407957229
-39.7052305126365613305439934578
-39.7058357655919790500832397063
-39.7064759068248783008403959032
-39.7071528482773856288256439996
-39.7078686018810830768549087932
-39.7086252848048150138064137956
-39.7094251250296385192643337897
-39.7102704672805825851043563858
-39.7111637793484551845891506136
-39.7121076588389673301333120459
-39.7131048403909849689440805662
-39.7141582034108344803056002163
-39.7152707803753439252722983038
-39.7164457657627757525416050875
-39.7176865256780811839264968675
-39.7189966082470746459898459519
-39.720379754863290693454141699
-39.7218399123815587023100243924
-39.7233812463638364165524285278
-39.7250081554957187802881981677
-39.7267252873064332795429833122
-39.7285375553412115173399779825
-39.7304501579528686254922746204
-39.7324685988994235347243888556
-39.7345987099568677989934195402
-39.736846675780970941567796754
-39.7392190612795481527928983683
-39.7417228417871842331120392003
-39.7443654363683000360382865442
-39.7471547446119806355032471356
-39.7500991873234970856256313408
-39.7532077515633080656168878167
-39.7564900405349090195308502278
-39.7599563288786122733803117151
-39.7636176239896212852608007531
-39.7674857340460548670947052146
-39.7715733435063496755585884181
-39.7758940969162024516406399582
-39.780462691953397972579212118
-39.7852949827349987168320560497
-39.7904080945159380956265952269
-39.7958205510215373675301310134
-39.8015524157793078576975430119
-39.8076254489480149723709738509
-39.8808050724399339522752281824
-39.9472362172137339373119840763
-40.0110152273656254225960252085
-40.0736349887961526848957929465
-40.1357899170460566170289884818
-40.1978440012229636568857983905
-40.2600006315532424070627099222
-40.3223767997471849848342831461
-40.3850396828435010850517255128
-40.4480262896622374665810285063
-40.5113547040786826981778067216
-40.5750308419384969201318038673
-40.639052671110018501304928867
-40.7034129292426048404730576598
-40.76810091758846398747453605
-40.833103708441005763531386396
-40.8984069704663888370163105151
-40.9639955394218631856881800637
-41.0298538159706916208938767639
-41.095966044178326464940518114
-41.1623165065416123768818146381
-41.2288896599630658928353411552
-41.2956702295511049079116332217
-41.3626432720786980773027834815
-41.4297942174937180853035424879
-41.4971088944972068613000400348
-41.5645735445412780170761962059
-41.6321748274191501314536955942
-41.6998998207755071769406900915
-41.7677360152551313633327542744
-41.8356713065629002071046024091
-41.9036939853814790391549626939
-41.9717927258513946546846475494
-42.0399565731384075830730106947
-42.1081749304786719184832319007
-42.1764375459912051163140698795
-42.244734499471082038923737426
-42.3130561893192365988749776748
-42.3813933197211813035823303141
-42.449736888153919746018037358
-42.518078173275281511608731718
-42.5864087232309436688866648836
-42.6547203444000795385034653922
-42.7230050905898048474619752416
-42.7912552526805456220085106879
-42.8594633487184990337072712392
-42.9276221144470134229515855813
-42.9957244942656044337667308674
-43.0637636326031634584656206743
-43.1317328656904804967181079312
-43.1996257137163242394860643372
-43.2674358733508644243288028675
-43.3351572106200818128135714354
-43.4027837541149091530221284551
-43.470309688519119801107113431
-43.5377293484403808561365783358
-43.6050372125293771911862599961
-43.6722278978724626453014098128
-43.7392961546438825511029181596
-43.8062368610042206113610671282
-43.8730450182323398977267845305
-43.9397157460787026253238557067
-44.0062442783285590676802849503
-44.0726259585640871899755339385
-44.1388562361151374990352864309
-44.2049306621887896321187293656
-44.2708448861684566534482400405
-44.3365946520737789301858455248
-44.4021757951730313962561360577
-44.4675842387402259750497360391
-44.5328159909495252228075307118
-44.5978671418999944041772195091
-44.6627338607641079153954430557
-44.7274123930537930385506277633
-44.7918990579981403275455207465
-44.8561902460272364228799111212
-44.9202824163568827201097556092
-44.9841720946692530316159090663
-45.0478558708848161294161998055
-45.1113303970211057649602087886
-45.1745923851341623301904814755
-45.2376386053386976208218031964
-45.3004658839032480206973158065
-45.3630711014167826407627876727
-45.4254511910234222747180274268
-45.4876031367221031940216713306
-45.5495239717281874773827336073
-45.6112107768941793960982056328
-45.6726606791868559617436089644
-45.7338708502182596564355942264
-45.7948385048281331437174955806
-45.8555608997154999030591334077
-45.9160353321172117150102627937
-45.976259138531394189808929395
-46.0362296934838254945252667309
-46.0959444083353814811842879295
-46.1554007301287729146118750289
-46.2145961404728877846020567216
-46.2735281544631340812043826164
-46.3321943196362562128029866405
-46.3905922149581717333490215569
-46.4487194498434444788026524525
-46.5065736632050758379241082287
-46.5641525225333579276969004589
-46.6214537230025911228546389776
-46.6784749866045239024770640698
-46.7352140613074255118631169127
-46.7916687202397516703494253089
-46.8478367608974106497129775413
-46.9037160043736816571310818815
-46.9593042946108797254794287025
-47.0145994976729013770418973487
-47.0695995010378233110013116821
-47.1243022129097623889653098779
-47.1787055615492393674366367701
-47.2328074946213212558268732711
-47.2866059785608479611410631333
-47.3400989979540781075969458552
-47.3932845549361166773165746629
-47.4461606686035134876999621814
-47.4987253744414465780937446046
-47.5509767237649283942303576801
-47.6029127831734953006548945564
-47.6545316340188624819680320254
-47.7058313718850467724139127513
-47.7568101060804794358221718063
-47.8074659591416494565596604242
-47.857797066347835546251574125
-47.9078015752465018669863370569
-47.9574776451889484631997123642
-48.0068234468758226225704883471
-48.0558371619121118897939257561
-48.1045169823712532725310128582
-48.1528611103680063405604935045
-48.2008677576397504596124888946
-48.24853514513587835111038053
-48.2958615026149695569240498724
-48.3428450682494382414396496431
-48.3894840882373601074384033521
-48.4357768164211930616632155733
-48.4817215139131156633905999835
-48.52731644872671634638986248
-48.5725598954147749417095126571
-48.6174501347128861650150422755
-48.6619854531886824858751216697
-48.7061641428964211846088880203
-48.7499845010367074412679599139
-48.7934448296211320063380439824
-48.8365434351416083882358714179
-48.8792786282442005725461979814
-48.9216487234072380741658517169
-48.9636520386235206303556622277
-49.0052868950864200786639241089
-49.0465516168796919425274130204
-49.0874445306708139774848014055
-49.1279639654076734228073584166
-49.1681082520184289659185474499
-49.2078757231143774688814561184
-49.2472647126956593356134061942
-49.2862735558596400230060730589
-49.324900588511808626008267298
-49.363144147079037702765608202
-49.4010025682250515575021713305
-49.43847418856795307198511752
-49.4755573443996618767788265117
-49.5122503714071191863641920888
-49.5485516043951169925302239376
-49.5844593770106115228765604356
-49.619972021468382930126617516
-49.6550878682779050872759215047
-49.6898052459712911271384850822
-49.724122480832181986081986273
-49.7580378966254466938721930027
-49.7915498143275644975358483778
-49.8246565518575601197098241487
-49.8573564238083645335445322985
-49.8896477411784745891111298778
-49.921528811103785652439064484
-49.9529979365894721195771457271
-49.9840534162417912460069408327
-50.0146935439996861877109901397
-50.0449166088660644853730123996
-50.0747208946386284385230814997
-50.104104679640133912698103026
-50.133066236447954100429893504
-50.1616038316228246164675143301
-50.1897157254366460492611065681
-50.2174001715992197143622889744
-50.2446554169837918608198070127
-50.2714797013512809684647784552
-50.2978712570730620415909801593
-50.3238283088521809521518276711
-50.3493490734428709122315331099
-50.3744317593682420600208685859
-50.3990745666360139244560783671
-50.4232756864521591894785511287
-50.4470333009323257077529958804
-50.4703455828109021136436146449
-50.4932106951475906540777049516
-50.5156267910313489911918861284
-50.537592013281560729700891084
-50.5591044941462922818652022101
-50.5801623549974914006370789653
-50.6007637060229802836654920366
-50.6209066459150935737173729317
-50.640589261555808850842463837
-50.6598096276982143241184558564
-50.678565806644155381627996784
-50.6968558479178984417140683394
-50.7146777879356471615066336915
-50.7320296496707424948672114936
-50.7489094423143743455860300239
-50.7653151609316286268722108112
-50.7812447861126894085259064804
-50.7966962836190115019222793233
-50.8116676040242742929278724929
-50.8261566823499228765562248154
-50.8401614376950975665662049898
-50.8536797728607476398756643195
-50.86670957396771972069158947
-50.87924871006860550323353107
-50.8912950327531275449120442373
-50.9028463757468356233278667238
-50.9139005545028796294082502354
-50.9244553657866181537086971803
-50.9345085872528148010492710774
-50.9440579770151668272105761547
-50.9531012732079029166515404115
-50.9616361935391787976352176813
-50.9696604348359909054626942481
-50.9771716725803194395725251674
-50.9841675604362028990196035728
-50.9906457297674365053084110352
-50.9966037891455768127206504302
-51.0020393238479242440802664458
-51.0069498953451442531446988877
-51.0113330407781762811078297383
-51.0151862724240676203859245587
-51.0185070771503566989243466572
-51.0212929158576171262714073098
-51.0235412229097600706592467822
-51.0252494055516781347394381519
-51.0264148433137988351572974521
-51.0270348874031000347040468379
-51.0271068600801231903100340388
-51.0266280540215030285199779772
-51.0255957316675142030084527054
-51.0240071245541165844937040043
-51.0218594326289610379368613465
-51.019149823550796808357118345
-51.0158754319716999152929884995
-51.0120333588015191942188346125
-51.0076206704539127651505369211
-51.002634398073322694882260447
-50.9970715367422093867088933459
-50.9909290446678397130927753852
-50.9842038423478940312870209765
-50.9768928117141269136710778905
-50.9689927952532846028882406665
-50.9605005951044487810175518413
-50.9514129721319411306269388276
-50.9417266449728862663475510066
-50.9314382890584918248986023881
-50.9205445356080637087371965857
-50.9090419705947315658037404222
-50.8969271336818144293631886926
-50.88419651712870890338209589
-50.8708465646651322167591455999
-50.8568736703324997307249487557
-50.8422741772911609039269609695
-50.8270443765921591237780329113
-50.8111805059121190129219305038
-50.7946787482497996152273109416
-50.7775352305827830413042870902
-50.7597460224826954784120009561
-50.741307134687280696339291063
-50.7222145176275650438652909728
-50.7024640599082671446595582228
-50.6820515867395147607112099146
-50.660972858317835266404130788
-50.6392235681542845131494808185
-50.6167993413474711820623012134
-50.5936957327991196102871446998
-50.5699082253696930932283233982
-50.5454322279714713335844451418
-50.5202630735963395146324168812
-50.4943960172754018646904957215
-50.4678262339673789526370301541
-50.4405488163725846627776018492
-50.4125587726691051403236793306
-50.3838510241676172175874865375
-50.3544204028810871039183875673
-50.3242616490053805586155278144
-50.2933694083065923992622768863
-50.261738229410664979176004102
-50.229362560990611057373110625
-50.1962367488463850436360563713
-50.1623550328721565818282470421
-50.127711543905430368506348937
-50.0923003004521243912054785424
-50.0561152052813636663995915817
-50.0191500418833661559514994906
-49.981398470783389761282018
-49.9428540257042718600997843332
-49.9035101095696232696318380918
-49.8633599903392340629904646046
-49.8223967966677063379573932034
-49.780613513376745554025733409
-49.7380029767309138034961195427
-49.6945578695059713947701676642
-49.6502707158382030287706836083
-49.6051338758423368242412567553
-49.5591395399848131784271860651
-49.512279723198240064690502777
-49.4645462587218753755456188579
-49.4159307916518981313851194212
-49.3664247721840608265521576229
-49.3160194485300460371488282043
-49.2647058594874718501132866842
-49.2124748266419917685823314197
-49.1593169461783033396818699312
-49.105222580275102271175714027
-49.0501818480570801027226827786
-48.9941846160749466338858459781
-48.9372204882821443120365800875
-48.8792787954743893717767733156
-48.8203485841553997962648660558
-48.7604186047891262590166778986
-48.6994772993954588179667809776
-48.6375127884427050980759222513
-48.5745128569860863882382400365
-48.5104649399970327595116891705
-48.4453561068231273831084020356
-48.3791730447130973294752528087
-48.3119020413352091096941917122
-48.2435289662107289097843257215
-48.1740392509766662569499820489
-48.1034178683837400079910491969
-48.0316493099262772148283803044
-47.9587175619904522877235039726
-47.8846060803957503781645227259
-47.8092977631916269052823145125
-47.7327749215568399888680013529
-47.6550192486326283024726313401
-47.5760117861025306508339173209
-47.4957328883108887523927392793
-47.4141621836885825733543043798
-47.331278533227897371080255305
-47.247059985718118408316618679
-47.1614837294189090944139617827
-47.0745260398090598760203633335
-46.9861622230029777669771749112
-46.8963665543753420918804595628
-46.8051122118745116709996420434
-46.7123712034361293785397269092
-46.6181142878282419445732871994
-46.5223108881660925999457760742
-46.4249289972260704043587765829
-46.3259350735610869259203772773
-46.2252939272701915875438017538
-46.1229685940989692174933896785
-46.0189201963385442033043315389
-45.9131077887428293090250985419
-45.8054881873872333560300697276
-45.6960157790363541950448120691
-45.5846423081592852180023778189
-45.4713166382113028793097121818
-45.3559844831671310528548719336
-45.238588104514337919127247567
-45.1190659679575398266505522553
-44.9973523528949330337645027332
-44.8733769062421175031964436962
-44.7470641303060141020171045762
-44.6183327920351287511420023973
-44.4870952379298753187366015725
-44.3532565949658102831234861506
-44.2167138327539590613493887804
-44.0773546553995256657193845466
-43.9350561824992625272205770967
-43.7896833665331521072585651405
-43.6410870772220235768076914294
-43.4891017602331569211958063852
-43.3335425448481923442483890687
-43.1742016280526481115208254625
-43.0108436932539459579179653848
-42.8432000177878295702579761911
-42.6709607629810543555514804933
-42.4937646859534167354207534785
-42.3111850944463695222044755446
-42.1227101527051017637689843392
-41.9277143718329027722514072471
-41.7254157116105950862143865107
-41.5148078622626097018417004949
-41.2945466055660587021275141443
-41.0627430289012197022634149745
-40.8165421530404711144874417309
-40.5511031792541852301102826794
-40.2562479186817626361879116672
-39.8841818108503185977978974811


==> anc/WILS3HQG1/LG1qNS32000.dat <==
# LG1qNS32000
43.4869884878238923731399186168
43.4878915156627361218966825203
43.4879558156107807755415680556
43.4880246514080086827456389524
43.4880983396118166839860847421
43.488177218600230703630372545
43.4882616500544525879457482776
43.4883520205404366067648585207
43.4884487431959783831355587854
43.4885522595302133147222916598
43.4886630413428615841092627703
43.4887815927710241697721517451
43.4889084524718305026614072041
43.4890441959497652975839771539
43.4891894380380614570223030209
43.4893448355441397372420888669
43.4895110900697061346078979705
43.4896889510167868650902321347
43.4898792187916906691110106368
43.4900827482196414075445261278
43.4903004521836230944001922769
43.4905333055018273584427499832
43.4907823490589927190589740366
43.4910486942078790481529908735
43.4913335274581323947469045143
43.4916381154708683860034170954
43.4919638103784403015979334638
43.4923120554500644744879742479
43.4926843911252549529299687247
43.4930824614383756591972365136
43.4935080208590561487256048613
43.493962941574741330561876865
43.4944492212432612674614424019
43.494968991245019852794643566
43.4955245254662165130839971022
43.4961182496464392141500457216
43.4967527513260064378363054133
43.4974307904305973318276101811
43.4981553105330002372497631883
43.4989294508342380525424666457
43.4997565589089026818405719305
43.5006402042622589629043377972
43.5015841927495703723983657449
43.5025925819111644864433843188
43.5036696972800063247383705159
43.5048201497219937451047915936
43.5060488538728431837019823287
43.5073610477393093040992812315
43.5087623135365924940952343151
43.5102585998381485967198561091
43.5118562451187418259616751609
43.5135620027764917168172732274
43.5153830677248766873692672435
43.5173271046511902294832527412
43.5194022780438222864168495611
43.5216172840969810569725795135
43.5239813846081041156541718757
43.5265044429902591386460589281
43.5291969625293325877559697759
43.5320701270237806619767130919
43.535135843953204443951231179
43.5384067903310469715126081818
43.541896461406333486457479382
43.5456192223896301658874834899
43.5495903633893276079399641513
43.553826157756013490685785182
43.5583439240451386416705830931
43.5631620918214613251359561283
43.56830027154293993002097637
43.5737793287769038700360127188
43.5796214630175416605696824994
43.5858502913910853768341439999
43.5924909375536303527385389009
43.5995701261064036457644370239
43.6071162828745878407554975712
43.6151596414186298578526107955
43.6237323561714380345358751914
43.6328686226211246413356822685
43.6426048049871247150460798444
43.6529795718677654074091039266
43.6640340403698332737797475027
43.6758119292655612243992136773
43.6883597217599143705248489871
43.7017268384912878189312986015
43.7159658214319434286275168414
43.7311325294009206949667643206
43.7472863459519827038298897824
43.76449040045263305890530399
43.7828118032276017270384599278
43.8023218957016886989492737552
43.8230965165427168037358141558
43.8452162848758181656656010017
43.8687669017155932907360502855
43.8938394708430531241682843315
43.9205308404398748606645475732
43.9489439668835307563669753168
43.9791883022033990916165385738
44.0113802068000907863602697462
44.0456433891378986863591075148
44.0821093742333741116177967068
44.1209180028813062722552786112
44.1622179636824179289487444328
44.6653023019038636239664801186
45.1161787786542458800228734967
45.5360063233061028958904992531
45.9341211736382473806772345233
46.315727828094097539928184828
46.6841128983564950242266062908
47.0415228794128946698484567205
47.3895804373040213332328818903
47.7295064920255111686706487241
48.0622490990459280381411366423
48.3885631499645853989473586658
48.7090621777003212781915719365
49.0242534110090326062747173389
49.3345622943034184513175703721
49.6403501230675651504696946773
49.9419270324515238427060434547
50.2395617613908901247191485228
50.5334891250063359034816080692
50.8239158237509283585129062266
51.1110250229192541176973185816
51.3949800080357494105823680181
51.6759271354465524297433019607
51.9539982382246272909227482874
52.2293126060512537690184533702
52.5019786282334926760379326243
52.7720951676913374093963727695
53.0397527181164771788014666475
53.3050343848989829505261126633
53.5680167216997774569525779855
53.8287704479256919495940147912
54.0873610672848622522754028541
54.3438494036675040742233285414
54.5982920675254208444806527292
54.8507418635048797963684942845
55.1012481481684258841392712899
55.3498571451076962704650969981
55.5966122235156659740485074068
55.841554145288090848229219349
56.0847212849106495853756923312
56.3261498257222779779848241292
56.5658739355968708070778308645
56.8039259246318264229295448958
57.0403363870547032370483007194
57.2751343292442233580452626523
57.5083472854976112921983798314
57.7400014229536945252553226194
57.9701216368930052019224640832
58.1987316374764022549854074825
58.4258540288476887323754407414
58.6515103814094227980387821212
58.8757212979814139193605101746
59.0985064744656276887399712529
59.3198847555672219632049648486
59.5398741860574037930319399426
59.7584920580082338290865687325
59.9757549543811627269357234744
60.1916787893089155475526155403
60.4062788453734653735053582109
60.619569808150514435844850183
60.8315657982625025642870559136
61.0422804011571565497995848779
61.2517266948065273531737087647
61.4599172755019488707424102031
61.6668642819030619383239875769
61.8725794174836972522387492096
62.0770739715037575083249382414
62.2803588386240725763851838915
62.4824445372703408018860008245
62.6833412268425577638397124991
62.8830587238576349953112243299
63.0816065171051070385531918286
63.2789937818888127444696763217
63.4752293934211260136210817699
63.6703219394306235677274602919
63.8642797320389439236437649827
64.0571108189579520204078903787
64.2488229940541247228876190086
64.4394238073232668250178440216
64.6289205743152138436278286115
64.8173203850450402743918548494
65.0046301124244377111291934996
65.1908564202443276122252141366
65.3760057707374030498751964884
65.560084431747129835257737071
65.7430984835277597901595904556
65.9250538251980996295740124029
66.1059561808701218510106459527
66.2858111054719848144442079401
66.4646239902836349644506127371
66.6424000682018833464840550822
66.8191444187506708361690360234
66.994861972851152515974976796
67.1695575173652330120568005759
67.3432356994252637899174638923
67.5159010305617635856224185917
67.687557890640238165127565151
67.8582105316174498940803657281
68.027863081126816129002830353
68.1965195459019936464268017286
68.3641838150471300724770160873
68.5308596631617288061916754778
68.6965507533275778330587985994
68.8612606399647319969632520901
69.0249927715631099131426410262
69.1877504932958681867296993246
69.349537049520344602250233664
69.5103555861720163248210866659
69.670209153056596944532223699
69.8291007060450956098857525049
69.9870331091763808942866457741
70.144009136671529919212577772
70.3000314748639982416217591062
70.45510272404941683777304492
70.6092254002586080206319950755
70.7624019369572112471639892629
70.9146346866751215244914427199
71.0659259225687666076548580927
71.216277839919083565388463194
71.3656925575678998078205585958
71.5141721192952776147529430984
71.6617184951402439229975342162
71.8083335826671980237967879445
71.9540192081801683298997687267
72.0987771278869749815043913042
72.2426090290152472944716970051
72.3855165308821434716522732998
72.5275011859195241898720843716
72.6685644806562412618770210738
72.8087078366591172024577410881
72.9479326114341108743704815185
73.0862400992890881490243148526
73.2236315321595444070781845556
73.360108080398557462644006461
73.4956708535321848774682575683
73.6303209009814584107921007968
73.7640592127520703146028975
73.8968867200927911350527961786
74.0288042961236064345509622379
74.1598127564345102333157135265
74.2899128596558458232344678138
74.4191053080010397804709361807
74.5473907477825323558722720032
74.6747697699016668223896250462
74.8012429103132616833388940513
74.9268106504655527790754428365
75.0514734177161571644370958851
75.1752315857246770637284487738
75.2980854748225301489104523672
75.4200353523605617406073017275
75.5410814330349652168927450294
75.6612238791920088512937568801
75.7804628011120404176181218129
75.8987982572732151209096719654
76.016230254595367679128766401
76.1327587486644256242625919573
76.2483836439377380568657363199
76.3631047939306721188206795889
76.4769220013848082930185364765
76.5898350184180452461215693612
76.7018435466569052546449406824
76.812947237351312250805015644
76.9231456914720961507310191343
77.0324384597914593436612915734
77.1408250429466239885628401457
77.2483048914868620479869037467
77.3548774059040937533843973915
77.4605419366472244086305165134
77.5652977841203740677082443727
77.6691441986651396383143723687
77.7720803805270143367951263306
77.8741054798060751236917945324
77.9752185963920347567755900637
78.0754187798837413842830633539
78.1747050294931951405694703818
78.2730762939341379758766545112
78.370531471295259928450667192
78.467069408898052208649015124
78.5626889031393247894104505957
78.6573886993183936645786949394
78.751167491448930525668686784
78.8440239220554552988133090562
78.935956581954439757329797617
79.0269640100199782624723219839
79.117044692933969566689040578
79.2061970649207415215525748748
79.2944195074660384481853186088
79.3817103490202788333410765845
79.4680678646859788913558834785
79.5534902758892253630610356006
79.6379757500350686896284962239
79.7215224001466953843688347641
79.8041282844882260108661033149
79.885791406170972643577239444
79.9665097127429770190917191155
80.0462810957616377644255196786
80.1251033903492220945942300016
80.2029743747310441866100003453
80.2798917697560790420239218964
80.355853238399767025904957461
80.4308563852487503970474615106
80.5048987559672690021481448207
80.5779778367449278751378653826
80.650091053725534740725261816
80.7212357724166903468738774603
80.7914092970797991221417715113
80.8606088701001518476438306118
80.9288316713367158262103560878
80.9960748174512513986899950353
81.0623353612163565740216935432
81.1276102908020239795208471516
81.1918965290402762736678243982
81.2551909326674275674011237256
81.3174902915434992422510598153
81.3787913278482988041778995221
81.4390906952536500390247532998
81.4983849780712417060521515877
81.5566706903755402856623377288
81.6139442751011898502133270317
81.6702021031142989152292075399
81.7254404722569901130940531382
81.7796556063645636714225924333
81.832843654254599930759804119
81.8850006886872994560612492245
81.9361227052963316363664651186
81.9862056214894339777186185918
82.0352452753179745237817049121
82.0832374243146589322455200885
82.1301777442985316357188354161
82.1760618281463871631997736979
82.2208851845296730290822249967
82.2646432366159295444144165081
82.3073313207337743996749089589
82.3489446850004008358566492371
82.3894784879105175833826677309
82.428927796885616424347793315
82.4672875867824091363535253781
82.5045527383592296145932677889
82.5407180366991490466169663231
82.575778169588502029748722756
82.609727725849469367120578184
82.6425611936253088413052503503
82.6742729586167684246827288678
82.7048573022681570161578201337
82.7343083999014857604978035848
82.7626203187970281673782822922
82.7897870162185794518451326314
82.8158023373816246070344850741
82.840660013362550524834869468
82.8643536589469598217578984499
82.886876770415062715786936988
82.9082227232620381339782752202
82.9283847698511659963012137143
82.9473560369974390915497931337
82.9651295234792648949286896171
82.9816980974757648177013645634
82.9970544939270704544615823188
83.0111913118149031131220642741
83.024101011360603967942395717
83.0357759111376572381971777599
83.0462081850956175143383393064
83.0553898594922143566582118857
83.0633128097302621807473948465
83.0699687570958507951771969631
83.075349265394131317032146458
83.0794457374788430767392552382
83.0822494116715490186844794294
83.0837513580663594564847618264
83.0839424747157262613928619026
83.0828134836926810178719346796
83.0803549270246706962153363352
83.0765571624939122446465785293
83.0714103592989424173736196639
83.0649044935717802995354934552
83.0570293437448464735018690111
83.0477744857614936369940119856
83.0371292881236977048700816619
83.0250829067701348996737319501
83.0116242797775278749782507392
82.9967421218777812443071068245
82.9804249187830426338736854752
82.9626609213104180609229046205
82.9434381392976384678305075948
82.9227443353005158975267375203
82.9005670180625412250175273027
82.8768934357464585621366266213
82.851710568917102267014018769
82.825005123264198579991282157
82.796763522053212746968681085
82.7669718982916613443190007421
82.7356160865976054239991742244
82.7026816147562898421708941062
82.6681536949500942363733776319
82.6320172146461077941797338461
82.5942567271247291031492087373
82.5548564416317195227979188534
82.5138002131350988165776140148
82.4710715316671599364041124126
82.4266535112306901007277739747
82.3805288782472113641329752255
82.3326799595236888817042529632
82.283088669712691530754487707
82.2317364982394192723338051116
82.1786044956673256489201918895
82.12367325947225230219323096
82.066922919193044589583929093
82.0083331209245214664909205479
81.9478830111164158068058949343
81.8855512196394689917274272863
81.821315842077240205816092057
81.7551544211993591442630139623
81.6870439275688916832528893224
81.6169607392331804404190518336
81.5448806204439427852822445372
81.4707786993485320058665734648
81.3946294445900644826424753202
81.3164066407495552447721068436
81.2360833625582510819184029974
81.1536319478029654374008894194
81.0690239688413591886696482854
80.9822302026377277371308814941
80.8932205992228935865421772526
80.8019642484742044609204912113
80.7084293451033325063693127318
80.6125831517304846206446538671
80.5143919599136826218976996632
80.4138210489908594796425195558
80.3108346425805369183169326255
80.2053958625736794712095016828
80.0974666804348240395032652256
79.9870078656146078946486784196
79.8739789308581870941308209723
79.7583380741745531955113300714
79.6400421172101936184648313646
79.5190464397466434574437873134
79.3953049100149513224288068383
79.2687698104905943871821313013
79.1393917587995451928211026921
79.0071196233295753140027273491
78.8719004330999732541145835727
78.7336792813970733388286475459
78.5923992226316660493153246547
78.4480011618167091807782784811
78.3004237359988794170817728207
78.1496031869043436964002072351
77.9954732239764625069632454531
77.8379648768895286065821141073
77.6770063365164126361296708185
77.5125227832071538277102674047
77.3444362010977668415085918886
77.172665177011075250142007163
76.9971246823309536703230541128
76.8177258360240652166996340587
76.6343756467443610826256760526
76.4469767316796804927832542619
76.2554270094800325016641061283
76.059619364235439291806468794
75.8594412770377297200963572613
75.6547744211534031480917440468
75.4454942162389725994673554748
75.2314693363280236192201201189
75.0125611654883431083489127694
74.7886231940602748819060575185
74.559500347209510936476969491
74.3250282361156393995701082329
74.0850323204174560730946432005
73.8393269684781503155070828832
73.5877143995296556072668376058
73.3299834886920912946419605592
73.0659084120941338548029119267
72.795247104651233229043134906
72.5177394972380472676876810494
72.2331054926838195836862568071
71.9410426307753486083752721238
71.6412233806640052198753759027
71.3332919839104903281617629587
71.0168607517160145467101764322
70.691505694076126379949813121
70.3567613243790992231927209183
70.0121144370865286097395717756
69.6569965938117903340415458468
69.290774967280433416004085491
68.9127410726345644300959590171
68.5220967448752607879535961212
68.1179364740084339299732980594
67.6992248438541030188106378774
67.2647672671631214777978194733
66.8131713501355044117523094163
66.3427948439060758646067164011
65.851673862905535455411742714
65.3374211260387282383913464381
64.7970768933442088672169048603
64.2268817500379577944939040547
63.6219127595196527320696932523
62.9754630059934828515187316024
62.2778916069735311875306436235
61.5142288765876175320199106569
60.6582217032035491217015107311
59.6520115493363919302705825188
58.1859851134890257857526309127


==> anc/WILS3HQG1/LG1qNS32100.dat <==
# LG1qNS32100
-11.8518518518518518518518518519
-11.8518309556583453084617719172
-11.8518294556088616932455563673
-11.85182784980058821179036698
-11.8518261309545149392197354397
-11.8518242913072874345167920091
-11.8518223225805774406854183609
-11.8518202159486753234488988984
-11.8518179620042175504607190252
-11.8518155507219601599511258857
-11.8518129714205070028308233043
-11.8518102127218996112421176052
-11.8518072625089739012295659351
-11.8518041078803876162386476763
-11.8518007351032215277340742063
-11.851797129563057003925322518
-11.8517932757114327212425252936
-11.8517891570105841199433514701
-11.8517847558753708005414396805
-11.8517800536122995396861980579
-11.8517750303555541046293275368
-11.8517696649999477117414321931
-11.8517639351307199708434611838
-11.8517578169501076661618615709
-11.8517512852006279497756110449
-11.8517443130850236903321170017
-11.8517368721828340792115280115
-11.851728932363569426121682253
-11.8517204616964876841505925119
-11.8517114263569919712794099355
-11.8517017905296935779724604866
-11.8516915163082140848819204022
-11.8516805635918337203109423345
-11.851668889979131470521749009
-11.8516564506588062755871353747
-11.8516431982979185140551218866
-11.851629082927847577643143009
-11.8516140518283254061288086623
-11.8515980494099782094323454748
-11.8515810170958901452136859633
-11.8515628932027944295099944547
-11.851543612822600312675835729
-11.8515231077050797331846838866
-11.8515013061426665587653103317
-11.8514781328584655492377687204
-11.8514535088987290698329235213
-11.8514273515312388300113490291
-11.8513995741512293550587109284
-11.8513700861967115140433184149
-11.8513387930753004024379615581
-11.8513055961049245747441302599
-11.8512703924710956091343619481
-11.8512330752037510476613820642
-11.8511935331770529101342286635
-11.8511516511359314940167626577
-11.8511073097536135778692575459
-11.851060385724869253970975297
-11.8510107519002565361914899641
-11.8509582774672420450702560223
-11.8509028281847342165832212028
-11.850844266678287713110045543
-11.8507824528040294941173159353
-11.8507172440902241636205905881
-11.8506484962663449710737376106
-11.8505760638905538167799840755
-11.8504998010876258187127141012
-11.8504195624105888553443866214
-11.8503352038406938308666755461
-11.850246583941795430223251009
-11.8501535651868144338628572074
-11.8500560154756801902231019417
-11.849953809866024857882648091
-11.849846832539929056328048774
-11.8497349790322113341231492155
-11.8496181587481212251723868503
-11.8494962978008474816058853952
-11.8493693422019990935867485961
-11.8492372614411664035519962763
-11.8491000524938319941978543285
-11.8489577443002843657840003499
-11.8488104027617990149848532042
-11.8486581363041973464549324273
-11.848501102062978113173778031
-11.8483395127485407997149015737
-11.8481736442545847610586917061
-11.8480038440775677939729466503
-11.8478305406201347178430940106
-11.8476542534566669272773425632
-11.8474756046445380295503557367
-11.8472953311702614856692791144
-11.8471142986254477224240206138
-11.8469335162133041297563785776
-11.8467541531922530472378766517
-11.8465775568690371468496776826
-11.8464052722593384546985635435
-11.8462390635393467441733669324
-11.8460809374167422532380209807
-11.8459331685540469467966428265
-11.8457983271810571899972206336
-11.8456793090358722443275318002
-11.8455793677756096936498881231
-11.845502149997935515160524034
-11.84662133921922154242246206
-11.850207743936619746560884568
-11.8552330341422566713170909208
-11.8612212872132708321637407639
-11.8678990913921875871205215641
-11.8750901737000661212535923373
-11.882672277424709135737930791
-11.8905561982249695381411292403
-11.8986743700387604984437821219
-11.9069741258686812676866677859
-11.9154134677424368717021697964
-11.9239582812069054983883959416
-11.9325804287471001268368179851
-11.9412564025350626445784572314
-11.9499663466132729868518304298
-11.958693330859817718912499333
-11.9674228012137328645399897308
-11.9761421561872174822738150572
-11.9848404157130909066645060594
-11.9935079587213793588722645262
-12.0021363126930844459928882684
-12.0107179830848164423921931292
-12.0192463137313332008347642597
-12.0277153715966263316504420981
-12.0361198508652619387338070877
-12.0444549925441089584512126893
-12.0527165166130152054843740921
-12.0609005644110215936702017584
-12.0690036494338644542714943595
-12.0770226150916904656085148773
-12.0849545982634082206641368253
-12.0927969977076221444757878204
-12.1005474465653556535924331704
-12.1082037883282829470579413152
-12.115764055756471416735318193
-12.1232264523180542082012011596
-12.1305893357946035093528278128
-12.1378512037539081314079055591
-12.1450106806391700171815041731
-12.1520665062624825389587565375
-12.159017525522517832718515346
-12.1658626791929453971065218894
-12.1726009956502653460727773143
-12.1792315834282878470980536869
-12.1857536245020796986117310875
-12.1921663682173541071995888257
-12.1984691257924229992485512568
-12.2046612653293046921240767558
-12.2107422072786616926431515503
-12.2167114203101611327091997579
-12.2225684175457904599244544164
-12.2283127531187772069753924438
-12.2339440190251811447245639275
-12.2394618422390554880390882685
-12.2448658820653990860953513751
-12.2501558277080173005528689417
-12.2553313960319373251027726126
-12.2603923295022360293946655177
-12.265338394283078932668043475
-12.2701693784824748225214484807
-12.2748850905297534275924407004
-12.2794853576741003432703799066
-12.2839700245936570844691271071
-12.2883389521057343841038316274
-12.292592015969610569813169471
-12.2967291057742085780830723453
-12.3007501239036774495044096313
-12.3046549845745578376777182385
-12.3084436129387955552895047232
-12.3121159442473906347191145294
-12.3156719230699388979741900544
-12.3191115025657448028299020234
-12.3224346438025637671395725955
-12.3256413151193740050072432308
-12.3287314915298862875298769066
-12.3317051541637786131408885063
-12.3345622897428947465044390526
-12.3373028900898737883071534021
-12.3399269516668848678585130249
-12.3424344751423289139509212527
-12.3448254649835402123403788386
-12.3470999290736758349570522268
-12.3492578783511225673187524004
-12.3512993264698800372870730638
-12.3532242894794965813629731729
-12.355032785523242063470500279
-12.3567248345533003586663976972
-12.3583004580618544007611244541
-12.3597596788270193478783792424
-12.3611025206726552424220388137
-12.3623290082411601592193082124
-12.3634391667784088117473189264
-12.3644330219300604288388901991
-12.3653105995485138803146127824
-12.3660719255098379319574481842
-12.3667170255400505204320106303
-12.3672459250501633936437579043
-12.3676586489794476660729774194
-12.3679552216464120675248960658
-12.3681356666070191674675701577
-12.3682000065196958625040960367
-12.3681482630167231275659274943
-12.3679804565816166394215859306
-12.3676966064321345545082092389
-12.3672967304085716171433201842
-12.3667808448670200303647083097
-12.3661489645772972690778448074
-12.3654011026252593717454523301
-12.3645372703192353202604443266
-12.3635574771003340064279058938
-12.3624617304563900778260097972
-12.3612500358393287383273098997
-12.359922396585742424967151894
-12.35847881384048426261471533
-12.3569192864830943748105164094
-12.3552438110568855617725783298
-12.3534523817005245988058574687
-12.3515449900819545097281944309
-12.3495216253345116760671272936
-12.3473822739950995957052362897
-12.3451269199442885430890965172
-12.3427555443482173427916567071
-12.3402681256021799820983796223
-12.3376646392757858868179170466
-12.3349450580595883958278802746
-12.3321093517130813199608194592
-12.3291574870139684837698767575
-12.3260894277086158467506037438
-12.3229051344636002043501206676
-12.3196045648182725976658914655
-12.3161876731382584318266101563
-12.3126544105698199330735635896
-12.3090047249950099787531078208
-12.3052385609875495269264412358
-12.3013558597693638662287798882
-12.2973565591677157141607304575
-12.2932405935728758245024230577
-12.2890078938962742325408151262
-12.2846583875290775800896551887
-12.2801919983011401299737704636
-12.2756086464402781102253500792
-12.2709082485318189295934275684
-12.2660907174783785854478567409
-12.2611559624598222496091013481
-12.2561038888933645734287420987
-12.2509343983937677065196720758
-12.2456473887335963794202004356
-12.2402427538034906643252596453
-12.2347203835724182046279797347
-12.2290801640478687978830630671
-12.2233219772359552319990434422
-12.2174457011013852150847157969
-12.2114512095272701087171650138
-12.2053383722747369761270611832
-12.1991070549423111938470387826
-12.1927571189250375507304967461
-12.1862884213733083746059338741
-12.1797008151513677866995233844
-12.1729941487954616896664404543
-12.1661682664716035487796172342
-12.1592230079329264295329253761
-12.1521582084765921104729766887
-12.14497369890022839918586864
-12.1376693054578660436035827435
-12.1302448498153468516031183758
-12.1227001490051748105726707002
-12.1150350153807821364213419913
-12.1072492565701822795109995789
-12.0993426754289819741860172451
-12.091315069992724439864635688
-12.0831662334285358258355949574
-12.0748959539860469396857096108
-12.066504014947562211291112188
-12.0579901945774477210759546042
-12.0493542660707099632354037568
-12.0405959975007368222144392442
-12.0317151517661720142339528987
-12.0227114865368939852908257312
-12.0135847541990699629869097065
-12.0043347017992555318507037652
-11.9949610709875097405235420943
-11.9854635979594953542400403785
-11.975842013397533437324217456
-11.9660960424105809877658076546
-11.9562254044730998490878426566
-11.9462298133627845933533277982
-11.9361089770971165029072839695
-11.9258625978687101768668222249
-11.9154903719794186509469854742
-11.9049919897731622453685752859
-11.8943671355674456446942137365
-11.8836154875835269647711639231
-11.8727367178752017747461896434
-11.8617304922561642155115597731
-11.8505964702259064890237273976
-11.8393343048941170847161227665
-11.8279436429035371586393387681
-11.8164241243512334868637685833
-11.8047753827082453758508465989
-11.7929970447375618276377511629
-11.7810887304103841254013487814
-11.76905005282062782379830772
-11.7568806180976168968580000466
-11.7445800253169215124782977125
-11.7321478664092895649902164539
-11.7195837260676207039635549089
-11.7068871816519301464654365979
-11.6940578030922480492909693306
-11.6810951527893986450800367345
-11.6679987855136017094173207945
-11.6547682483008372225601876721
-11.6414030803469123167967539746
-11.6279028128991677559133019221
-11.6142669691457592740119220151
-11.6004950641024471039811319988
-11.5865866044968249481416317791
-11.5725410886499174816577482954
-11.5583580063550732297394717028
-11.5440368387540773187936946872
-11.5295770582104061656565194872
-11.5149781281795436337879459781
-11.5002395030762755465580694924
-11.4853606281388767009961217373
-11.4703409392901016658677394247
-11.455179862994887670697413075
-11.4398768161146747921019563027
-11.4244312057582454150059851065
-11.4088424291289815831339122805
-11.3931098733684353494630920674
-11.3772329153961035865957457566
-11.3612109217452949124280768128
-11.3450432483949724208565067866
-11.3287292405974517729622454594
-11.3122682327018298931380520699
-11.2956595479730150185041938604
-11.2789024984062241597742148342
-11.2619963845368091380473955582
-11.244940495245267254867666347
-11.2277341075572873217813315785
-11.2103764864386762094356682443
-11.1928668845850052632416948735
-11.1752045422058098603587280931
-11.1573886868031690381117738104
-11.1394185329444854930301174744
-11.1212932820292793177912674921
-11.1030121220498015949005987321
-11.0845742273452663844466789534
-11.0659787583494917112791728833
-11.0472248613317318559503294226
-11.0283116681304745641187561772
-11.0092382958799676900245131229
-10.9900038467292302590266100033
-10.970607407553292948615781648
-10.9510480496564025218939682299
-10.9313248284669137758210575815
-10.9114367832235810604869338677
-10.891382936652949355421735941
-10.8711622946375322227641926004
-10.8507738458744506611933697119
-10.8302165615241929229463715403
-10.8094893948491406907172836454
-10.7885912808414916009865506802
-10.7675211358401919019102083247
-10.7462778571364760009725897152
-10.7248603225675917407513556582
-10.7032673900982713876158068076
-10.681497897389488471663401855
-10.6595506613540197165388441914
-10.6374244776983092806840602306
-10.6151181204501093282923401548
-10.5926303414713464852445823298
-10.5699598699556379338761736736
-10.5471054119098536762659289767
-10.5240656496190927585374202409
-10.5008392410944109015971885845
-10.4774248195026049229539309335
-10.4538209925773254483174345375
-10.430026342010753580891868612
-10.4060394228250392920778646476
-10.3818587627226591814592232901
-10.3574828614148087777948549883
-10.3329101899268995562444911626
-10.3081391898801831578961185206
-10.2831682727484747301294072841
-10.2579958190888936602021464488
-10.2326201777454830336342741496
-10.2070396650245086802244175666
-10.181252563840174421857526985
-10.1552571228294218352033076075
-10.1290515554344101942232332972
-10.1026340389511949430182377891
-10.0760027135430407232847068244
-10.0491556812167172677480382086
-10.0220910047600329648317996552
-9.99480670663876115906219873214
-9.96730076785100779666080392934
-9.93957112673695533488462980618
-9.91161567774179633934582082574
-9.88343227012954027761189509595
-9.85501870664523800603575773802
-9.82637274212301960490997639556
-9.79749208203718174208044367529
-9.7683743809933897600076351897
-9.73901724115687622660518486232
-9.70941821061432071579167736029
-9.67957478166588393876681879889
-9.64948438904364176938375413834
-9.61914440805241981095347718259
-9.58855215262876541463116197029
-9.55770487331350980613839059025
-9.5265997551330663634879150251
-9.49523391538428008043787728446
-9.46360440131728560507806568783
-9.4317081877104444818706708918
-9.39954217433101360778738879974
-9.36710318327474340433074573203
-9.33438795617711244350140759321
-9.30139315128837151420263082874
-9.26811534040399022831067349468
-9.23455100564146862809041208524
-9.20069653605378972835645733555
-9.1665482240690407740475844394
-9.1321022617449148126181343473
-9.09735473682591280819125739355
-9.06230162859009193834213259568
-9.02693880347113891628057058655
-8.99126201044037806295784431181
-8.95526687613204104320971210473
-8.91894889969371586347081483037
-8.88230344734234244381801230737
-8.84532574660441447511099998477
-8.80801088021716383921424445389
-8.77035377966542360535513312968
-8.7323492183265646524011102091
-8.69399180419335213325305106033
-8.65527597214174029916865003889
-8.61619597570748221464088881041
-8.57674587833193404917747125608
-8.53691954403353537468495925885
-8.49671062745709368342818372255
-8.45611256324813145780622377806
-8.41511855469409627484613474544
-8.37372156156810605833955698751
-8.33191428710400686827246016983
-8.28968916402374801940824653521
-8.24703833952929873065922965987
-8.2039536591613896986855951904
-8.16042664941608337573982952252
-8.11644849899734819186005206822
-8.07201003856918652880253428567
-8.02710171885415038740042410495
-7.98171358690592377583454998056
-7.93583526036164146579911020391
-7.88945589945425316300244882344
-7.8425641765359341387425139126
-7.79514824282956974995404376421
-7.74719569208583336724156812733
-7.69869352077728006218246723458
-7.64962808440690521774729037142
-7.59998504944519146700558907515
-7.54974934033484830435177209462
-7.49890508091383549553062118764
-7.44743552950186855379863270482
-7.39532300676969933634932626229
-7.34254881535935352937708213844
-7.2890931500412516662538319901
-7.23493499697318200868970003444
-7.18005202035674363865393563359
-7.1244204344566309054905371341
-7.06801485854072263643780511387
-7.01080815179305196775574981395
-6.95277122461918071059720309663
-6.89387282196668779843163658004
-6.83407927327176418789627237454
-6.77335420234737400697859336927
-6.71165818885427519626231868641
-6.64894837081137181331103856463
-6.58517797472020897622118302806
-6.52029575603368846730347790888
-6.45424532750482799790976558218
-6.386964345837408365679578144
-6.31838351717015057137809389516
-6.24842536794758477831710448859
-6.1770027076100862813306940159
-6.10401667997915890953754591479
-6.02935425579714493033689991414
-5.9528849503942292386971955775
-5.87445644172385445792744498765
-5.79388858548422018383331608655
-5.71096501926862244787573835912
-5.62542100291840307385170379899
-5.53692511349323709252228032946
-5.44505033572641457041563141379
-5.349225525492886340424882577
-5.2486470465607951735638177063
-5.14209862256031008912320837383
-5.02751514409277032608087471795
-4.90054827690674551739765108572
-4.74074074074074074074074074074


==> anc/WILS3HQG1/LG1qNS33000.dat <==
# LG1qNS33000
5.72839506172839506172839506173
5.72840079012345679012345679012
5.72840125631546611526040033781
5.72840176044741973834409872474
5.72840230560697112519659753068
5.72840289513305518396717401764
5.72840353263633821651353692063
5.72840422202133214115786510506
5.72840496751030842964380615446
5.7284057736691582238175902246
5.72840664543535701730981852636
5.72840758814820517730909024955
5.72840860758152952034059436365
5.72840970997904622916311933926
5.72841090209260169779534950477
5.72841219122352551810868968243
5.72841358526734888233564080216
5.72841509276216228798217202307
5.72841672294090872124262629281
5.72841848578793259861347595583
5.72842039210013081161485045845
5.72842245355308040599761553042
5.72842468277254790717236198311
5.72842709341181826452780238968
5.72842970023531703068536083304
5.72843251920903793586893153762
5.72843556759832969852485456689
5.72843886407364098639017227934
5.72844242882487118343586407637
5.72844628368502732603107274805
5.72845045226394456910415982898
5.72845496009288917910852135619
5.72845983478092970273723583755
5.72846510618403403679467717687
5.7284708065879280668714242905
5.72847697090583582785341973284
5.72848363689231228404948008931
5.72849084537447838907657612555
5.72849864050207466926395196025
5.7285070700178648320171051857
5.72851618555004553823881370203
5.72852604292845325890415484807
5.72853670252650488572206888177
5.72854822963096637716047519444
5.7285606948418141592863596962
5.72857417450463830975811554512
5.72858875117823586174008662083
5.72860451414025809319170353245
5.72862155993400873596283600595
5.72863999295974207587896735073
5.72865992611408246317226615976
5.72868148148148148148148148148
5.72870479108194773832865886594
5.72872999767962889251357821233
5.72875725565719823513851850946
5.72878673196140117366734285721
5.72881860712555280098548800658
5.72885307637524903320189722821
5.72889035082406345749894969809
5.72893065876655316618815320521
5.72897424707649284079956829315
5.72902138271890084076315445272
5.72907235438511799233836015767
5.72912747426095343346460893854
5.72918707993872686507611721385
5.72925153648491788074312609668
5.72932123867608609209068208339
5.72939661341675637441724312886
5.72947812235407803743995661565
5.72956626470527190598243976688
5.72966158031518255605116489804
5.72976465296266227518941849655
5.72987611393603733392674113078
5.72999664589955520169876145937
5.73012698707449350957668362735
5.73026793576053876875521885651
5.73042035522512690155137031965
5.73058517899069129481725594208
5.73076341655220114710184579357
5.73095615956000827686227937788
5.7311645885058704305166334243
5.73138997995310093073470978503
5.7316337143551271121704338527
5.73189728451034381504250081871
5.73218230470504531887985650008
5.73249052060043336797962861713
5.73282381992425617778264644072
5.73318424403256142913744825287
5.73357400041237543850623998797
5.73399547620188357616390126012
5.73445125281091888724932707691
5.73494412173130492051638437896
5.73547710163388626141208606366
5.73605345685696083333240169725
5.73667671739934993962662678521
5.73735070054055746321441923143
5.73807953422043506231297301685
5.73886768232154663489381859764
5.73971997200907877345044227302
5.74064162329574576925700951186
5.74163828101276513392194996309
5.74271604938271604938271604938
5.75703703703703703703703703704
5.77135802469135802469135802469
5.78567901234567901234567901235
5.8
5.81432098765432098765432098765
5.82864197530864197530864197531
5.84296296296296296296296296296
5.85728395061728395061728395062
5.87160493827160493827160493827
5.88592592592592592592592592593
5.90024691358024691358024691358
5.91456790123456790123456790123
5.92888888888888888888888888889
5.94320987654320987654320987654
5.9575308641975308641975308642
5.97185185185185185185185185185
5.98617283950617283950617283951
6.00049382716049382716049382716
6.01481481481481481481481481481
6.02913580246913580246913580247
6.04345679012345679012345679012
6.05777777777777777777777777778
6.07209876543209876543209876543
6.08641975308641975308641975309
6.10074074074074074074074074074
6.1150617283950617283950617284
6.12938271604938271604938271605
6.1437037037037037037037037037
6.15802469135802469135802469136
6.17234567901234567901234567901
6.18666666666666666666666666667
6.20098765432098765432098765432
6.21530864197530864197530864198
6.22962962962962962962962962963
6.24395061728395061728395061728
6.25827160493827160493827160494
6.27259259259259259259259259259
6.28691358024691358024691358025
6.3012345679012345679012345679
6.31555555555555555555555555556
6.32987654320987654320987654321
6.34419753086419753086419753086
6.35851851851851851851851851852
6.37283950617283950617283950617
6.38716049382716049382716049383
6.40148148148148148148148148148
6.41580246913580246913580246914
6.43012345679012345679012345679
6.44444444444444444444444444444
6.4587654320987654320987654321
6.47308641975308641975308641975
6.48740740740740740740740740741
6.50172839506172839506172839506
6.51604938271604938271604938272
6.53037037037037037037037037037
6.54469135802469135802469135802
6.55901234567901234567901234568
6.57333333333333333333333333333
6.58765432098765432098765432099
6.60197530864197530864197530864
6.6162962962962962962962962963
6.63061728395061728395061728395
6.6449382716049382716049382716
6.65925925925925925925925925926
6.67358024691358024691358024691
6.68790123456790123456790123457
6.70222222222222222222222222222
6.71654320987654320987654320988
6.73086419753086419753086419753
6.74518518518518518518518518519
6.75950617283950617283950617284
6.77382716049382716049382716049
6.78814814814814814814814814815
6.8024691358024691358024691358
6.81679012345679012345679012346
6.83111111111111111111111111111
6.84543209876543209876543209877
6.85975308641975308641975308642
6.87407407407407407407407407407
6.88839506172839506172839506173
6.90271604938271604938271604938
6.91703703703703703703703703704
6.93135802469135802469135802469
6.94567901234567901234567901235
6.96
6.97432098765432098765432098765
6.98864197530864197530864197531
7.00296296296296296296296296296
7.01728395061728395061728395062
7.03160493827160493827160493827
7.04592592592592592592592592593
7.06024691358024691358024691358
7.07456790123456790123456790123
7.08888888888888888888888888889
7.10320987654320987654320987654
7.1175308641975308641975308642
7.13185185185185185185185185185
7.14617283950617283950617283951
7.16049382716049382716049382716
7.17481481481481481481481481481
7.18913580246913580246913580247
7.20345679012345679012345679012
7.21777777777777777777777777778
7.23209876543209876543209876543
7.24641975308641975308641975309
7.26074074074074074074074074074
7.2750617283950617283950617284
7.28938271604938271604938271605
7.3037037037037037037037037037
7.31802469135802469135802469136
7.33234567901234567901234567901
7.34666666666666666666666666667
7.36098765432098765432098765432
7.37530864197530864197530864198
7.38962962962962962962962962963
7.40395061728395061728395061728
7.41827160493827160493827160494
7.43259259259259259259259259259
7.44691358024691358024691358025
7.4612345679012345679012345679
7.47555555555555555555555555556
7.48987654320987654320987654321
7.50419753086419753086419753086
7.51851851851851851851851851852
7.53283950617283950617283950617
7.54716049382716049382716049383
7.56148148148148148148148148148
7.57580246913580246913580246914
7.59012345679012345679012345679
7.60444444444444444444444444444
7.6187654320987654320987654321
7.63308641975308641975308641975
7.64740740740740740740740740741
7.66172839506172839506172839506
7.67604938271604938271604938272
7.69037037037037037037037037037
7.70469135802469135802469135802
7.71901234567901234567901234568
7.73333333333333333333333333333
7.74765432098765432098765432099
7.76197530864197530864197530864
7.7762962962962962962962962963
7.79061728395061728395061728395
7.8049382716049382716049382716
7.81925925925925925925925925926
7.83358024691358024691358024691
7.84790123456790123456790123457
7.86222222222222222222222222222
7.87654320987654320987654320988
7.89086419753086419753086419753
7.90518518518518518518518518519
7.91950617283950617283950617284
7.93382716049382716049382716049
7.94814814814814814814814814815
7.9624691358024691358024691358
7.97679012345679012345679012346
7.99111111111111111111111111111
8.00543209876543209876543209877
8.01975308641975308641975308642
8.03407407407407407407407407407
8.04839506172839506172839506173
8.06271604938271604938271604938
8.07703703703703703703703703704
8.09135802469135802469135802469
8.10567901234567901234567901235
8.12
8.13432098765432098765432098765
8.14864197530864197530864197531
8.16296296296296296296296296296
8.17728395061728395061728395062
8.19160493827160493827160493827
8.20592592592592592592592592593
8.22024691358024691358024691358
8.23456790123456790123456790123
8.24888888888888888888888888889
8.26320987654320987654320987654
8.2775308641975308641975308642
8.29185185185185185185185185185
8.30617283950617283950617283951
8.32049382716049382716049382716
8.33481481481481481481481481481
8.34913580246913580246913580247
8.36345679012345679012345679012
8.37777777777777777777777777778
8.39209876543209876543209876543
8.40641975308641975308641975309
8.42074074074074074074074074074
8.4350617283950617283950617284
8.44938271604938271604938271605
8.4637037037037037037037037037
8.47802469135802469135802469136
8.49234567901234567901234567901
8.50666666666666666666666666667
8.52098765432098765432098765432
8.53530864197530864197530864198
8.54962962962962962962962962963
8.56395061728395061728395061728
8.57827160493827160493827160494
8.59259259259259259259259259259
8.60691358024691358024691358025
8.6212345679012345679012345679
8.63555555555555555555555555556
8.64987654320987654320987654321
8.66419753086419753086419753086
8.67851851851851851851851851852
8.69283950617283950617283950617
8.70716049382716049382716049383
8.72148148148148148148148148148
8.73580246913580246913580246914
8.75012345679012345679012345679
8.76444444444444444444444444444
8.7787654320987654320987654321
8.79308641975308641975308641975
8.80740740740740740740740740741
8.82172839506172839506172839506
8.83604938271604938271604938272
8.85037037037037037037037037037
8.86469135802469135802469135802
8.87901234567901234567901234568
8.89333333333333333333333333333
8.90765432098765432098765432099
8.92197530864197530864197530864
8.9362962962962962962962962963
8.95061728395061728395061728395
8.9649382716049382716049382716
8.97925925925925925925925925926
8.99358024691358024691358024691
9.00790123456790123456790123457
9.02222222222222222222222222222
9.03654320987654320987654320988
9.05086419753086419753086419753
9.06518518518518518518518518519
9.07950617283950617283950617284
9.09382716049382716049382716049
9.10814814814814814814814814815
9.1224691358024691358024691358
9.13679012345679012345679012346
9.15111111111111111111111111111
9.16543209876543209876543209877
9.17975308641975308641975308642
9.19407407407407407407407407407
9.20839506172839506172839506173
9.22271604938271604938271604938
9.23703703703703703703703703704
9.25135802469135802469135802469
9.26567901234567901234567901235
9.28
9.29432098765432098765432098765
9.30864197530864197530864197531
9.32296296296296296296296296296
9.33728395061728395061728395062
9.35160493827160493827160493827
9.36592592592592592592592592593
9.38024691358024691358024691358
9.39456790123456790123456790123
9.40888888888888888888888888889
9.42320987654320987654320987654
9.4375308641975308641975308642
9.45185185185185185185185185185
9.46617283950617283950617283951
9.48049382716049382716049382716
9.49481481481481481481481481481
9.50913580246913580246913580247
9.52345679012345679012345679012
9.53777777777777777777777777778
9.55209876543209876543209876543
9.56641975308641975308641975309
9.58074074074074074074074074074
9.5950617283950617283950617284
9.60938271604938271604938271605
9.6237037037037037037037037037
9.63802469135802469135802469136
9.65234567901234567901234567901
9.66666666666666666666666666667
9.68098765432098765432098765432
9.69530864197530864197530864198
9.70962962962962962962962962963
9.72395061728395061728395061728
9.73827160493827160493827160494
9.75259259259259259259259259259
9.76691358024691358024691358025
9.7812345679012345679012345679
9.79555555555555555555555555556
9.80987654320987654320987654321
9.82419753086419753086419753086
9.83851851851851851851851851852
9.85283950617283950617283950617
9.86716049382716049382716049383
9.88148148148148148148148148148
9.89580246913580246913580246914
9.91012345679012345679012345679
9.92444444444444444444444444444
9.9387654320987654320987654321
9.95308641975308641975308641975
9.96740740740740740740740740741
9.98172839506172839506172839506
9.99604938271604938271604938272
10.0103703703703703703703703704
10.024691358024691358024691358
10.0390123456790123456790123457
10.0533333333333333333333333333
10.067654320987654320987654321
10.0819753086419753086419753086
10.0962962962962962962962962963
10.110617283950617283950617284
10.1249382716049382716049382716
10.1392592592592592592592592593
10.1535802469135802469135802469
10.1679012345679012345679012346
10.1822222222222222222222222222
10.1965432098765432098765432099
10.2108641975308641975308641975
10.2251851851851851851851851852
10.2395061728395061728395061728
10.2538271604938271604938271605
10.2681481481481481481481481481
10.2824691358024691358024691358
10.2967901234567901234567901235
10.3111111111111111111111111111
10.3254320987654320987654320988
10.3397530864197530864197530864
10.3540740740740740740740740741
10.3683950617283950617283950617
10.3827160493827160493827160494
10.397037037037037037037037037
10.4113580246913580246913580247
10.4256790123456790123456790123
10.44
10.4543209876543209876543209877
10.4686419753086419753086419753
10.482962962962962962962962963
10.4972839506172839506172839506
10.5116049382716049382716049383
10.5259259259259259259259259259
10.5402469135802469135802469136
10.5545679012345679012345679012
10.5688888888888888888888888889
10.5832098765432098765432098765
10.5975308641975308641975308642
10.6118518518518518518518518519
10.6261728395061728395061728395
10.6404938271604938271604938272
10.6548148148148148148148148148
10.6691358024691358024691358025
10.6834567901234567901234567901
10.6977777777777777777777777778
10.7120987654320987654320987654
10.7264197530864197530864197531
10.7407407407407407407407407407
10.7550617283950617283950617284
10.769382716049382716049382716
10.7837037037037037037037037037
10.7980246913580246913580246914
10.812345679012345679012345679
10.8266666666666666666666666667
10.8409876543209876543209876543
10.855308641975308641975308642
10.8696296296296296296296296296
10.8839506172839506172839506173
10.8982716049382716049382716049
10.9125925925925925925925925926
10.9269135802469135802469135802
10.9412345679012345679012345679
10.9555555555555555555555555556
10.9698765432098765432098765432
10.9841975308641975308641975309
10.9985185185185185185185185185
11.0128395061728395061728395062
11.0271604938271604938271604938
11.0414814814814814814814814815
11.0558024691358024691358024691
11.0701234567901234567901234568
11.0844444444444444444444444444
11.0987654320987654320987654321
11.1130864197530864197530864198
11.1274074074074074074074074074
11.1417283950617283950617283951
11.1560493827160493827160493827
11.1703703703703703703703703704
11.184691358024691358024691358
11.1990123456790123456790123457
11.2133333333333333333333333333
11.227654320987654320987654321
11.2419753086419753086419753086
11.2562962962962962962962962963
11.270617283950617283950617284
11.2849382716049382716049382716
11.2992592592592592592592592593
11.3135802469135802469135802469
11.3279012345679012345679012346
11.3422222222222222222222222222
11.3565432098765432098765432099
11.3708641975308641975308641975
11.3851851851851851851851851852
11.3995061728395061728395061728
11.4138271604938271604938271605
11.4281481481481481481481481481
11.4424691358024691358024691358
11.4567901234567901234567901235


==> anc/WILS3HQG1/LG1qNS33010.dat <==
# LG1qNS33010
-0.395061728395061728395061728395
-0.395062123456790123456790123457
-0.395062155607963180362786230194
-0.395062190375684119885799912051
-0.395062227972894560358386036599
-0.395062268629865874756356828803
-0.395062312595609532173347373836
-0.395062360139402216631576903797
-0.395062411552435064113365941687
-0.395062467149597118883971739627
-0.395062527271403932228263346645
-0.395062592286083115676488982727
-0.3950626625918296220924547837
-0.395062738619244567528490988915
-0.395062820833972530882437896881
-0.395062909739553484007495840167
-0.395063005880506819471423503597
-0.395063109845666364688425656764
-0.395063222271786808361560433987
-0.395063343847443627490584548678
-0.395063475317250400801024169549
-0.395063617486419338344663140029
-0.39506377122569295911533530918
-0.395063937476677121691572578599
-0.395064117257608071081749022968
-0.395064311669588823163374588802
-0.395064521903333082656886521854
-0.395064749246457999061391191678
-0.395064995091370426443852694922
-0.395065260943794988002142948141
-0.395065548431996177179597229585
-0.395065859316750977869553196979
-0.395066195502133082947395575003
-0.395066559047174761158253598405
-0.395066952178477797715270640724
-0.395067377303850746748511705713
-0.395067837027056019589619316504
-0.395068334163757130281143181073
-0.395068871758763770294065652431
-0.395069453104680333242558978324
-0.395070081762072106085435427726
-0.395070761581272638545114127453
-0.395071496725965854187728888398
-0.395072291698687336355894840996
-0.395073151368400976502507565255
-0.395074081000319883431594175526
-0.395075086288154197361385284195
-0.395076173388983316771841622927
-0.395077348960966119721574896962
-0.395078620204120143164066713844
-0.395079994904419480218776976535
-0.395081481481481481481481481481
-0.395083089040134326781286818341
-0.395084827426181302931970911195
-0.395086707286703326561277138583
-0.395088740135269046459816748773
-0.395090938422451917309344000454
-0.395093315612086140220820498498
-0.395095886263728514310272392972
-0.395098666121831252840562290014
-0.395101672212171920055142640907
-0.395104922946131092466424445015
-0.395108438233456413264714493632
-0.395112239604203685066524754382
-0.39511635034060185276387015268
-0.395120795619649509016767317012
-0.39512560266731628221315048851
-0.395130800925293543063258146818
-0.395136422231315726719997007976
-0.395142501014156683171202742543
-0.395149074504495348693183786071
-0.395156182962942225875132310107
-0.39516386992662326440874076764
-0.395172182475831393220604238577
-0.395181171522378862729426457059
-0.395190892121416466810704748725
-0.395201403808629441486301401355
-0.395212770964875261711534892557
-0.395225063210496630834610054729
-0.395238355831724708749122715716
-0.395252730241784167621836787883
-0.395268274479524202119635157588
-0.395285083748629456011754058807
-0.395303261000713366554655228876
-0.395322917565865194405507344833
-0.395344173834512646067560594285
-0.395367159994776288122941133842
-0.395392016829831822699134362267
-0.395418896580163823345257930205
-0.395447963875991970769924224836
-0.395479396745580612913746694959
-0.395513387705607235897681681308
-0.395550144940268018028419728529
-0.395589893576342126436717358431
-0.395632877062024133767353571394
-0.395679358657969480221684084926
-0.395729623049685176711239518404
-0.39578397809114114723405645501
-0.39584275669028129472072015676
-0.395906318847982466845311000818
-0.395975053862949319580824135385
-0.396049382716049382716049382716
-0.397037037037037037037037037037
-0.398024691358024691358024691358
-0.399012345679012345679012345679
-0.4
-0.400987654320987654320987654321
-0.401975308641975308641975308642
-0.402962962962962962962962962963
-0.403950617283950617283950617284
-0.404938271604938271604938271605
-0.405925925925925925925925925926
-0.406913580246913580246913580247
-0.407901234567901234567901234568
-0.408888888888888888888888888889
-0.40987654320987654320987654321
-0.410864197530864197530864197531
-0.411851851851851851851851851852
-0.412839506172839506172839506173
-0.413827160493827160493827160494
-0.414814814814814814814814814815
-0.415802469135802469135802469136
-0.416790123456790123456790123457
-0.417777777777777777777777777778
-0.418765432098765432098765432099
-0.41975308641975308641975308642
-0.420740740740740740740740740741
-0.421728395061728395061728395062
-0.422716049382716049382716049383
-0.423703703703703703703703703704
-0.424691358024691358024691358025
-0.425679012345679012345679012346
-0.426666666666666666666666666667
-0.427654320987654320987654320988
-0.428641975308641975308641975309
-0.42962962962962962962962962963
-0.430617283950617283950617283951
-0.431604938271604938271604938272
-0.432592592592592592592592592593
-0.433580246913580246913580246914
-0.434567901234567901234567901235
-0.435555555555555555555555555556
-0.436543209876543209876543209877
-0.437530864197530864197530864198
-0.438518518518518518518518518519
-0.43950617283950617283950617284
-0.44049382716049382716049382716
-0.441481481481481481481481481481
-0.442469135802469135802469135802
-0.443456790123456790123456790123
-0.444444444444444444444444444444
-0.445432098765432098765432098765
-0.446419753086419753086419753086
-0.447407407407407407407407407407
-0.448395061728395061728395061728
-0.449382716049382716049382716049
-0.45037037037037037037037037037
-0.451358024691358024691358024691
-0.452345679012345679012345679012
-0.453333333333333333333333333333
-0.454320987654320987654320987654
-0.455308641975308641975308641975
-0.456296296296296296296296296296
-0.457283950617283950617283950617
-0.458271604938271604938271604938
-0.459259259259259259259259259259
-0.46024691358024691358024691358
-0.461234567901234567901234567901
-0.462222222222222222222222222222
-0.463209876543209876543209876543
-0.464197530864197530864197530864
-0.465185185185185185185185185185
-0.466172839506172839506172839506
-0.467160493827160493827160493827
-0.468148148148148148148148148148
-0.469135802469135802469135802469
-0.47012345679012345679012345679
-0.471111111111111111111111111111
-0.472098765432098765432098765432
-0.473086419753086419753086419753
-0.474074074074074074074074074074
-0.475061728395061728395061728395
-0.476049382716049382716049382716
-0.477037037037037037037037037037
-0.478024691358024691358024691358
-0.479012345679012345679012345679
-0.48
-0.480987654320987654320987654321
-0.481975308641975308641975308642
-0.482962962962962962962962962963
-0.483950617283950617283950617284
-0.484938271604938271604938271605
-0.485925925925925925925925925926
-0.486913580246913580246913580247
-0.487901234567901234567901234568
-0.488888888888888888888888888889
-0.48987654320987654320987654321
-0.490864197530864197530864197531
-0.491851851851851851851851851852
-0.492839506172839506172839506173
-0.493827160493827160493827160494
-0.494814814814814814814814814815
-0.495802469135802469135802469136
-0.496790123456790123456790123457
-0.497777777777777777777777777778
-0.498765432098765432098765432099
-0.49975308641975308641975308642
-0.500740740740740740740740740741
-0.501728395061728395061728395062
-0.502716049382716049382716049383
-0.503703703703703703703703703704
-0.504691358024691358024691358025
-0.505679012345679012345679012346
-0.506666666666666666666666666667
-0.507654320987654320987654320988
-0.508641975308641975308641975309
-0.50962962962962962962962962963
-0.510617283950617283950617283951
-0.511604938271604938271604938272
-0.512592592592592592592592592593
-0.513580246913580246913580246914
-0.514567901234567901234567901235
-0.515555555555555555555555555556
-0.516543209876543209876543209877
-0.517530864197530864197530864198
-0.518518518518518518518518518519
-0.51950617283950617283950617284
-0.52049382716049382716049382716
-0.521481481481481481481481481481
-0.522469135802469135802469135802
-0.523456790123456790123456790123
-0.524444444444444444444444444444
-0.525432098765432098765432098765
-0.526419753086419753086419753086
-0.527407407407407407407407407407
-0.528395061728395061728395061728
-0.529382716049382716049382716049
-0.53037037037037037037037037037
-0.531358024691358024691358024691
-0.532345679012345679012345679012
-0.533333333333333333333333333333
-0.534320987654320987654320987654
-0.535308641975308641975308641975
-0.536296296296296296296296296296
-0.537283950617283950617283950617
-0.538271604938271604938271604938
-0.539259259259259259259259259259
-0.54024691358024691358024691358
-0.541234567901234567901234567901
-0.542222222222222222222222222222
-0.543209876543209876543209876543
-0.544197530864197530864197530864
-0.545185185185185185185185185185
-0.546172839506172839506172839506
-0.547160493827160493827160493827
-0.548148148148148148148148148148
-0.549135802469135802469135802469
-0.55012345679012345679012345679
-0.551111111111111111111111111111
-0.552098765432098765432098765432
-0.553086419753086419753086419753
-0.554074074074074074074074074074
-0.555061728395061728395061728395
-0.556049382716049382716049382716
-0.557037037037037037037037037037
-0.558024691358024691358024691358
-0.559012345679012345679012345679
-0.56
-0.560987654320987654320987654321
-0.561975308641975308641975308642
-0.562962962962962962962962962963
-0.563950617283950617283950617284
-0.564938271604938271604938271605
-0.565925925925925925925925925926
-0.566913580246913580246913580247
-0.567901234567901234567901234568
-0.568888888888888888888888888889
-0.56987654320987654320987654321
-0.570864197530864197530864197531
-0.571851851851851851851851851852
-0.572839506172839506172839506173
-0.573827160493827160493827160494
-0.574814814814814814814814814815
-0.575802469135802469135802469136
-0.576790123456790123456790123457
-0.577777777777777777777777777778
-0.578765432098765432098765432099
-0.57975308641975308641975308642
-0.580740740740740740740740740741
-0.581728395061728395061728395062
-0.582716049382716049382716049383
-0.583703703703703703703703703704
-0.584691358024691358024691358025
-0.585679012345679012345679012346
-0.586666666666666666666666666667
-0.587654320987654320987654320988
-0.588641975308641975308641975309
-0.58962962962962962962962962963
-0.590617283950617283950617283951
-0.591604938271604938271604938272
-0.592592592592592592592592592593
-0.593580246913580246913580246914
-0.594567901234567901234567901235
-0.595555555555555555555555555556
-0.596543209876543209876543209877
-0.597530864197530864197530864198
-0.598518518518518518518518518519
-0.59950617283950617283950617284
-0.60049382716049382716049382716
-0.601481481481481481481481481481
-0.602469135802469135802469135802
-0.603456790123456790123456790123
-0.604444444444444444444444444444
-0.605432098765432098765432098765
-0.606419753086419753086419753086
-0.607407407407407407407407407407
-0.608395061728395061728395061728
-0.609382716049382716049382716049
-0.61037037037037037037037037037
-0.611358024691358024691358024691
-0.612345679012345679012345679012
-0.613333333333333333333333333333
-0.614320987654320987654320987654
-0.615308641975308641975308641975
-0.616296296296296296296296296296
-0.617283950617283950617283950617
-0.618271604938271604938271604938
-0.619259259259259259259259259259
-0.62024691358024691358024691358
-0.621234567901234567901234567901
-0.622222222222222222222222222222
-0.623209876543209876543209876543
-0.624197530864197530864197530864
-0.625185185185185185185185185185
-0.626172839506172839506172839506
-0.627160493827160493827160493827
-0.628148148148148148148148148148
-0.629135802469135802469135802469
-0.63012345679012345679012345679
-0.631111111111111111111111111111
-0.632098765432098765432098765432
-0.633086419753086419753086419753
-0.634074074074074074074074074074
-0.635061728395061728395061728395
-0.636049382716049382716049382716
-0.637037037037037037037037037037
-0.638024691358024691358024691358
-0.639012345679012345679012345679
-0.64
-0.640987654320987654320987654321
-0.641975308641975308641975308642
-0.642962962962962962962962962963
-0.643950617283950617283950617284
-0.644938271604938271604938271605
-0.645925925925925925925925925926
-0.646913580246913580246913580247
-0.647901234567901234567901234568
-0.648888888888888888888888888889
-0.64987654320987654320987654321
-0.650864197530864197530864197531
-0.651851851851851851851851851852
-0.652839506172839506172839506173
-0.653827160493827160493827160494
-0.654814814814814814814814814815
-0.655802469135802469135802469136
-0.656790123456790123456790123457
-0.657777777777777777777777777778
-0.658765432098765432098765432099
-0.65975308641975308641975308642
-0.660740740740740740740740740741
-0.661728395061728395061728395062
-0.662716049382716049382716049383
-0.663703703703703703703703703704
-0.664691358024691358024691358025
-0.665679012345679012345679012346
-0.666666666666666666666666666667
-0.667654320987654320987654320988
-0.668641975308641975308641975309
-0.66962962962962962962962962963
-0.670617283950617283950617283951
-0.671604938271604938271604938272
-0.672592592592592592592592592593
-0.673580246913580246913580246914
-0.674567901234567901234567901235
-0.675555555555555555555555555556
-0.676543209876543209876543209877
-0.677530864197530864197530864198
-0.678518518518518518518518518519
-0.67950617283950617283950617284
-0.68049382716049382716049382716
-0.681481481481481481481481481481
-0.682469135802469135802469135802
-0.683456790123456790123456790123
-0.684444444444444444444444444444
-0.685432098765432098765432098765
-0.686419753086419753086419753086
-0.687407407407407407407407407407
-0.688395061728395061728395061728
-0.689382716049382716049382716049
-0.69037037037037037037037037037
-0.691358024691358024691358024691
-0.692345679012345679012345679012
-0.693333333333333333333333333333
-0.694320987654320987654320987654
-0.695308641975308641975308641975
-0.696296296296296296296296296296
-0.697283950617283950617283950617
-0.698271604938271604938271604938
-0.699259259259259259259259259259
-0.70024691358024691358024691358
-0.701234567901234567901234567901
-0.702222222222222222222222222222
-0.703209876543209876543209876543
-0.704197530864197530864197530864
-0.705185185185185185185185185185
-0.706172839506172839506172839506
-0.707160493827160493827160493827
-0.708148148148148148148148148148
-0.709135802469135802469135802469
-0.71012345679012345679012345679
-0.711111111111111111111111111111
-0.712098765432098765432098765432
-0.713086419753086419753086419753
-0.714074074074074074074074074074
-0.715061728395061728395061728395
-0.716049382716049382716049382716
-0.717037037037037037037037037037
-0.718024691358024691358024691358
-0.719012345679012345679012345679
-0.72
-0.720987654320987654320987654321
-0.721975308641975308641975308642
-0.722962962962962962962962962963
-0.723950617283950617283950617284
-0.724938271604938271604938271605
-0.725925925925925925925925925926
-0.726913580246913580246913580247
-0.727901234567901234567901234568
-0.728888888888888888888888888889
-0.72987654320987654320987654321
-0.730864197530864197530864197531
-0.731851851851851851851851851852
-0.732839506172839506172839506173
-0.733827160493827160493827160494
-0.734814814814814814814814814815
-0.735802469135802469135802469136
-0.736790123456790123456790123457
-0.737777777777777777777777777778
-0.738765432098765432098765432099
-0.73975308641975308641975308642
-0.740740740740740740740740740741
-0.741728395061728395061728395062
-0.742716049382716049382716049383
-0.743703703703703703703703703704
-0.744691358024691358024691358025
-0.745679012345679012345679012346
-0.746666666666666666666666666667
-0.747654320987654320987654320988
-0.748641975308641975308641975309
-0.74962962962962962962962962963
-0.750617283950617283950617283951
-0.751604938271604938271604938272
-0.752592592592592592592592592593
-0.753580246913580246913580246914
-0.754567901234567901234567901235
-0.755555555555555555555555555556
-0.756543209876543209876543209877
-0.757530864197530864197530864198
-0.758518518518518518518518518519
-0.75950617283950617283950617284
-0.76049382716049382716049382716
-0.761481481481481481481481481481
-0.762469135802469135802469135802
-0.763456790123456790123456790123
-0.764444444444444444444444444444
-0.765432098765432098765432098765
-0.766419753086419753086419753086
-0.767407407407407407407407407407
-0.768395061728395061728395061728
-0.769382716049382716049382716049
-0.77037037037037037037037037037
-0.771358024691358024691358024691
-0.772345679012345679012345679012
-0.773333333333333333333333333333
-0.774320987654320987654320987654
-0.775308641975308641975308641975
-0.776296296296296296296296296296
-0.777283950617283950617283950617
-0.778271604938271604938271604938
-0.779259259259259259259259259259
-0.78024691358024691358024691358
-0.781234567901234567901234567901
-0.782222222222222222222222222222
-0.783209876543209876543209876543
-0.784197530864197530864197530864
-0.785185185185185185185185185185
-0.786172839506172839506172839506
-0.787160493827160493827160493827
-0.788148148148148148148148148148
-0.789135802469135802469135802469
-0.79012345679012345679012345679


==> anc/WILS3HQG1/LG1qPS.dat <==
  -432.55479943749236     
  -103245.69208799748     
   42540653498.951202     
  -10815193736052910.     
  -432.62631966981746     
  -50609.966298253814     
   10095072290.792471     
  -13260555993434906.     
  -432.63037872984233     
  -49230.318121297008     
   6857534458.6081104     
  -176471887136031.00     
  -432.63465829160401     
  -48027.412931305887     
   6810942813.1667099     
  -2756938039035286.5     
  -432.63916965151503     
  -46805.954391028848     
   6023826480.3897209     
  -1693612559666549.8     
  -432.64392463792132     
  -45619.906323539326     
   5500942442.4764614     
  -1569564686202170.8     
  -432.64893563294800     
  -44453.842950574588     
   4976919938.9985371     
  -1282263513327118.5     
  -432.65421559502181     
  -43311.658812964532     
   4513977065.0420961     
  -1084555172725476.8     
  -432.65977808207293     
  -42191.872529507615     
   4090547509.2602644     
  -908147215812881.50     
  -432.66563727542035     
  -41094.502065313638     
   3707135974.0635638     
  -762488825123652.75     
  -432.67180800434261     
  -40019.150702556413     
   3359021723.4552946     
  -639606112004079.25     
  -432.67830577133293     
  -38965.539893865905     
   3043244847.1834373     
  -536585087411048.06     
  -432.68514677803819     
  -37933.360919358689     
   2756770513.5047331     
  -450074574928405.75     
  -432.69234795187583     
  -36922.316183287468     
   2496927526.9151440     
  -377472610989348.25     
  -432.69992697332469     
  -35932.107720014210     
   2261264547.2169003     
  -316541524113198.38     
  -432.70790230387905     
  -34962.440389998948     
   2047558895.1047630     
  -265413171702525.75     
  -432.71629321465571     
  -34013.020993205690     
   1853788604.1256814     
  -222514987206880.09     
  -432.72511981564037     
  -33083.558515090961     
   1678116263.7032394     
  -186526558410199.34     
  -432.73440308555473     
  -32173.764056963086     
   1518871853.4160566     
  -156338491849233.62     
  -432.74416490232556     
  -31283.350856744841     
   1374537790.1553731     
  -131019015494865.12     
  -432.75442807413060     
  -30412.034282214154     
   1243735107.3388214     
  -109785552860325.91     
  -432.76521637099449     
  -29559.531833632762     
   1125210939.9264834     
  -91980927915676.000     
  -432.77655455690274     
  -28725.563142660361     
   1017827105.7431374     
  -77053322692547.406     
  -432.78846842239778     
  -27909.849972348107     
   920549719.88239622     
  -64539442333328.641     
  -432.80098481761678     
  -27112.116217295363     
   832439734.59394002     
  -54050352559768.148     
  -432.81413168572607     
  -26332.087903828080     
   752644335.44822872     
  -45259585172580.961     
  -432.82793809670159     
  -25569.493189599558     
   680389105.15964901     
  -37893134846833.797     
  -432.84243428139962     
  -24824.062363925477     
   614970895.27162504     
  -31721055087632.379     
  -432.85765166585622     
  -24095.527847381385     
   555751339.56975222     
  -26550397631889.281     
  -432.87362290574748     
  -23383.624192131574     
   502150949.48246402     
  -22219276186372.367     
  -432.89038192093693     
  -22688.088081528902     
   453643747.06250751     
  -18591885426016.539     
  -432.90796393002842     
  -22008.658330490081     
   409752375.20957720     
  -15554309075005.701     
  -432.92640548483774     
  -21345.075885228132     
   370043659.09826499     
  -13011007572033.848     
  -432.94574450468548     
  -20697.083822969234     
   334124558.73944354     
  -10881860167397.711     
  -432.96602031040987     
  -20064.427352704279     
   301638497.24887562     
  -9099687119144.5527     
  -432.98727365798612     
  -19446.853814201037     
   272262015.53325880     
  -7608165735538.4307     
  -433.00954677163247     
  -18844.112678566751     
   245701733.27763811     
  -6360082010035.6289     
  -433.03288337627367     
  -18255.955548156151     
   221691585.27792549     
  -5315862697543.3701     
  -433.05732872922232     
  -17682.136156287484     
   199990308.97009659     
  -4442343292044.5068     
  -433.08292965092892     
  -17122.410367400411     
   180379160.02413991     
  -3711733652821.1548     
  -433.10973455464188     
  -16576.536177047044     
   162659836.97087300     
  -3100750444869.5322     
  -433.13779347480607     
  -16044.273711614336     
   146652594.02396375     
  -2589888833469.2183     
  -433.16715809401893     
  -15525.385228550089     
   132194526.62514398     
  -2162811564540.3845     
  -433.19788176835033     
  -15019.635116172309     
   119138013.64044604     
  -1805836544817.9246     
  -433.23001955081997     
  -14526.789893672891     
   107349301.59533408     
  -1507506872339.8992     
  -433.26362821281407     
  -14046.618211048932     
   96707219.061609387     
  -1258230414796.5828     
  -433.29876626320811     
  -13578.890849054122     
   87102008.246347472     
  -1049977395120.2114     
  -433.33549396495073     
  -13123.380719270010     
   78434264.336334586     
  -876026967204.01843     
  -433.37387334884664     
  -12679.862863900635     
   70613971.824008122     
  -730754668109.15906     
  -433.41396822426316     
  -12248.114455791439     
   63559629.661746271     
  -609454295446.90613     
  -433.45584418646814     
  -11827.914798435891     
   57197456.799899489     
  -508188585885.19116     
  -433.49956862029131     
  -11419.045325932122     
   51460671.072639748     
  -423664107940.75293     
  -433.54521069978216     
  -11021.289602840012     
   46288834.468368053     
  -353126414060.43408     
  -433.59284138352092     
  -10634.433324272122     
   41627258.920299433     
  -294272200884.82361     
  -433.64253340521975     
  -10258.264315806224     
   37426467.094021618     
  -245175739597.03571     
  -433.69436125923005     
  -9892.5725334264098     
   33641702.981735267     
  -204227241037.35095     
  -433.74840118055255     
  -9537.1500635427328     
   30232487.959647372     
  -170081252017.25119     
  -433.80473111892297     
  -9191.7911229155452     
   27162217.972370230     
  -141613439535.20218     
  -433.86343070652350     
  -8856.2920586780292     
   24397798.175983079     
  -117884412789.87737     
  -433.92458121884471     
  -8530.4513482641178     
   21909311.568496667     
  -98109440630.675430     
  -433.98826552819571     
  -8214.0695994105135     
   19669718.457266130     
  -81633103302.511627     
  -434.05456804933283     
  -7906.9495501475258     
   17654583.995802402     
  -67908084260.766365     
  -434.12357467664475     
  -7608.8960687739336     
   15841831.121522672     
  -56477422020.208115     
  -434.19537271230087     
  -7319.7161538427181     
   14211516.632535379     
  -46959665646.357727     
  -434.27005078473195     
  -7039.2189341392241     
   12745628.193259159     
  -39036455937.932655     
  -434.34769875677563     
  -6767.2156687101196     
   11427900.401347203     
  -32442141383.817020     
  -434.42840762277490     
  -6503.5197468276065     
   10243648.102261532     
  -26955094524.699219     
  -434.51226939387283     
  -6247.9466879966076     
   9179615.3822857924     
  -22390452682.792446     
  -434.59937697069535     
  -6000.3141419557869     
   8223838.7722619362     
  -18594049865.810909     
  -434.68982400255828     
  -5760.4418886708581     
   7365523.3510691933     
  -15437345683.090565     
  -434.78370473227244     
  -5528.1518383424636     
   6594930.5392975714     
  -12813187699.544012     
  -434.88111382555269     
  -5303.2680314040845     
   5903276.5081343884     
  -10632271423.670269     
  -434.98214618395923     
  -5085.6166384962326     
   5282640.1993778432     
  -8820183140.0816555     
  -435.08689674021554     
  -4875.0259604892972     
   4725880.0697052572     
  -7314930279.6161537     
  -435.19546023465170     
  -4671.3264284482202     
   4226558.7430703761     
  -6064879426.1996059     
  -435.30793097141418     
  -4474.3506036029457     
   3778874.8227397306     
  -5027034711.7882271     
  -435.42440255296555     
  -4283.9331773372014     
   3377601.2036998104     
  -4165600950.9718447     
  -435.54496759126152     
  -4099.9109711066412     
   3018029.2674877313     
  -3450784533.6354094     
  -435.66971739384172     
  -3922.1229363871503     
   2695918.4071455449     
  -2857792874.1402326     
  -435.79874162290213     
  -3750.4101545852659     
   2407450.3868801752     
  -2365999856.6687760     
  -435.93212792522246     
  -3584.6158368986266     
   2149188.0721891806     
  -1958249722.0509825     
  -436.06996153060828     
  -3424.5853241820337     
   1918038.1248816238     
  -1620276643.3899767     
  -436.21232481626242     
  -3270.1660867415590     
   1711217.2852547797     
  -1340220835.8339846     
  -436.35929683422478     
  -3121.2077240876670     
   1526221.9017735776     
  -1108225220.4397669     
  -436.51095279871038     
  -2977.5619646441451     
   1360800.4016679856     
  -916099318.26576126     
  -436.66736352982468     
  -2839.0826653822824     
   1212928.4225528776     
  -757039222.23005259     
  -436.82859484973949     
  -2705.6258113654280     
   1080786.3523093015     
  -625394350.99027491     
  -436.99470692696781     
  -2577.0495152627132     
   962739.04645878612     
  -516473169.86987782     
  -437.16575356387312     
  -2453.2140165551709     
   857317.52221488417     
  -426381563.04265732     
  -437.34178142198186     
  -2333.9816814213309     
   763202.41459123429     
  -351887867.65140265     
  -437.52282917902892     
  -2219.2169993901402     
   679209.11942710949     
  -290311976.55339664     
  -437.70892661094712     
  -2108.7865918757184     
   604274.12511344790     
  -239428345.12191486     
  -437.90009359120199     
  -2002.5591738277949     
   537443.62825533480     
  -197401007.38707462     
  -438.09633899896022     
  -1900.4056966180087     
   477859.87028034223     
  -162677406.37869263     
  -438.29765952655646     
  -1802.1987859737028     
   424761.01408687024     
  -134073268.18717496     
  -438.50403837556894     
  -1707.8149171365485     
   377437.22366860631     
  -110268050.33269054     
  -438.71544382951936     
  -1617.1259563913598     
   335348.43543165061     
  -91295882.103639439     
  -438.93182768975618     
  -1530.0320062148212     
   297665.27530883305     
  -73439340.901285157     
  -439.15312355944729     
  -1446.3338102799169     
   264885.62643606280     
  -66063136.970374040     
  -439.37924495877297     
  -1366.2283660155529     
   232998.59287750511     
  -35591383.403344601     
  -439.61008325235235     
  -1288.3837652199145     
   214421.43825770722     
  -91510928.428851187     
  -439.84550536763129     
  -1217.4172117713210     
   162769.49224002130     
  -14311695.417402726     
  -442.09535931145638     
  -671.91403964751578     
   55431.776609500856     
  -2862697.2675566422     
  -443.47342545157136     
  -448.43073036669858     
   33961.547102826044     
  -1691982.5666452423     
  -444.40867983569927     
  -310.34766797716662     
   21271.677852986722     
  -759721.32129393239     
  -445.06347166470624     
  -218.23405348649425     
   15573.767943282230     
  -496018.24647761014     
  -445.51947103387818     
  -149.66555589153830     
   11853.631094700155     
  -312429.19813225133     
  -445.82443143548596     
  -96.255447883017212     
   9510.4121087082676     
  -219929.41407397567     
  -446.00906637660898     
  -52.827063853362930     
   7860.9415031534518     
  -158878.36346485064     
  -446.09448562627682     
  -16.501325652561640     
   6669.3537771670726     
  -119894.85153136110     
  -446.09592883635611     
   14.597414767060728     
   5770.1423906818636     
  -92888.558534050884     
  -446.02482329322379     
   41.706466247956577     
   5073.4782016764821     
  -73777.472728238761     
  -445.89000066185480     
   65.690529642684510     
   4520.1471562146917     
  -59764.019066262736     
  -445.69845723081966     
   87.170690066265550     
   4071.9170132177210     
  -49249.041639479263     
  -445.45585054059700     
   106.60685560161394     
   3702.5492009216259     
  -41181.920129229169     
  -445.16683593658922     
   124.34744060379899     
   3393.6847999524080     
  -34878.797945346800     
  -444.83530178629792     
   140.66188714208579     
   3132.0938153623065     
  -29873.284497341749     
  -444.46453825216696     
   155.76223213457217     
   2908.0441816322436     
  -25841.469124681091     
  -444.05736116865040     
   169.81792549664561     
   2714.2331631971356     
  -22552.718497420188     
  -443.61620478386533     
   182.96622784080466     
   2545.0877744664840     
  -19839.736839482823     
  -443.14319241156102     
   195.31967164739680     
   2396.2897481703626     
  -17578.982287814812     
  -442.64019109311471     
   206.97151447035205     
   2264.4473810117520     
  -15677.793764084467     
  -442.10885447633507     
   217.99979274233425     
   2146.8639277811180     
  -14065.677161890731     
  -441.55065687113625     
   228.47038093445440     
   2041.3713490669377     
  -12688.310164074643     
  -440.96692060271477     
   238.43933186421265     
   1946.2090228363782     
  -11503.339398840615     
  -440.35883820633961     
   247.95468936466631     
   1859.9339773450733     
  -10477.387899789064     
  -439.72749060475547     
   257.05790822827061     
   1781.3535680966552     
  -9583.8927614480690     
  -439.07386212270859     
   265.78497807947679     
   1709.4743723857946     
  -8801.5215125602408     
  -438.39885298645612     
   274.16732141304522     
   1643.4629610415927     
  -8112.9981048737063     
  -437.70328980501239     
   282.23251750378677     
   1582.6154752550403     
  -7504.2223594447642     
  -436.98793441800694     
   290.00489071082239     
   1526.3338075592046     
  -6963.6027481521005     
  -436.25349141122558     
   297.50599219709056     
   1474.1067869480637     
  -6481.5455617819853     
  -435.50061453746383     
   304.75499715254750     
   1425.4951952346987     
  -6050.0605128588122     
  -434.72991223180776     
   311.76903449410491     
   1380.1197413882578     
  -5662.4533083904626     
  -433.94195237302176     
   318.56346220151386     
   1337.6513415753293     
  -5313.0843696580332     
  -433.13726641357641     
   325.15209857745941     
   1297.8032088028940     
  -4997.1778272544680     
  -432.31635297798130     
   331.54741753721282     
   1260.3243750984857     
  -4710.6693776880957     
  -431.47968101100292     
   337.76071436187362     
   1224.9943547658249     
  -4450.0842008016170     
  -430.62769254294659     
   343.80224705693774     
   1191.6187232598127     
  -4212.4384591887710     
  -429.76080512763480     
   349.68135745212697     
   1160.0254348158969     
  -3995.1592552559950     
  -428.87941399940024     
   355.40657539017042     
   1130.0617404014770     
  -3796.0193372645058     
  -427.98389398784946     
   360.98570872960408     
   1101.5915953719932     
  -3613.0834399862774     
  -427.07460122298312     
   366.42592139196432     
   1074.4934695720960     
  -3444.6640397695514     
  -426.15187465819400     
   371.73380128907911     
   1048.6584892738244     
  -3289.2846753168642     
  -425.21603743448640     
   376.91541964778605     
   1023.9888542089479     
  -3145.6493708776834     
  -424.26739810579954     
   381.97638299312683     
   1000.3964839273654     
  -3012.6170965364026     
  -423.30625174243431     
   386.92187884220363     
   977.80185570334220     
  -2889.1802764675867     
  -422.33288092717248     
   391.75671599053652     
   956.13300362983546     
  -2774.4467099298140     
  -421.34755665665330     
   396.48536013287452     
   935.32465330536184     
  -2667.6242032903451     
  -420.35053915886613     
   401.11196544558965     
   915.31747178068417     
  -2568.0075864961486     
  -419.34207863617206     
   405.64040266224629     
   896.05741488196304     
  -2474.9675828094473     
  -418.32241594204191     
   410.07428409447840     
   877.49515801089228     
  -2387.9413236135156     
  -417.29178319865133     
   414.41698598471515     
   859.58559808379084     
  -2306.4241843738250     
  -416.25040436157940     
   418.67166852167708     
   842.28741670098714     
  -2229.9628026474902     
  -415.19849573708962     
   422.84129380263238     
   825.56269568113089     
  -2158.1489478391841     
  -414.13626645681234     
   426.92864198826607     
   809.37657857233705     
  -2090.6143859012655     
  -413.06391891407537     
   430.93632586139211     
   793.69697067807761     
  -2027.0261980363537     
  -411.98164916563951     
   434.86680397356923     
   778.49427419280505     
  -1967.0829324383913     
  -410.88964730216270     
   438.72239253955007     
   763.74115219951705     
  -1910.5110700760049     
  -409.78809779034805     
   442.50527621798375     
   749.41231917394703     
  -1857.0620239288230     
  -408.67717978940237     
   446.21751790090480     
   735.48435399448090     
  -1806.5094957025833     
  -407.55706744414852     
   449.86106761783282     
   721.93553277671151     
  -1758.6471170379793     
  -406.42793015688528     
   453.43777064827191     
   708.74567939892665     
  -1713.2864290353480     
  -405.28993283986881     
   456.94937492472212     
   695.89603118116156     
  -1670.2550273487061     
  -404.14323615009693     
   460.39753779886513     
   683.36911847604620     
  -1629.3950010366630     
  -402.98799670790618     
   463.78383223497593     
   671.14865596827121     
  -1590.5614787326940     
  -401.82436730074204     
   467.10975248709104     
   659.21944487777603     
  -1553.6213831031646     
  -400.65249707332794     
   470.37671931054678     
   647.56728450450225     
  -1518.4522925732026     
  -399.47253170534049     
   473.58608475258353     
   636.17889231020320     
  -1484.9414652091052     
  -398.28461357759249     
   476.73913656166184     
   625.04183132113508     
  -1452.9849174105934     
  -397.08888192763192     
   479.83710225106609     
   614.14444444055562     
  -1422.4866288937151     
  -395.88547299558007     
   482.88115284897708     
   603.47579472385269     
  -1393.3578602662226     
  -394.67452016095717     
   485.87240636271633     
   593.02561077185601     
  -1365.5164467420479     
  -393.45615407117754     
   488.81193098319920     
   582.78423742129064     
  -1338.8862849161899     
  -392.23050276233386     
   491.70074805246350     
   572.74259028441929     
  -1313.3967720451653     
  -390.99769177283798     
   494.53983481440974     
   562.89211449408049     
  -1288.9823469562077     
  -389.75784425043554     
   497.33012696787472     
   553.22474689190892     
  -1265.5820749819316     
  -388.51108105306770     
   500.07252103842836     
   543.73288132954440     
  -1243.1392571065646     
  -387.25752084401421     
   502.76787658400536     
   534.40933690124518     
  -1221.6010874167398     
  -385.99728018171555     
   505.41701824812253     
   525.24732874561960     
  -1200.9183295890909     
  -384.73047360463949     
   508.02073767317080     
   516.24044127370144     
  -1181.0450471887964     
  -383.45721371152746     
   510.57979528490455     
   507.38260341978548     
  -1161.9383425201140     
  -382.17761123733044     
   513.09492195808116     
   498.66806585088466     
  -1143.5580911440175     
  -380.89177512511884     
   515.56682057312662     
   490.09138016730458     
  -1125.8667870080321     
  -379.59981259422852     
   517.99616747170683     
   481.64737926474430     
  -1108.8292769102386     
  -378.30182920488630     
   520.38361381908840     
   473.33115968791753     
  -1092.4126360194227     
  -376.99792891953797     
   522.72978688060266     
   465.13806491777183     
  -1076.5859827075237     
  -375.68821416108671     
   525.03529121801580     
   457.06367004746539     
  -1061.3203150723157     
  -374.37278586823379     
   527.30070981234553     
   449.10376768442302     
  -1046.5884086851124     
  -373.05174354809878     
   529.52660511810473     
   441.25435461928464     
  -1032.3646614812096     
  -371.72518532628499     
   531.71352005379845     
   433.51161965817562     
  -1018.6249833537991     
  -370.39320799454299     
   533.86197893365136     
   425.87193228302209     
  -1005.3467053092495     
  -369.05590705617436     
   535.97248834434197     
   418.33183199320274     
  -992.50846389993421     
  -367.71337676930830     
   538.04553797060987     
   410.88801851395317     
  -980.09012765750049     
  -366.36571018817432     
   540.08160137328605     
   403.53734255652205     
  -968.07268241213842     
  -365.01299920248579     
   542.08113672327340     
   396.27679743843100     
  -956.43822347147909     
  -363.65533457504085     
   544.04458749377545     
   389.10351076239488     
  -945.16978181701950     
  -362.29280597764199     
   545.97238311417834     
   382.01473739876724     
  -934.25137194788510     
  -360.92550202542549     
   547.86493958794824     
   375.00785210915808     
  -923.66783408596041     
  -359.55351030968984     
   549.72266007660483     
   368.08034335351340     
  -913.40485065016912     
  -358.17691742930316     
   551.54593545242278     
   361.22980697363710     
  -903.44884992405730     
  -356.79580902076680     
   553.33514482135490     
   354.45394059920665     
  -893.78697473300042     
  -355.41026978700614     
   555.09065601857469     
   347.75053828870915     
  -884.40704577165468     
  -354.02038352495549     
   556.81282607791002     
   341.11748544542172     
  -875.29749951003657     
  -352.62623315200011     
   558.50200167702133     
   334.55275419909646     
  -866.44737128956911     
  -351.22790073133399     
   560.15851955980509     
   328.05439891442467     
  -857.84624313430334     
  -349.82546749628881     
   561.78270693731849     
   321.62055209091739     
  -849.48422566474653     
  -348.41901387368597     
   563.37488186854182     
   315.24942039843177     
  -841.35190800874318     
  -347.00861950626069     
   564.93535362225884     
   308.93928108836622     
  -833.44035796540572     
  -345.59436327420383     
   566.46442302098876     
   302.68847840362565     
  -825.74105502304678     
  -344.17632331586532     
   567.96238276822521     
   296.49542049095282     
  -818.24590710292500     
  -342.75457704765898     
   569.42951775992185     
   290.35857618768085     
  -810.94719963490934     
  -341.32920118320800     
   570.86610538086711     
   284.27647219041904     
  -803.83758040043188     
  -339.90027175176687     
   572.27241578718667     
   278.24769033741592     
  -796.91005062589329     
  -338.46786411595383     
   573.64871217542452     
   272.27086495772176     
  -790.15791513508520     
  -337.03205298882671     
   574.99525103930432     
   266.34468059420857     
  -783.57482122024112     
  -335.59291245033131     
   576.31228241437748     
   260.46786943505674     
  -777.15466240361411     
  -334.15051596315300     
   577.60005011163264     
   254.63920946702967     
  -770.89164300868379     
  -332.70493638799667     
   578.85879194066138     
   248.85752214446453     
  -764.78020776750031     
  -331.25624599832236     
   580.08873992248812     
   243.12167058620827     
  -758.81505674564596     
  -329.80451649456023     
   581.29012049310518     
   237.43055766061593     
  -752.99110537644583     
  -328.34981901782811     
   582.46315469818239     
   231.78312437029257     
  -747.30352378849648     
  -326.89222416317290     
   583.60805837896282     
   226.17834794187883     
  -741.74765222137398     
  -325.43180199235792     
   584.72504235019312     
   220.61524055021852     
  -736.31905265280511     
  -323.96862204621419     
   585.81431257070699     
   215.09284765532249     
  -731.01348146154737     
  -322.50275335657523     
   586.87607030620620     
   209.61024654436088     
  -725.82684528540472     
  -321.03426445781326     
   587.91051228557887     
   204.16654520472034     
  -720.75525213122023     
  -319.56322339799260     
   588.91783085062502     
   198.76088081373618     
  -715.79495657816142     
  -318.08969774965715     
   589.89821409925787     
   193.39241863939998     
  -710.94235686967056     
  -316.61375462026683     
   590.85184602326353     
   188.06035096287744     
  -706.19402496249040     
  -315.13546066229679     
   591.77890664010988     
   182.76389577565874     
  -701.54664744635454     
  -313.65488208301429     
   592.67957211934856     
   177.50229591981108     
  -696.99704627933215     
  -312.17208465394526     
   593.55401490432985     
   172.27481807271607     
  -692.54218403044035     
  -310.68713372004311     
   594.40240382874288     
   167.08075169248778     
  -688.17912944988336     
  -309.20009420857207     
   595.22490422852820     
   161.91940822161365     
  -683.90506989223582     
  -307.71103063771608     
   596.02167804957571     
   156.79012019742188     
  -679.71729969140654     
  -306.22000712492371     
   596.79288395119363     
   151.69224044973632     
  -675.61322513365042     
  -304.72708739499956     
   597.53867740547105     
   146.62514126123395     
  -671.59033950941034     
  -303.23233478795208     
   598.25921079291140     
   141.58821371491348     
  -667.64624188716880     
  -301.73581226660662     
   598.95463349445060     
   136.58086690075970     
  -663.77861138353126     
  -300.23758242399316     
   599.62509197999100     
   131.60252731538321     
  -659.98523119860351     
  -298.73770749051670     
   600.27072989348289     
   126.65263808139369     
  -656.26393467174410     
  -297.23624934091896     
   600.89168813511480     
   121.73065857135560     
  -652.61267799564507     
  -295.73326950103819     
   601.48810494025918     
   116.83606348638826     
  -649.02944848417064     
  -294.22882915437589     
   602.06011595553196     
   111.96834262275698     
  -645.51234263507752     
  -292.72298914847602     
   602.60785431222143     
   107.12700005299388     
  -642.05949113041299     
  -291.21581000112468     
   603.13145069702762     
   102.31155386951579     
  -638.66913525314374     
  -289.70735190637566     
   603.63103342008924     
   97.521535355117209     
  -635.33951991145250     
  -288.19767474040947     
   604.10672848086654     
   92.756488955781307     
  -632.06901593226610     
  -286.68683806722970     
   604.55865963159670     
   88.015971336289311     
  -628.85599615937849     
  -285.17490114420480     
   604.98694843835017     
   83.299551365093961     
  -625.69892864298515     
  -283.66192292745865     
   605.39171434026355     
   78.606809400271572     
  -622.59630604449910     
  -282.14796207711652     
   605.77307470652659     
   73.937337104937825     
  -619.54669658442981     
  -280.63307696241043     
   606.13114489149029     
   69.290736880554590     
  -616.54869815767142     
  -279.11732566664961     
   606.46603828780258     
   64.666621644372057     
  -613.60096542298470     
  -277.60076599205991     
   606.77786637792281     
   60.064614403699665     
  -610.70219462351020     
  -276.08345546449686     
   607.06673878379206     
   55.484347944023334     
  -607.85113174947674     
  -274.56545133803667     
   607.33276331479192     
   50.925464455902258     
  -605.04655142878812     
  -273.04681059944920     
   607.57604601423213     
   46.387615320186342     
  -602.28727863227948     
  -271.52758997255660     
   607.79669120435869     
   41.870460730444236     
  -599.57218116983756     
  -270.00784592248147     
   607.99480152961405     
   37.373669371670452     
  -596.90014162080183     
  -268.48763465978857     
   608.17047799881698     
   32.896918309514433     
  -594.27010799471645     
  -266.96701214452253     
   608.32382002583961     
   28.439892499554059     
  -591.68103704630232     
  -265.44603409014604     
   608.45492546889272     
   24.002284721706886     
  -589.13193271318164     
  -263.92475596738075     
   608.56389066876295     
   19.583795226358021     
  -586.62182364434432     
  -262.40323300795467     
   608.65081048570141     
   15.184131549025434     
  -584.14977035793299     
  -260.88152020825839     
   608.71577833525237     
   10.803008271340932     
  -581.71487427076909     
  -259.35967233291348     
   608.75888622271646     
   6.4401467143101598     
  -579.31622894548752     
  -257.83774391825580     
   608.78022477699528     
   2.0952749972190006     
  -576.95301452386229     
  -256.31578927573543     
   608.77988328295908     
  -2.2318726117099699     
  -574.62436554258511     
  -254.79386249523756     
   608.75794971304651     
  -6.5415553532793620     
  -572.32951237954262     
  -253.27201744832453     
   608.71451075792311     
  -10.834026696125935     
  -570.06764778617594     
  -251.75030779140357     
   608.64965185604638     
  -15.109534054522259     
  -567.83803736840309     
  -250.22878696882063     
   608.56345722257311     
  -19.368319334785284     
  -565.63993304728854     
  -248.70750821588399     
   608.45600987715466     
  -23.610618832639954     
  -563.47263047446586     
  -247.18652456181866     
   608.32739167116995     
  -27.836663561198449     
  -561.33543686814232     
  -245.66588883265419     
   608.17768331392278     
  -32.046679337709520     
  -559.22767858902728     
  -244.14565365404772     
   608.00696439826061     
  -36.240886927127228     
  -557.14871027657387     
  -242.62587145404396     
   607.81531342530729     
  -40.419502254201539     
  -555.09789255593159     
  -241.10659446577435     
   607.60280782855091     
  -44.582736448371030     
  -553.07461568527162     
  -239.58787473009664     
   607.36952399726488     
  -48.730796066010569     
  -551.07827819120223     
  -238.06976409817699     
   607.11553729921877     
  -52.863883152444586     
  -549.10830684300242     
  -236.55231423401594     
   606.84092210270330     
  -56.982195453767112     
  -547.16412722418488     
  -235.03557661692025     
   606.54575179804897     
  -61.085926407948506     
  -545.24520144525707     
  -233.51960254392145     
   606.23009881848213     
  -65.175265418787930     
  -543.35099039471072     
  -232.00444313214334     
   605.89403466031831     
  -69.250397846748271     
  -541.48097789175677     
  -230.49014932111936     
   605.53762990274913     
  -73.311505180936450     
  -539.63465548019894     
  -228.97677187506136     
   605.16095422705416     
  -77.358765097037946     
  -537.81154604055257     
  -227.46436138508102     
   604.76407643508071     
  -81.392351692342004     
  -536.01115048293150     
  -225.95296827136562     
   604.34706446754740     
  -85.412435320963993     
  -534.23302681144753     
  -224.44264278530855     
   603.90998542168995     
  -89.419183022049850     
  -532.47670961518827     
  -222.93343501159680     
   603.45290556827433     
  -93.412758344163763     
  -530.74176331541400     
  -221.42539487025581     
   602.97589036849138     
  -97.393321569029382     
  -529.02775843143911     
  -219.91857211865312     
   602.47900449017561     
  -101.36102975726517     
  -527.33428187075572     
  -218.41301635346181     
   601.96231182360430     
  -105.31603687129584     
  -525.66092164956854     
  -216.90877701258515     
   601.42587549696680     
  -109.25849378366760     
  -524.00728861683729     
  -215.40590337704276     
   600.86975789138694     
  -113.18854844829389     
  -522.37299213128904     
  -213.90444457282010     
   600.29402065554302     
  -117.10634588927857     
  -520.75765924059237     
  -212.40444957268147     
   599.69872471998588     
  -121.01202833358300     
  -519.16092776238781     
  -210.90596719794809     
   599.08393031092237     
  -124.90573529180092     
  -517.58243295322995     
  -209.40904612024187     
   598.44969696384555     
  -128.78760353895015     
  -516.02183833973038     
  -207.91373486319563     
   597.79608353668186     
  -132.65776732649806     
  -514.47879001947513     
  -206.42008180413077     
   597.12314822273652     
  -136.51635825164419     
  -512.95298158672108     
  -204.92813517570337     
   596.43094856307357     
  -140.36350561354453     
  -511.44405954033186     
  -203.43794306751917     
   595.71954145888947     
  -144.19933606009710     
  -509.95174318526273     
  -201.94955342771834     
   594.98898318340423     
  -148.02397413398648     
  -508.47569577952885     
  -200.46301406453088     
   594.23932939343842     
  -151.83754185233306     
  -507.01564728918470     
  -198.97837264780338     
   593.47063514079014     
  -155.64015920700186     
  -505.57127603820760     
  -197.49567671049761     
   592.68295488332933     
  -159.43194377728850     
  -504.14233047098600     
  -196.01497365016183     
   591.87634249574660     
  -163.21301125582082     
  -502.72849779380783     
  -194.53631073037556     
   591.05085128013388     
  -166.98347498927444     
  -501.32954365695286     
  -193.05973508216806     
   590.20653397624392     
  -170.74344656670152     
  -499.94516658216509     
  -191.58529370541169     
   589.34344277153696     
  -174.49303531606785     
  -498.57514436696061     
  -190.11303347019023     
   588.46162931099980     
  -178.23234889881996     
  -497.21919191704831     
  -188.64300111814319     
   587.56114470665727     
  -181.96149283819793     
  -495.87709147429484     
  -187.17524326378637     
   586.64203954700110     
  -185.68057102425504     
  -494.54857616989040     
  -185.70980639580924     
   585.70436390607665     
  -189.38968534552930     
  -493.23344030277582     
  -184.24673687834999     
   584.74816735234333     
  -193.08893614780004     
  -491.93141956278055     
  -182.78608095224845     
   583.77349895748750     
  -196.77842179452099     
  -490.64232783044213     
  -181.32788473627735     
   582.78040730486816     
  -200.45823925324925     
  -489.36590893181921     
  -179.87219422835281     
   581.76894049780935     
  -204.12848357023796     
  -488.10198310142613     
  -178.41905530672412     
   580.73914616777506     
  -207.78924844349859     
  -486.85030754321031     
  -176.96851373114347     
   579.69107148229114     
  -211.44062575007274     
  -485.61071202053552     
  -175.52061514401609     
   578.62476315269032     
  -215.08270609022668     
  -484.38296214339988     
  -174.07540507153118     
   577.54026744169903     
  -218.71557830630226     
  -483.16689194312409     
  -172.63292892477406     
   576.43763017094363     
  -222.33932999587563     
  -481.96229357897556     
  -171.19323200082005     
   575.31689672795960     
  -225.95404719771784     
  -480.76897736712027     
  -169.75635948381037     
   574.17811207364537     
  -229.55981452797135     
  -479.58678033306114     
  -168.32235644601053     
   573.02132074887436     
  -233.15671538046922     
  -478.41549355818563     
  -166.89126784885153     
   571.84656688146777     
  -236.74483158215571     
  -477.25497575309413     
  -165.46313854395427     
   570.65389419276164     
  -240.32424390030383     
  -476.10502208648921     
  -164.03801327413768     
   569.44334600409593     
  -243.89503156595259     
  -474.96549679542443     
  -162.61593667441065     
   568.21496524320128     
  -247.45727279191817     
  -473.83620312523408     
  -161.19695327294824     
   566.96879445043305     
  -251.01104431535754     
  -472.71701681104770     
  -159.78110749205254     
   565.70487578479106     
  -254.55642194144031     
  -471.60774312687909     
  -158.36844364909865     
   564.42325102990026     
  -258.09348001489195     
  -470.50826220575891     
  -156.95900595746562     
   563.12396159990942     
  -261.62229198143507     
  -469.41839579006961     
  -155.55283852745313     
   561.80704854508122     
  -265.14292994986067     
  -468.33801762435746     
  -154.14998536718417     
   560.47255255750144     
  -268.65546508204329     
  -467.26696734066365     
  -152.75049038349351     
   559.12051397645359     
  -272.15996733709835     
  -466.20511754166358     
  -151.35439738280323     
   557.75097279381419     
  -275.65650571866075     
  -465.15231243603301     
  -149.96175007198428     
   556.36396865936263     
  -279.14514806193108     
  -464.10844042202791     
  -148.57259205920568     
   554.95954088579515     
  -282.62596136509626     
  -463.07333768497256     
  -147.18696685477059     
   553.53772845388801     
  -286.09901139773359     
  -462.04690928457654     
  -145.80491787194009     
   552.09857001735031     
  -289.56436321736783     
  -461.02899070034556     
  -144.42648842774477     
   550.64210390768778     
  -293.02208064762056     
  -460.01949338118908     
  -143.05172174378421     
   549.16836813894884     
  -296.47222684797936     
  -459.01826038800175     
  -141.68066094701493     
   547.67740041232662     
  -299.91486380088946     
  -458.02520147055202     
  -140.31334907052667     
   546.16923812079460     
  -303.35005281191854     
  -457.04017482107213     
  -138.94982905430746     
   544.64391835345714     
  -306.77785412307662     
  -456.06308442305993     
  -137.59014374599781     
   543.10147790000883     
  -310.19832725624951     
  -455.09380324743751     
  -136.23433590163384     
   541.54195325491673     
  -313.61153078060522     
  -454.13222352538673     
  -134.88244818637989     
   539.96538062182253     
  -317.01752245704574     
  -453.17824686655229     
  -133.53452317525083     
   538.37179591740858     
  -320.41635930854477     
  -452.23174544519316     
  -132.19060335382397     
   536.76123477563874     
  -323.80809739938383     
  -451.29264205515193     
  -130.85073111894118     
   535.13373255160332     
  -327.19279221479735     
  -450.36080329371185     
  -129.51494877940104     
   533.48932432546758     
  -330.57049823950030     
  -449.43616058544472     
  -128.18329855664140     
   531.82804490625915     
  -333.94126944389109     
  -448.51858310469299     
  -126.85582258541261     
   530.14992883560637     
  -337.30515881717633     
  -447.60800447369138     
  -125.53256291444130     
   528.45501039143664     
  -340.66221885072895     
  -446.70430128914057     
  -124.21356150708520     
   526.74332359153379     
  -344.01250111039758     
  -445.80740757353777     
  -122.89886024197908     
   525.01490219708990     
  -347.35605666719903     
  -444.91720315987317     
  -121.58850091367179     
   523.26977971619465     
  -350.69293569089814     
  -444.03362913437644     
  -120.28252523325486     
   521.50798940719392     
  -354.02318790940592     
  -443.15656437975235     
  -118.98097482898260     
   519.72956428206464     
  -357.34686214225417     
  -442.28595621461102     
  -117.68389124688392     
   517.93453710967447     
  -360.66400681386364     
  -441.42168553589846     
  -116.39131595136612     
   516.12294041900122     
  -363.97466945538298     
  -440.56370212569874     
  -115.10329032581059     
   514.29480650230948     
  -367.27889722132562     
  -439.71189280247933     
  -113.81985567316075     
   512.45016741821280     
  -370.57673641734431     
  -438.86620522783716     
  -112.54105321650231     
   510.58905499477811     
  -373.86823295655302     
  -438.02653566531956     
  -111.26692409963593     
   508.71150083245158     
  -377.15343197404297     
  -437.19282930424947     
  -109.99750938764262     
   506.81753630703196     
  -380.43237819382477     
  -436.36498602634919     
  -108.73285006744163     
   504.90719257257479     
  -383.70511558902251     
  -435.54295764676925     
  -107.47298704834137     
   502.98050056417384     
  -386.97168777137318     
  -434.72664262968823     
  -106.21796116258326     
   501.03749100076760     
  -390.23213759109592     
  -433.91599403549679     
  -104.96781316587872     
   499.07819438792404     
  -393.48650754636208     
  -433.11092375213104     
  -103.72258373793929     
   497.10264102037189     
  -396.73483947450302     
  -432.31136516921106     
  -102.48231348300013     
   495.11086098490244     
  -399.97717471327212     
  -431.51726200870610     
  -101.24704293033707     
   493.10288416267343     
  -403.21355417833740     
  -430.72852371390269     
  -100.01681253477716     
   491.07874023196206     
  -406.44401810619172     
  -429.94511222103489     
  -98.791662677202822     
   489.03845867057703     
  -409.66860644784941     
  -429.16693260102795     
  -97.571633665049973     
   486.98206875835143     
  -412.88735844235720     
  -428.39395207953208     
  -96.356765732799886     
   484.90959957953822     
  -416.10031308295362     
  -427.62607483088152     
  -95.147099042465200     
   482.82108002522034     
  -419.30750864418530     
  -426.86327322607895     
  -93.942673684069845     
   480.71653879562643     
  -422.50898319338080     
  -426.10545223651724     
  -92.743529676123401     
   478.59600440243008     
  -425.70477408515478     
  -425.35258539481674     
  -91.549706966089531     
   476.45950517102818     
  -428.89491847561584     
  -424.60458269712421     
  -90.361245430849010     
   474.30706924272448     
  -432.07945284584434     
  -423.86141513270326     
  -89.178184877157122     
   472.13872457696158     
  -435.25841345933952     
  -423.12299818285214     
  -88.000565042095658     
   469.95449895344888     
  -438.43183594571099     
  -422.38930493115038     
  -86.828425593519611     
   467.75441997425293     
  -441.59975573269458     
  -421.66024920189949     
  -85.661806130498675     
   465.53851506591684     
  -444.76220760170889     
  -420.93580905782107     
  -84.500746183753435     
   463.30681148148852     
  -447.91922616964246     
  -420.21590058178782     
  -83.345285216086694     
   461.05933630250433     
  -451.07084542400594     
  -419.50049918293399     
  -82.195462622809657     
   458.79611644102471     
  -454.21709916787790     
  -418.78952877234667     
  -81.051317732163255     
   456.51717864152079     
  -457.35802063367055     
  -418.08296122008852     
  -79.912889805734707     
   454.22254948282961     
  -460.49364284282115     
  -417.38072440957865     
  -78.780218038869194     
   451.91225538003278     
  -463.62399827589309     
  -416.68279290379110     
  -77.653341561076999     
   449.58632258628637     
  -466.74911922267142     
  -415.98909390310331     
  -76.532299436435991     
   447.24477719466228     
  -469.86903742694483     
  -415.29960163663623     
  -75.417130663989553     
   444.88764513999695     
  -472.98378443921951     
  -414.61425707343295     
  -74.307874178140096     
   442.51495220048076     
  -476.09339136727021     
  -413.93301093630907     
  -73.204568849038210     
   440.12672399968932     
  -479.19788894929258     
  -413.25583682631503     
  -72.107253482967394     
   437.72298600800241     
  -482.29730772548987     
  -412.58266161802521     
  -71.015966822724735     
   435.30376354446958     
  -485.39167768762513     
  -411.91347270076642     
  -69.930747547997143     
   432.86908177841832     
  -488.48102873288082     
  -411.24819692756961     
  -68.851634275733730     
   430.41896573106146     
  -491.56539020983769     
  -410.58681899164378     
  -67.778665560513957     
   427.95344027715623     
  -494.64479135227492     
  -409.92927143151024     
  -66.711879894911860     
   425.47253014655547     
  -497.71926088801132     
  -409.27553857582967     
  -65.651315709856334     
   422.97625992576718     
  -500.78882742732998     
  -408.62555270146197     
  -64.597011374987574     
   420.46465405951733     
  -503.85351907259098     
  -407.97930285862964     
  -63.549005199009613     
   417.93773685222584     
  -506.91336384403064     
  -407.33671939803088     
  -62.507335430039291     
   415.39553246951692     
  -509.96838923951600     
  -406.69779311604958     
  -61.472040255951285     
   412.83806493969843     
  -513.01862268788625     
  -406.06245781779279     
  -60.443157804719718     
   410.26535815517485     
  -516.06409112151982     
  -405.43070205081631     
  -59.420726144756031     
   407.67743587390385     
  -519.10482138690088     
  -404.80246366947972     
  -58.404783285243411     
   405.07432172077552     
  -522.14083986442199     
  -404.17773013349188     
  -57.395367176467680     
   402.45603918901344     
  -525.17217284042317     
  -403.55644265538535     
  -56.392515710144792     
   399.82261164151146     
  -528.19884616033858     
  -402.93858693621308     
  -55.396266719744958     
   397.17406231220480     
  -531.22088556236008     
  -402.32410773797011     
  -54.406657980813371     
   394.51041430737286     
  -534.23831637039495     
  -401.71299072793266     
  -53.423727211287755     
   391.83169060694479     
  -537.25116380085444     
  -401.10518167356514     
  -52.447512071812589     
   389.13791406578406     
  -540.25945266340625     
  -400.50066692932376     
  -51.478050166050217     
   386.42910741496217     
  -543.26320766537606     
  -399.89939473828360     
  -50.515379040988741     
   383.70529326298390     
  -546.26245312591323     
  -399.30134876874206     
  -49.559536187246913     
   380.96649409706498     
  -549.25721324167876     
  -398.70648672510640     
  -48.610559039375886     
   378.21273228423053     
  -552.24751189211702     
  -398.11477706783978     
  -47.668484976158005     
   375.44403007269983     
  -555.23337272012589     
  -397.52619940719279     
  -46.733351320902642     
   372.66040959286039     
  -558.21481921567977     
  -396.94070473095957     
  -45.805195341739079     
   369.86189285856824     
  -561.19187450116203     
  -396.35828493287300     
  -44.884054251906512     
   367.04850176821998     
  -564.16456163815849     
  -395.77888599025295     
  -43.969965210041273     
   364.22025810591680     
  -567.13290328308551     
  -395.20250314384089     
  -43.062965320461132     
   361.37718354256748     
  -570.09692205666420     
  -394.62908340659851     
  -42.163091633446975     
   358.51929963697023     
  -573.05664018221375     
  -394.05862061412040     
  -41.270381145521654     
   355.64662783692273     
  -576.01207983681957     
  -393.49106523644878     
  -40.384870799726201     
   352.75918948026538     
  -578.96326282609311     
  -392.92641027321605     
  -39.506597485893380     
   349.85700579594237     
  -581.91021090314212     
  -392.36460727238642     
  -38.635598040918637     
   346.94009790504020     
  -584.85294545768511     
  -391.80565044204894     
  -37.771909249028454     
   344.00848682180606     
  -587.79148783600044     
  -391.24949119355057     
  -36.915567842046194     
   341.06219345466610     
  -590.72585901995205     
  -390.69612507371102     
  -36.066610499655376     
   338.10123860722126     
  -593.65607995800485     
  -390.14550528823077     
  -35.225073849660561     
   335.12564297920704     
  -596.58217124766668     
  -389.59762508846700     
  -34.390994468245751     
   332.13542716749834     
  -599.50415343583006     
  -389.05244161129770     
  -33.564408880230360     
   329.13061166703892     
  -602.42204674791492     
  -388.50994672997933     
  -32.745353559322872     
   326.11121687179821     
  -605.33587134838967     
  -387.97009916266018     
  -31.933864928372085     
   323.07726307569692     
  -608.24564709210972     
  -387.43289151053347     
  -31.129979359616115     
   320.02877047352058     
  -611.15139377843866     
  -386.89828213718118     
  -30.333733174929069     
   316.96575916183826     
  -614.05313089446759     
  -386.36626520725173     
  -29.545162646065474     
   313.88824913989333     
  -616.95087788352191     
  -385.83680042449049     
  -28.764303994902502     
   310.79626031046774     
  -619.84465388670560     
  -385.30987874923676     
  -27.991193393679996     
   307.68981248080769     
  -622.73447797732479     
  -384.78546960918402     
  -27.225866965238314     
   304.56892536336596     
  -625.62036899939369     
  -384.26354875624861     
  -26.468360783254077     
   301.43361857682976     
  -628.50234561506556     
  -383.74410499600026     
  -25.718710872473753     
   298.28391164678584     
  -631.38042640253548     
  -383.22710025350057     
  -24.976953208945229     
   295.11982400664334     
  -634.25462965443683     
  -382.71253024145972     
  -24.243123720247262     
   291.94137499842918     
  -637.12497363124771     
  -382.20035676029312     
  -23.517258285716942     
   288.74858387358358     
  -639.99147630695006     
  -381.69057508793816     
  -22.799392736675152     
   285.54146979376600     
  -642.85415562010951     
  -381.18314819714925     
  -22.089562856650037     
   282.32005183163670     
  -645.71302923158817     
  -380.67807170428654     
  -21.387804381598528     
   279.08434897163437     
  -648.56811476937025     
  -380.17530915770101     
  -20.694153000125940     
   275.83438011074077     
  -651.41942958805305     
  -379.67485680641983     
  -20.008644353703666     
   272.57016405923542     
  -654.26699101410122     
  -379.17667868568094     
  -19.331314036885004     
   269.29171954143948     
  -657.11081610424390     
  -378.68077074707242     
  -18.662197597519114     
   265.99906519646686     
  -659.95092188484682     
  -378.18709903810065     
  -18.001330536963135     
   262.69221957893558     
  -662.78732512763258     
  -377.69565893478000     
  -17.348748310292528     
   259.37120115969242     
  -665.62004256964337     
  -377.20641687475603     
  -16.704486326509606     
   256.03602832652774     
  -668.44909069620417     
  -376.71936911794666     
  -16.068579948750294     
   252.68671938487583     
  -671.27448596458873     
  -376.23448273727985     
  -15.441064494489162     
   249.32329255850149     
  -674.09624458511837     
  -375.75175386953907     
  -14.821975235742732     
   245.94576599019092     
  -676.91438273913991     
  -375.27115039928549     
  -14.211347399271085     
   242.55415774242516     
  -679.72891636713462     
  -374.79266885993303     
  -13.609216166777781     
   239.14848579804843     
  -682.53986138358403     
  -374.31627746649656     
  -13.015616675108129     
   235.72876806092793     
  -685.34723346458281     
  -373.84197317569146     
  -12.430584016445806     
   232.29502235660806     
  -688.15104826340041     
  -373.36972517565800     
  -11.854153238507875     
   228.84726643294391     
  -690.95132120221797     
  -372.89952857185767     
  -11.286359344738175     
   225.38551796077218     
  -693.74806766650681     
  -372.43135922431861     
  -10.727237294499160     
   221.90979453445428     
  -696.54130286068914     
  -371.96520087699406     
  -10.176822003262155     
   218.42011367263430     
  -699.33104186726666     
  -371.50104419226517     
  -9.6351483427960662     
   214.91649281871943     
  -702.11729969870862     
  -371.03886199145387     
  -9.1022511413545910     
   211.39894934156348     
  -704.90009116364456     
  -370.57865075368790     
  -8.5781651838618842     
   207.86750053604368     
  -707.67943104429719     
  -370.12038239182914     
  -8.0629252120967649     
   204.32216362365227     
  -710.45533391223591     
  -369.66405349080213     
  -7.5565659248754322     
   200.76295575308822     
  -713.22781431341684     
  -369.20963691266309     
  -7.0591219782327359     
   197.18989400082893     
  -715.99688659026197     
  -368.75712893688262     
  -6.5706279856020027     
   193.60299537171014     
  -718.76256505728850     
  -368.30650350742928     
  -6.0911185179934417     
   190.00227679948284     
  -721.52486383359428     
  -367.85775656046201     
  -5.6206281041711508     
   186.38775514737944     
  -724.28379700779760     
  -367.41086284091870     
  -5.1591912308287222     
   182.75944720866212     
  -727.03937847910458     
  -366.96581851172925     
  -4.7068423427634851     
   179.11736970716956     
  -729.79162211794255     
  -366.52259834699242     
  -4.2636158430493873     
   175.46153929786078     
  -732.54054160554506     
  -366.08120018562073     
  -3.8295460932085321     
   171.79197256732965     
  -735.28615060693710     
  -365.64159374177342     
  -3.4046674133813939     
   168.10868603441222     
  -738.02846256000043     
  -365.20379804212195     
  -2.9890140824957165     
   164.41169615039900     
  -740.76749104531632     
  -364.76770402830721     
  -2.5826203384341184     
   160.70101930072181     
  -743.50324882552877     
  -364.33362763055680     
  -2.1855203782004136     
   156.97667180107615     
  -746.23575103275789     
  -363.90035174946729     
  -1.7977483580846652     
   153.23866991431697     
  -748.96500367087890     
  -363.47233029948347     
  -1.4193383938269846     
   149.48702978976957     
  -751.69104614812500     
  -363.03290330410238     
  -1.0503245607800922     
   145.72176769209190     
  -754.41379292290583     
  -362.64416073963366     
 -0.69074089407064976     
   141.94289914946359     
  -757.13362412845299     
  -362.07434219591352     
 -0.34062138875938247     
   138.15044213490506     
  -759.84918169492244     
  -362.18830590466587     
   0.0000000000000000     
   134.34440519569480     
  -762.56559398920740     
  -362.18830590466587     
  -5.0416817213906659     
   102.93143902702188     
   5378.6397808912252     
  -335753406.78075033     
  -5.0415787849087526     
   102.94118904636332     
   4371.3795605489740     
  -373599382.95362312     
  -5.0415704072525429     
   102.94189313212887     
   4280.1660294578260     
  -171101804.59442753     
  -5.0415613477365069     
   102.94264251538489     
   4234.9921791441939     
  -198941174.40545109     
  -5.0415515508592064     
   102.94344318094620     
   4178.1937145362763     
  -172649601.90189412     
  -5.0415409566008327     
   102.94429767586435     
   4124.8900705172728     
  -161044816.95795593     
  -5.0415295000552547     
   102.94520979611748     
   4071.1228642999549     
  -147841915.69154003     
  -5.0415171110320909     
   102.94618325294206     
   4017.7466583718315     
  -135424355.13901460     
  -5.0415037136263567     
   102.94722210519978     
   3964.8745906517056     
  -125026145.23355384     
  -5.0414892257530362     
   102.94833063287480     
   3912.0896837015534     
  -114358482.01841937     
  -5.0414735586437320     
   102.94951339694821     
   3859.8793221108963     
  -105566347.07683307     
  -5.0414566163022778     
   102.95077524824399     
   3807.7606654975270     
  -96681302.086287349     
  -5.0414382949159897     
   102.95212133147248     
   3756.1440398324498     
  -88984817.595709756     
  -5.0414184822189068     
   102.95355714258341     
   3704.7701519187030     
  -81728868.616323099     
  -5.0413970568031292     
   102.95508849403042     
   3653.7453407277462     
  -75133740.151498824     
  -5.0413738873739975     
   102.95672157296549     
   3603.0205425209938     
  -68962071.418324918     
  -5.0413488319445330     
   102.95846295965481     
   3552.6733779114466     
  -63422569.308432639     
  -5.0413217369641741     
   102.96031963874229     
   3502.6021834904695     
  -58232805.395398110     
  -5.0412924363764509     
   102.96229902216606     
   3452.8867497549413     
  -53518630.619145088     
  -5.0412607505997737     
   102.96440898861421     
   3403.4775394827961     
  -49142167.863312744     
  -5.0412264854250655     
   102.96665790052191     
   3354.4165129465791     
  -45152485.938323289     
  -5.0411894308234260     
   102.96905463728284     
   3305.6700188678387     
  -41483733.319885135     
  -5.0411493596564831     
   102.97160861017525     
   3257.2395187514176     
  -38084612.029422969     
  -5.0411060262814580     
   102.97432981808706     
   3209.1588991196686     
  -34998012.759723194     
  -5.0410591650423253     
   102.97722886193229     
   3161.3792115689444     
  -32128395.326098643     
  -5.0410084886377620     
   102.98031698365489     
   3113.9475481746613     
  -29515252.785401132     
  -5.0409536863557651     
   102.98360610886944     
   3066.8275540584364     
  -27101857.180980511     
  -5.0408944221640457     
   102.98710887115676     
   3020.0392640796044     
  -24889055.836815964     
  -5.0408303326443527     
   102.99083866649511     
   2973.5742639582813     
  -22852044.533790864     
  -5.0407610247579449     
   102.99480968895124     
   2927.4401714190381     
  -20984553.319667425     
  -5.0406860734283532     
   102.99903697442473     
   2881.6285091924451     
  -19267894.696702588     
  -5.0406050189264473     
   103.00353644201374     
   2836.1412274252793     
  -17688148.106106747     
  -5.0405173640415653     
   103.00832495340502     
   2790.9850171241169     
  -16240839.991086219     
  -5.0404225710211321     
   103.01342035400482     
   2746.1494147834292     
  -14908037.714433905     
  -5.0403200582597547     
   103.01884152722261     
   2701.6438410630653     
  -13686138.486966841     
  -5.0402091967171678     
   103.02460845237373     
   2657.4609376559893     
  -12562085.940502495     
  -5.0400893060427441     
   103.03074225830852     
   2613.6064055786201     
  -11530832.329924177     
  -5.0399596503823885     
   103.03726528643871     
   2570.0759934920316     
  -10583169.104423048     
  -5.0398194338416697     
   103.04420114839013     
   2526.8716652362054     
  -9712714.4369048942     
  -5.0396677955768343     
   103.05157479675917     
   2483.9939592667461     
  -8913816.0029494502     
  -5.0395038044830116     
   103.05941258668513     
   2441.4405865931458     
  -8179775.9027522625     
  -5.0393264534463640     
   103.06774234721142     
   2399.2134991655607     
  -7505818.1528068902     
  -5.0391346531241394     
   103.07659345679217     
   2357.3122316925464     
  -6887176.1956822313     
  -5.0389272252136079     
   103.08599691264199     
   2315.7355604276427     
  -6318875.7672794154     
  -5.0387028951675861     
   103.09598541186564     
   2274.4852008183771     
  -5797313.3105734261     
  -5.0384602843107027     
   103.10659343112552     
   2233.5596913848967     
  -5318359.8561811699     
  -5.0381979013067522     
   103.11785730690393     
   2192.9598401896728     
  -4878751.5743114464     
  -5.0379141329232784     
   103.12981532173649     
   2152.6849071832698     
  -4475134.0279647848     
  -5.0376072340350389     
   103.14250779036141     
   2112.7353868594282     
  -4104677.9848969821     
  -5.0372753168030648     
   103.15597714973325     
   2073.1108668460420     
  -3764630.5972361760     
  -5.0369163389607268     
   103.17026804874945     
   2033.8113971408511     
  -3452521.9001953807     
  -5.0365280911324080     
   103.18542744224777     
   1994.8369319320495     
  -3166088.5744561800     
  -5.0361081831041155     
   103.20150468440438     
   1956.1872269539049     
  -2903205.3294993304     
  -5.0356540289585308     
   103.21855162497494     
   1917.8623935906878     
  -2661977.8910926674     
  -5.0351628309795791     
   103.23662270585196     
   1879.8621511858300     
  -2440610.3142636325     
  -5.0346315622235567     
   103.25577505824400     
   1842.1865869367618     
  -2237502.3597667785     
  -5.0340569476450847     
   103.27606860010783     
   1804.8354156722050     
  -2051136.3169888342     
  -5.0334354436566668     
   103.29756613342563     
   1767.8087463646070     
  -1880165.8368440310     
  -5.0327632159902675     
   103.32033344020059     
   1731.1062435730521     
  -1723309.2371097296     
  -5.0320361157181246     
   103.34443937681769     
   1694.7279654308088     
  -1579422.2581623441     
  -5.0312496532777544     
   103.36995596738775     
   1658.6737061631375     
  -1447436.1598198372     
  -5.0303989703328718     
   103.39695849203962     
   1622.9433667735784     
  -1326374.6352035827     
  -5.0294788092874798     
   103.42552557299534     
   1587.5368395756650     
  -1215342.8686132021     
  -5.0284834802547014     
   103.45573925425363     
   1552.4539512830918     
  -1113513.4809520936     
  -5.0274068252648556     
   103.48768507581983     
   1517.6946207759654     
  -1020133.5128884253     
  -5.0262421794787082     
   103.52145213989071     
   1483.2586493463050     
  -934504.95471452118     
  -5.0249823291516638     
   103.55713316789573     
   1449.1459307056152     
  -855991.20151820406     
  -5.0236194660726863     
   103.59482454752005     
   1415.3563016025846     
  -784005.60646690917     
  -5.0221451381778941     
   103.63462636631672     
   1381.8896168774240     
  -718010.48656731285     
  -5.0205501960128052     
   103.67664243107740     
   1348.7457091410042     
  -657511.39651035215     
  -5.0188247346889989     
   103.72098027021396     
   1315.9244219709055     
  -602054.77528900013     
  -5.0169580309502750     
   103.76775111697788     
   1283.4255916974287     
  -551224.05692600331     
  -5.0149384749300516     
   103.81706987037143     
   1251.2490557197320     
  -504637.22456075036     
  -5.0127534961455096     
   103.86905503046235     
   1219.3946279689885     
  -461942.62702848075     
  -5.0103894832346265     
   103.92382860573605     
   1187.8621599152852     
  -422818.70762422233     
  -5.0078316968994612     
   103.98151598771113     
   1156.6514592044614     
  -386969.31710991741     
  -5.0050641754726781     
   104.04224578871280     
   1125.7623591212703     
  -354123.03691455571     
  -5.0020696324738703     
   104.10614963966350     
   1095.1946913251120     
  -324030.87799155375     
  -4.9988293454676276     
   104.17336194096623     
   1064.9482752217757     
  -296464.04472793633     
  -4.9953230354760789     
   104.24401956232300     
   1035.0229447905908     
  -271212.73127418035     
  -4.9915287361344376     
   104.31826148563337     
   1005.4185356630454     
  -248084.44368866552     
  -4.9874226517086635     
   104.39622838348579     
   976.13488228588608     
  -226902.42112946260     
  -4.9829790030192580     
   104.47806212706793     
   947.17183486876411     
  -207504.63009259471     
  -4.9781698602340585     
   104.56390521528773     
   918.52924284831010     
  -189742.27700744875     
  -4.9729649614054114     
   104.65390011669970     
   890.20697448884459     
  -173478.96547681501     
  -4.9673315155327531     
   104.74818851516110     
   862.20490369977301     
  -158589.48336667451     
  -4.9612339888302177     
   104.84691044902770     
   834.52292628623911     
  -144959.05508808748     
  -4.9546338727699055     
   104.95020333308324     
   807.16094918380873     
  -132482.31989856917     
  -4.9474894323547369     
   105.05820085153250     
   780.11890922151190     
  -121062.75308032389     
  -4.9397554329499371     
   105.17103170872500     
   753.39675464694801     
  -110611.62131816584     
  -4.9313828438691543     
   105.28881822605052     
   726.99449582521777     
  -101048.14864900429     
  -4.9223185167696757     
   105.41167476034788     
   700.91206362825858     
  -92296.314014441465     
  -4.9125048367613511     
   105.53970596753406     
   675.14983183980121     
  -84292.920676471520     
  -4.9018793439757689     
   105.67300473716573     
   649.70675507401870     
  -76958.363737352047     
  -4.8903743231762267     
   105.81165039058793     
   624.58709537485970     
  -70291.654995067613     
  -4.8779163588158649     
   105.95570474832394     
   599.77627667761180     
  -64052.748200892864     
  -4.8644258527717552     
   106.10521526721202     
   575.32764856739664     
  -58815.940126575188     
  -4.8498165017980819     
   106.26018940499515     
   551.05086369502146     
  -52469.130626199149     
  -4.8339947315536786     
   106.42067932354752     
   527.63126791054697     
  -51840.708920369172     
  -4.8168590838702530     
   106.58643645121317     
   502.60904673166868     
  -34076.984420306930     
  -4.7982995537408026     
   106.75823520174185     
   484.82234253480414     
  -74933.963132038494     
  -4.7781968723268511     
   106.93271126193252     
   442.52701141927969     
  -24131.435685579185     
  -4.5084763540332364     
   108.69288189992432     
   261.54124377743580     
  -12262.987716384012     
  -4.2353011256928852     
   109.77065709912929     
   169.56883590455573     
  -8423.4181924517306     
  -3.9599462936299155     
   110.46056218754360     
   106.39319946116774     
  -6024.5558921808297     
  -3.6832240643502394     
   110.87956776187106     
   61.209030269811507     
  -4650.4505447932934     
  -3.4057152517961380     
   111.09841696550524     
   26.330651183861821     
  -3699.2615016796935     
  -3.1278624437734392     
   111.16070906826805     
  -1.4138100787359051     
  -3029.0526658394051     
  -2.8500168363636651     
   111.09684528038989     
  -24.131705072531432     
  -2527.3296773105490     
  -2.5724650358456018     
   110.92879932357765     
  -43.086677652360542     
  -2141.2204542261011     
  -2.2954457858415820     
   110.67321805179911     
  -59.145831059056313     
  -1835.4616469151206     
  -2.0191610812444365     
   110.34307399062418     
  -72.911793410919714     
  -1588.2909170922055     
  -1.7437839120222740     
   109.94873456887410     
  -84.823975289111246     
  -1384.8949373135242     
  -1.4694638644290410     
   109.49864791235392     
  -95.210687318962684     
  -1215.0619050646330     
  -1.1963312967861661     
   108.99981206503914     
  -104.32365160694744     
  -1071.4766691179582     
 -0.92450053126906717     
   108.45810361945844     
  -112.35972662533212     
  -948.78396761051454     
 -0.65407234526132307     
   107.87851528693908     
  -119.47560638241097     
  -842.97278152746946     
 -0.38513595103357656     
   107.26533151537339     
  -125.79790224386701     
  -750.98336887770779     
 -0.11777059324930650     
   106.62226106598759     
  -131.43027751044980     
  -670.44251457638723     
  0.14795314451693214     
   105.95253888128704     
  -136.45859636977272     
  -599.48258248271259     
  0.41197225857748759     
   105.25900560101663     
  -140.95471573839308     
  -536.61458110796718     
  0.67423042100383390     
   104.54417049892888     
  -144.97932509670281     
  -480.63751299573266     
  0.93467721650816138     
   103.81026192007670     
  -148.58410644417080     
  -430.57245699025333     
   1.1932674929484368     
   103.05926815428728     
  -151.81339987159771     
  -385.61388602381970     
   1.4499608043679879     
   102.29297089456634     
  -154.70550401677636     
  -345.09319599811732     
   1.7047209301231117     
   101.51297287705749     
  -157.29370298676224     
  -308.45102819465325     
   1.9575154571247728     
   100.72072090534503     
  -159.60708569822214     
  -275.21601269269502     
   2.2083154148523234     
   99.917525176615939     
  -161.67120579341736     
  -244.98826756137908     
   2.4570949548159740     
   99.104575617632065     
  -163.50861780012769     
  -217.42645904388769     
   2.7038310677103796     
   98.282955782524368     
  -165.13931624295685     
  -192.23756084138284     
   2.9485033327282841     
   97.453654747043799     
  -166.58109794926722     
  -169.16868078451998     
   3.1910936944730737     
   96.617577344532762     
  -167.84986305515110     
  -148.00048324984786     
   3.4315862636827603     
   95.775553020196071     
  -168.95986667952496     
  -128.54185875602286     
   3.6699671385999606     
   94.928343526946762     
  -169.92393062019516     
  -110.62557274960899     
   3.9062242443263773     
   94.076649644356735     
  -170.75362241581723     
  -94.104691244800605     
   4.1403471879113685     
   93.221117069316804     
  -171.45940760015321     
  -78.849626345086605     
   4.3723271272617481     
   92.362341600822077     
  -172.05077979774137     
  -64.745681028196543     
   4.6021566522388015     
   91.500873720314090     
  -172.53637240545285     
  -51.690996367756227     
   4.8298296765402347     
   90.637222652104924     
  -172.92405487821102     
  -39.594827801923280     
   5.0553413391583240     
   89.771859974692589     
  -173.22101608672546     
  -28.376090695311948     
   5.2786879143680965     
   88.905222842558416     
  -173.43383676694029     
  -17.962126015521648     
   5.4998667293364791     
   88.037716868860926     
  -173.56855271205669     
  -8.2876504485341158     
   5.7188760885596430     
   87.169718711854742     
  -173.63071009042071     
  0.70614147669516503     
   5.9357152044346755     
   86.301578401555318     
  -173.62541402934548     
   9.0723486115820062     
   6.1503841333563276     
   85.433621437945064     
  -173.55737141475862     
   16.859026813423824     
   6.3628837168021422     
   84.566150687624017     
  -173.43092871365795     
   24.109763071874092     
   6.5732155269317900     
   83.699448102113323     
  -173.25010549061889     
   30.864173325812917     
   6.7813818162804642     
   82.833776277910090     
  -173.01862419067530     
   37.158335940938478     
   6.9873854711730470     
   81.969379875755607     
  -172.73993667111824     
   43.025169426076069     
   7.1912299685265140     
   81.106486914326752     
  -172.41724790042269     
   48.494763887103389     
   7.3929193357436391     
   80.245309951647528     
  -172.05353717126940     
   53.594671381691178     
   7.5924581134321780     
   79.386047165879589     
  -171.65157713590673     
   58.350161837896003     
   7.7898513207110565     
   78.528883345734513     
  -171.21395092212251     
   62.784448514759049     
   7.9851044228891377     
   77.673990799533541     
  -170.74306755826180     
   66.918888157661570     
   8.1782233013233601     
   76.821530190895189     
  -170.24117589707936     
   70.773157325015688     
   8.3692142252818247     
   75.971651308109642     
  -169.71037721714174     
   74.365410807510486     
   8.5580838256540357     
   75.124493773476573     
  -169.15263663608539     
   77.712420361056274     
   8.7448390703653178     
   74.280187698177926     
  -168.56979348337748     
   80.829701873352562     
   8.9294872413655835     
   73.438854287671163     
  -167.96357071932732     
   83.731624518864507     
   9.1120359130743989     
   72.600606402034259     
  -167.33558353543586     
   86.431514056405874     
   9.2924929321747953     
   71.765549075245630     
  -166.68734718001281     
   88.941740510779169     
   9.4708663986577299     
   70.933779996980149     
  -166.02028412618196     
   91.273800527457553     
   9.6471646480275250     
   70.105389960109122     
  -165.33573062222604     
   93.438389648116441     
   9.8213962345862473     
   69.280463276803900     
  -164.63494269986515     
   95.445468822327854     
   9.9935699157218334     
   68.459078165844986     
  -163.91910168369770     
   97.304323341165770     
   10.163694637130975     
   67.641307113489148     
  -163.18931925863896     
   99.023617213217022     
   10.331779518913351     
   66.827217210018702     
  -162.44664212953984     
   100.61144210069122     
   10.497833842478871     
   66.016870463910379     
  -161.69205631378463     
   102.07536153444315     
   10.661867038214210     
   65.210324095370225     
  -160.92649110227632     
   103.42245091890268     
   10.823888673859040     
   64.407630810813586     
  -160.15082272038455     
   104.65933646152043     
   10.983908443546204     
   63.608839059770318     
  -159.36587769692315     
   105.79222493178396     
   11.141936157463538     
   62.813993275503172     
  -158.57243600993476     
   106.82693866064871     
   11.297981732098151     
   62.023134100553385     
  -157.77123396997990     
   107.76894027078175     
   11.452055181026914     
   61.236298598333562     
  -156.96296691794905     
   108.62336036516912     
   11.604166606219517     
   60.453520451750663     
  -156.14829171521026     
   109.39501963162560     
   11.754326189822855     
   59.674830149792705     
  -155.32782906797308     
   110.08845222805509     
   11.902544186397728     
   58.900255162932112     
  -154.50216567626268     
   110.70792348487250     
   12.048830915580886     
   58.129820108116142     
  -153.67185625012613     
   111.25745009593676     
   12.193196755147271     
   57.363546904054807     
  -152.83742537440659     
   111.74081622601751     
   12.335652134449072     
   56.601454917487011     
  -151.99936925271146     
   112.16158792836087     
   12.476207528209772     
   55.843561100997114     
  -151.15815734324875     
   112.52313019585348     
   12.614873450652778     
   55.089880122972041     
  -150.31423386677986     
   112.82861663707537     
   12.751660449945675     
   54.340424490200093     
  -149.46801924200179     
   113.08104534466271     
   12.886579102942246     
   53.595204663590295     
  -148.61991140191682     
   113.28324680543166     
   13.019640010205691     
   52.854229167458314     
  -147.77028705087608     
   113.43789743325478     
   13.150853791297417     
   52.117504692780805     
  -146.91950282012667     
   113.54752655112738     
   13.280231080316845     
   51.385036194803007     
  -146.06789637099322     
   113.61452800223891     
   13.407782521678534     
   50.656826985348083     
  -145.21578741097642     
   113.64116620449342     
   13.533518766113808     
   49.932878820159530     
  -144.36347866444271     
   113.62958556108244     
   13.657450466884828     
   49.213191981566588     
  -143.51125677273461     
   113.58181680319025     
   13.779588276199803     
   48.497765356767971     
  -142.65939314671067     
   113.49978449297841     
   13.899942841818689     
   47.786596511993665     
  -141.80814476301333     
   113.38531227971193     
   14.018524803839409     
   47.079681762783842     
  -140.95775492091551     
   113.24012972879406     
   14.135344791655140     
   46.377016240611674     
  -140.10845394794956     
   113.06587734733399     
   14.250413421073826     
   45.678593956072199     
  -139.26045986784453     
   112.86411171111003     
   14.363741291591579     
   44.984407858827559     
  -138.41397903001121     
   112.63631006632114     
   14.475338983812055     
   44.294449894491244     
  -137.56920670451382     
   112.38387542603040     
   14.585217057004433     
   43.608711058632913     
  -136.72632763881859     
   112.10813968249614     
   14.693386046792956     
   42.927181448057866     
  -135.88551659119986     
   111.81036902381142     
   14.799856462971421     
   42.249850309521065     
  -135.04693882352126     
   111.49176528791135     
   14.904638787436410     
   41.576706086002602     
  -134.21075058386194     
   111.15347268609800     
   15.007743472233278     
   40.907736460696157     
  -133.37709953871621     
   110.79657717390593     
   15.109180937709420     
   40.242928398824588     
  -132.54612520991191     
   110.42211304537933     
   15.208961570769436     
   39.582268187394632     
  -131.71795936207155     
   110.03106287856487     
   15.307095723227267     
   38.925741473013247     
  -130.89272639048232     
   109.62436275521544     
   15.403593710250528     
   38.273333297862493     
  -130.07054366981822     
   109.20290201363504     
   15.498465808892592     
   37.625028133926158     
  -129.25152190471596     
   108.76752845398973     
   15.591722256708135     
   36.980809915561089     
  -128.43576544131102     
   108.31904834107310     
   15.683373250448160     
   36.340662070510930     
  -127.62337257875296     
   107.85822937380080     
   15.773428944830654     
   35.704567549417924     
  -126.81443585844946     
   107.38580324351393     
   15.861899451383259     
   35.072508853936490     
  -126.00904233412311     
   106.90246572601144     
   15.948794837354539     
   34.444468063498235     
  -125.20727384117802     
   106.40888104807392     
   16.034125124690544     
   33.820426860811999     
  -124.40920723331746     
   105.90568022727153     
   16.117900289073617     
   33.200366556149682     
  -123.61491463161295     
   105.39346628491434     
   16.200130259020455     
   32.584268110484459     
  -122.82446363447609     
   104.87281255111033     
   16.280824915036646     
   31.972112157547414     
  -122.03791754034276     
   104.34426574469445     
   16.359994088825040     
   31.363879024828410     
  -121.25533554725754     
   103.80834714880498     
   16.437647562545365     
   30.759548753601162     
  -120.47677294364152     
   103.26555368071686     
   16.513795068122747     
   30.159101118014469     
  -119.70228129103614     
   102.71635816716858     
   16.588446286602810     
   29.562515643274921     
  -118.93190860478236     
   102.16121250621759     
   16.661610847551163     
   28.969771622985501     
  -118.16569951098575     
   101.60054634913243     
   16.733298328495220     
   28.380848135674619     
  -117.40369541336725     
   101.03477033649418     
   16.803518254406359     
   27.795724060551592     
  -116.64593463584353     
   100.46427493954857     
   16.872280097220560     
   27.214378092527490     
  -115.89245257379693     
   99.889432992199460     
   16.939593275395683     
   26.636788756527107     
  -115.14328182635543     
   99.310599817155691     
   17.005467153503709     
   26.062934421141900     
  -114.39845232772676     
   98.728113828002421     
   17.069911041856294     
   25.492793311637541     
  -113.65799147401674     
   98.142298311233759     
   17.132934196162086     
   24.926343522360792     
  -112.92192423668249     
   97.553460071389878     
   17.194545817214323     
   24.363563028553720     
  -112.19027328614706     
   96.961893284088688     
   17.254755050607251     
   23.804429697622062     
  -111.46305908651640     
   96.367876816287804     
   17.313570986480091     
   23.248921299879783     
  -110.74030001039424     
   95.771676995903391     
   17.371002659287178     
   22.697015518771487     
  -110.02201243292495     
   95.173547626467240     
   17.427059047593083     
   22.148689960624857     
  -109.30821082572646     
   94.573730570155504     
   17.481749073891525     
   21.603922163944414     
  -108.59890784645029     
   93.972455443883888     
   17.535081604446962     
   21.062689608251734     
  -107.89411443062116     
   93.369942306821855     
   17.587065449157748     
   20.524969722516882     
  -107.19383986331999     
   92.766398933500142     
   17.637709361439878     
   19.990739893180283     
  -106.49809187131874     
   92.162024949811808     
   17.687022038130273     
   19.459977471791497     
  -105.80687668419515     
   91.557008538884148     
   17.735012119408733     
   18.932659782280638     
  -105.12019912015353     
   90.951530461782596     
   17.781688188737597     
   18.408764127876029     
  -104.43806264169017     
   90.345761105820003     
   17.827058772818294     
   17.888267797688311     
  -103.76046943339651     
   89.739863614695906     
   17.871132341563925     
   17.371148072964104     
  -103.08742045628630     
   89.133992392527176     
   17.913917308087115     
   16.857382233040031     
  -102.41891551334234     
   88.528294525420307     
   17.955422028702358     
   16.346947560995670     
  -101.75495330440168     
   87.922909472410922     
   17.995654802942155     
   15.839821349026270     
  -101.09553148335860     
   87.317969729039575     
   18.034623873586227     
   15.335980903541897     
  -100.44064671039081     
   86.713600752503268     
   18.072337426703154     
   14.835403550004051     
  -99.790294704747026     
   86.109922417213554     
   18.108803591703797     
   14.338066637525639     
  -99.144470286617931     
   85.507046676431671     
   18.144030441405924     
   13.843947543217730     
  -98.503167436544686     
   84.905081598935723     
   18.178025992109390     
   13.353023676314987     
  -97.866379324552668     
   84.304127559593596     
   18.210798203681392     
   12.865272482083967     
  -97.234098367855722     
   83.704280941552085     
   18.242354979651193     
   12.380671445512341     
  -96.606316260794074     
   83.105632001154035     
   18.272704167313844     
   11.899198094808392     
  -95.983024020785422     
   82.508266299895112     
   18.301853557842396     
   11.420830004697587     
  -95.364212023536211     
   81.912264516681361     
   18.329810886408126     
   10.945544799539594     
  -94.749870039661104     
   81.317702453564706     
   18.356583832308328     
   10.473320156262293     
  -94.139987271259372     
   80.724651879088967     
   18.382180019101224     
   10.004133807128728     
  -93.534552382166197     
   80.133179882403667     
   18.406607014747593     
   9.5379635423406910     
  -92.933553533048169     
   79.543349243341694     
   18.429872331758695     
   9.0747872124737636     
  -92.336978413723102     
   78.955220103800556     
   18.451983427350108     
   8.6145827307820930     
  -91.744814262944601     
   78.368846546632582     
   18.472947703601147     
   8.1573280753401196     
  -91.157047913844849     
   77.784281337329659     
   18.492772507619431     
   7.7030012910459691     
  -90.573665803814890     
   77.201571968872358     
   18.511465131710334     
   7.2515804915013113     
  -89.994654014048336     
   76.620763582859510     
   18.529032813550931     
   6.8030438607482573     
  -89.419998287176909     
   76.041897890655648     
   18.545482736368161     
   6.3573696548978225     
  -88.849684052996992     
   75.465012809576066     
   18.560822029120899     
   5.9145362036230162     
  -88.283696456925171     
   74.890144354254957     
   18.575057766685607     
   5.4745219115450325     
  -87.722020374268254     
   74.317324863335372     
   18.588196970045331     
   5.0373052595148788     
  -87.164640437793238     
   73.746583799893912     
   18.600246606481754     
   4.6028648057721604     
  -86.611541059294041     
   73.177948780313713     
   18.611213589770013     
   4.1711791870153201     
  -86.062706443441684     
   72.611444038643853     
   18.621104780376093     
   3.7422271193738363     
  -85.518120613151851     
   72.047091452031893     
   18.629926985656500     
   3.3159873992728022     
  -84.977767427261611     
   71.484910699017178     
   18.637686960059991     
   2.8924389042121001     
  -84.441630597018985     
   70.924919423001086     
   18.644391405331156     
   2.4715605934661862     
  -83.909693701346470     
   70.367132190905522     
   18.650046970715628     
   2.0533315086880330     
  -83.381940209914688     
   69.811561995123782     
   18.654660253166693     
   1.6377307744258680     
  -82.858353494951245     
   69.258220060318308     
   18.658237797553102     
   1.2247375985772424     
  -82.338916844498868     
   68.707114434478399     
   18.660786096867930     
  0.81433127275039419     
  -81.823613486240276     
   68.158253086967534     
   18.662311592438222     
  0.40649117256457307     
  -81.312426588088016     
   67.611639520940457     
   18.662820674135325     
   1.1967578651502775E-003
  -80.805339291680966     
   67.067278584441624     
   18.662319680585643     
 -0.40157242711979657     
  -80.302334702297657     
   66.525169892142287     
   18.660814899381734     
 -0.80183675369580754     
  -79.803395928106582     
   65.985314912147373     
   18.658312567293489     
  -1.1996165086817381     
  -79.308506066265480     
   65.447710203777319     
   18.654818870479343     
  -1.5949318944467450     
  -78.817648239737153     
   64.912353054867765     
   18.650339944697244     
  -1.9878030290256523     
  -78.330805591825637     
   64.379238200775944     
   18.644881875515328     
  -2.3782499462685163     
  -77.847961305319814     
   63.848358716732832     
   18.638450698522103     
  -2.7662925960691771     
  -77.369098614944321     
   63.319706639079186     
   18.631052399536003     
  -3.1519508446444160     
  -76.894200815151237     
   62.793272986291896     
   18.622692914814188     
  -3.5352444748516714     
  -76.423251267754054     
   62.269045548408940     
   18.613378131260472     
  -3.9161931865864092     
  -75.956233426140983     
   61.747013586869969     
   18.603113886632180     
  -4.2948165972123604     
  -75.493130824239458     
   61.227162352317009     
   18.591905969745909     
  -4.6711342420394519     
  -75.033927106597076     
   60.709477395489785     
   18.579760120681978     
  -5.0451655748712723     
  -74.578606026130899     
   60.193942597429327     
   18.566682030987490     
  -5.4169299685782253     
  -74.127151456650182     
   59.680540477881955     
   18.552677343877885     
  -5.7864467157275161     
  -73.679547403066067     
   59.169252483788121     
   18.537751654436867     
  -6.1537350292587760     
  -73.235778009437666     
   58.660058668156928     
   18.521910509814578     
  -6.5188140432059365     
  -72.795827569426478     
   58.152938455147257     
   18.505159409423918     
  -6.8817028134570357     
  -72.359680531012884     
   57.647869493916865     
   18.487503805134917     
  -7.2424203185590894     
  -71.927321509808507     
   57.144828296190958     
   18.468949101467025     
  -7.6009854605775784     
  -71.498735297587075     
   56.643791558035112     
   18.449500655779214     
  -7.9574170659738011     
  -71.073906860901801     
   56.144732480640641     
   18.429163778457845     
  -8.3117338865442907     
  -70.652821367297008     
   55.647625763273957     
   18.407943733102091     
  -8.6639546003977230     
  -70.235464174072447     
   55.152443407919556     
   18.385845736706937     
  -9.0140978129541782     
  -69.821820848513056     
   54.659156370601792     
   18.362874959843566     
  -9.3621820580148025     
  -69.411877175733537     
   54.167735974251933     
   18.339036526837056     
  -9.7082257988439462     
  -69.005619155926652     
   53.678150778590535     
   18.314335515941327     
  -10.052247429296489     
  -68.603033025087214     
   53.190369078634774     
   18.288776959511196     
  -10.394265275001693     
  -68.204105256997465     
   52.704358786728484     
   18.262365844171441     
  -10.734297594559438     
  -67.808822566096993     
   52.220085094994012     
   18.235107110982835     
  -11.072362580794383     
  -67.417171927884539     
   51.737514275591195     
   18.207005655604959     
  -11.408478362041146     
  -67.029140570817603     
   51.256609736828935     
   18.178066328455817     
  -11.742663003462662     
  -66.644715997791394     
   50.777334780487386     
   18.148293934868029     
  -12.074934508424493     
  -66.263885986937723     
   50.299652078352260     
   18.117693235241614     
  -12.405310819882706     
  -65.886638596350096     
   49.823521376027017     
   18.086268945193201     
  -12.733809821838662     
  -65.512962186029881     
   49.348904541849578     
   18.054025735701575     
  -13.060449340808646     
  -65.142845401966014     
   48.875758843482522     
   18.020968233249523     
  -13.385247147340168     
  -64.776277210639890     
   48.404043147651130     
   17.987101019961781     
  -13.708220957584341     
  -64.413246887032514     
   47.933714275345409     
   17.952428633739061     
  -14.029388434876848     
  -64.053744029967419     
   47.464727393417704     
   17.916955568388047     
  -14.348767191388053     
  -63.697758574516790     
   46.997037816445065     
   17.880686273747202     
  -14.666374789801585     
  -63.345280790893440     
   46.530598769096372     
   17.843625155808361     
  -14.982228745029126     
  -62.996301300125225     
   46.065362408319643     
   17.805776576833949     
  -15.296346525984603     
  -62.650811082062823     
   45.601280996180101     
   17.767144855469741     
  -15.608745557376231     
  -62.308801474591476     
   45.138302856199552     
   17.727734266853066     
  -15.919443221570642     
  -61.970264203169975     
   44.676378969071592     
   17.687549042716292     
  -16.228456860480815     
  -61.635191360901942     
   44.215455199683142     
   17.646593371485572     
  -16.535803777500327     
  -61.303575446904333     
   43.755478818583939     
   17.604871398374634     
  -16.841501239507007     
  -60.975409355764938     
   43.296395379715094     
   17.562387225473572     
  -17.145566478872453     
  -60.650686390417086     
   42.838147130097049     
   17.519144911832498     
  -17.448016695565858     
  -60.329400286941350     
   42.380678716232914     
   17.475148473539896     
  -17.748869059274629     
  -60.011545196569614     
   41.923929053995323     
   17.430401883795621     
  -18.048140711587720     
  -59.697115728664642     
   41.467840011497429     
   17.384909072978349     
  -18.345848768230823     
  -59.386106928578414     
   41.012347284091298     
   17.338673928707394     
  -18.642010321362143     
  -59.078514323947722     
   40.557390598099531     
   17.291700295898693     
  -18.936642441908162     
  -58.774333894461982     
   40.102902269656724     
   17.243991976814929     
  -19.229762181962922     
  -58.473562127439550     
   39.648818060235548     
   17.195552731109508     
  -19.521386577261485     
  -58.176195991987790     
   39.195068675532760     
   17.146386275864351     
  -19.811532649683766     
  -57.882232976921287     
   38.741585437295470     
   17.096496285621310     
  -20.100217409841417     
  -57.591671086141574     
   38.288295295516235     
   17.045886392407031     
  -20.387457859735338     
  -57.304508871425199     
   37.835127591989092     
   16.994560185751116     
  -20.673270995450110     
  -57.020745414485290     
   37.382003967974804     
   16.942521212697461     
  -20.957673809948144     
  -56.740380384725469     
   36.928850767972044     
   16.889772977808480     
  -21.240683295919865     
  -56.463414003965681     
   36.475585846783652     
   16.836318943162183     
  -21.522316448705073     
  -56.189847110114798     
   36.022130890989303     
   16.782162528341779     
  -21.802590269301433     
  -55.919681128432387     
   35.568400319448898     
   16.727307110417726     
  -22.081521767437614     
  -55.652918126036511     
   35.114310734991996     
   16.671756023921951     
  -22.359127964741507     
  -55.389560795524076     
   34.659772651494954     
   16.615512560814071     
  -22.635425897981918     
  -55.129612500637862     
   34.204697393509086     
   16.558579970439386     
  -22.910432622408976     
  -54.873077270186549     
   33.748991222608211     
   16.500961459478411     
  -23.184165215174488     
  -54.619959836016982     
   33.292560174943020     
   16.442660191887754     
  -23.456640778851288     
  -54.370265634704914     
   32.835304892473253     
   16.383679288832049     
  -23.727876445058072     
  -54.124000848011370     
   32.377126475491700     
   16.324021828606703     
  -23.997889378176723     
  -53.881172399445177     
   31.917920033192331     
   16.263690846551267     
  -24.266696779173319     
  -53.641787999196239     
   31.457579780222730     
   16.202689334953021     
  -24.534315889548427     
  -53.405856150844564     
   30.995996127800346     
   16.141020242940648     
  -24.800763995375249     
  -53.173386179886066     
   30.533055685300077     
   16.078686476367579     
  -25.066058431480585     
  -52.944388262246306     
   30.068642603085678     
   16.015690897684781     
  -25.330216585743003     
  -52.718873442723172     
   29.602637088913070     
   15.952036325802609     
  -25.593255903511206     
  -52.496853664556319     
   29.134915425827668     
   15.887725535941483     
  -25.855193892169751     
  -52.278341798862613     
   28.665350164293862     
   15.822761259470910     
  -26.116048125848490     
  -52.063351672630404     
   28.193810662519670     
   15.757146183736628     
  -26.375836250261713     
  -51.851898092661514     
   27.720160206119075     
   15.690882951875397     
  -26.634575987721160     
  -51.643996891115620     
   27.244260354320328     
   15.623974162617094     
  -26.892285142295091     
  -51.439664938458222     
   26.765965002938067     
   15.556422370073692     
  -27.148981605143582     
  -51.238920200936178     
   26.285126777698615     
   15.488230083514685     
  -27.404683360021178     
  -51.041781750103439     
   25.801589512330139     
   15.419399767128528     
  -27.659408488968342     
  -50.848269828760962     
   25.315195720476964     
   15.349933839769612     
  -27.913175178192382     
  -50.658405860857386     
   24.825778754446898     
   15.279834674690292     
  -28.166001724145030     
  -50.472212520199037     
   24.333169786898686     
   15.209104599257458     
  -28.417906539812517     
  -50.289713746797297     
   23.837190540710100     
   15.137745894653110     
  -28.668908161223868     
  -50.110934817741963     
   23.337660299781291     
   15.065760795558383     
  -28.919025254181953     
  -49.935902365493611     
   22.834387385787565     
   14.993151489820445     
  -29.168276621245944     
  -49.764644460100200     
   22.327178299446381     
   14.919920118101617     
  -29.416681208953325     
  -49.597190622854356     
   21.815827168786434     
   14.846068773510138     
  -29.664258115308186     
  -49.433571919088450     
   21.300125414129411     
   14.771599501211835     
  -29.911026597552109     
  -49.273820978482490     
   20.779852616187089     
   14.696514298022038     
  -30.157006080207964     
  -49.117972083861090     
   20.254782722451623     
   14.620815111976972     
  -30.402216163451229     
  -48.966061213442700     
   19.724679956437249     
   14.544503841883886     
  -30.646676631769253     
  -48.818126113769424     
   19.189298759929851     
   14.467582336849043     
  -30.890407462986357     
  -48.674206373069943     
   18.648386200283483     
   14.390052395782782     
  -31.133428837610445     
  -48.534343476567820     
   18.101675780678342     
   14.311915766880709     
  -31.375761148572405     
  -48.398580908212729     
   17.548894818954270     
   14.233174147080085     
  -31.617425011335605     
  -48.266964197070578     
   16.989754482481665     
   14.153829181490426     
  -31.858441274424418     
  -48.139541038451959     
   16.423959591636002     
   14.073882462797245     
  -32.098831030374328     
  -48.016361341514695     
   15.851197156688446     
   13.993335530637879     
  -32.338615627135219     
  -47.897477362839524     
   15.271146457348165     
   13.912189870948188     
  -32.577816679953337     
  -47.782943764409417     
   14.683468312805930     
   13.830446915278968     
  -32.816456083744526     
  -47.672817752063366     
   14.087813321227872     
   13.748108040080741     
  -33.054556026005066     
  -47.567159152154161     
   13.483812965641251     
   13.665174565955603     
  -33.292139000272734     
  -47.466030554911853     
   12.871086691761054     
   13.581647756874684     
  -33.529227820171819     
  -47.369497404723646     
   12.249232745448497     
   13.497528819359735     
  -33.765845634081465     
  -47.277628159132782     
   11.617835780699684     
   13.412818901627222     
  -34.002015940456239     
  -47.190494390777530     
   10.976457427353127     
   13.327519092693285     
  -34.237762603833367     
  -47.108170960072385     
   10.324643329224379     
   13.241630421437755     
  -34.473109871571303     
  -47.030736135103204     
   9.6619140918844586     
   13.155153855625388     
  -34.708082391357600     
  -46.958271779414069     
   8.9877718262231596     
   13.068090300882309     
  -34.942705229532926     
  -46.890863490717393     
   8.3016910857414885     
   12.980440599625581     
  -35.177003890278655     
  -46.828600807574333     
   7.6031255328993748     
   12.892205529943675     
  -35.411004335712782     
  -46.771577366077587     
   6.8914978999791119     
   12.803385804425508     
  -35.644733006957551     
  -46.719891131827744     
   6.1662067038008566     
   12.713982068935522     
  -35.878216846240989     
  -46.673644581549240     
   5.4266180960639776     
   12.623994901332194     
  -36.111483320059428     
  -46.632944945828761     
   4.6720668070298990     
   12.533424810127176     
  -36.344560443535947     
  -46.597904444776034     
   3.9018558412153346     
   12.442272233082056     
  -36.577476805962796     
  -46.568640525966920     
   3.1152488367147404     
   12.350537535739623     
  -36.810261597676948     
  -46.545276159691561     
   2.3114758120265360     
   12.258221009886244     
  -37.042944638303929     
  -46.527940091101357     
   1.4897214009905835     
   12.165322871941809     
  -37.275556406483169     
  -46.516767180593931     
  0.64913229012761031     
   12.071843261273417     
  -37.508128071155696     
  -46.511898688417972     
 -0.21119608174941584     
   11.977782238428784     
  -37.740691524524323     
  -46.513482659031098     
  -1.0922123219309532     
   11.883139783285039     
  -37.973279416800509     
  -46.521674251445575     
  -1.9949215066140875     
   11.787915793108315     
  -38.205925192835991     
  -46.536636162745182     
  -2.9203808946498722     
   11.692110080519258     
  -38.438663130791490     
  -46.558539019455054     
  -3.8697110116266304     
   11.595722371359171     
  -38.671528382970237     
  -46.587561852042256     
  -4.8440920967409404     
   11.498752302451233     
  -38.904557018957256     
  -46.623892542767813     
  -5.8447769070346638     
   11.401199419250807     
  -39.137786071238111     
  -46.667728369570575     
  -6.8730870129458355     
   11.303063173378419     
  -39.371253583467450     
  -46.719276522167668     
  -7.9304262339169487     
   11.204342920028575     
  -39.604998661570178     
  -46.778754718922045     
  -9.0182782943424442     
   11.105037915247060     
  -39.839061527882805     
  -46.846391806129610     
  -10.138221690788406     
   11.005147313068848     
  -40.073483578570162     
  -46.922428468810523     
  -11.291926163610341     
   10.904670162508149     
  -40.308307444529774     
  -47.007117915037604     
  -12.481171570241823     
   10.803605404391547     
  -40.543577056071911     
  -47.100726701814416     
  -13.707843832324620     
   10.701951868024423     
  -40.779337711652829     
  -47.203535530556849     
  -14.973954856700198     
   10.599708267680178     
  -41.015636150959182     
  -47.315840191982105     
  -16.281641968305742     
   10.496873198900927     
  -41.252520632705995     
  -47.437952506744395     
  -17.633186736258768     
   10.393445134597449     
  -41.490041017491031     
  -47.570201407266339     
  -19.031018906856595     
   10.289422420935258     
  -41.728248856131856     
  -47.712934049067762     
  -20.477734798180062     
   10.184803272992518     
  -41.967197483904656     
  -47.866517060054107     
  -21.976106957583344     
   10.079585770174457     
  -42.206942121210389     
  -48.031337862235986     
  -23.529099035106572     
   9.9737678513676222     
  -42.447539981128472     
  -48.207806104999278     
  -25.139886165434564     
   9.8673473098159210     
  -42.689050384519078     
  -48.396355251240045     
  -26.811865649613370     
   9.7603217876989046     
  -42.931534883256205     
  -48.597444243612145     
  -28.548685573851934     
   9.6526887703910269     
  -43.175057392328775     
  -48.811559385416032     
  -30.354256654114600     
   9.5444455803787882     
  -43.419684331568121     
  -49.039216310321891     
  -32.232787022201812     
   9.4355893708106287     
  -43.665484777876401     
  -49.280962212988413     
  -34.188797173018081     
   9.3261171186521530     
  -43.912530628888327     
  -49.537378191786040     
  -36.227161503187816     
   9.2160256174168325     
  -44.160896779125451     
  -49.809081903059955     
  -38.353128866038695     
   9.1053114694394885     
  -44.410661309806983     
  -50.096730369555239     
  -40.572370398161212     
   8.9939710776568713     
  -44.661905693599728     
  -50.401023147541451     
  -42.891009088270444     
   8.8820006368561852     
  -44.914715015757835     
  -50.722705715703476     
  -45.315674950540007     
   8.7693961243486438     
  -45.169178213241686     
  -51.062573277832534     
  -47.853545305188618     
   8.6561532900209102     
  -45.425388333605312     
  -51.421474867621441     
  -50.512410930804464     
   8.5422676457125508     
  -45.683442815648377     
  -51.800317949602487     
  -53.300729342673208     
   8.4277344538623513     
  -45.943443794071563     
  -52.200073419672520     
  -56.227704949140055     
   8.3125487153604070     
  -46.205498430637725     
  -52.621781206791084     
  -59.303359043806680     
   8.1967051565362876     
  -46.469719274653748     
  -53.066556399619628     
  -62.538629815341530     
   8.0801982152060621     
  -46.736224655960889     
  -53.535596123234697     
  -65.945462698965670     
   7.9630220256925375     
  -47.005139114002660     
  -54.030187093476925     
  -69.536936067851045     
   7.8451704027235678     
  -47.276593867021326     
  -54.551714113985824     
  -73.327381024773928     
   7.7266368241024761     
  -47.550727325985463     
  -55.101669471671613     
  -77.332539225669080     
   7.6074144120323863     
  -47.827685658454307     
  -55.681663515864145     
  -81.569722306213379     
   7.4874959129623679     
  -48.107623408326866     
  -56.293436433160736     
  -86.058012760964132     
   7.3668736758073967     
  -48.390704178231928     
  -56.938871528867949     
  -90.818480094059623     
   7.2455396283760072     
  -48.677101382378041     
  -57.620010129573416     
  -95.874434617439078     
   7.1234852518187139     
  -48.966999078674981     
  -58.339068389204193     
  -101.25172502406535     
   7.0007015528863876     
  -49.260592890465205     
  -59.098456326884701     
  -106.97906792650627     
   6.8771790337602479     
  -49.558091029623249     
  -59.900799336333478     
  -113.08844963270724     
   6.7529076591833093     
  -49.859715434735534     
  -60.748962708578802     
  -119.61557117764526     
   6.6278768205862448     
  -50.165703040238000     
  -61.646079492411125     
  -126.60039039939326     
   6.5020752968577193     
  -50.476307195020055     
  -62.595582420406600     
  -134.08773314873346     
   6.3754912113592139     
  -50.791799252118622     
  -63.601240419022076     
  -142.12803528220334     
   6.2481119847257443     
  -51.112470354875278     
  -64.667200683638626     
  -150.77819356783417     
   6.1199242829250116     
  -51.438633449422859     
  -65.798037135397351     
  -160.10259762440512     
   5.9909139599662673     
  -51.770625558805314     
  -66.998806617580428     
  -170.17433241463999     
   5.8610659945539529     
  -52.108810360625981     
  -68.275114110690197     
  -181.07663897276049     
   5.7303644198667092     
  -52.453581118160180     
  -69.633188902985935     
  -192.90464296272901     
   5.5987922455056216     
  -52.805364024730657     
  -71.079973725206372     
  -205.76746211450208     
   5.4663313704914138     
  -53.164622033271343     
  -72.623229691065177     
  -219.79073754810699     
   5.3329624859923950     
  -53.531859258055690     
  -74.271660222675933     
  -235.11974126853968     
   5.1986649662249036     
  -53.907626054317859     
  -76.035058282190022     
  -251.92316071582295     
   5.0634167456754620     
  -54.292524904992220     
  -77.924481987558664     
  -270.39779044618456     
   4.9271941804350803     
  -54.687217273500892     
  -79.952465415905095     
  -290.77432903347125     
   4.7899718909935904     
  -55.092431619249787     
  -82.133272883656076     
  -313.32464911560993     
   4.6517225832922975     
  -55.508972820838991     
  -84.483207752023205     
  -338.37092436047709     
   4.5124168441460597     
  -55.937733314430858     
  -87.020989684726729     
  -366.29723405407765     
   4.3720229062801677     
  -56.379706335993021     
  -89.768218940132371     
  -397.56438789893730     
   4.2305063771282514     
  -56.836001762966774     
  -92.749951849374341     
  -432.72908827390137     
   4.0878299241297746     
  -57.307865192618770     
  -95.995420011428536     
  -472.46889566616136     
   3.9439529074466582     
  -57.796701084469667     
  -99.538936728924824     
  -517.61512606274175     
   3.7988309486445866     
  -58.304101051727955     
  -103.42105017439530     
  -569.19669576940453     
   3.6524154207533019     
  -58.831878740645621     
  -107.69002539266594     
  -628.49924004535103     
   3.5046528409423612     
  -59.382113228359792     
  -112.40376969300597     
  -697.14601495943589     
   3.3554841414043932     
  -59.957203564605322     
  -117.63236480520186     
  -777.20996524193663     
   3.2048437863071437     
  -60.559938075479607     
  -123.46143954451625     
  -871.37239195206439     
   3.0526586919276637     
  -61.193583505551302     
  -129.99673248415689     
  -983.14847240751351     
   2.8988468918908814     
  -61.862001201829713     
  -137.37034602721309     
  -1117.2259534023992     
   2.7433158675681115     
  -62.569800918592087     
  -145.74954067773126     
  -1279.9406855244870     
   2.5859604315691875     
  -63.322547509834315     
  -155.34909581916472     
  -1480.1252536697716     
   2.4266600039886397     
  -64.127045337436471     
  -166.45003522168827     
  -1730.0027164417570     
   2.2652750466324720     
  -64.991733064478169     
  -179.42505559500117     
  -2048.3262883492198     
   2.1016423022755486     
  -65.927264460359751     
  -194.78750275762067     
  -2459.3450697024491     
   1.9355682919657036     
  -66.947314694204749     
  -213.23259078038865     
  -3015.0020376344728     
   1.7668201921309723     
  -68.070008936312362     
  -235.84510606264772     
  -3745.0719355174219     
   1.5951126211283111     
  -69.319454565416521     
  -263.93314557902778     
  -4905.9758557235746     
   1.4200877466821511     
  -70.731107340606513     
  -300.72796449695545     
  -6179.9084977548837     
   1.2412838674822553     
  -72.350620447424163     
  -347.07727823011606     
  -9946.9644870512439     
   1.0580826620546422     
  -74.272512422706995     
  -421.67951188300214     
  -9775.0628486263886     
  0.86961314869160022     
  -76.564192410533707     
  -494.99248324769849     
  -35397.443397427392     
  0.67455587959187846     
  -79.702856890474052     
  -760.47330872841007     
   7874.7069729022405     
  0.47066882148259681     
  -83.357572678374112     
  -701.41300643164448     
  -298422.49345005030     
  0.25322820703630139     
  -92.460059462721119     
  -2939.5817073070739     
  -237163.05336546243     
   0.0000000000000000     
  -111.60477524985839     
  -4718.3046075480042     
  -237163.05336546243     
   260.56878901211957     
  -22097.790608369829     
   7315811577.1864386     
  -1807651910994856.5     
   260.55219938117739     
  -12889.123186981520     
   1892855844.2018700     
  -2203845361596241.2     
   260.55116177884054     
  -12624.821020031284     
   1354791472.0907536     
  -83984218575610.547     
   260.55006115708971     
  -12388.313400912370     
   1332618178.6667893     
  -494212669404723.50     
   260.54889383029820     
  -12148.096508471137     
   1191518575.2495527     
  -316730912246276.00     
   260.54765590798598     
  -11912.914669258069     
   1093731429.4339299     
  -291526243680867.38     
   260.54634328423964     
  -11680.307401584163     
   996401059.18152070     
  -240521119178599.41     
   260.54495162664659     
  -11450.933564601353     
   909564354.39933109     
  -204494176919132.69     
   260.54347636472676     
  -11224.583614183606     
   829726204.46432805     
  -172370650598121.62     
   260.54191267784262     
  -11001.289765104901     
   756952875.84764147     
  -145631465037401.66     
   260.54025548257090     
  -10781.016927413822     
   690464834.78257012     
  -122946803891611.14     
   260.53849941951665     
  -10563.748748476139     
   629765355.91290283     
  -103806992419772.23     
   260.53663883955198     
  -10349.463658997918     
   574344436.31909418     
  -87634749052955.062     
   260.53466778946029     
  -10138.141542910118     
   523749987.77338082     
  -73976875792061.688     
   260.53257999696785     
  -9929.7618796042680     
   477564885.93981731     
  -62441964668573.484     
   260.53036885514427     
  -9724.3042603938047     
   435408644.93464512     
  -52701142118664.883     
   260.52802740615300     
  -9521.7482460128958     
   396933102.90424013     
  -44475935087611.844     
   260.52554832433339     
  -9322.0734059940478     
   361820000.15375805     
  -37531119980173.820     
   260.52292389859679     
  -9125.2593072994223     
   329778337.45649856     
  -31667853377388.723     
   260.52014601411798     
  -8931.2855175027798     
   300542095.64146352     
  -26718126799478.156     
   260.51720613330525     
  -8740.1316041320570     
   273868084.60570276     
  -22539951404594.164     
   260.51409527603084     
  -8551.7771355114746     
   249534017.83516032     
  -19013366146811.070     
   260.51080399910677     
  -8366.2016788168530     
   227336718.85326517     
  -16037016555753.135     
   260.50732237498920     
  -8183.3848019397101     
   207090492.04519039     
  -13525271946373.938     
   260.50363996969617     
  -8003.3060730285488     
   188625635.99541992     
  -11405799524786.910     
   260.49974581992535     
  -7825.9450598119374     
   171787071.90557557     
  -9617498434369.3145     
   260.49562840935818     
  -7651.2813301836668     
   156433096.35485843     
  -8108762054131.5771     
   260.49127564413845     
  -7479.2944521333793     
   142434236.13562939     
  -6836004854018.7871     
   260.48667482751495     
  -7309.9639936688973     
   129672202.55533165     
  -5762419830008.0566     
   260.48181263363892     
  -7143.2695227497461     
   118038932.31141709     
  -4856925705247.6289     
   260.47667508050904     
  -6979.1906072871079     
   107435712.10086703     
  -4093279391357.5825     
   260.47124750205808     
  -6817.7068152725305     
   97772375.449028313     
  -3449323548495.9785     
   260.46551451937756     
  -6658.7977146572039     
   88966570.645818785     
  -2906353281614.5146     
   260.45946001107944     
  -6502.4428732601391     
   80943087.866138622     
  -2448578449600.2920     
   260.45306708279497     
  -6348.6218588846286     
   73633246.639129281     
  -2062671478298.7314     
   260.44631803581501     
  -6197.3142392818418     
   66974332.967242129     
  -1737383565092.7507     
   260.43919433487724     
  -6048.4995821721968     
   60909086.825246215     
  -1463221881111.6560     
   260.43167657511049     
  -5902.1574550226760     
   55385231.336201668     
  -1232175754668.3706     
   260.42374444814777     
  -5758.2674251734443     
   50355043.757387191     
  -1037486172077.2744     
   260.41537670742446     
  -5616.8090599610241     
   45774961.914902240     
  -873450405733.25012     
   260.40655113268025     
  -5477.7619264502355     
   41605225.786764100     
  -735257787037.70667     
   260.39724449368975     
  -5341.1055913780447     
   37809547.858153932     
  -618850188463.97229     
   260.38743251324689     
  -5206.8196215255393     
   34354813.578073189     
  -520804835269.45166     
   260.37708982943616     
  -5074.8835831815040     
   31210806.395166300     
  -438235086428.02509     
   260.36618995722625     
  -4945.2770424185692     
   28349956.526561148     
  -368706623247.08533     
   260.35470524942559     
  -4817.9795650383030     
   25747111.798406761     
  -310166870077.18280     
   260.34260685704595     
  -4692.9707164049996     
   23379327.535710372     
  -260885242941.48990     
   260.32986468912299     
  -4570.2300615704053     
   21225675.003543776     
  -219402819680.90286     
   260.31644737204880     
  -4449.7371651112026     
   19267066.088329542     
  -184489816878.03372     
   260.30232220847591     
  -4331.4715911434696     
   17486093.142815258     
  -155109710204.70569     
   260.28745513585676     
  -4215.4129033147319     
   15866882.651978267     
  -130388959091.40668     
   260.27181068468792     
  -4101.5406647154477     
   14394961.518202893     
  -109591462834.14912     
   260.25535193653303     
  -3989.8344378278957     
   13057134.856991846     
  -92097003021.277893     
   260.23804048190215     
  -3880.2737845466427     
   11841374.380742349     
  -77383058913.836533     
   260.21983637806983     
  -3772.8382660968409     
   10736716.447032701     
  -65009471547.964714     
   260.20069810691831     
  -3667.5074429519977     
   9733168.8885433041     
  -54605503419.255615     
   260.18058253289439     
  -3564.2608748612570     
   8821625.9347237833     
  -45858925500.180878     
   260.15944486117149     
  -3463.0781207880805     
   7993790.5269875871     
  -38506817447.699936     
   260.13723859611059     
  -3363.9387388407226     
   7242103.3368616328     
  -32327806187.062477     
   260.11391550011348     
  -3266.8222862418306     
   6559677.9776301775     
  -27135524922.832256     
   260.08942555296181     
  -3171.7083193108374     
   5940241.8224942740     
  -22773096098.988895     
   260.06371691173285     
  -3078.5763934092879     
   5378082.0014565047     
  -19108483802.979282     
   260.03673587138019     
  -2987.4060628939346     
   4867996.0622925442     
  -16030573452.285780     
   260.00842682606043     
  -2898.1768811349775     
   4405246.9630740061     
  -13445869790.241686     
   259.97873223128033     
  -2810.8684004466736     
   3985521.9754652535     
  -11275713752.416523     
   259.94759256692765     
  -2725.4601720865862     
   3604895.1734618237     
  -9453937035.2991695     
   259.91494630123475     
  -2641.9317462529466     
   3259793.2106472175     
  -7924886731.3926096     
   259.88072985570767     
  -2560.2626720792468     
   2946964.0800879952     
  -6641760697.8515091     
   259.84487757103130     
  -2480.4324976444314     
   2663448.6186404107     
  -5565205904.9371662     
   259.80732167393614     
  -2402.4207699910935     
   2406554.5001028748     
  -4662137577.4503593     
   259.76799224498012     
  -2326.2070351777525     
   2173832.5167758572     
  -3904745046.0938420     
   259.72681718716291     
  -2251.7708383164827     
   1963054.9401786309     
  -3269654578.9375162     
   259.68372219524605     
  -2179.0917236489090     
   1772195.7843200786     
  -2737224576.3212395     
   259.63863072560082     
  -2108.1492346522341     
   1599412.8062512702     
  -2290952273.5463963     
   259.59146396634640     
  -2038.9229141460373     
   1443031.0931306346     
  -1916974433.7748766     
   259.54214080747215     
  -1971.3923044384685     
   1301528.0937505257     
  -1603647059.4233558     
   259.49057781055700     
  -1905.5369475160928     
   1173519.9744334766     
  -1341191806.9266312     
   259.43668917760817     
  -1841.3363852431626     
   1057749.1791690204     
  -1121398479.8461289     
   259.38038671843645     
  -1778.7701596170000     
   953073.09012062172     
  -937374749.42131793     
   259.32157981586454     
  -1717.8178130727863     
   858453.69322200457     
  -783335653.63590705     
   259.26017538792951     
  -1658.4588888185458     
   772948.16010974534     
  -654426576.40556931     
   259.19607784608587     
  -1600.6729312342832     
   695700.26524249720     
  -546574379.91912603     
   259.12918904823931     
  -1544.4394863415534     
   625932.56684694148     
  -456362257.90018409     
   259.05940824524458     
  -1489.7381023164021     
   562939.28346461267     
  -380924540.40967238     
   258.98663201927798     
  -1436.5483300969772     
   506079.80423655803     
  -317858261.46986657     
   258.91075421224230     
  -1384.8497240647175     
   454772.77969841601     
  -265148867.42951053     
   258.83166584208340     
  -1334.6218428017869     
   408490.73877368867     
  -221107780.80648518     
   258.74925500457823     
  -1285.8442499883545     
   366755.18778020400     
  -184319944.59802672     
   258.66340675780305     
  -1238.4965152973864     
   329132.15014405508     
  -153599813.29338232     
   258.57400298609468     
  -1192.5582157425649     
   295228.09750181419     
  -127954218.23694995     
   258.48092223987453     
  -1148.0089359208882     
   264686.27606420277     
  -106551761.00085096     
   258.38403954721537     
  -1104.8282731618206     
   237183.25776126745     
  -88695232.297451079     
   258.28322619248087     
  -1062.9958242610221     
   212426.17880987533     
  -73804717.297194764     
   258.17834945675702     
  -1022.4912445555724     
   190148.87399234809     
  -61382641.027115621     
   258.06927231411822     
  -983.29402675852111     
   170113.22121652888     
  -51053457.095494419     
   257.95585307701407     
  -945.38436922993969     
   152092.90190617944     
  -42367688.627081022     
   257.83794498322845     
  -908.73981342262698     
   135921.35748026121     
  -35399063.417125784     
   257.71539571593240     
  -873.34831641414462     
   121310.08976250130     
  -28715890.797700737     
   257.58804684732388     
  -839.15748454571178     
   108492.75227192242     
  -26081739.458038270     
   257.45573319520724     
  -806.27178221277666     
   95903.745156850273     
  -14166002.078931054     
   257.31828208060091     
  -774.18651413312671     
   88509.708010770977     
  -36556410.440332569     
   257.17551247306579     
  -744.76333918768626     
   67876.000418868527     
  -5976542.4656044208     
   255.64444565168944     
  -517.44350832342650     
   23051.931926835372     
  -1279697.4837857827     
   254.47491618223944     
  -426.17817651023302     
   13454.200798442005     
  -739250.67700314580     
   253.48200870412595     
  -372.76812271183201     
   7909.8207209184093     
  -337669.31577784684     
   252.59424869379308     
  -339.55031877807454     
   5377.3008525845580     
  -216494.57614527328     
   251.77559829942427     
  -316.72308781787564     
   3753.5915314950089     
  -134867.08109150128     
   251.00514322880937     
  -300.48388793086622     
   2742.0884233087486     
  -93041.199294691294     
   250.26961779288891     
  -288.51796830109794     
   2044.2794285985642     
  -65742.218059899766     
   249.56007239640772     
  -279.52923774672826     
   1551.2127931493162     
  -48355.581739664085     
   248.87018882603340     
  -272.67984093860036     
   1188.5459301018352     
  -36420.870036582412     
   248.19534855965571     
  -267.42000260127713     
   915.38940482746739     
  -28053.044010032219     
   247.53208140812004     
  -263.36905015232787     
   704.99157475222580     
  -21986.633219813124     
   246.87772143893736     
  -260.25634165143828     
   540.09182560362729     
  -17491.163652444386     
   246.23018285928671     
  -257.88384184190346     
   408.90809821029421     
  -14089.150289252453     
   245.58780878732250     
  -256.10347291877548     
   303.23947104090098     
  -11469.847977857962     
   244.94926613534491     
  -254.80233521315580     
   217.21561120696623     
  -9422.0642692582169     
   244.31347067512786     
  -253.89292086216955     
   146.55012918752954     
  -7799.6119951768542     
   243.67953244234243     
  -253.30641294114147     
   88.053039223703223     
  -6498.8585879249167     
   243.04671519681929     
  -252.98800134354656     
   39.311599814266302     
  -5444.9990025255011     
   242.41440581284985     
  -252.89353707577257     
  -1.5258927046749942     
  -4583.0967204961416     
   241.78209082244476     
  -252.98709960280524     
  -35.899118108395989     
  -3872.1950455640253     
   241.14933820090198     
  -253.23919885045157     
  -64.940580950126204     
  -3281.3375567096273     
   240.51578305424559     
  -253.62542683439051     
  -89.550612625448437     
  -2786.8348001625500     
   239.88111625153695     
  -254.12543305002077     
  -110.45187362666752     
  -2370.3523798863507     
   239.24507530794580     
  -254.72213652527699     
  -128.22951647581516     
  -2017.5531901341981     
   238.60743700788603     
  -255.40111322997109     
  -143.36116540182167     
  -1717.1191334927626     
   237.96801138754088     
  -256.15011504073317     
  -156.23955890301738     
  -1460.0370810359054     
   237.32663678961651     
  -256.95868853051769     
  -167.18983701078670     
  -1239.0713039767945     
   236.68317577131978     
  -257.81787030252121     
  -176.48287179061262     
  -1048.3694154142418     
   236.03751169684267     
  -258.71994158801328     
  -184.34564240621944     
  -883.16487569751905     
   235.38954588315642     
  -259.65822914146372     
  -190.96937897395082     
  -739.55035919080603     
   234.73919519620981     
  -260.62694260556827     
  -196.51600666788187     
  -614.30343421525265     
   234.08639001616305     
  -261.62104082829921     
  -201.12328242449627     
  -504.75147066588829     
   233.43107250683542     
  -262.63612133049668     
  -204.90891845449045     
  -408.66603814847247     
   232.77319513736199     
  -263.66832841098443     
  -207.97391374060396     
  -324.17981225103148     
   232.11271941406409     
  -264.71427635116714     
  -210.40526233248670     
  -249.72071259714971     
   231.44961478841046     
  -265.77098492619081     
  -212.27816767696532     
  -183.95935526444288     
   230.78385771318207     
  -266.83582500248684     
  -213.65786284144866     
  -125.76689750606522     
   230.11543082392532     
  -267.90647244602229     
  -214.60111457274417     
  -74.181000909095403     
   229.44432222676605     
  -268.98086891265308     
  -215.15747207956235     
  -28.378189949620623     
   228.77052487687470     
  -270.05718836411245     
  -215.37030850418452     
   12.348650560846853     
   228.09403603448393     
  -271.13380836943531     
  -215.27769362497816     
   48.608802944164566     
   227.41485678748774     
  -272.20928542250505     
  -214.91312760289694     
   80.928880309778535     
   226.73299163139771     
  -273.28233364401370     
  -214.30616100057358     
   109.76546969378650     
   226.04844809886688     
  -274.35180634645980     
  -213.48291997787021     
   135.51555462078102     
   225.36123643218141     
  -275.41668002970005     
  -212.46655331821432     
   158.52527146545941     
   224.67136929310630     
  -276.47604044745111     
  -211.27761378222340     
   179.09719408586949     
   223.97886150529519     
  -277.52907044397313     
  -209.93438482657939     
   197.49649878578435     
   223.28372982516288     
  -278.57503930875379     
  -208.45316108568599     
   213.95612671808502     
   222.58599273769869     
  -279.61329343680626     
  -206.84849013530035     
   228.68118548848864     
   221.88567027418685     
  -280.64324811525483     
  -205.13338124413667     
   241.85265542361071     
   221.18278384921368     
  -281.66438028418634     
  -203.31948632845962     
   253.63057658502703     
   220.47735611469142     
  -282.67622214251764     
  -201.41725700407190     
   264.15674501016588     
   219.76941082892799     
  -283.67835548856908     
  -199.43608141649565     
   273.55704069911985     
   219.05897273902647     
  -284.67040670113846     
  -197.38440361125225     
   281.94341836859257     
   218.34606747511697     
  -285.65204228010032     
  -195.26982797348779     
   289.41561582147142     
   217.63072145511089     
  -286.62296487717111     
  -193.09921085482679     
   296.06265962336494     
   216.91296179882917     
  -287.58290975657729     
  -190.87874090765155     
   301.96411296908508     
   216.19281625049632     
  -288.53164163399737     
  -188.61401006038341     
   307.19122483926611     
   215.47031310871134     
  -289.46895184883357     
  -186.31007587408891     
   311.80786934175984     
   214.74548116311300     
  -290.39465583065385     
  -183.97151685402571     
   315.87140842490811     
   214.01834963704678     
  -291.30859082601603     
  -181.60248129083891     
   319.43341695841497     
   213.28894813562081     
  -292.21061385590224     
  -179.20673066365077     
   322.54033119064303     
   212.55730659860708     
  -293.10059987801066     
  -176.78767817972096     
   325.23402066606167     
   211.82345525770501     
  -293.97844013102178     
  -174.34842302472549     
   327.55226816012424     
   211.08742459773774     
  -294.84404064111737     
  -171.89178101352456     
   329.52922842330253     
   210.34924532139780     
  -295.69732087315208     
  -169.42031180034979     
   331.19578900337075     
   209.60894831720037     
  -296.53821251111003     
  -166.93634338282450     
   332.57994505865213     
   208.86656463033810     
  -297.36665835405427     
  -164.44199379488464     
   333.70704936897340     
   208.12212543616440     
  -298.18261131585302     
  -161.93919092461735     
   334.60013988197915     
   207.37566201605867     
  -298.98603351785334     
  -159.42968987550250     
   335.28012602357904     
   206.62720573545428     
  -299.77689546486789     
  -156.91508893032565     
   335.76602713199264     
   205.87678802383047     
  -300.55517529651081     
  -154.39684372683570     
   336.07514769734308     
   205.12444035649008     
  -301.32085810612568     
  -151.87628011910562     
   336.22325841600940     
   204.37019423796244     
  -302.07393532062588     
  -149.35460568098557     
   336.22471953247526     
   203.61408118688661     
  -302.81440413553958     
  -146.83292028449199     
   336.09265042844896     
   202.85613272224364     
  -303.54226699976653     
  -144.31222540627863     
   335.83901013461144     
   202.09638035081997     
  -304.25753114535792     
  -141.79343283026904     
   335.47473688369081     
   201.33485555579415     
  -304.96020815819270     
  -139.27737230364136     
   335.00982606832650     
   200.57158978635030     
  -305.65031358547208     
  -136.76479860812890     
   334.45341727741294     
   199.80661444822996     
  -306.32786657693879     
  -134.25639797854831     
   333.81388423938802     
   199.03996089514220     
  -306.99288955650206     
  -131.75279384675292     
   333.09888660092753     
   198.27166042095951     
  -307.64540792161205     
  -129.25455219724597     
   332.31545248649724     
   197.50174425263319     
  -308.28544976786412     
  -126.76218630359722     
   331.47001576149052     
   196.73024354376813     
  -308.91304563658662     
  -124.27616118538604     
   330.56848546586906     
   195.95718936880183     
  -309.52822828341107     
  -121.79689754439202     
   329.61628060279764     
   195.18261271773804     
  -310.13103246587173     
  -119.32477543987105     
   328.61837239194614     
   194.40654449138893     
  -310.72149474858873     
  -116.86013764693143     
   327.57933385242637     
   193.62901549708425     
  -311.29965332431362     
  -114.40329264303824     
   326.50335569523435     
   192.85005644480938     
  -311.86554784960953     
  -111.95451747532398     
   325.39430233642832     
   192.06969794373711     
  -312.41921929381738     
  -109.51406020780077     
   324.25570842075018     
   191.28797049912171     
  -312.96070980032346     
  -107.08214239464513     
   323.09084039624992     
   190.50490450952532     
  -313.49006255903925     
  -104.65896109167326     
   321.90269142460056     
   189.72053026435046     
  -314.00732168903340     
  -102.24469090598879     
   320.69401681062544     
   188.93487794165372     
  -314.51253213074818     
  -99.839485779909097     
   319.46735306598526     
   188.14797760621812     
  -315.00573954677770     
  -97.443480631914198     
   318.22503114656911     
   187.35985920786334     
  -315.48699023060328     
  -95.056792898314924     
   316.96919598198264     
   186.57055257997490     
  -315.95633102267021     
  -92.679523928450052     
   315.70182135415450     
   185.78008743823463     
  -316.41380923316206     
  -90.311760268293895     
   314.42472155975139     
   184.98849337953632     
  -316.85947257097428     
  -87.953574856595765     
   313.13956683363926     
   184.19579988107176     
  -317.29336907837916     
  -85.605028105343465     
   311.84789366627371     
   183.40203629957350     
  -317.71554707089962     
  -83.266168902846402     
   310.55111177518995     
   182.60723187070172     
  -318.12605508206804     
  -80.937035564532479     
   309.25052047144391     
   181.81141570856366     
  -318.52494181263188     
  -78.617656660996644     
   307.94731261983628     
   181.01461680535471     
  -318.91225608382524     
  -76.308051816347870     
   306.64258244937599     
   180.21686403111164     
  -319.28804679448604     
  -74.008232447977548     
   305.33733946386519     
   179.41818613356855     
  -319.65236288161100     
  -71.718202401998553     
   304.03250319688169     
   178.61861173810738     
  -320.00525328418604     
  -69.437958628021946     
   302.72892301402663     
   177.81816934779491     
  -320.34676691001965     
  -67.167491705416751     
   301.42737508965183     
   177.01688734349943     
  -320.67695260526381     
  -64.906786392244356     
   300.12857106857325     
   176.21479398408025     
  -320.99585912651747     
  -62.655822109230051     
   298.83315918428195     
   175.41191740664388     
  -321.30353511532894     
  -60.414573415347931     
   297.54173908178598     
   174.60828562686140     
  -321.60002907479787     
  -58.183010372234591     
   296.25485126909410     
   173.80392653934163     
  -321.88538934819775     
  -55.961098987716383     
   294.97298951336262     
   172.99886791805542     
  -322.15966409958298     
  -53.748801566366154     
   293.69661101137552     
   172.19313741680622     
  -322.42290129595835     
  -51.546076983780836     
   292.42612142166394     
   171.38676256974333     
  -322.67514869110056     
  -49.352881073118354     
   291.16189587544710     
   170.57977079191349     
  -322.91645381091854     
  -47.169166854052506     
   289.90427100325792     
   169.77218937984759     
  -323.14686394010744     
  -44.994884821528068     
   288.65355332491777     
   168.96404551217896     
  -323.36642611009029     
  -42.829983171591181     
   287.41001730992269     
   168.15536625029043     
  -323.57518708812364     
  -40.674408041766760     
   286.17391020283708     
   167.34617853898720     
  -323.77319336751617     
  -38.528103715245479     
   284.94545467025154     
   166.53650920719292     
  -323.96049115881738     
  -36.391012805218594     
   283.72484793945506     
   165.72638496866659     
  -324.13712638194460     
  -34.263076445672674     
   282.51226441580474     
   164.91583242273808     
  -324.30314465921515     
  -32.144234462554138     
   281.30786426442188     
   164.10487805506003     
  -324.45859130907297     
  -30.034425480570974     
   280.11177647498448     
   163.29354823837460     
  -324.60351134066690     
  -27.933587157008589     
   278.92412709796423     
   162.48186923329268     
  -324.73794944906888     
  -25.841656203773852     
   277.74501599454180     
   161.66986718908461     
  -324.86195001103783     
  -23.758568583814789     
   276.57452703096590     
   160.85756814448035     
  -324.97555708157506     
  -21.684259631082540     
   275.41274329304292     
   160.04499802847783     
  -325.07881439079375     
  -19.618664056384716     
   274.25971605157866     
   159.23218266115856     
  -325.17176534139969     
  -17.561716185997877     
   273.11550092653266     
   158.41914775450860     
  -325.25445300668730     
  -15.513349929048879     
   271.98013339546753     
   157.60591891324441     
  -325.32692012883138     
  -13.473498928582870     
   270.85364330184319     
   156.79252163564220     
  -325.38920911766240     
  -11.442096603819046     
   269.73604677926591     
   155.97898131437000     
  -325.44136204980441     
  -9.4190762529745502     
   268.62735677022278     
   155.16532323732136     
  -325.48342066812984     
  -7.4043710771978777     
   267.52757515663376     
   154.35157258845018     
  -325.51542638148163     
  -5.3979142635231669     
   266.43669451977172     
   153.53775444860568     
  -325.53742026477698     
  -3.3996390546248776     
   265.35470563600217     
   152.72389379636692     
  -325.54944305931946     
  -1.4094787623548592     
   264.28158979056911     
   151.91001550887620     
  -325.55153517332263     
  0.57263316107441076     
   263.21732160859386     
   151.09614436267080     
  -325.54373668273712     
   2.5467630731388664     
   262.16187694019334     
   150.28230503451249     
  -325.52608733217880     
   4.5129771501903182     
   261.11521405073233     
   149.46852210221445     
  -325.49862653616441     
   6.4713412555708123     
   260.07730393091725     
   148.65482004546476     
  -325.46139338043781     
   8.4219210350526943     
   259.04809698776546     
   147.84122324664665     
  -325.41442662344406     
   10.364781762460936     
   258.02755139206693     
   147.02775599165454     
  -325.35776469804313     
   12.299988397901441     
   257.01561848119826     
   146.21444247070596     
  -325.29144571320711     
   14.227605536510428     
   256.01224187756003     
   145.40130677914883     
  -325.21550745598933     
   16.147697350592132     
   255.01737197406675     
   144.58837291826373     
  -325.12998739351190     
   18.060327640397631     
   254.03094707249898     
   143.77566479606125     
  -325.03492267505226     
   19.965559743441375     
   253.05291068887760     
   142.96320622807374     
  -324.93035013425964     
   21.863456573607962     
   252.08319757339922     
   142.15102093814164     
  -324.81630629143712     
   23.754080555408457     
   251.12174867843834     
   141.33913255919384     
  -324.69282735587234     
   25.637493670496745     
   250.16849437047077     
   140.52756463402233     
  -324.55994922825039     
   27.513757378275280     
   249.22337023456200     
   139.71634061605047     
  -324.41770750316715     
   29.382932655034494     
   248.28631066225432     
   138.90548387009525     
  -324.26613747156705     
   31.245079985001404     
   247.35724050566196     
   138.09501767312312     
  -324.10527412338257     
   33.100259288793872     
   246.43609668328756     
   137.28496521499923     
  -323.93515215012576     
   34.948530013918528     
   245.52280285334950     
   136.47534959923030     
  -323.75580594750267     
   36.789951035318651     
   244.61729272602119     
   135.66619384370071     
  -323.56726961808749     
   38.624580730763810     
   243.71948761581854     
   134.85752088140205     
  -323.36957697404085     
   40.452476887882455     
   242.82932357551223     
   134.04935356115570     
  -323.16276153978441     
   42.273696814698752     
   241.94671880268194     
   133.24171464832881     
  -322.94685655473336     
   44.088297205718874     
   241.07160552388484     
   132.43462682554335     
  -322.72189497610123     
   45.896334247148012     
   240.20390971931226     
   131.62811269337823     
  -322.48790948155823     
   47.697863570042855     
   239.34355477221538     
   130.82219477106469     
  -322.24493247205606     
   49.492940230834471     
   238.49047302536357     
   130.01689549717463     
  -321.99299607453264     
   51.281618778524702     
   237.64458244291384     
   129.21223723030226     
  -321.73213214471923     
   53.063953146846558     
   236.80581862116961     
   128.40824224973855     
  -321.46237226988580     
   54.839996786505324     
   235.97410011469131     
   127.60493275613906     
  -321.18374777157618     
   56.609802537365510     
   235.14936054260696     
   126.80233087218474     
  -320.89628970837913     
   58.373422741435064     
   234.33152032081901     
   126.00045864323593     
  -320.60002887866597     
   60.130909143841208     
   233.52051396671365     
   125.19933803797944     
  -320.29499582330988     
   61.882312998591566     
   232.71626280831137     
   124.39899094906902     
  -319.98122082838927     
   63.627684969653899     
   231.91869772573435     
   123.59943919375876     
  -319.65873392795862     
   65.367075202596908     
   231.12774822697142     
   122.80070451452994     
  -319.32756490666640     
   67.100533314299199     
   230.34334066589659     
   122.00280857971119     
  -318.98774330245743     
   68.828108369293432     
   229.56540629009206     
   121.20577298409182     
  -318.63929840924300     
   70.549848916469116     
   228.79387265926690     
   120.40961924952870     
  -318.28225927954833     
   72.265802961413613     
   228.02867446249573     
   119.61436882554638     
  -317.91665472709508     
   73.976018019882332     
   227.26973611113957     
   118.82004308993089     
  -317.54251332944358     
   75.680541040715894     
   226.51699507969434     
   118.02666334931683     
  -317.15986343058222     
   77.379418503813596     
   225.77038051914096     
   117.23425083976822     
  -316.76873314342845     
   79.072696357707159     
   225.02982362144317     
   116.44282672735288     
  -316.36915035244698     
   80.760420034867977     
   224.29526210467381     
   115.65241210871045     
  -315.96114271610821     
   82.442634500653043     
   223.56662282183615     
   114.86302801161429     
  -315.54473766942704     
   84.119384171816804     
   222.84384934282761     
   114.07469539552696     
  -315.11996242639276     
   85.790713041887983     
   222.12686595739635     
   113.28743515214977     
  -314.68684398244665     
   87.456664536568454     
   221.41561875466189     
   112.50126810596605     
  -314.24540911691213     
   89.117281677228419     
   220.71003556496274     
   111.71621501477856     
  -313.79568439535916     
   90.772606943965641     
   220.01005957090720     
   110.93229657024074     
  -313.33769617202239     
   92.422682390747440     
   219.31562389531487     
   110.14953339838225     
  -312.87147059212060     
   94.067549569962310     
   218.62666996705238     
   109.36794606012847     
  -312.39703359420889     
   95.707249594715208     
   217.94313514989321     
   108.58755505181441     
  -311.91441091245127     
   97.341823108339412     
   217.26495930509182     
   107.80838080569269     
  -311.42362807892260     
   98.971310303127595     
   216.59208273541972     
   107.03044369043607     
  -310.92471042585566     
   100.59575092364324     
   215.92444693715700     
   106.25376401163419     
  -310.41768308785737     
   102.21518427567193     
   215.26199273845330     
   105.47836201228490     
  -309.90257100411515     
   103.82964922121033     
   214.60466244647287     
   104.70425787328010     
  -309.37939892058824     
   105.43918418955887     
   213.95240111588862     
   103.93147171388610     
  -308.84819139211953     
   107.04382719792801     
   213.30514720290316     
   103.16002359221869     
  -308.30897278461981     
   108.64361580194981     
   212.66285321530231     
   102.38993350571300     
  -307.76176727711231     
   110.23858720106455     
   212.02545356658584     
   101.62122139158792     
  -307.20659886385261     
   111.82877810281397     
   211.39290671271337     
   100.85390712730562     
  -306.64349135633768     
   113.41422490315929     
   210.76514291876916     
   100.08801053102576     
  -306.07246838539214     
   114.99496347505010     
   210.14212851131498     
   99.323551362054772     
  -305.49355340310734     
   116.57102943888492     
   209.52378988637662     
   98.560549321290196     
  -304.90676968485252     
   118.14245786303279     
   208.91009566473306     
   97.799024051659970     
  -304.31214033124365     
   119.70928358051825     
   208.30097592945921     
   97.038995138556970     
  -303.70968827004236     
   121.27154089998923     
   207.69639872989546     
   96.280482110268736     
  -303.09943625806625     
   122.82926389046341     
   207.09629446680628     
   95.523504438402469     
  -302.48140688309269     
   124.38248609896451     
   206.50063422816501     
   94.768081538305282     
  -301.85562256570608     
   125.93124085567570     
   205.90934943944981     
   94.014232769479932     
  -301.22210556112572     
   127.47556097647161     
   205.32241150899193     
   93.261977435995917     
  -300.58087796102757     
   129.01547906278901     
   204.73975304860897     
   92.511334786896114     
  -299.93196169534394     
   130.55102721065361     
   204.16134869551152     
   91.762324016598910     
  -299.27537853400264     
   132.08223732586993     
   203.58712953790345     
   91.014964265296072     
  -298.61115008869444     
   133.60914079740422     
   203.01707239652421     
   90.269274619346092     
  -297.93929781459997     
   135.13176884037813     
   202.45111092611796     
   89.525274111663435     
  -297.25984301206825     
   136.65015217232406     
   201.88922056627663     
   88.782981722103429     
  -296.57280682832101     
   138.16432132657110     
   201.33133873017459     
   88.042416377843068     
  -295.87821025908693     
   139.67430636704745     
   200.77744008321903     
   87.303596953757662     
  -295.17607415025014     
   141.18013716767155     
   200.22746392356331     
   86.566542272793441     
  -294.46641919946319     
   142.68184314709831     
   199.68138375333098     
   85.831271106336089     
  -293.74926595778237     
   144.17945352524828     
   199.13914945392290     
   85.097802174575392     
  -293.02463483110387     
   145.67299714615265     
   198.60071690342349     
   84.366154146865981     
  -292.29254608193116     
   147.16250252292838     
   198.06605812858177     
   83.636345642084095     
  -291.55301983072661     
   148.64799795889269     
   197.53511615771345     
   82.908395228980694     
  -290.80607605750419     
   150.12951133007559     
   197.00786837523901     
   82.182321426530706     
  -290.05173460332179     
   151.60707034288984     
   196.48425974331019     
   81.458142704278586     
  -289.29001517173714     
   153.08070229096469     
   195.96426716557139     
   80.735877482680252     
  -288.52093733027294     
   154.55043429470646     
   195.44783639381481     
   80.015544133441338     
  -287.74452051186705     
   156.01629306766011     
   194.93494725630416     
   79.297160979851910     
  -286.96078401626767     
   157.47830517208234     
   194.42554464922472     
   78.580746297117685     
  -286.16974701144511     
   158.93649675695156     
   193.91960999909216     
   77.866318312687724     
  -285.37142853497289     
   160.39089383194474     
   193.41708884014517     
   77.153895206578738     
  -284.56584749539735     
   161.84152199824587     
   192.91796409647603     
   76.443495111695938     
  -283.75302267357938     
   163.28840672896939     
   192.42218271379397     
   75.735136114150635     
  -282.93297272400861     
   164.73157309932287     
   191.92972603890564     
   75.028836253574468     
  -282.10571617614880     
   166.17104604461463     
   191.44054485112588     
   74.324613523430372     
  -281.27127143570971     
   167.60685013099811     
   190.95462061889756     
   73.622485871320379     
  -280.42965678591816     
   169.03900978563982     
   190.47190316654920     
   72.922471199290214     
  -279.58089038880553     
   170.46754905938897     
   189.99237698791211     
   72.224587364130727     
  -278.72499028644012     
   171.89249188679827     
   189.51599333895064     
   71.528852177676299     
  -277.86197440213101     
   173.31386183684043     
   189.04273352766103     
   70.835283407100178     
  -276.99186054169314     
   174.73168233829787     
   188.57255360071710     
   70.143898775206694     
  -276.11466639462162     
   176.14597649030327     
   188.10543640590939     
   69.454715960720662     
  -275.23040953523753     
   177.55676726334758     
   187.64133313369337     
   68.767752598573779     
  -274.33910742392453     
   178.96407726185032     
   187.18023292994530     
   68.083026280188008     
  -273.44077740824787     
   180.36792900882486     
   186.72209002620946     
   67.400554553756365     
  -272.53543672401577     
   181.76834468402140     
   186.26687954963327     
   66.720354924520578     
  -271.62310249660408     
   183.16534628064369     
   185.81457957773293     
   66.042444855046142     
  -270.70379174183381     
   184.55895562747665     
   185.36514643668764     
   65.366841765494627     
  -269.77752136720068     
   185.94919422575185     
   184.91856676321672     
   64.693563033893156     
  -268.84430817294515     
   187.33608347647595     
   184.47479935922360     
   64.022625996401246     
  -267.90416885307474     
   188.71964447167016     
   184.03382796691227     
   63.354047947575083     
  -266.95711999644203     
   190.09989818142196     
   183.59561247770134     
   62.687846140629041     
  -266.00317808780096     
   191.47686527500474     
   183.16013999964687     
   62.024037787694709     
  -265.04235950880098     
   192.85056632500209     
   182.72736835872513     
   61.362640060077354     
  -264.07468053901920     
   194.22102158769255     
   182.29728612097168     
   60.703670088509838     
  -263.10015735696601     
   195.58825123359981     
   181.86985261182406     
   60.047144963404065     
  -262.11880604106148     
   196.95227512818852     
   181.44505641754267     
   59.393081735099983     
  -261.13064257061274     
   198.31311305132004     
   181.02285736599279     
   58.741497414112153     
  -260.13568282678051     
   199.67078448156502     
   180.60324448728508     
   58.092408971373921     
  -259.13394259353856     
   201.02530881521966     
   180.18617963341666     
   57.445833338479211     
  -258.12543755859434     
   202.37670516247030     
   179.77165038814562     
   56.801787407922042     
  -257.11018331433723     
   203.72499254038138     
   179.35962120964331     
   56.160288033333643     
  -256.08819535873761     
   205.07018969945372     
   178.95007863425388     
   55.521352029717413     
  -255.05948909626596     
   206.41231528921060     
   178.54298896265433     
   54.884996173681493     
  -254.02407983877683     
   207.75138770643053     
   178.13833899793207     
   54.251237203669277     
  -252.98198280638849     
   209.08742524891500     
   177.73609462341415     
   53.620091820187575     
  -251.93321312836972     
   210.42044595859062     
   177.33624474051149     
   52.991576686032730     
  -250.87778584398791     
   211.75046779414444     
   176.93875519650123     
   52.365708426514509     
  -249.81571590335722     
   213.07750845811825     
   176.54361408917600     
   51.742503629677962     
  -248.74701816830247     
   214.40158556378702     
   176.15079306217842     
   51.121978846523135     
  -247.67170741311364     
   215.72271651175333     
   175.76026954870534     
   50.504150591222746     
  -246.58979832550082     
   217.04091853336865     
   175.37203042754561     
   49.889035341337816     
  -245.50130550726348     
   218.35620876157520     
   174.98604185045843     
   49.276649538031307     
  -244.40624347517087     
   219.66860407545369     
   174.60229689815296     
   48.667009586279754     
  -243.30462666172679     
   220.97812130218981     
   174.22076088518162     
   48.060131855082950     
  -242.19646941594922     
   222.28477700882871     
   173.84142707775624     
   47.456032677671693     
  -241.08178600414740     
   223.58858771191183     
   173.46426196315460     
   46.854728351713604     
  -239.96059061067601     
   224.88956967663552     
   173.08925876527979     
   46.256235139517074     
  -238.83289733869100     
   226.18773911737509     
   172.71638452320587     
   45.660569268233324     
  -237.69872021089429     
   227.48311200129916     
   172.34563370192089     
   45.067746930056636     
  -236.55807317025591     
   228.77570425406356     
   171.97697217174152     
   44.477784282422760     
  -235.41097008075735     
   230.06553154535163     
   171.61039669023606     
   43.890697448205486     
  -234.25742472809267     
   231.35260952052840     
   171.24587259312025     
   43.306502515911504     
  -233.09745082037887     
   232.63695356497681     
   170.88339677022554     
   42.725215539873425     
  -231.93106198886457     
   233.91857904075349     
   170.52293609077824     
   42.146852540441131     
  -230.75827178860908     
   235.19750106143437     
   170.16448692176391     
   41.571429504171363     
  -229.57909369917215     
   236.47373471334754     
   169.80801733154357     
   40.998962384015648     
  -228.39354112528042     
   237.74729484333415     
   169.45352284208545     
   40.429467099506525     
  -227.20162739751049     
   239.01819626464976     
   169.10097391197107     
   39.862959536942107     
  -226.00336577292634     
   240.28645356898960     
   168.75036443681003     
   39.299455549569053     
  -224.79876943574826     
   241.55208130226563     
   168.40166643003906     
   38.738970957763847     
  -223.58785149799132     
   242.81509380049096     
   168.05487494236007     
   38.181521549212555     
  -222.37062500008372     
   244.07550536255863     
   167.70996006840915     
   37.627123079088975     
  -221.14710291151962     
   245.33333006307174     
   167.36691775818502     
   37.075791270231171     
  -219.91729813149632     
   246.58858194625810     
   167.02572459067611     
   36.527541813316553     
  -218.68122348942899     
   247.84127488068813     
   166.68636291288593     
   35.982390367035393     
  -217.43889174572089     
   249.09142260253481     
   166.34882641682580     
   35.440352558262781     
  -216.19031559221293     
   250.33903880066097     
   166.01308564240938     
   34.901443982229203     
  -214.93550765285380     
   251.58413694297906     
   165.67913972776080     
   34.365680202689532     
  -213.67448048426905     
   252.82673049093725     
   165.34695885710750     
   33.833076752090648     
  -212.40724657633575     
   254.06683268236560     
   165.01654184710117     
   33.303649131737551     
  -211.13381835276434     
   255.30445674621882     
   164.68786069171034     
   32.777412811958115     
  -209.85420817164524     
   256.53961570140666     
   164.36091212873188     
   32.254383232266399     
  -208.56842832603581     
   257.77232254237214     
   164.03567095604976     
   31.734575801524546     
  -207.27649104449350     
   259.00259007454252     
   163.71213325125845     
   31.218005898103371     
  -205.97840849162236     
   260.23043107392698     
   163.39027335808018     
   30.704688870041537     
  -204.67419276862722     
   261.45585812411258     
   163.07008898491864     
   30.194640035203395     
  -203.36385591383822     
   262.67888379149946     
   162.75155425477317     
   29.687874681435520     
  -202.04740990323842     
   263.89952044841027     
   162.43466710116996     
   29.184408066721911     
  -200.72486665098825     
   265.11778045166903     
   162.11940181310831     
   28.684255419337905     
  -199.39623800994588     
   266.33367596526739     
   161.80575709036364     
   28.187431938002788     
  -198.06153577217412     
   267.54721914344509     
   161.49370733324045     
   27.693952792031165     
  -196.72077166944436     
   268.75842194844438     
   161.18325148076227     
   27.203833121483047     
  -195.37395737373691     
   269.96729633455010     
   160.87436412003822     
   26.717088037312724     
  -194.02110449773687     
   271.17385406545043     
   160.56704467701820     
   26.233732621516374     
  -192.66222459532196     
   272.37810690052800     
   160.26126801885056     
   25.753781927278499     
  -191.29732916204392     
   273.58006641066942     
   159.95703385179695     
   25.277250979117120     
  -189.92642963560590     
   274.77974416455788     
   159.65431739702098     
   24.804154773027832     
  -188.54953739633189     
   275.97715154503555     
   159.35311718271578     
   24.334508276626625     
  -187.16666376765954     
   277.17229992390588     
   159.05341390296482     
   23.868326429291603     
  -185.77782001652938     
   278.36520052817809     
   158.75519632548591     
   23.405624142303513     
  -184.38301735395734     
   279.55586450061929     
   158.45845747869359     
   22.946416298985156     
  -182.98226693537654     
   280.74430293170946     
   158.16317702156286     
   22.490717754839668     
  -181.57557986114881     
   281.93052675937122     
   157.86935318638820     
   22.038543337687695     
  -180.16296717697975     
   283.11454690826906     
   157.57696370851795     
   21.589907847803470     
  -178.74443987436885     
   284.29637413608299     
   157.28600803732087     
   21.144826058049784     
  -177.32000889103776     
   285.47601919636287     
   156.99646407830619     
   20.703312714011908     
  -175.88968511135442     
   286.65349267695024     
   156.70833083842462     
   20.265382534130431     
  -174.45347936676649     
   287.82880515823837     
   156.42158769089954     
   19.831050209833052     
  -173.01140243620605     
   289.00196706592016     
   156.13623246146395     
   19.400330405665340     
  -171.56346504651785     
   290.17298880938108     
   155.85224582951790     
   18.973237759420435     
  -170.10967787286160     
   291.34188065310252     
   155.56962553389204     
   18.549786882267771     
  -168.65005153911736     
   292.50865284460667     
   155.28835213200051     
   18.129992358880749     
  -167.18459661829181     
   293.67331548559673     
   155.00842425128997     
   17.713868747563442     
  -165.71332363290915     
   294.83587866748132     
   154.72982209082812     
   17.301430580376302     
  -164.23624305540750     
   295.99635233316258     
   154.45254470446673     
   16.892692363260885     
  -162.75336530852852     
   297.15474641844605     
   154.17657267679132     
   16.487668576163617     
  -161.26470076569856     
   298.31107071352204     
   153.90190498487513     
   16.086373673158604     
  -159.77025975141251     
   299.46533500090857     
   153.62852272594054     
   15.688822082569487     
  -158.27005254160684     
   300.61754892135315     
   153.35642474052278     
   15.295028207090374     
  -156.76408936403621     
   301.76772210690706     
   153.08559268699116     
   14.905006423905828     
  -155.25238039863876     
   302.91586405205953     
   152.81602524857803     
   14.518771084809959     
  -153.73493577790509     
   304.06198424142383     
   152.54770496575463     
   14.136336516324587     
  -152.21176558722982     
   305.20609202866700     
   152.28062894686087     
   13.757717019816527     
  -150.68287986529376     
   306.34819674576840     
   152.01478409576663     
   13.382926871613963     
  -149.14828860436316     
   307.48830762648663     
   151.75016038324080     
   13.011980323121968     
  -147.60800175072350     
   308.62643382936096     
   151.48675371609426     
   12.644891600937127     
  -146.06202920494457     
   309.76258448223166     
   151.22454740525419     
   12.281674906961324     
  -144.51038082226952     
   310.89676858777113     
   150.96354066477923     
   11.922344418514655     
  -142.95306641294323     
   312.02899514275691     
   150.70371650664009     
   11.566914288447501     
  -141.39009574254490     
   313.15927301655677     
   150.44507413351519     
   11.215398645251783     
  -139.82147853232215     
   314.28761107255809     
   150.18759656062110     
   10.867811593171369     
  -138.24722445952381     
   315.41401804676275     
   149.93128358042645     
   10.524167212311665     
  -136.66734315772291     
   316.53850267361594     
   149.67611830126310     
   10.184479558748409     
  -135.08184421713665     
   317.66107356087548     
   149.42210039001543     
   9.8487626646356485     
  -133.49073718494998     
   318.78173931380053     
   149.16921334151081     
   9.5170305383129357     
  -131.89403156563080     
   319.90050841386187     
   148.91745699854687     
   9.1892971644117178     
  -130.29173682124278     
   321.01738934135096     
   148.66681524368570     
   8.8655765039609751     
  -128.68386237175019     
   322.13239045567866     
   148.41728735234230     
   8.5458824944920693     
  -127.07041759533396     
   323.24552011082119     
   148.16885824992823     
   8.2302290501428299     
  -125.45141182868764     
   324.35678654769566     
   147.92152682299817     
   7.9186300617608971     
  -123.82685436732126     
   325.46619799886815     
   147.67527832543351     
   7.6110993970063037     
  -122.19675446585828     
   326.57376258630893     
   147.43011181212498     
   7.3076509004533259     
  -120.56112133833030     
   327.67948842489983     
   147.18601265176062     
   7.0082983936915966     
  -118.91996415846853     
   328.78338351978806     
   146.94297997669167     
   6.7130556754264923     
  -117.27329205999507     
   329.88545586961322     
   146.70099961507734     
   6.4219365215788020     
  -115.62111413690418     
   330.98571336672632     
   146.46007035303541     
   6.1349546853836889     
  -113.96343944375147     
   332.08416389437406     
   146.22017878504838     
   5.8521238974889371     
  -112.30027699592733     
   333.18081523526195     
   145.98132272873582     
   5.5734578660525127     
  -110.63163576994990     
   334.27567515572747     
   145.74349158772034     
   5.2989702768394231     
  -108.95752470370402     
   335.36875134263533     
   145.50667833115887     
   5.0286747933178972     
  -107.27795269677210     
   336.46005143011905     
   145.27087867683431     
   4.7625850567548902     
  -105.59292861064635     
   337.54958302019531     
   145.03608080406940     
   4.5007146863109071     
  -103.90246126903027     
   338.63735362622583     
   144.80228313966873     
   4.2430772791341749     
  -102.20655945809030     
   339.72337074977332     
   144.56947306737456     
   3.9896864104541461     
  -100.50523192672138     
   340.80764179777867     
   144.33764936335672     
   3.7405556336743553     
  -98.798487386806954     
   341.89017416800380     
   144.10679958695832     
   3.4956984804646258     
  -97.086334513474654     
   342.97097516490601     
   143.87692259507810     
   3.2551284608526405     
  -95.368781945351500     
   344.05005208436910     
   143.64800607821402     
   3.0188590633148786     
  -93.645838284815639     
   345.12741212995570     
   143.42004895410435     
   2.7869037548669215     
  -91.917512098248011     
   346.20306249711149     
   143.19303920975938     
   2.5592759811531409     
  -90.183811916277236     
   347.27701029118469     
   142.96697571165586     
   2.3359891665357679     
  -88.444746234026752     
   348.34926260902211     
   142.74184658959496     
   2.1170567141833554     
  -86.700323511358050     
   349.41982645844405     
   142.51765138867276     
   1.9024920061586330     
  -84.950552173102324     
   350.48870884385911     
   142.29437566549689     
   1.6923084035057663     
  -83.195440609339258     
   351.55591666135035     
   142.07202970464172     
   1.4865192463370200     
  -81.434997175475587     
   352.62145688413511     
   141.85055900104217     
   1.2851378539188367     
  -79.669230193073602     
   353.68533607664301     
   141.63012452204686     
   1.0881775247573315     
  -77.898147947855634     
   354.74756201055834     
   141.41010926357708     
  0.89565153668321129     
  -76.121758698254112     
   355.80813783003515     
   141.19277470003072     
  0.70757314693612239     
  -74.340070644578347     
   356.86708364028539     
   140.96966451191079     
  0.52395559224843213     
  -72.553092045167276     
   357.92435612412476     
   140.77229801049799     
  0.34481208892844989     
  -70.760830783958994     
   358.98014835920344     
   140.48302715109702     
  0.17015583294309267     
  -68.963295985403860     
   360.03377106283671     
   140.54088132296854     
   0.0000000000000000     
  -67.160491988564900     
   361.08782767275892     
   140.54088132296854     
  -43.851851851851855     
  -1634.8551813530769     
   379214573.21027100     
  -90542231980527.422     
  -43.853198034691978     
  -1148.0527308741173     
   107587877.26868874     
  -109719991775166.97     
  -43.853290812844136     
  -1132.7212278456982     
   80799963.964380443     
  -7108028510427.7334     
  -43.853389877922318     
  -1118.6646534008557     
   78923320.893804938     
  -26563162398455.895     
  -43.853495647023806     
  -1104.3644564685007     
   71339436.643236697     
  -17701706292577.102     
  -43.853608564170102     
  -1090.2433918893289     
   65874231.740623288     
  -16214053084912.896     
  -43.853729101981607     
  -1076.1837680472520     
   60460929.081757516     
  -13508974148715.729     
  -43.853857763451103     
  -1062.2183501241632     
   55583707.471994460     
  -11551374698172.631     
  -43.853995083821275     
  -1048.3380172238938     
   51073846.120427437     
  -9805072642563.4043     
  -43.854141632571917     
  -1034.5453092073492     
   46934233.192984402     
  -8339543517449.8408     
  -43.854298015522588     
  -1020.8395195991877     
   43126814.846202336     
  -7088750067327.0391     
  -43.854464877056934     
  -1007.2208459505644     
   39627061.934338078     
  -6026310659233.3477     
  -43.854642902474943     
  -993.68923406751344     
   36409709.512237951     
  -5122695190909.2012     
  -43.854832820479764     
  -980.24469976030412     
   33452207.596015036     
  -4354472415249.8936     
  -43.855035405806071     
  -966.88723955361604     
   30733631.692714453     
  -3701307307208.7900     
  -43.855251481997136     
  -953.61685537949074     
   28234780.099797979     
  -3146004748809.1729     
  -43.855481924338022     
  -940.43354762938498     
   25937975.266458489     
  -2673913061511.8608     
  -43.855727662952752     
  -927.33731722139339     
   23826959.862515386     
  -2272578990988.8545     
  -43.855989686073443     
  -914.32816499057526     
   21886777.701135453     
  -1931408224543.1160     
  -43.856269043489789     
  -901.40609185185758     
   20103672.379048537     
  -1641392679702.9448     
  -43.856566850187463     
  -888.57109870539227     
   18464989.892772272     
  -1394870717078.1064     
  -43.856884290184418     
  -875.82318655293909     
   16959091.474609107     
  -1185327275094.8625     
  -43.857222620574255     
  -863.16235643833738     
   15575272.128075950     
  -1007221988896.1852     
  -43.857583175786125     
  -850.58860943086052     
   14303686.184245471     
  -855843896285.75281     
  -43.857967372070895     
  -838.10194665099550     
   13135278.302418899     
  -727187007703.58948     
  -43.858376712223624     
  -825.70236933244132     
   12061720.503344066     
  -617844999893.19897     
  -43.858812790552527     
  -813.38987869516575     
   11075354.133000581     
  -524921991558.76495     
  -43.859277298104857     
  -801.16447602937853     
   10169135.706960274     
  -445955365328.87817     
  -43.859772028160485     
  -789.02616271462557     
   9336588.4122790452     
  -378851747131.02332     
  -43.860298882003846     
  -776.97494015344591     
   8571756.1218924187     
  -321831196532.49146     
  -43.860859874985358     
  -765.01080983931047     
   7869162.0830806112     
  -273380624685.25095     
  -43.861457142883310     
  -753.13377332484959     
   7223770.2693673093     
  -232213643006.77432     
  -43.862092948577413     
  -741.34383220711595     
   6630950.2615569513     
  -197236817664.73740     
  -43.862769689045116     
  -729.64098816166688     
   6086444.4645284414     
  -167520552231.46826     
  -43.863489902691946     
  -718.02524293803469     
   5586338.5196799701     
  -142274772870.39920     
  -43.864256277026705     
  -706.49659833799558     
   5127033.4678581739     
  -120827842469.76669     
  -43.865071656692592     
  -695.05505625236583     
   4705220.6798764253     
  -102608944436.55519     
  -43.865939051864657     
  -683.70061860527267     
   4317858.3883008529     
  -87132908787.610260     
  -43.866861647023988     
  -672.43328742957738     
   3962150.3054004749     
  -73987377113.542648     
  -43.867842810118418     
  -661.25306481013081     
   3635525.9593503149     
  -62821924459.909630     
  -43.868886102118886     
  -650.15995288033082     
   3335622.4429740803     
  -53338731610.864426     
  -43.869995286980185     
  -639.15395387220133     
   3060267.7988143759     
  -45284713671.381310     
  -43.871174342013717     
  -628.23507005809211     
   2807465.6576815229     
  -38444816923.929184     
  -43.872427468678943     
  -617.40330378696160     
   2575381.0602106904     
  -32636289129.070477     
  -43.873759103799237     
  -606.65865746495103     
   2362327.5499870279     
  -27703860339.269665     
  -43.875173931206071     
  -596.00113354043970     
   2166755.1292950609     
  -23515593428.173336     
  -43.876676893814384     
  -585.43073454045577     
   1987239.3349958828     
  -19959395384.489265     
  -43.878273206129677     
  -574.94746301829753     
   1822471.0946552048     
  -16940032870.277428     
  -43.879968367185505     
  -564.55132157265450     
   1671247.4255519425     
  -14376598712.053978     
  -43.881768173907673     
  -554.24231284126631     
   1532462.8910558699     
  -12200361692.404818     
  -43.883678734898531     
  -544.02043948325615     
   1405101.7244449847     
  -10352935621.120533     
  -43.885706484631804     
  -533.88570417306039     
   1288230.5963714765     
  -8784725089.9204636     
  -43.887858198044860     
  -523.83810959464029     
   1180991.9563097884     
  -7453603023.0036745     
  -43.890141005511417     
  -513.87765842383408     
   1082597.9188954760     
  -6323788655.3003473     
  -43.892562408173170     
  -504.00435330789861     
   992324.62901482091     
  -5364892258.4788866     
  -43.895130293604076     
  -494.21819686241389     
   909507.08874943305     
  -4551104145.7459698     
  -43.897852951775420     
  -484.51919164755537     
   833534.39998395136     
  -3860505724.6962309     
  -43.900739091283597     
  -474.90734014521121     
   763845.38534144266     
  -3274483494.8778176     
  -43.903797855795865     
  -465.38264473528176     
   699924.56662611815     
  -2777231718.0356803     
  -43.907038840661620     
  -455.94510767386333     
   641298.46184552321     
  -2355329241.3153348     
  -43.910472109628536     
  -446.59473106560012     
   587532.18706482311     
  -1997380587.6924713     
  -43.914108211593380     
  -437.33151682587277     
   538226.32593637658     
  -1693710548.8933702     
  -43.917958197307300     
  -428.15546664963051     
   493014.05556935346     
  -1436104992.7984605     
  -43.922033635943940     
  -419.06658197147908     
   451558.50229306222     
  -1217590548.8622217     
  -43.926346631426334     
  -410.06486392195302     
   413550.31197095849     
  -1032247542.1515747     
  -43.930909838394761     
  -401.15031327936941     
   378705.41527775797     
  -875051018.40780604     
  -43.935736477682752     
  -392.32293041823868     
   346762.97448426503     
  -741735766.23357713     
  -43.940840351151792     
  -383.58271524918064     
   317483.49545570434     
  -628681649.71256304     
  -43.946235855717170     
  -374.92966715747161     
   290647.09225925320     
  -532816206.08577353     
  -43.951937996377538     
  -366.36378493108862     
   266051.89273869491     
  -451531967.33989751     
  -43.957962398038845     
  -357.88506668525224     
   243512.57183080391     
  -382616186.84832317     
  -43.964325315899693     
  -349.49350977990008     
   222859.00503482646     
  -324191220.44708264     
  -43.971043644138838     
  -341.18911072443291     
   203935.02967979357     
  -274663864.30051017     
  -43.978134922617336     
  -332.97186508098508     
   186597.30706387636     
  -232682348.92036948     
  -43.985617341276729     
  -324.84176735630552     
   170714.27678111393     
  -197099823.77514303     
  -43.993509741880743     
  -316.79881088044897     
   156165.19581786258     
  -166943359.38350025     
  -44.001831616711073     
  -308.84298767965862     
   142839.25521168177     
  -141387617.64102733     
  -44.010603103787837     
  -300.97428833779441     
   130634.76898509389     
  -119732514.50967753     
  -44.019844978141251     
  -293.19270184272278     
   119458.42839247653     
  -101384247.88555573     
  -44.029578638613728     
  -285.49821542402969     
   109224.61699967625     
  -85839197.198704526     
  -44.039826089619801     
  -277.89081437472458     
   99854.781368761556     
  -72670257.391698167     
  -44.050609917235008     
  -270.37048185915796     
   91276.852835048077     
  -61515238.725071661     
  -44.061953258923936     
  -262.93719870686323     
   83424.716365101485     
  -52067022.190902978     
  -44.073879766151286     
  -255.59094318896169     
   76237.722640342312     
  -44065205.200434975     
  -44.086413559047848     
  -248.33169077718506     
   69660.239821620547     
  -37289011.675150201     
  -44.099579172225326     
  -241.15941388610997     
   63641.241831217936     
  -31551275.677286860     
  -44.113401490749347     
  -234.07408159478652     
   58133.930235735636     
  -26693337.503768902     
  -44.127905675188167     
  -227.07565935039295     
   53095.386840693929     
  -22580710.866145249     
  -44.143117074555235     
  -220.16410863973118     
   48486.254949835740     
  -19099414.263709854     
  -44.159061125856098     
  -213.33938668414143     
   44270.445485302465     
  -16152834.114630621     
  -44.175763238833312     
  -206.60144593055588     
   40414.871342941420     
  -13659146.489595463     
  -44.193248664376746     
  -199.95023421777213     
   36889.188122156185     
  -11548854.449938459     
  -44.211542344929647     
  -193.38569219870436     
   33665.611228457929     
  -9763615.8751235921     
  -44.230668745072720     
  -186.90776129428284     
   30718.549645720268     
  -8252204.0455172276     
  -44.250651660307874     
  -180.51635060928876     
   28024.982016100745     
  -6977197.6563264234     
  -44.271514001889365     
  -174.21146311436794     
   25562.243216194482     
  -5887053.2147490643     
  -44.293277555362067     
  -167.99270304044703     
   23315.183117211258     
  -5004034.0288180485     
  -44.315962710262504     
  -161.86118673001172     
   21249.725056858486     
  -4128033.1626541340     
  -44.339588158217673     
  -155.81211741667528     
   19407.177507462035     
  -3816909.9809697620     
  -44.364170556437479     
  -149.86362463199686     
   17564.849966949427     
  -2127145.1934538442     
  -44.389724153337582     
  -143.94473815004918     
   16454.572664442596     
  -5437947.5652017593     
  -44.416260372748795     
  -138.33053565722582     
   13385.206208356536     
  -1003183.9195559103     
  -44.694103921832692     
  -90.214203107116461     
   5861.3268116872077     
  -267757.76307556994     
  -44.887189852075494     
  -65.928027106347358     
   3853.1435886204335     
  -157390.40850880361     
  -45.030386997545435     
  -49.613379322785256     
   2672.7155248044064     
  -83078.715898181123     
  -45.139014078758279     
  -37.807527621854121     
   2049.6251555680474     
  -55819.406475767784     
  -45.221594918816798     
  -28.606015715434530     
   1630.9796069997894     
  -37938.849107463298     
  -45.283509130078940     
  -21.162471101200516     
   1346.4382386938146     
  -27799.814476084193     
  -45.328434440941294     
  -14.951526429158024     
   1137.9396301231832     
  -20986.953557910136     
  -45.359029055475261     
  -9.6553336577529265     
   980.53747843885719     
  -16384.987959973962     
  -45.377295045816275     
  -5.0598647898081479     
   857.65006873905236     
  -13093.144969062958     
  -45.384788975251318     
  -1.0171109142828183     
   759.45148147108023     
  -10678.499776504968     
  -45.382752032336839     
   2.5799246222631131     
   679.36273314729306     
  -8855.2246252014847     
  -45.372194566583779     
   5.8107028262770530     
   612.94854845828183     
  -7448.8156534424252     
  -45.353953268834807     
   8.7357802750664195     
   557.08243105746351     
  -6342.8464873482317     
  -45.328731159929397     
   11.402264058715952     
   509.51108240235192     
  -5458.8903164948142     
  -45.297126350678788     
   13.847465277293436     
   468.56940502864074     
  -4742.2060601990279     
  -45.259653225673816     
   16.101395938807912     
   433.00285957714800     
  -4153.8132438807761     
  -45.216758371286375     
   18.188526238370883     
   401.84926024804224     
  -3665.3426923208167     
  -45.168832768793465     
   20.129047364130081     
   374.35919005563613     
  -3255.7798010864103     
  -45.116221277004684     
   21.939797443137891     
   349.94084154748805     
  -2909.3013185114728     
  -45.059230110970269     
   23.634952251153237     
   328.12108165865203     
  -2613.8195754533831     
  -44.998132814512886     
   25.226548542406750     
   308.51743484275164     
  -2359.9787615273135     
  -44.933175083857250     
   26.724886114841873     
   290.81759413129674     
  -2140.4511694092644     
  -44.864578703156347     
   28.138840626071929     
   274.76421036072730     
  -1949.4351878295429     
  -44.792544785201223     
   29.476109768103761     
   260.14344645200572     
  -1782.2918594701021     
  -44.717256462550942     
   30.743409027998727     
   246.77625750597994     
  -1635.2780672364688     
  -44.638881139591334     
   31.946628851767944     
   234.51167200170642     
  -1505.3481757857512     
  -44.557572390577150     
   33.090961933480493     
   223.22156068331327     
  -1390.0048323940562     
  -44.473471569814684     
   34.181007146289666     
   212.79652444035790     
  -1287.1855346100790     
  -44.386709185945186     
   35.220855039717520     
   203.14263293078230     
  -1195.1755172508672     
  -44.297406081507532     
   36.214158663422978     
   194.17881655140079     
  -1112.5402414020632     
  -44.205674450686800     
   37.164192616653693     
   185.83476474088530     
  -1038.0726083777281     
  -44.111618721750041     
   38.073902578951035     
   178.04922017805234     
  -970.75136151161610     
  -44.015336325666574     
   38.945947091812954     
   170.76858496671520     
  -909.70805415793870     
  -43.916918368469346     
   39.782732990631068     
   163.94577456053071     
  -854.20062733062912     
  -43.816450221786567     
   40.586445601671272     
   157.53926985555097     
  -803.59214754862694     
  -43.714012043473097     
   41.359074598182495     
   151.51232874893628     
  -757.33356827150476     
  -43.609679238259965     
   42.102436237522085     
   145.83232698689997     
  -714.94969743285071     
  -43.503522866711513     
   42.818192565629715     
   140.47020425615358     
  -676.02767755577361     
  -43.395610009453300     
   43.507868067956316     
   135.39999667448529     
  -640.20752067418709     
  -43.286004092546705     
   44.172864160316095     
   130.59844026942892     
  -607.17424115103086     
  -43.174765178991748     
   44.814471844641659     
   126.04463346079618     
  -576.65133896001578     
  -43.061950230598185     
   45.433882799340140     
   121.71974841859605     
  -548.39533534670534     
  -42.947613343849333     
   46.032199128895371     
   117.60678340349575     
  -522.19118816862488     
  -42.831805962868138     
   46.610441961134690     
   113.69034949223106     
  -497.84844205887521     
  -42.714577072162882     
   47.169559050307242     
   109.95648617678950     
  -475.19794769352410     
  -42.595973371466442     
   47.710431519671936     
   106.39250156908808     
  -454.08910022281322     
  -42.476039434674647     
   48.233879856888194     
   102.98683331741698     
  -434.38746661594467     
  -42.354817854628358     
   48.740669258476231     
   99.728927317797400     
  -415.97276525963275     
  -42.232349375260888     
   49.231514405716602     
   96.609131578350144     
  -398.73713561173753     
  -42.108673012441976     
   49.707083742315632     
   93.618603061262107     
  -382.58363486792285     
  -41.983826164686349     
   50.168003314468173     
   90.749225799752679     
  -367.42496097980501     
  -41.857844714753945     
   50.614860225448560     
   87.993538592404150     
  -353.18232552177130     
  -41.730763123047957     
   51.048205749807053     
   85.344671150990862     
  -339.78448984537238     
  -41.602614513611400     
   51.468558146377404     
   82.796287477150571     
  -327.16692228146201     
  -41.473430753431884     
   51.876405203970378     
   80.342535560039593     
  -315.27105673996272     
  -41.343242525684971     
   52.272206549456698     
   77.978002634489897     
  -304.04365387253137     
  -41.212079397476955     
   52.656395744119038     
   75.697675230445910     
  -293.43623098035721     
  -41.079969882587577     
   53.029382190940389     
   73.496903498093232     
  -283.40457021930922     
  -40.946941499659772     
   53.391552872739240     
   71.371369221448418     
  -273.90827403211637     
  -40.813020826237072     
   53.743273938708384     
   69.317057166207533     
  -264.91038734960574     
  -40.678233549007814     
   54.084892154776618     
   67.330229261085492     
  -256.37704713470816     
  -40.542604510579352     
   54.416736231448269     
   65.407401407575179     
  -248.27718390270070     
  -40.406157753072932     
   54.739118041287966     
   63.545322528304922     
  -240.58225256387237     
  -40.268916558801607     
   55.052333736693917     
   61.740955634075874     
  -233.26598999612409     
  -40.130903488268252     
   55.356664777551870     
   59.991460709104942     
  -226.30420235855391     
  -39.992140415698103     
   55.652378877303171     
   58.294179191415793     
  -219.67457724110326     
  -39.852648562300168     
   55.939730874936984     
   56.646619862107514     
  -213.35650623626569     
  -39.712448527434098     
   56.218963539755585     
   55.046446065335537     
  -207.33093955904832     
  -39.571560317842732     
   56.490308314965532     
   53.491464018642674     
  -201.58024203760885     
  -39.430003375096483     
   56.753986005520545     
   51.979612203360603     
  -196.08807447738724     
  -39.287796601382574     
   57.010207415140897     
   50.508951644780197     
  -190.83927793451193     
  -39.144958383760660     
   57.259173936903522     
   49.077657060271363     
  -185.81977887371917     
  -39.001506616995819     
   57.501078101350998     
   47.684008718718466     
  -181.01649239265623     
  -38.857458725070643     
   57.736104085712228     
   46.326385025773540     
  -176.41724492729961     
  -38.712831681469403     
   57.964428187498712     
   45.003255688818797     
  -172.01069908328947     
  -38.567642028319774     
   58.186219265334991     
   43.713175445694120     
  -167.78628367901817     
  -38.421905894470584     
   58.401639149744483     
   42.454778318101482     
  -163.73413674085228     
  -38.275639012577621     
   58.610843026271098     
   41.226772292545093     
  -159.84504741196645     
  -38.128856735263980     
   58.813979793094852     
   40.027934436955341     
  -156.11040426129591     
  -37.981574050416079     
   59.011192395199728     
   38.857106404995619     
  -152.52215535340397     
  -37.833805595671727     
   59.202618136811829     
   37.713190239845105     
  -149.07275482055610     
  -37.685565672152492     
   59.388388973858170     
   36.595144578690935     
  -145.75513963923456     
  -37.536868257488287     
   59.568631787883383     
   35.501981031396667     
  -142.56267907001774     
  -37.387727018178992     
   59.743468642807805     
   34.432760938371537     
  -139.48915499078527     
  -37.238155321334155     
   59.913017025843587     
   33.386592275940643     
  -136.52872415291017     
  -37.088166245829136     
   60.077390073645425     
   32.362626844793823     
  -133.67589573503327     
  -36.937772592913113     
   60.236696784824360     
   31.360057626781071     
  -130.92550571949590     
  -36.786986896301912     
   60.391042219726025     
   30.378116333884847     
  -128.27269087374791     
  -36.635821431786304     
   60.540527688441564     
   29.416071152331739     
  -125.71287427067392     
  -36.484288226384159     
   60.685250927810650     
   28.473224595301684     
  -123.24173828456099     
  -36.332399067063072     
   60.825306268194325     
   27.548911558167475     
  -120.85521383910265     
  -36.180165509058064     
   60.960784790725675     
   26.642497454374205     
  -118.54945890706837     
  -36.027598883807457     
   61.091774475643042     
   25.753376512571201     
  -116.32084506987813     
  -35.874710306528350     
   61.218360342360839     
   24.880970174547116     
  -114.16594635830027     
  -35.721510683451768     
   61.340624581739355     
   24.024725576859861     
  -112.08151929616105     
  -35.568010718736303     
   61.458646681136848     
   23.184114182138654     
  -110.06449957065446     
  -35.414220921077629     
   61.572503542680593     
   22.358630435358744     
  -108.11198439291222     
  -35.260151610030462     
   61.682269595150018     
   21.547790552411900     
  -106.22122331273144     
  -35.105812922058249     
   61.788016899974963     
   20.751131377566416     
  -104.38961313620813     
  -34.951214816324907     
   61.889815251616497     
   19.968209279044853     
  -102.61468287522808     
  -34.796367080242291     
   61.987732272707809     
   19.198599157480643     
  -100.89408854606559     
  -34.641279334785921     
   62.081833504334973     
   18.441893493385148     
  -99.225607188687363     
  -34.485961039590862     
   62.172182491667108     
   17.697701439469995     
  -97.607125518478369     
  -34.330421497839033     
   62.258840865260993     
   16.965647998081405     
  -96.036636730305162     
  -34.174669860948342     
   62.341868418312700     
   16.245373222604115     
  -94.512233253004666     
  -34.018715133073563     
   62.421323180052234     
   15.536531473206580     
  -93.032100728583615     
  -33.862566175428299     
   62.497261485529599     
   14.838790717742203     
  -91.594511596867449     
  -33.706231710436732     
   62.569738042025875     
   14.151831880765695     
  -90.197823581197326     
  -33.549720325723406     
   62.638805992237550     
   13.475348203906716     
  -88.840470333089797     
  -33.393040477948887     
   62.704516974438341     
   12.809044676408540     
  -87.520960804885846     
  -33.236200496498576     
   62.766921179805294     
   12.152637470371896     
  -86.237873156429742     
  -33.079208587031644     
   62.826067407035467     
   11.505853421698687     
  -84.989850847927528     
  -32.922072834896589     
   62.882003114440565     
   10.868429540339230     
  -83.775601036881142     
  -32.764801208419627     
   62.934774469622816     
   10.240112532562621     
  -82.593888595382410     
  -32.607401562071750     
   62.984426396874468     
   9.6206583680972528     
  -81.443534291420605     
  -32.449881639519987     
   63.031002622446991     
   9.0098318609115964     
  -80.323411806401623     
  -32.292249076568048     
   63.074545717780175     
   8.4074062723635841     
  -79.232445827342275     
  -32.134511403991361     
   63.115097140782730     
   7.8131629286585174     
  -78.169605602889661     
  -31.976676050271188     
   63.152697275320968     
   7.2268908866368440     
  -77.133908525447055     
  -31.818750344232164     
   63.187385468969303     
   6.6483865726959905     
  -76.124412474019223     
  -31.660741517587606     
   63.219200069098896     
   6.0774534791408463     
  -75.140216485358849     
  -31.502656707396497     
   63.248178457435500     
   5.5139018555006540     
  -74.180457541085090     
  -31.344502958435960     
   63.274357083134106     
   4.9575484239425158     
  -73.244309560389652     
  -31.186287225492812     
   63.297771494449563     
   4.4082161022395923     
  -72.330980637652004     
  -31.028016375577621     
   63.318456369073807     
   3.8657337474572020     
  -71.439711911597954     
  -30.869697190064514     
   63.336445543212747     
   3.3299359081202171     
  -70.569775756104505     
  -30.711336366759802     
   63.351772039457920     
   2.8006625899494324     
  -69.720474370754005     
  -30.552940521902382     
   63.364468093513217     
   2.2777590321687771     
  -68.891137905490908     
  -30.394516192098678     
   63.374565179838335     
   1.7610754978775949     
  -68.081124276493668     
  -30.236069836194787     
   63.382094036247537     
   1.2504670658038919     
  -67.289815866316687     
  -30.077607837088379     
   63.387084687529061     
  0.74579344680651627     
  -66.516620629269539     
  -29.919136503482711     
   63.389566468126297     
  0.24691879208699435     
  -65.760969150770393     
  -29.760662071585088     
   63.389568043915155     
 -0.24628847654378402     
  -65.022314390615932     
  -29.602190706751941     
   63.387117433137611     
 -0.73395583447340396     
  -64.300130875701697     
  -29.443728505082607     
   63.382242026511328     
  -1.2162068160411672     
  -63.593912046780986     
  -29.285281494963805     
   63.374968606580239     
  -1.6931611563920250     
  -62.903173268174683     
  -29.126855638566667     
   63.365323366299506     
  -2.1649349559033251     
  -62.227444699911317     
  -28.968456833298216     
   63.353331926931865     
  -2.6316407911526603     
  -61.566277293198226     
  -28.810090913208914     
   63.339019355276854     
  -3.0933878708516476     
  -60.919237680215353     
  -28.651763650358003     
   63.322410180216089     
  -3.5502821534532627     
  -60.285907237503388     
  -28.493480756138222     
   63.303528408688123     
  -4.0024264577345390     
  -59.665885210698946     
  -28.335247882561319     
   63.282397541051751     
  -4.4499205968147812     
  -59.058783534503547     
  -28.177070623505912     
   63.259040585876406     
  -4.8928614733235580     
  -58.464228964401549     
  -28.018954515929007     
   63.233480074216700     
  -5.3313431905565700     
  -57.881861548808402     
  -27.860905041042493     
   63.205738073359882     
  -5.7654571521726332     
  -57.311334743408565     
  -27.702927625455899     
   63.175836200072574     
  -6.1952921627481983     
  -56.752313071048860     
  -27.545027642286627     
   63.143795633388756     
  -6.6209345107810655     
  -56.204474546621825     
  -27.387210412238762     
   63.109637126937102     
  -7.0424680698807292     
  -55.667506728235367     
  -27.229481204651648     
   63.073381020836543     
  -7.4599743703424952     
  -55.141109628470403     
  -27.071845238519209     
   63.035047253179293     
  -7.8735326925560232     
  -54.624992338275241     
  -26.914307683481095     
   62.994655371110170     
  -8.2832201350930887     
  -54.118874979932080     
  -26.756873660786585     
   62.952224541528835     
  -8.6891116974425788     
  -53.622486317659529     
  -26.599548244232221     
   62.907773561423163     
  -9.0912803448250266     
  -53.135564768403881     
  -26.442336461074017     
   62.861320867859632     
  -9.4897970805880547     
  -52.657857884927445     
  -26.285243292915151     
   62.812884547621351     
  -9.8847310147250109     
  -52.189120911570214     
  -26.128273676569954     
   62.762482346530632     
  -10.276149421561788     
  -51.729117393760895     
  -25.971432504904971     
   62.710131678471690     
  -10.664117802014996     
  -51.277619548454958     
  -25.814724627657860     
   62.655849634095084     
  -11.048699948628407     
  -50.834405490758485     
  -25.658154852234887     
   62.599652989248987     
  -11.429957989809097     
  -50.399262226276377     
  -25.501727944487673     
   62.541558213133200     
  -11.807952456506170     
  -49.971982139450290     
  -25.345448629469914     
   62.481581476185553     
  -12.182742322552048     
  -49.552366095566207     
  -25.189321592174689     
   62.419738657708500     
  -12.554385068268786     
  -49.140218369403101     
  -25.033351478253007     
   62.356045353272734     
  -12.922936706039309     
  -48.735353717165310     
  -24.877542894714139     
   62.290516881860341     
  -13.288451858918050     
  -48.337588057792360     
  -24.721900410608420     
   62.223168292789666     
  -13.650983769351493     
  -47.946747046302775     
  -24.566428557692927     
   62.154014372435789     
  -14.010584372198764     
  -47.562659170611312     
  -24.411131831080713     
   62.083069650715345     
  -14.367304315978348     
  -47.185159368763109     
  -24.256014689874014     
   62.010348407397288     
  -14.721193011244072     
  -46.814087596696254     
  -24.101081557781960     
   61.935864678198634     
  -15.072298668219295     
  -46.449288211455155     
  -23.946336823723268     
   61.859632260703570     
  -15.420668329805210     
  -46.090610914737653     
  -23.791784842414366     
   61.781664720099890     
  -15.766347911665742     
  -45.737909641841370     
  -23.637429934943402     
   61.701975394735783     
  -16.109382233979552     
  -45.391042424358076     
  -23.483276389330562     
   61.620577401520428     
  -16.449815052162236     
  -45.049872368331336     
  -23.329328461075093     
   61.537483641152704     
  -16.787689094924723     
  -44.714265470541960     
  -23.175590373689452     
   61.452706803200513     
  -17.123046085953789     
  -44.384093145617555     
  -23.022066319220944     
   61.366259371024263     
  -17.455926784545920     
  -44.059228848779199     
  -22.868760458761237     
   61.278153626560616     
  -17.786371000911764     
  -43.739551327048041     
  -22.715676922944080     
   61.188401654968679     
  -18.114417635864626     
  -43.424942040240886     
  -22.562819812431602     
   61.097015349126096     
  -18.440104701166433     
  -43.115285404593315     
  -22.410193198389504     
   61.004006414018932     
  -18.763469341700883     
  -42.810470851992086     
  -22.257801122951449     
   60.909386370981949     
  -19.084547873090823     
  -42.510388442173017     
  -22.105647599673020     
   60.813166561833206     
  -19.403375786407121     
  -42.214934122873480     
  -21.953736613975448     
   60.715358152886367     
  -19.719987792328673     
  -41.924004218311204     
  -21.802072123579499     
   60.615972138845628     
  -20.034417823966006     
  -41.637499936997777     
  -21.650658058929722     
   60.515019346601981     
  -20.346699073493490     
  -41.355323946872211     
  -21.499498323609362     
   60.412510438910509     
  -20.656864003095031     
  -41.077382758508016     
  -21.348596794746214     
   60.308455917968317     
  -20.964944373783837     
  -40.803583484497672     
  -21.197957323409621     
   60.202866128909058     
  -21.270971249917569     
  -40.533838771286277     
  -21.047583734998891     
   60.095751263182514     
  -21.574975040702217     
  -40.268060560410710     
  -20.897479829623386     
   59.987121361843492     
  -21.876985494905298     
  -40.006165540655267     
  -20.747649382474457     
   59.876986318765077     
  -22.177031736460211     
  -39.748070920144194     
  -20.598096144189505     
   59.765355883753024     
  -22.475142268361292     
  -39.493697769888634     
  -20.448823841208327     
   59.652239665578030     
  -22.771345001635460     
  -39.242967117550229     
  -20.299836176122003     
   59.537647134936400     
  -23.065667255017086     
  -38.995805163200679     
  -20.151136828014462     
   59.421587627314508     
  -23.358135793741091     
  -38.752136106371857     
  -20.002729452797013     
   59.304070345793804     
  -23.648776814538881     
  -38.511890159605464     
  -19.854617683535903     
   59.185104363780617     
  -23.937615990735921     
  -38.274996402297710     
  -19.706805130773212     
   59.064698627644397     
  -24.224678463753154     
  -38.041386753537374     
  -19.559295382841167     
   58.942861959323999     
  -24.509988864404683     
  -37.810996112858767     
  -19.412092006170077     
   58.819603058824868     
  -24.793571335251119     
  -37.583757904933023     
  -19.265198545590074     
   58.694930506687889     
  -25.075449519538125     
  -37.359611605465744     
  -19.118618524626786     
   58.568852766372601     
  -25.355646606579111     
  -37.138493422967251     
  -18.972355445791102     
   58.441378186588018     
  -25.634185307251371     
  -36.920346283574268     
  -18.826412790863216     
   58.312515003558950     
  -25.911087904378171     
  -36.705108544435781     
  -18.680794021171039     
   58.182271343251848     
  -26.186376218461447     
  -36.492727510810205     
  -18.535502577863145     
   58.050655223518710     
  -26.460071674792516     
  -36.283143438842430     
  -18.390541882176429     
   57.917674556205270     
  -26.732195250583842     
  -36.076306245847491     
  -18.245915335698520     
   57.783337149210240     
  -27.002767547427695     
  -35.872159954720097     
  -18.101626320625162     
   57.647650708473954     
  -27.271808747088102     
  -35.670655922436417     
  -17.957678200012648     
   57.510622839939970     
  -27.539338666506367     
  -35.471741365770875     
  -17.814074318025419     
   57.372261051456825     
  -27.805376726749657     
  -35.275370044132657     
  -17.670818000178979     
   57.232572754634752     
  -28.069942002080644     
  -35.081491575166169     
  -17.527912553578208     
   57.091565266657312     
  -28.333053188894397     
  -34.890061844761568     
  -17.385361267151215     
   56.949245812053256     
  -28.594728652730105     
  -34.701032715086107     
  -17.243167411878794     
   56.805621524426194     
  -28.854986398093253     
  -34.514362873617472     
  -17.101334241019639     
   56.660699448131851     
  -29.113844119645378     
  -34.330005474550433     
  -16.959864990331390     
   56.514486539930971     
  -29.371319160704516     
  -34.147921503883097     
  -16.818762878287593     
   56.366989670599253     
  -29.627428571983632     
  -33.968067008352349     
  -16.678031106290714     
   56.218215626482923     
  -29.882189074546282     
  -33.790403466193915     
  -16.537672858881280     
   56.068171111045203     
  -30.135617100542731     
  -33.614889756970648     
  -16.397691303943194     
   55.916862746359541     
  -30.387728773720013     
  -33.441489440416916     
  -16.258089592905407     
   55.764297074563942     
  -30.638539944523139     
  -33.270162030027649     
  -16.118870860939928     
   55.610480559303255     
  -30.888066159748348     
  -33.100873996623640     
  -15.980038227156328     
   55.455419587117085     
  -31.136322714723022     
  -32.933586823224907     
  -15.841594794792799     
   55.299120468790534     
  -31.383324615897202     
  -32.768265968601852     
  -15.703543651403825     
   55.141589440724132     
  -31.629086610661723     
  -32.604878732950468     
  -15.565887869044564     
   54.982832666194589     
  -31.873623201158846     
  -32.443388475068922     
  -15.428630504452027     
   54.822856236654879     
  -32.116948614721871     
  -32.283765779974495     
  -15.291774599223075     
   54.661666172972900     
  -32.359076858071674     
  -32.125975419187085     
  -15.155323179989368     
   54.499268426643425     
  -32.600021673715581     
  -31.969988801484533     
  -15.019279258589298     
   54.335668880984827     
  -32.839796589726710     
  -31.815772548092244     
  -14.883645832236965     
   54.170873352300909     
  -33.078414883837411     
  -31.663299317584368     
  -14.748425883688292     
   54.004887591019525     
  -33.315889628719283     
  -31.512537145047030     
  -14.613622381404312     
   53.837717282804455     
  -33.552233657307141     
  -31.363459778280102     
  -14.479238279711721     
   53.669368049647076     
  -33.787459605644237     
  -31.216036607502662     
  -14.345276518960707     
   53.499845450932462     
  -34.021579880200512     
  -31.070242865213466     
  -14.211740025680175     
   53.329154984477739     
  -34.254606701689610     
  -30.926048569389760     
  -14.078631712730372     
   53.157302087558612     
  -34.486552065960041     
  -30.783430677534742     
  -13.945954479452995     
   52.984292137903616     
  -34.717427796041548     
  -30.642360056295107     
  -13.813711211818834     
   52.810130454672347     
  -34.947245496463765     
  -30.502814832640663     
  -13.681904782572991     
   52.634822299411915     
  -35.176016607708561     
  -30.364766904136086     
  -13.550538051377739     
   52.458372876993920     
  -35.403752359489587     
  -30.228195393777856     
  -13.419613864953057     
   52.280787336532839     
  -35.630463824942922     
  -30.093073514185434     
  -13.289135057214901     
   52.102070772279731     
  -35.856161876299311     
  -29.959381103386491     
  -13.159104449411261     
   51.922228224502554     
  -36.080857234574708     
  -29.827092277221844     
  -13.029524850256035     
   51.741264680349474     
  -36.304560426653879     
  -29.696188044815052     
  -12.900399056060769     
   51.559185074690369     
  -36.527281836989985     
  -29.566643594174053     
  -12.771729850864327     
   51.375994290938024     
  -36.749031663946297     
  -29.438439979408233     
  -12.643520006560509     
   51.191697161868682     
  -36.969819963791849     
  -29.311555052420516     
  -12.515772283023662     
   51.006298470392494     
  -37.189656626685000     
  -29.185967856626185     
  -12.388489428232342     
   50.819802950361755     
  -37.408551385609705     
  -29.061660477861203     
  -12.261674178391045     
   50.632215287299751     
  -37.626513839193656     
  -28.938609983421813     
  -12.135329258050069     
   50.443540119166585     
  -37.843553414069326     
  -28.816800790610746     
  -12.009457380223505     
   50.253782037081422     
  -38.059679419998901     
  -28.696210337758334     
  -11.884061246505460     
   50.062945586037593     
  -38.274900997532093     
  -28.576823446007790     
  -11.759143547184470     
   49.871035265610317     
  -38.489227173377145     
  -28.458618941500244     
  -11.634706961356196     
   49.678055530638275     
  -38.702666815438405     
  -28.341581865755110     
  -11.510754157034416     
   49.484010791901106     
  -38.915228679431564     
  -28.225691922459422     
  -11.387287791260343     
   49.288905416780395     
  -39.126921368850013     
  -28.110935006426875     
  -11.264310510210310     
   49.092743729904782     
  -39.337753381398215     
  -27.997291040578240     
  -11.141824949301851     
   48.895530013790776     
  -39.547733064202554     
  -27.884747074860766     
  -11.019833733298201     
   48.697268509462113     
  -39.756868667264001     
  -27.773283368597458     
  -10.898339476411266     
   48.497963417062628     
  -39.965168292528489     
  -27.662887713343899     
  -10.777344782403061     
   48.297618896455361     
  -40.172639950378567     
  -27.553540991200340     
  -10.656852244685687     
   48.096239067809883     
  -40.379291507812574     
  -27.445231328474637     
  -10.536864446419829     
   47.893828012183413     
  -40.585130742776130     
  -27.337940790062099     
  -10.417383960611835     
   47.690389772079712     
  -40.790165298701595     
  -27.231657366964736     
  -10.298413350209401     
   47.485928352010582     
  -40.994402728953830     
  -27.126364026357749     
  -10.179955168195866     
   47.280447719040311     
  -41.197850459151518     
  -27.022049539575342     
  -10.062011957683161     
   47.073951803315694     
  -41.400515830698325     
  -26.918696900862304     
  -9.9445862520034503     
   46.866444498595307     
  -41.602406057454800     
  -26.816295623209502     
  -9.8276805747994427     
   46.657929662765099     
  -41.803528274628867     
  -26.714829529312659     
  -9.7112974401134551     
   46.448411118338278     
  -42.003889496098715     
  -26.614287768120306     
  -9.5954393524752088     
   46.237892652962131     
  -42.203496654359611     
  -26.514656223245790     
  -9.4801088069883992     
   46.026378019886153     
  -42.402356576033952     
  -26.415922043163064     
  -9.3653082894160633     
   45.813870938467673     
  -42.600475991357683     
  -26.318074383453045     
  -9.2510402762647548     
   45.600375094616197     
  -42.797861549233573     
  -26.221098708214292     
  -9.1373072348675617     
   45.385894141269247     
  -42.994519789545187     
  -26.124985804464831     
  -9.0241116234659788     
   45.170431698837689     
  -43.190457183078671     
  -26.029720961369062     
  -8.9114558912906663     
   44.953991355654267     
  -43.385680090288943     
  -25.935295565974869     
  -8.7993424786410905     
   44.736576668410962     
  -43.580194807033749     
  -25.841695590380567     
  -8.6877738169640981     
   44.518191162583470     
  -43.774007523961608     
  -25.748912322000997     
  -8.5767523289314216     
   44.298838332857628     
  -43.967124366376609     
  -25.656932651302473     
  -8.4662804285161375     
   44.078521643538529     
  -44.159551361261386     
  -25.565747865070964     
  -8.3563605210681118     
   43.857244528959761     
  -44.351294470249414     
  -25.475345253278313     
  -8.2469950033884185     
   43.635010393885004     
  -44.542359559649000     
  -25.385716940458821     
  -8.1381862638027833     
   43.411822613894131     
  -44.732752436702441     
  -25.296849941516925     
  -8.0299366822340552     
   43.187684535774210     
  -44.922478811263822     
  -25.208737090292569     
  -7.9222486302737094     
   42.962599477897456     
  -45.111544339441011     
  -25.121365803347960     
  -7.8151244712524255     
   42.736570730591431     
  -45.299954582966123     
  -25.034729040588921     
  -7.7085665603097340     
   42.509601556507093     
  -45.487715050770539     
  -24.948814674602595     
  -7.6025772444627604     
   42.281695190978091     
  -45.674831160830067     
  -24.863616042323674     
  -7.4971588626740733     
   42.052854842373151     
  -45.861308281147487     
  -24.779121167891699     
  -7.3923137459186634     
   41.823083692445508     
  -46.047151689906677     
  -24.695323870436951     
  -7.2880442172500493     
   41.592384896673408     
  -46.232366618934954     
  -24.612212484611149     
  -7.1843525918655518     
   41.360761584594641     
  -46.416958212569540     
  -24.529780812840396     
  -7.0812411771707211     
   41.128216860141556     
  -46.600931568665843     
  -24.448018142099816     
  -6.9787122728429525     
   40.894753801958061     
  -46.784291704731594     
  -24.366917601779456     
  -6.8767681708943016     
   40.660375463729373     
  -46.967043586744936     
  -24.286470160391168     
  -6.7754111557334937     
   40.425084874480149     
  -47.149192112947865     
  -24.206667238269983     
  -6.6746435042271726     
   40.188885038904687     
  -47.330742117234891     
  -24.127502241102921     
  -6.5744674857603682     
   39.951778937651497     
  -47.511698384043157     
  -24.048965348066687     
  -6.4748853622962210     
   39.713769527630994     
  -47.692065624153663     
  -23.971050753282498     
  -6.3758993884349646     
   39.474859742308610     
  -47.871848504803282     
  -23.893748913993011     
  -6.2775118114721726     
   39.235052491992448     
  -48.051051621658232     
  -23.817054219190023     
  -6.1797248714563011     
   38.994350664117555     
  -48.229679528302157     
  -23.740957269111526     
  -6.0825408012455142     
   38.752757123527239     
  -48.407736707820490     
  -23.665452934159752     
  -5.9859618265638241     
   38.510274712745627     
  -48.585227604826684     
  -23.590531733182186     
  -5.8899901660565464     
   38.266906252251495     
  -48.762156592825562     
  -23.516189060587113     
  -5.7946280313450789     
   38.022654540742487     
  -48.938528010779962     
  -23.442415587461511     
  -5.6998776270810314     
   37.777522355396314     
  -49.114346127685920     
  -23.369206653001626     
  -5.6057411509996946     
   37.531512452133143     
  -49.289615177583428     
  -23.296553619882761     
  -5.5122207939728698     
   37.284627565864852     
  -49.464339329732553     
  -23.224451728727541     
  -5.4193187400610787     
   37.036870410746282     
  -49.638522717698010     
  -23.152892506457512     
  -5.3270371665651419     
   36.788243680423285     
  -49.812169411496441     
  -23.081871656177590     
  -5.2353782440771521     
   36.538750048272256     
  -49.985283448917770     
  -23.011380733620435     
  -5.1443441365308491     
   36.288392167638911     
  -50.157868804419934     
  -22.941415606527961     
  -5.0539370012514002     
   36.037172672074192     
  -50.329929421468890     
  -22.871968163024729     
  -4.9641589890045994     
   35.785094175563785     
  -50.501469182691579     
  -22.803034314856550     
  -4.8750122440454948     
   35.532159272756928     
  -50.672491940052993     
  -22.734606296658384     
  -4.7864989041664492     
   35.278370539188593     
  -50.843001487277938     
  -22.666680061232597     
  -4.6986211007446510     
   35.023730531501059     
  -51.013001587737179     
  -22.599248072585898     
  -4.6113809587890708     
   34.768241787661012     
  -51.182495948281577     
  -22.532306356094036     
  -4.5247805969868837     
   34.511906827175430     
  -51.351488245952282     
  -22.465848196268237     
  -4.4388221277493622     
   34.254728151291992     
  -51.519982107424283     
  -22.399868234995260     
  -4.3535076572572429     
   33.996708243225463     
  -51.687981119186759     
  -22.334362023678032     
  -4.2688392855055826     
   33.737849568341588     
  -51.855488834364337     
  -22.269322556892686     
  -4.1848191063481064     
   33.478154574371821     
  -52.022508753541032     
  -22.204746567259310     
  -4.1014492075410534     
   33.217625691605981     
  -52.189044352795477     
  -22.140626874412760     
  -4.0187316707865364     
   32.956265333088105     
  -52.355099054353573     
  -22.076960395962899     
  -3.9366685717754137     
   32.694075894808918     
  -52.520676257323295     
  -22.013740065257029     
  -3.8552619802296864     
   32.431059755896072     
  -52.685779307812723     
  -21.950963044526375     
  -3.7745139599444193     
   32.167219278799926     
  -52.850411530646667     
  -21.888622392503471     
  -3.6944265688292091     
   31.902556809476831     
  -53.014576198590447     
  -21.826715267080953     
  -3.6150018589491859     
   31.637074677572627     
  -53.178276563093554     
  -21.765235157837491     
  -3.5362418765655712     
   31.370775196597943     
  -53.341515826777339     
  -21.704179040086053     
  -3.4581486621757929     
   31.103660664107061     
  -53.504297169577981     
  -21.643540784720937     
  -3.3807242505531581     
   30.835733361869451     
  -53.666623725463396     
  -21.583317367046565     
  -3.3039706707861041     
   30.566995556041508     
  -53.828498605716234     
  -21.523502835989419     
  -3.2278899463170161     
   30.297449497334746     
  -53.989924876986166     
  -21.464094313627871     
  -3.1524840949806356     
   30.027097421181438     
  -54.150905584338368     
  -21.405085906328697     
  -3.0777551290420497     
   29.755941547898999     
  -54.311443728635837     
  -21.346474957593841     
  -3.0037050552342790     
   29.483984082850370     
  -54.471542290817787     
  -21.288255621996164     
  -2.9303358747954631     
   29.211227216603362     
  -54.631204207982762     
  -21.230425344396505     
  -2.8576495835056521     
   28.937673125088246     
  -54.790432398065732     
  -21.172978532257012     
  -2.7856481717232073     
   28.663323969750433     
  -54.949229737057664     
  -21.115912575951253     
  -2.7143336244208234     
   28.388181897704349     
  -55.107599081377295     
  -21.059222123138934     
  -2.6437079212211652     
   28.112249041882649     
  -55.265543247300840     
  -21.002904488370170     
  -2.5737730364321383     
   27.835527521186993     
  -55.423065030963613     
  -20.946955009226990     
  -2.5045309390817878     
   27.558019440625756     
  -55.580167193532816     
  -20.891369889847994     
  -2.4359835929528360     
   27.279726891472652     
  -55.736852467706676     
  -20.836146163901947     
  -2.3681329566168627     
   27.000651951393554     
  -55.893123563935937     
  -20.781278829471237     
  -2.3009809834681336     
   26.720796684595815     
  -56.048983155156975     
  -20.726765704938984     
  -2.2345296217570794     
   26.440163141963065     
  -56.204433897944014     
  -20.672601647772616     
  -2.1687808146234331     
   26.158753361192446     
  -56.359478410302316     
  -20.618784657864794     
  -2.1037365001290280     
   25.876569366928603     
  -56.514119295236299     
  -20.565309708141889     
  -2.0393986112902645     
   25.593613170895388     
  -56.668359118047363     
  -20.512174775287388     
  -1.9757690761102460     
   25.309886772028122     
  -56.822200428862018     
  -20.459375044395738     
  -1.9128498176105897     
   25.025392156601722     
  -56.975645741694990     
  -20.406908566524329     
  -1.8506427538629187     
   24.740131298357632     
  -57.128697555943916     
  -20.354770567325417     
  -1.7891497980200379     
   24.454106158629767     
  -57.281358335198860     
  -20.302959223333950     
  -1.7283728583467977     
   24.167318686468342     
  -57.433630529373858     
  -20.251469861815494     
  -1.6683138382506506     
   23.879770818761557     
  -57.585516553337484     
  -20.200300691222569     
  -1.6089746363119046     
   23.591464480356915     
  -57.737018808521647     
  -20.149447211427219     
  -1.5503571463136769     
   23.302401584179087     
  -57.888139662607358     
  -20.098907617384473     
  -1.4924632572715533     
   23.012584031348229     
  -58.038881469737731     
  -20.048677562619837     
  -1.4352948534629542     
   22.722013711295233     
  -58.189246551457387     
  -19.998755287870011     
  -1.3788538144562152     
   22.430692501876305     
  -58.339237216116409     
  -19.949136560060303     
  -1.3231420151393827     
   22.138622269485218     
  -58.488855740316865     
  -19.899819638961414     
  -1.2681613257487296     
   21.845804869165409     
  -58.638104387609076     
  -19.850800447566538     
  -1.2139136118969944     
   21.552242144718964     
  -58.786985390965825     
  -19.802077237301742     
  -1.1604007346013485     
   21.257935928815943     
  -58.935500970245585     
  -19.753646110859336     
  -1.1076245503110920     
   20.962888043100129     
  -59.083653316077033     
  -19.705505190150483     
  -1.0555869109350868     
   20.667100298297434     
  -59.231444605003162     
  -19.657651142967289     
  -1.0042896638689247     
   20.370574494313495     
  -59.378876988575414     
  -19.610081228280311     
 -0.95373465202183760     
   20.073312420347580     
  -59.525952597787516     
  -19.562793352786361     
 -0.90392371384335202     
   19.775315854983283     
  -59.672673547933414     
  -19.515783916014133     
 -0.85485868334969095     
   19.476586566295186     
  -59.819041927303516     
  -19.469051348825833     
 -0.80654139014992698     
   19.177126311945884     
  -59.965059812419710     
  -19.422591990369661     
 -0.75897365947188866     
   18.876936839283957     
  -60.110729252347483     
  -19.376404340269872     
 -0.71215731218782474     
   18.576019885440846     
  -60.256052284899511     
  -19.330484835628688     
 -0.66609416483982775     
   18.274377177425674     
  -60.401030921166722     
  -19.284832000927977     
 -0.62078602966502183     
   17.972010432219829     
  -60.545667161173682     
  -19.239442360128134     
 -0.57623471462051545     
   17.668921356869703     
  -60.689962978874647     
  -19.194314495147022     
 -0.53244202340812408     
   17.365111648578551     
  -60.833920337588246     
  -19.149444994192336     
 -0.48940975549886467     
   17.060582994796963     
  -60.977541175044692     
  -19.104832484555754     
 -0.44713970615722476     
   16.755337073312660     
  -61.120827418678857     
  -19.060473608879661     
 -0.40563366646520904     
   16.449375552339092     
  -61.263780970745458     
  -19.016367177531329     
 -0.36489342334616648     
   16.142700090600790     
  -61.406403724576940     
  -18.972509342263340     
 -0.32492075958840066     
   15.835312337427732     
  -61.548697544643915     
  -18.928901051815622     
 -0.28571745386856512     
   15.527213932809799     
  -61.690664302532532     
  -18.885530711089434     
 -0.24728528077484793     
   15.218406507596296     
  -61.832305782865703     
  -18.842428513156452     
 -0.20962601082994642     
   14.908891683147353     
  -61.973623996714380     
  -18.799473862696480     
 -0.17274141051383576     
   14.598671073028846     
  -62.114620050684607     
  -18.757104142777738     
 -0.13663324228633342     
   14.287746277072754     
  -62.255298331755434     
  -18.713679216564138     
 -0.10130326460946196     
   13.976118903928660     
  -62.395650925879664     
  -18.675307847361864     
  -6.6753231969612900E-002
   13.663790487277129     
  -62.535715734734879     
  -18.619184142863357     
  -3.2984894899513631E-002
   13.350762798900769     
  -62.675359615806357     
  -18.630408883759173     
   0.0000000000000000     
   13.037036680655174     
  -62.815087682434552     
  -18.630408883759173     
   5.9259259259259256     
  -42.048799936903187     
   4387438.5550719220     
  -1012474169952.2299     
   5.9258872520903738     
  -36.311345336616036     
   1350016.0452152330     
  -1220263772803.1084     
   5.9258843052602268     
  -36.115855473450871     
   1052091.1217316333     
  -108470772846.51564     
   5.9258811349302354     
  -35.933195569998247     
   1023452.9523821783     
  -315361080819.01849     
   5.9258777242396032     
  -35.746964369808374     
   933416.16014374502     
  -216685128518.25424     
   5.9258740550634421     
  -35.561727919122660     
   866517.03713671805     
  -197914263453.36362     
   5.9258701079186986     
  -35.376215076704568     
   800440.41810945841     
  -166242493388.27454     
   5.9258658618631310     
  -35.190779768646770     
   740420.94717936812     
  -142876816118.11826     
   5.9258612943868414     
  -35.005323511121247     
   684639.30664891389     
  -122010708257.95549     
   5.9258563812958185     
  -34.819873772834363     
   633127.48989820527     
  -104377326328.50714     
   5.9258510965869062     
  -34.634422944333856     
   585474.02464322187     
  -89248846010.951447     
   5.9258454123135795     
  -34.448973204912512     
   541411.40348423820     
  -76322771757.967102     
   5.9258392984418435     
  -34.263524007411718     
   500663.87676975410     
  -65267030084.003792     
   5.9258327226955680     
  -34.078075557597394     
   462983.05459587806     
  -55812853451.922318     
   5.9258256503904505     
  -33.892627875782338     
   428138.08050499600     
  -47728289869.162125     
   5.9258180442558244     
  -33.707181017053621     
   395915.43502661370     
  -40814685392.372887     
   5.9258098642433978     
  -33.521735046115772     
   366117.84278969269     
  -34902618008.073547     
   5.9258010673219994     
  -33.336290029882854     
   338562.73439311469     
  -29846828399.861309     
   5.9257916072573060     
  -33.150846035438256     
   313081.42691610521     
  -25523477188.328072     
   5.9257814343754811     
  -32.965403135146808     
   289517.76624906127     
  -21826302010.956890     
   5.9257704953095445     
  -32.779961411519629     
   267727.50284176716     
  -18664728081.542236     
   5.9257587327272496     
  -32.594520949561641     
   247577.11603580043     
  -15961071255.315042     
   5.9257460850391181     
  -32.409081843627803     
   228943.24195007031     
  -13649070255.478973     
   5.9257324860852236     
  -32.223644186287487     
   211711.72191321914     
  -11671965828.244677     
   5.9257178647991804     
  -32.038208088046588     
   195777.02058588955     
  -9981242275.4023724     
   5.9257021448477127     
  -31.852773660882182     
   181041.55312607845     
  -8535431248.7349005     
   5.9256852442440557     
  -31.667341024291559     
   167415.05725480599     
  -7299047500.6926956     
   5.9256670749333065     
  -31.481910310074117     
   154814.07759680157     
  -6241756607.5832329     
   5.9256475423477282     
  -31.296481656687828     
   143161.43703742675     
  -5337616491.7421284     
   5.9256265449298606     
  -31.111055210664869     
   132385.76693032097     
  -4564448141.1147699     
   5.9256039736211390     
  -30.925631134847830     
   122421.05844660162     
  -3903268440.2614326     
   5.9255797113135626     
  -30.740209599263640     
   113206.29605818965     
  -3337868088.8395715     
   5.9255536322618019     
  -30.554790784039490     
   104685.02676119967     
  -2854365241.4276438     
   5.9255256014529065     
  -30.369374888654924     
   96805.065812752960     
  -2440899603.4514241     
   5.9254954739306331     
  -30.183962122023782     
   89518.148558697809     
  -2087325222.1167853     
   5.9254630940711666     
  -29.998552707211715     
   82779.645309168045     
  -1784968142.3745658     
   5.9254282948067996     
  -29.813146884804439     
   76548.280309151494     
  -1526407943.2518268     
   5.9253908967938900     
  -29.627744914227506     
   70785.889106084607     
  -1305300585.7673769     
   5.9253507075211775     
  -29.442347068518973     
   65457.179489562826     
  -1116222259.1772282     
   5.9253075203542558     
  -29.256953642585213     
   60529.509667034945     
  -954531984.21481049     
   5.9252611135116986     
  -29.071564953824659     
   55972.700861499383     
  -816263116.52553940     
   5.9252112489680666     
  -28.886181337357659     
   51758.842878686009     
  -698023301.86032355     
   5.9251576712786536     
  -28.700803154436560     
   47862.124296087728     
  -596910738.13834774     
   5.9251001063204924     
  -28.515430792174232     
   44258.679164303830     
  -510444785.53256398     
   5.9250382599437881     
  -28.330064662670392     
   40926.435939500203     
  -436503776.54993874     
   5.9249718165275160     
  -28.144705207480740     
   37844.984503649248     
  -373273453.88348466     
   5.9249004374325187     
  -27.959352899220661     
   34995.450607370425     
  -319202265.03619462     
   5.9248237593449753     
  -27.774008242529852     
   32360.381031883968     
  -272963587.14431626     
   5.9247413925026429     
  -27.588671776990271     
   29923.635159213445     
  -233422739.56330708     
   5.9246529187957417     
  -27.403344079038295     
   27670.288112395632     
  -199609654.90253749     
   5.9245578897338298     
  -27.218025765420794     
   25586.536896150144     
  -170694496.20461339     
   5.9244558242694030     
  -27.032717495133149     
   23659.618864642754     
  -145967904.18592361     
   5.9243462064683792     
  -26.847419971438711     
   21877.730487109588     
  -124823064.21680953     
   5.9242284830169130     
  -26.662133946205241     
   20229.957562684580     
  -106741208.77218729     
   5.9241020605533361     
  -26.476860222325385     
   18706.206437063582     
  -91278602.482183129     
   5.9239663028132297     
  -26.291599657732672     
   17297.143780774586     
  -78055863.511652783     
   5.9238205275748816     
  -26.106353167493904     
   15994.138260579068     
  -66748530.243188642     
   5.9236640033915009     
  -25.921121729184978     
   14789.208224670485     
  -57079145.513357721     
   5.9234959460956835     
  -25.735906386165052     
   13674.972737305139     
  -48810448.018308207     
   5.9233155150606693     
  -25.550708252051578     
   12644.606267944388     
  -41739535.534398995     
   5.9231218092019065     
  -25.365528514863623     
   11691.797082122015     
  -35692908.645554982     
   5.9229138627013747     
  -25.180368441874066     
   10810.708316269332     
  -30522190.994752426     
   5.9226906404359543     
  -24.995229385251776     
   9995.9424447629481     
  -26100501.876798846     
   5.9224510330899314     
  -24.810112786821172     
   9242.5081544307923     
  -22319339.828694217     
   5.9221938519304302     
  -24.625020183571365     
   8545.7897733088048     
  -19085922.714102130     
   5.9219178232231888     
  -24.439953214366973     
   7901.5189195549647     
  -16320902.277047753     
   5.9216215822646330     
  -24.254913625791666     
   7305.7485659251106     
  -13956431.113925062     
   5.9213036670046870     
  -24.069903278696547     
   6754.8286147560866     
  -11934484.519883068     
   5.9209625112330739     
  -23.884924155692062     
   6245.3837491968325     
  -10205446.524715753     
   5.9205964373001621     
  -23.699978368350500     
   5774.2926100670193     
  -8726885.6385572515     
   5.9202036483415350     
  -23.515068165176746     
   5338.6688001013354     
  -7462518.9636476440     
   5.9197822199735350     
  -23.330195939789579     
   4935.8430985764699     
  -6381317.6926268796     
   5.9193300914249214     
  -23.145364239816825     
   4563.3472037728716     
  -5456748.9456167836     
   5.9188450560676182     
  -22.960575775889470     
   4218.8985452471461     
  -4666122.5804476533     
   5.9183247513071615     
  -22.775833431616370     
   3900.3863478578423     
  -3990035.5014361977     
   5.9177666477910060     
  -22.591140273454201     
   3605.8586895131602     
  -3411895.3879102957     
   5.9171680378902218     
  -22.406499561548440     
   3333.5105382497773     
  -2917513.2396576726     
   5.9165260234073260     
  -22.221914760944379     
   3081.6727129623268     
  -2494755.6124161934     
   5.9158375024600671     
  -22.037389553285998     
   2848.8016458684051     
  -2133246.5724067264     
   5.9150991554878454     
  -21.852927849155879     
   2633.4699396945666     
  -1824113.3298932333     
   5.9143074303241603     
  -21.668533800957594     
   2434.3576153598510     
  -1559768.3246636859     
   5.9134585262749626     
  -21.484211816445594     
   2250.2440357698110     
  -1333723.1439761191     
   5.9125483771390943     
  -21.299966572574551     
   2080.0004285486557     
  -1140429.3523589519     
   5.9115726331030629     
  -21.115803030294416     
   1922.5829644024730     
  -975142.18640851928     
   5.9105266414382172     
  -20.931726449874400     
   1777.0263750767642     
  -833804.25279060798     
   5.9094054259240121     
  -20.747742406515108     
   1642.4380366767869     
  -712945.94355594332     
   5.9082036649163543     
  -20.563856806932165     
   1517.9924991315563     
  -609600.23917479219     
   5.9069156679750536     
  -20.380075906474353     
   1402.9264359884098     
  -521229.92951750499     
   5.9055353509591875     
  -20.196406326367701     
   1296.5339709836526     
  -445665.46610358742     
   5.9040562094935867     
  -20.012855072929952     
   1198.1623317242720     
  -381051.20793095091     
   5.9024712907037600     
  -19.829429552486086     
   1107.2079410713463     
  -325801.62474367622     
   5.9007731631103137     
  -19.646137605088672     
   1023.1123994840061     
  -278556.61857410538     
   5.8989538845672671     
  -19.462987467887803     
   945.36021348888426     
  -238167.25977507161     
   5.8970049681216370     
  -19.279988013654449     
   873.47152076211023     
  -203604.16223018165     
   5.8949173456641475     
  -19.097147922556477     
   807.01393226647269     
  -174142.84611633827     
   5.8926813292330067     
  -18.914478999280579     
   745.54679818464763     
  -148646.36567706108     
   5.8902865698242266     
  -18.731983388897174     
   688.80919025289552     
  -127861.22354806009     
   5.8877220135530024     
  -18.549703337019679     
   636.03337113116049     
  -106716.64676690441     
   5.8849758550011222     
  -18.367528004735792     
   588.40039721053859     
  -99840.573123881215     
   5.8820354875752550     
  -18.185943972639333     
   540.20983509517123     
  -56748.509286950102     
   5.8788874506901605     
  -18.003120103914441     
   510.58958067798437     
  -143515.24257501340     
   5.8755173735794033     
  -17.826231119039669     
   429.58459373849439     
  -28752.003280451758     
   5.8331874494414127     
  -16.217408211855666     
   213.94456913510618     
  -8705.3720674327215     
   5.7938450610303143     
  -15.310911092444499     
   148.65427862936079     
  -5209.0472767678584     
   5.7564154811769370     
  -14.665309335737092     
   109.58642405360186     
  -2948.4912828162173     
   5.7203910528116353     
  -14.172661427021886     
   87.472739432480211     
  -2032.4320132888286     
   5.6854743471153260     
  -13.773405830108651     
   72.229499332814015     
  -1434.0707904044436     
   5.6514698595547843     
  -13.439147160764664     
   61.473968404780678     
  -1077.9085815826782     
   5.6182393616338153     
  -13.151988104645437     
   53.389654042910593     
  -834.37667825516303     
   5.5856800395743722     
  -12.900684397148167     
   47.131828955996873     
  -665.29797623666707     
   5.5537125072315980     
  -12.677499589422620     
   42.142094134221864     
  -541.93069930747720     
   5.5222736786792037     
  -12.476950319363526     
   38.077613889415787     
  -449.59493996119471     
   5.4913122630466669     
  -12.294992155040720     
   34.705651839706832     
  -378.62359089679353     
   5.4607857769894554     
  -12.128563088171500     
   31.865974907980878     
  -322.95481970407320     
   5.4306584854431437     
  -11.975288616501048     
   29.443813760200324     
  -278.49594656195632     
   5.4008999362387273     
  -11.833291346698083     
   27.355094160985658     
  -242.44340690418204     
   5.3714838890322554     
  -11.701061689772608     
   25.536768609204287     
  -212.81395587267102     
   5.3423875143935708     
  -11.577368108399199     
   23.940663940159254     
  -188.17602667402227     
   5.3135907830217821     
  -11.461193089198542     
   22.529343740104089     
  -167.47466997153055     
   5.2850759919054431     
  -11.351686520559987     
   21.273283715317611     
  -149.91899861779089     
   5.2568273911429104     
  -11.248131083207483     
   20.148891225684178     
  -134.90669977706833     
   5.2288308860878683     
  -11.149916127699882     
   19.137090977356166     
  -121.97263146605681     
   5.2010737967648604     
  -11.056517659653089     
   18.222296241360741     
  -110.75302141208238     
   5.1735446614512766     
  -10.967482797597762     
   17.391648580770124     
  -100.96010591732974     
   5.1462330747592571     
  -10.882417556679862     
   16.634447786390151     
  -92.363868629719818     
   5.1191295529807750     
  -10.800977140284717     
   15.941718771667251     
  -84.778693341126683     
   5.0922254212053026     
  -10.722858146926527     
   15.305878571608801     
  -78.053480754394329     
   5.0655127179934221     
  -10.647792256832629     
   14.720477465950843     
  -72.064235937329642     
   5.0389841143318161     
  -10.575541073926699     
   14.179995696420869     
  -66.708447336971901     
   5.0126328443006125     
  -10.505891878832163     
   13.679682341393583     
  -61.900778505747610     
   4.9864526454185016     
  -10.438654106722177     
   13.215426502600476     
  -57.569734156583458     
   4.9604377070402412     
  -10.373656406724612     
   12.783653496426098     
  -53.655056717158750     
   4.9345826254975211     
  -10.310744171555928     
   12.381240571047407     
  -50.105675781083960     
   4.9088823649210163     
  -10.249777450121586     
   12.005448002689278     
  -46.878080986513517     
   4.8833322228757137     
  -10.190629174126636     
   11.653862395290426     
  -43.935021065962793     
   4.8579278000956636     
  -10.133183643795171     
   11.324349737295707     
  -41.244455856545912     
   4.8326649737274110     
  -10.077335228656002     
   11.015016318371611     
  -38.778707777648478     
   4.8075398735904518     
  -10.022987247834976     
   10.724176010039248     
  -36.513770062652604     
   4.7825488610432698     
  -9.9700510009734540     
   10.450322734569353     
  -34.428738542414877     
   4.7576885101088875     
  -9.9184449261482772     
   10.192107195501242     
  -32.505344678605901     
   4.7329555905674781     
  -9.8680938653834946     
   9.9483171104116970     
  -30.727567283649790     
   4.7083470527677207     
  -9.8189284217180059     
   9.7178603557843246     
  -29.081309849118650     
   4.6838600139451829     
  -9.7708843944987542     
   9.4997505319159341     
  -27.554130593051671     
   4.6594917458664700     
  -9.7239022817877956     
   9.2930945524680464     
  -26.135015103738876     
   4.6352396636433424     
  -9.6779268405586496     
   9.0970819391900051     
  -24.814185360385089     
   4.6111013155824194     
  -9.6329066968382069     
   8.9109755489871176     
  -23.582936843200898     
   4.5870743739541169     
  -9.5887939991590816     
   8.7341035226631103     
  -22.433501275824167     
   4.5631566265797785     
  -9.5455441096946885     
   8.5658522630944294     
  -21.358927937906618     
   4.5393459691489371     
  -9.5031153282780512     
   8.4056603035601292     
  -20.352983887430103     
   4.5156403981897659     
  -9.4614686452081393     
   8.2530129244044037     
  -19.410066134946629     
   4.4920380046252397     
  -9.4205675193261484     
   8.1074374283923039     
  -18.525128017002128     
   4.4685369678557265     
  -9.3803776783345061     
   7.9684989682647878     
  -17.693613479689482     
   4.4451355503157313     
  -9.3408669387459256     
   7.8357968671671170     
  -16.911402150159724     
   4.4218320924586276     
  -9.3020050432004062     
   7.7089613510409185     
  -16.174759609675945     
   4.3986250081284517     
  -9.2637635131878824     
   7.5876506539683488     
  -15.480295644121775     
   4.3755127802824498     
  -9.2261155154613679     
   7.4715484366374358     
  -14.824926480916277     
   4.3524939570320491     
  -9.1890357406496985     
   7.3603614880305628     
  -14.205843018953569     
   4.3295671479734281     
  -9.1525002927661507     
   7.2538176653884125     
  -13.620480981679949     
   4.3067310207819061     
  -9.1164865884576152     
   7.1516640580258128     
  -13.066497286149202     
   4.2839842980471046     
  -9.0809732649916004     
   7.0536653283796937     
  -12.541746214576566     
   4.2613257543281433     
  -9.0459400960912255     
   6.9596022317703694     
  -12.044261147734570     
   4.2387542134102834     
  -9.0113679148288934     
   6.8692702731623605     
  -11.572236005714299     
   4.2162685457462308     
  -8.9772385428881893     
   6.7824785031195027     
  -11.124010488108905     
   4.1938676660669909     
  -8.9435347255692434     
   6.6990484244586863     
  -10.698056028683736     
   4.1715505311485952     
  -8.9102400719974888     
   6.6188130042435578     
  -10.292963455208151     
   4.1493161377223240     
  -8.8773390000410561     
   6.5416157783294970     
  -9.9074321053773584     
   4.1271635205172092     
  -8.8448166855013834     
   6.4673100375391659     
  -9.5402601042859825     
   4.1050917504246263     
  -8.8126590151906434     
   6.3957580867570218     
  -9.1903352491108503     
   4.0830999327757036     
  -8.7808525435427800     
   6.3268305723886904     
  -8.8566275480354246     
   4.0611872057231189     
  -8.7493844524473623     
   6.2604058657784254     
  -8.5381815746664742     
   4.0393527387195745     
  -8.7182425140229949     
   6.1963695039684268     
  -8.2341108366792355     
   4.0175957310859349     
  -8.6874150560813401     
   6.1346136726933320     
  -7.9435909447429438     
   3.9959154106625774     
  -8.6568909300480872     
   6.0750367406077599     
  -7.6658555319783090     
   3.9743110325380933     
  -8.6266594811362740     
   6.0175428241179230     
  -7.4001906629416796     
   3.9527818778499242     
  -8.5967105205906140     
   5.9620413941458601     
  -7.1459310598441954     
   3.9313272526519882     
  -8.5670342998272559     
   5.9084469111970286     
  -6.9024559895733910     
   3.9099464868447402     
  -8.5376214863210755     
   5.8566784912752281     
  -6.6691858141200315     
   3.8886389331634796     
  -8.5084631410987139     
   5.8066595976693272     
  -6.4455788981890141     
   3.8674039662210480     
  -8.4795506977147088     
   5.7583177559329100     
  -6.2311284142205938     
   3.8462409816013543     
  -8.4508759425928108     
   5.7115842928262559     
  -6.0253599963641715     
   3.8251493950004525     
  -8.4224309966286111     
   5.6663940928535244     
  -5.8278291708070586     
   3.8041286414121305     
  -8.3942082979612955     
   5.6226853740724714     
  -5.6381189601376080     
   3.7831781743552066     
  -8.3662005858214368     
   5.5803994818714395     
  -5.4558384035169061     
   3.7622974651399397     
  -8.3384008853821463     
   5.5394806938450625     
  -5.2806198699151663     
   3.7414860021711354     
  -8.3108024935354816     
   5.4998760448206987     
  -5.1121182338823301     
   3.7207432902857294     
  -8.2833989655282636     
   5.4615351580665816     
  -4.9500086511541097     
   3.7000688501227614     
  -8.2561841024001392     
   5.4244100931829253     
  -4.7939853969974200     
   3.6794622175238216     
  -8.2291519391604186     
   5.3884552027054449     
  -4.6437606837720535     
   3.6589229429621768     
  -8.2022967336597112     
   5.3536269975771544     
  -4.4990629773547361     
   3.6384505909989033     
  -8.1756129561026505     
   5.3198840252469939     
  -4.3596365010592351     
   3.6180447397644842     
  -8.1490952791608109     
   5.2871867514890498     
  -4.2252396455173944     
   3.5977049804644095     
  -8.1227385686467191     
   5.2554974541476689     
  -4.0956443503206117     
   3.5774309169074381     
  -8.0965378747075487     
   5.2247801215202649     
  -3.9706350800886767     
   3.5572221650552556     
  -8.0704884235076992     
   5.1950003584195992     
  -3.8500080957751099     
   3.5370783525923502     
  -8.0445856093673971     
   5.1661252977012868     
  -3.7335706328499332     
   3.5169991185150011     
  -8.0188249873282569     
   5.1381235179549121     
  -3.6211401564265135     
   3.4969841127383527     
  -7.9932022661164153     
   5.1109649667817134     
  -3.5125439136374195     
   3.4770329957206054     
  -7.9677133014808881     
   5.0846208874294323     
  -3.4076181011462450     
   3.4571454381034168     
  -7.9423540898831373     
   5.0590637516708359     
  -3.3062074218922679     
   3.4373211203676659     
  -7.9171207625139433     
   5.0342671960066436     
  -3.2081645785461328     
   3.4175597325037845     
  -7.8920095796197582     
   5.0102059616675474     
  -3.1133498012588996     
   3.3978609736959049     
  -7.8670169251201933     
   4.9868558381581058     
  -3.0216301736764679     
   3.3782245520191214     
  -7.8421393014951599     
   4.9641936118555323     
  -2.9328797600074425     
   3.3586501841492113     
  -7.8173733249313822     
   4.9421970136554760     
  -2.8469784064924371     
   3.3391375950841806     
  -7.7927157207082267     
   4.9208446756067827     
  -2.7638122873127253     
   3.3196865178770656     
  -7.7681633188105792     
   4.9001160834519375     
  -2.6832727489563424     
   3.3002966933794240     
  -7.7437130497573632     
   4.8799915378347647     
  -2.6052565783372095     
   3.2809678699950080     
  -7.7193619406290326     
   4.8604521134972360     
  -2.5296653469847086     
   3.2616998034431237     
  -7.6951071112868021     
   4.8414796233948501     
  -2.4564054640099342     
   3.2424922565312175     
  -7.6709457707722786     
   4.8230565824147762     
  -2.3853874263410879     
   3.2233449989362484     
  -7.6468752138744485     
   4.8051661767172176     
  -2.3165261784359159     
   3.2042578069944452     
  -7.6228928178567079     
   4.7877922303789484     
  -2.2497404516216495     
   3.1852304634990487     
  -7.5989960393382816     
   4.7709191769917858     
  -2.1849526012912368     
   3.1662627575056752     
  -7.5751824113145974     
   4.7545320324821017     
  -2.1220886783821040     
   3.1473544841449561     
  -7.5514495403149065     
   4.7386163673942363     
  -2.0610779349802026     
   3.1285054444421223     
  -7.5277951036892157     
   4.7231582828818848     
  -2.0018527624355169     
   3.1097154451432178     
  -7.5042168470141020     
   4.7081443871636184     
  -1.9443485881031268     
   3.0909842985476557     
  -7.4807125816143110     
   4.6935617727528447     
  -1.8885036683275107     
   3.0723118223468298     
  -7.4572801821943280     
   4.6793979952403886     
  -1.8342588468714267     
   3.0536978394685197     
  -7.4339175845715042     
   4.6656410538888533     
  -1.7815577035716663     
   3.0351421779268386     
  -7.4106227835090026     
   4.6522793711120656     
  -1.7303459760484847     
   3.0166446706774797     
  -7.3873938306404927     
   4.6393017762917017     
  -1.6805719043588836     
   2.9982051554780442     
  -7.3642288324822411     
   4.6266974870090101     
  -1.6321858855774514     
   2.9798234747532280     
  -7.3411259485325502     
   4.6144560928671794     
  -1.5851402034120263     
   2.9614994754646613     
  -7.3180833894470290     
   4.6025675413415890     
  -1.5393894035595310     
   2.9432330089852177     
  -7.2950994152916371     
   4.5910221208148929     
  -1.4948896311010693     
   2.9250239309775932     
  -7.2721723338681459     
   4.5798104485816342     
  -1.4515990297344836     
   2.9068721012769916     
  -7.2493004991070453     
   4.5689234558586254     
  -1.4094772337713821     
   2.8887773837777413     
  -7.2264823095258857     
   4.5583523766053400     
  -1.3684857787847438     
   2.8707396463236901     
  -7.2037162067512108     
   4.5480887332644553     
  -1.3285873649261137     
   2.8527587606022173     
  -7.1810006740979810     
   4.5381243280275090     
  -1.2897465455986346     
   2.8348346020417328     
  -7.1583342352055732     
   4.5284512289355190     
  -1.2519289884216345     
   2.8169670497125092     
  -7.1357154527294284     
   4.5190617615223569     
  -1.2151018668672176     
   2.7991559862307285     
  -7.1131429270818209     
   4.5099484975208526     
  -1.1792335159212175     
   2.7814012976656097     
  -7.0906152952226398     
   4.5011042461514439     
  -1.1442935651512431     
   2.7637028734495046     
  -7.0681312294962293     
   4.4925220444128096     
  -1.1102528076114551     
   2.7460606062908415     
  -7.0456894365143077     
   4.4841951483557239     
  -1.0770830511483522     
   2.7284743920898102     
  -7.0232886560797381     
   4.4761170254721110     
  -1.0447572438243791     
   2.7109441298566885     
  -7.0009276601507002     
   4.4682813461434279     
  -1.0132494301995356     
   2.6934697216327028     
  -6.9786052518467994     
   4.4606819754169313     
 -0.98253435633752684     
   2.6760510724133328     
  -6.9563202644888955     
   4.4533129677444006     
 -0.95258799590505117     
   2.6586880900739716     
  -6.9340715606750969     
   4.4461685577751124     
 -0.92338702402923112     
   2.6413806852978476     
  -6.9118580313929217     
   4.4392431550948928     
 -0.89490902050108823     
   2.6241287715061312     
  -6.8896785951615813     
   4.4325313374411346     
 -0.86713232896915493     
   2.6069322647901436     
  -6.8675321972055441     
   4.4260278449738664     
 -0.84003624994579618     
   2.5897910838455944     
  -6.8454178086603612     
   4.4197275730992729     
 -0.81360046642941974     
   2.5727051499087681     
  -6.8233344258036102     
   4.4136255696010522     
 -0.78780584100854800     
   2.5556743866946028     
  -6.8012810693151238     
   4.4077170257934881     
 -0.76263347870950615     
   2.5386987203365781     
  -6.7792567835638824     
   4.4019972747031666     
 -0.73806546160222131     
   2.5217780793283624     
  -6.7572606359177714     
   4.3964617837411497     
 -0.71408429704371490     
   2.5049123944671492     
  -6.7352917160796357     
   4.3911061515133216     
 -0.69067328164331632     
   2.4881015987986270     
  -6.7133491354460997     
   4.3859261019009974     
 -0.66781599506988643     
   2.4713456275635237     
  -6.6914320264865026     
   4.3809174819379733     
 -0.64549699451408260     
   2.4546444181456790     
  -6.6695395421454595     
   4.3760762544791172     
 -0.62370090727590310     
   2.4379979100215792     
  -6.6476708552650754     
   4.3713984976745479     
 -0.60241329117163234     
   2.4214060447113193     
  -6.6258251580259122     
   4.3668803979907604     
 -0.58161983403444084     
   2.4048687657309320     
  -6.6040016614078461     
   4.3625182492355030     
 -0.56130699000753692     
   2.3883860185460484     
  -6.5821995946677312     
   4.3583084468104456     
 -0.54146151385179264     
   2.3719577505268354     
  -6.5604182048370641     
   4.3542474854565576     
 -0.52207049370052117     
   2.3555839109041754     
  -6.5386567562315383     
   4.3503319567538039     
 -0.50312182784821813     
   2.3392644507270477     
  -6.5169145299820412     
   4.3465585430449423     
 -0.48460322275714018     
   2.3229993228210613     
  -6.4951908235772429     
   4.3429240188742639     
 -0.46650345064511672     
   2.3067884817481197     
  -6.4734849504225709     
   4.3394252429944249     
 -0.44881095791514514     
   2.2906318837671611     
  -6.4517962394130608     
   4.3360591608100618     
 -0.43151523068640746     
   2.2745294867959580     
  -6.4301240345195856     
   4.3328227965799133     
 -0.41460553210397283     
   2.2584812503739262     
  -6.4084676943904126     
   4.3297132550891337     
 -0.39807177117241432     
   2.2424871356259231     
  -6.3868265919606770     
   4.3267277168053404     
 -0.38190417025116796     
   2.2265471052269987     
  -6.3652001140798422     
   4.3238634355284571     
 -0.36609307504233934     
   2.2106611233680669     
  -6.3435876611473567     
   4.3211177374656398     
 -0.35062932641602951     
   2.1948291557224744     
  -6.3219886467598991     
   4.3184880175175193     
 -0.33550390654228907     
   2.1790511694134356     
  -6.3004024973705590     
   4.3159717382184519     
 -0.32070821515546272     
   2.1633271329823072     
  -6.2788286519585013     
   4.3135664266047860     
 -0.30623374468232684     
   2.1476570163576749     
  -6.2572665617081897     
   4.3112696735196687     
 -0.29207242135340622     
   2.1320407908252323     
  -6.2357156896984920     
   4.3090791303595175     
 -0.27821624774437814     
   2.1164784289984220     
  -6.2141755106013399     
   4.3069925085014349     
 -0.26465765253726992     
   2.1009699047898209     
  -6.1926455103898173     
   4.3050075761074051     
 -0.25138907421089463     
   2.0855151933832428     
  -6.1711251860544216     
   4.3031221580508241     
 -0.23840342386574043     
   2.0701142712065410     
  -6.1496140453283648     
   4.3013341323718306     
 -0.22569355973356389     
   2.0547671159050855     
  -6.1281116064207506     
   4.2996414306738293     
 -0.21325276101675764     
   2.0394737063159010     
  -6.1066173977566507     
   4.2980420349662030     
 -0.20107446647310551     
   2.0242340224424393     
  -6.0851309577280661     
   4.2965339764676553     
 -0.18915210727055137     
   2.0090480454299704     
  -6.0636518344477395     
   4.2951153356631258     
 -0.17747966750443195     
   1.9939157575415791     
  -6.0421795855131890     
   4.2937842381568423     
 -0.16605093087731490     
   1.9788371421347388     
  -6.0207137777773587     
   4.2925388561752627     
 -0.15486012869105878     
   1.9638121836384570     
  -5.9992539871238959     
   4.2913774052100795     
 -0.14390153648795576     
   1.9488408675309683     
  -5.9777997982516542     
   4.2902981436864200     
 -0.13316957263871376     
   1.9339231803179626     
  -5.9563508044627094     
   4.2892993718916301     
 -0.12265894945153721     
   1.9190591095113341     
  -5.9349066074585535     
   4.2883794297707434     
 -0.11236430378618563     
   1.9042486436084318     
  -5.9134668171403959     
   4.2875366974923468     
 -0.10228069433040322     
   1.8894917720718043     
  -5.8920310514159526     
   4.2867695922848688     
  -9.2403076909430754E-002
   1.8747884853094181     
  -5.8705989360122208     
   4.2860765692080482     
  -8.2726672661959030E-002
   1.8601387746553408     
  -5.8491701042912929     
   4.2854561191630838     
  -7.3246841606877597E-002
   1.8455426323508755     
  -5.8277441970737573     
   4.2849067678510320     
  -6.3959005549563075E-002
   1.8310000515261307     
  -5.8063208624658564     
   4.2844270753094102     
  -5.4858747143526849E-002
   1.8165110261820188     
  -5.7848997556908186     
   4.2840156347058338     
  -4.5941782303771064E-002
   1.8020755511726683     
  -5.7634805389257071     
   4.2836710713385555     
  -3.7203943070718247E-002
   1.7876936221882382     
  -5.7420628811429468     
   4.2833920417655253     
  -2.8641088997449746E-002
   1.7733652357381249     
  -5.7206464579545377     
   4.2831772335980443     
  -2.0249379263326244E-002
   1.7590903891345520     
  -5.6992309514624093     
   4.2830253632535698     
  -1.2024827055157051E-002
   1.7448690804765283     
  -5.6778160501116481     
   4.2829351770506552     
  -3.9638009573295073E-003
   1.7307013086341714     
  -5.6564014485476628     
   4.2829054485434757     
   3.9374775955281780E-003
   1.7165870732333790     
  -5.6349868474772409     
   4.2829349796254421     
   1.1682381260768877E-002
   1.7025263746408454     
  -5.6135719535344650     
   4.2830225974848979     
   1.9274637610245247E-002
   1.6885192139494101     
  -5.5921564791475857     
   4.2831671572669752     
   2.6717286790044974E-002
   1.6745655929637313     
  -5.5707401424121228     
   4.2833675369179005     
   3.4013989276360956E-002
   1.6606655141862756     
  -5.5493226669652351     
   4.2836226418374732     
   4.1167535746299437E-002
   1.6468189808036164     
  -5.5279037818647518     
   4.2839313983555698     
   4.8181470826947820E-002
   1.6330259966730301     
  -5.5064832214703960     
   4.2842927593867719     
   5.5058398227990475E-002
   1.6192865663093874     
  -5.4850607253284958     
   4.2847056973734823     
   6.1801707664078873E-002
   1.6056006948723267     
  -5.4636360380596098     
   4.2851692101809622     
   6.8413852784664025E-002
   1.5919683881537074     
  -5.4422089092489649     
   4.2856823140768476     
   7.4898073512842875E-002
   1.5783896525653307     
  -5.4207790933397026     
   4.2862440496281939     
   8.1256687102724615E-002
   1.5648644951269270     
  -5.3993463495286775     
   4.2868534747814646     
   8.7492766536014427E-002
   1.5513929234543975     
  -5.3779104416653984     
   4.2875096705304845     
   9.3608547607713144E-002
   1.5379749457483081     
  -5.3564711381524779     
   4.2882117346375423     
   9.9606904292139822E-002
   1.5246105707826265     
  -5.3350282118498349     
   4.2889587864197338     
  0.10548999305592699     
   1.5112998078936979     
  -5.3135814399803660     
   4.2897499613676526     
  0.11126054154324787     
   1.4980426669694518     
  -5.2921306040383742     
   4.2905844154292270     
  0.11692061172609854     
   1.4848391584388365     
  -5.2706754896997579     
   4.2914613200171727     
  0.12247276519108657     
   1.4716892932614745     
  -5.2492158867353256     
   4.2923798657561063     
  0.12791900736201772     
   1.4585930829175313     
  -5.2277515889251562     
   4.2933392583113212     
  0.13326174253976147     
   1.4455505393977979     
  -5.2062823939759273     
   4.2943387213803694     
  0.13850288990626361     
   1.4325616751939740     
  -5.1848081034398392     
   4.2953774930546667     
  0.14364476370794271     
   1.4196265032891557     
  -5.1633285226352470     
   4.2964548287824762     
  0.14868914239256281     
   1.4067450371485151     
  -5.1418434605699144     
   4.2975699973504202     
  0.15363827299302074     
   1.3939172907101720     
  -5.1203527298655436     
   4.2987222843978676     
  0.15849387636599827     
   1.3811432783762527     
  -5.0988561466833735     
   4.2999109884706126     
  0.16325793776532271     
   1.3684230150041272     
  -5.0773535306546869     
   4.3011354230038528     
  0.16793235090473504     
   1.3557565158978275     
  -5.0558447048080879     
   4.3023949156356380     
  0.17251877370298585     
   1.3431437967996356     
  -5.0343294955029023     
   4.3036888064384105     
  0.17701916732218259     
   1.3305848738818433     
  -5.0128077323613240     
   4.3050164501933272     
  0.18143500679554528     
   1.3180797637386754     
  -4.9912792482039796     
   4.3063772127442936     
  0.18576826019378997     
   1.3056284833783744     
  -4.9697438789853798     
   4.3077704746957473     
  0.19002024061318240     
   1.2932310502154438     
  -4.9482014637323886     
   4.3091956265003457     
  0.19419289374367624     
   1.2808874820630427     
  -4.9266518444831302     
   4.3106520732034230     
  0.19828745203395823     
   1.2685977971255336     
  -4.9050948662273868     
   4.3121392290936784     
  0.20230577157720905     
   1.2563620139911749     
  -4.8835303768487019     
   4.3136565223805068     
  0.20624900629746057     
   1.2441801516249584     
  -4.8619582270679302     
   4.3152033899277384     
  0.21011898070418147     
   1.2320522293615850     
  -4.8403782703874043     
   4.3167792822830195     
  0.21391675046497699     
   1.2199782668985797     
  -4.8187903630369169     
   4.3183836579115074     
  0.21764407186406950     
   1.2079582842895382     
  -4.7971943639210126     
   4.3200159884504874     
  0.22130198334559581     
   1.1959923019375067     
  -4.7755901345665723     
   4.3216757533255796     
  0.22489208514322936     
   1.1840803405884877     
  -4.7539775390733485     
   4.3233624439641538     
  0.22841548272127282     
   1.1722224213250707     
  -4.7323564440632255     
   4.3250755600845636     
  0.23187359919961065     
   1.1604185655601884     
  -4.7107267186328183     
   4.3268146120785600     
  0.23526755094333562     
   1.1486687950309871     
  -4.6890882343058449     
   4.3285791187106355     
  0.23859870031862027     
   1.1369731317928193     
  -4.6674408649866610     
   4.3303686089630249     
  0.24186806440686379     
   1.1253315982133469     
  -4.6457844869156384     
   4.3321826194460762     
  0.24507701326355569     
   1.1137442169667580     
  -4.6241189786244092     
   4.3340206970455526     
  0.24822648584174581     
   1.1022110110280920     
  -4.6024442208925720     
   4.3358823956893664     
  0.25131774945306701     
   1.0907320036676738     
  -4.5807600967063227     
   4.3377672788102641     
  0.25435183986842180     
   1.0793072184456483     
  -4.5590664912152743     
   4.3396749176092770     
  0.25732976855472006     
   1.0679366792066225     
  -4.5373632916940672     
   4.3416048908734375     
  0.26025272302803715     
   1.0566204100744043     
  -4.5156503875011440     
   4.3435567862961477     
  0.26312154551648098     
   1.0453584354468397     
  -4.4939276700406845     
   4.3455301978875216     
  0.26593742042804747     
   1.0341507799907472     
  -4.4721950327246143     
   4.3475247285407317     
  0.26870115085050816     
   1.0229974686369443     
  -4.4504523709353316     
   4.3495399871721112     
  0.27141386804672729     
   1.0118985265753677     
  -4.4286995819894459     
   4.3515755911824616     
  0.27407633806095155     
   1.0008539792502815     
  -4.4069365651021943     
   4.3536311637179184     
  0.27668964933279006     
  0.98986385235557528     
  -4.3851632213526797     
   4.3557063360879145     
  0.27925453011050005     
  0.97892817183014591     
  -4.3633794536498005     
   4.3578007450637433     
  0.28177204015814072     
  0.96804696385336642     
  -4.3415851666987288     
   4.3599140353649286     
  0.28424284890541840     
  0.95722025484063489     
  -4.3197802669684870     
   4.3620458567317195     
  0.28666800892356903     
  0.94644807143900611     
  -4.2979646626596617     
   4.3641958667986467     
  0.28904812190821305     
  0.93573044052290111     
  -4.2761382636733822     
   4.3663637277129581     
  0.29138422609894032     
  0.92506738918989462     
  -4.2543009815805783     
   4.3685491094087006     
  0.29367689292864474     
  0.91445894475657818     
  -4.2324527295917918     
   4.3707516861056650     
  0.29592711724558207     
  0.90390513475449830     
  -4.2105934225278157     
   4.3729711394850064     
  0.29813543457403591     
  0.89340598692616646     
  -4.1887229767909915     
   4.3752071552443121     
  0.30030281831737254     
  0.88296152922114102     
  -4.1668413103369275     
   4.3774594263816926     
  0.30242977192224541     
  0.87257178979217853     
  -4.1449483426467948     
   4.3797276496711088     
  0.30451723125076252     
  0.86223679699145395     
  -4.1230439947003541     
   4.3820115289054904     
  0.30656568559902908     
  0.85195657936684732     
  -4.1011281889492208     
   4.3843107715474829     
  0.30857602030450282     
  0.84173116565829698     
  -4.0792008492911034     
   4.3866250916997664     
  0.31054872320285648     
  0.83156058479421591     
  -4.0572619010440434     
   4.3889542071237884     
  0.31248460554121449     
  0.82144486588797250     
  -4.0353112709220715     
   4.3912978416653470     
  0.31438423506192198     
  0.81138403823443161     
  -4.0133488870093377     
   4.3936557234283118     
  0.31624821155355298     
  0.80137813130655777     
  -3.9913746787382292     
   4.3960275850149628     
  0.31807729360800574     
  0.79142717475207647     
  -3.9693885768638997     
   4.3984131647170228     
  0.31987188967307717     
  0.78153119839019425     
  -3.9473905134423823     
   4.4008122038895712     
  0.32163282016393757     
  0.77169023220837563     
  -3.9253804218075570     
   4.4032244500408009     
  0.32336043462021596     
  0.76190430635917605     
  -3.9033582365492037     
   4.4056496533004523     
  0.32505554706344225     
  0.75217345115712930     
  -3.8813238934911944     
   4.4080875699034276     
  0.32671848024827055     
  0.74249769707568924     
  -3.8592773296701721     
   4.4105379585052900     
  0.32835001031115840     
  0.73287707474422359     
  -3.8372184833149525     
   4.4130005835826243     
  0.32995046964882441     
  0.72331161494505947     
  -3.8151472938257331     
   4.4154752121049903     
  0.33152058923634081     
  0.71380134861058020     
  -3.7930637017541602     
   4.4179616165242628     
  0.33306067572337678     
  0.70434630682037092     
  -3.7709676487838686     
   4.4204595715921879     
  0.33457147081455574     
  0.69494652079841313     
  -3.7488590777108306     
   4.4229688576232968     
  0.33605323059501591     
  0.68560202191032771     
  -3.7267379324246397     
   4.4254892568527602     
  0.33750668785402393     
  0.67631284166066363     
  -3.7046041578899791     
   4.4280205570116653     
  0.33893207945502651     
  0.66707901169023354     
  -3.6824577001284307     
   4.4305625476075772     
  0.34033013012982510     
  0.65790056377349349     
  -3.6602985062004532     
   4.4331150235835510     
  0.34170104505876531     
  0.64877752981596837     
  -3.6381265241879404     
   4.4356777814214920     
  0.34304552495712692     
  0.63970994185171892     
  -3.6159417031772403     
   4.4382506228586704     
  0.34436378445041088     
  0.63069783204085261     
  -3.5937439932419881     
   4.4408333512420484     
  0.34565647986247355     
  0.62174123266707559     
  -3.5715333454267806     
   4.4434257748410175     
  0.34692382525881893     
  0.61284017613528596     
  -3.5493097117308516     
   4.4460277035304578     
  0.34816645069418362     
  0.60399469496920688     
  -3.5270730450922492     
   4.4486389519106648     
  0.34938457148729091     
  0.59520482180905943     
  -3.5048232993719801     
   4.4512593361968191     
  0.35057876541247562     
  0.58647058940927410     
  -3.4825604293391450     
   4.4538886769374129     
  0.35174931277329374     
  0.57779203063624029     
  -3.4602843906548437     
   4.4565267967832121     
  0.35289662237651137     
  0.56916917846609261     
  -3.4379951398592579     
   4.4591735214510368     
  0.35402116914538739     
  0.56060206598253448     
  -3.4156926343550813     
   4.4618286802196270     
  0.35512316200278238     
  0.55209072637469736     
  -3.3933768323946953     
   4.4644921039346475     
  0.35620317022423059     
  0.54363519293503493     
  -3.3710476930655808     
   4.4671636277113294     
  0.35726134084272115     
  0.53523549905725243     
  -3.3487051762768827     
   4.4698430877676500     
  0.35829825557601380     
  0.52689167823426919     
  -3.3263492427457528     
   4.4725303246844703     
  0.35931403335957296     
  0.51860376405621567     
  -3.3039798539842047     
   4.4752251799346663     
  0.36030923997146458     
  0.51037179020846180     
  -3.2815969722862826     
   4.4779274992344522     
  0.36128400278431505     
  0.50219579046967866     
  -3.2592005607150574     
   4.4806371292553351     
  0.36223885015821072     
  0.49407579870993107     
  -3.2367905830903405     
   4.4833539206315214     
  0.36317391789849879     
  0.48601184888880145     
  -3.2143670039762218     
   4.4860777250157602     
  0.36408970358961734     
  0.47800397505354403     
  -3.1919297886692015     
   4.4888083977926829     
  0.36498635006293734     
  0.47005221133726877     
  -3.1694789031861736     
   4.4915457954181548     
  0.36586433050081690     
  0.46215659195715503     
  -3.1470143142528864     
   4.4942897778969106     
  0.36672378068808559     
  0.45431715121269356     
  -3.1245359892925135     
   4.4970402062520716     
  0.36756516777539333     
  0.44653392348395726     
  -3.1020438964143580     
   4.4997969450103863     
  0.36838860728049244     
  0.43880694322989949     
  -3.0795380044029188     
   4.5025598595649905     
  0.36919456285665297     
  0.43113624498667968     
  -3.0570182827070411     
   4.5053288187864151     
  0.36998313986894826     
  0.42352186336601588     
  -3.0344847014292360     
   4.5081036923354327     
  0.37075478739191048     
  0.41596383305356360     
  -3.0119372313152954     
   4.5108843532408720     
  0.37150960642432757     
  0.40846218880732055     
  -2.9893758437439701     
   4.5136706752890543     
  0.37224803005121115     
  0.40101696545605681     
  -2.9668005107169617     
   4.5164625355144388     
  0.37297016229861618     
  0.39362819789776998     
  -2.9442112048488460     
   4.5192598117316782     
  0.37367639501360811     
  0.38629592109816502     
  -2.9216078993577819     
   4.5220623846942800     
  0.37436689787525257     
  0.37902017008915784     
  -2.8989905680549755     
   4.5248701364283441     
  0.37504192367182854     
  0.37180097996740297     
  -2.8763591853367645     
   4.5276829508558833     
  0.37570179022932937     
  0.36463838589284453     
  -2.8537137261739187     
   4.5305007142826028     
  0.37634661299933664     
  0.35753242308728966     
  -2.8310541661035113     
   4.5333233138800981     
  0.37697677672313384     
  0.35048312683300492     
  -2.8083804812195479     
   4.5361506397055216     
  0.37759235502362837     
  0.34349053247133460     
  -2.7856926481643631     
   4.5389825823681988     
  0.37819373249439986     
  0.33655467540134071     
  -2.7629906441200385     
   4.5418190353619066     
  0.37878098012686057     
  0.32967559107846428     
  -2.7402744467998508     
   4.5446598927128585     
  0.37935447393345456     
  0.32285331501320791     
  -2.7175440344399009     
   4.5475050512673594     
  0.37991426359748293     
  0.31608788276983879     
  -2.6947993857911210     
   4.5503544082443401     
  0.38046073829943439     
  0.30937932996511169     
  -2.6720404801110567     
   4.5532078637815863     
  0.38099392594785020     
  0.30272769226701263     
  -2.6492672971560367     
   4.5560653182261950     
  0.38151421284623160     
  0.29613300539352116     
  -2.6264798171734154     
   4.5589266748225414     
  0.38202162295490011     
  0.28959530511139298     
  -2.6036780208938719     
   4.5617918369947033     
  0.38251653104515987     
  0.28311462723496045     
  -2.5808618895239417     
   4.5646607109775417     
  0.38299895616330742     
  0.27669100762495275     
  -2.5580314047386254     
   4.5675332031487672     
  0.38346926340989390     
  0.27032448218733324     
  -2.5351865486741931     
   4.5704092226243409     
  0.38392747812387107     
  0.26401508687215586     
  -2.5123273039208560     
   4.5732886787102700     
  0.38437393740276815     
  0.25776285767243856     
  -2.4894536535159788     
   4.5761714832407909     
  0.38480868170819527     
  0.25156783062305438     
  -2.4665655809369924     
   4.5790575483536022     
  0.38523202623911001     
  0.24543004179963965     
  -2.4436630700947326     
   4.5819467885503959     
  0.38564401500734924     
  0.23934952731751885     
  -2.4207461053266988     
   4.5848391186629511     
  0.38604495456296672     
  0.23332632333064629     
  -2.3978146713904867     
   4.5877344558221731     
  0.38643488450985858     
  0.22736046603056390     
  -2.3748687534572905     
   4.5906327174559971     
  0.38681408616590690     
  0.22145199164537499     
  -2.3519083371058955     
   4.5935338231022413     
  0.38718265957174697     
  0.21560093643873382     
  -2.3289334083155180     
   4.5964376930490296     
  0.38754075816615158     
  0.20980733670885079     
  -2.3059439534610564     
   4.5993442487352754     
  0.38788861941921599     
  0.20407122878751255     
  -2.2829399593057667     
   4.6022534133809199     
  0.38822628607445775     
  0.19839264903911735     
  -2.2599214129959977     
   4.6051651105264781     
  0.38855403864196109     
  0.19277163385972512     
  -2.2368883020551409     
   4.6080792658162926     
  0.38887189915612008     
  0.18720821967612192     
  -2.2138406143779501     
   4.6109958050599635     
  0.38918014968506159     
  0.18170244294489862     
  -2.1907783382248440     
   4.6139146561826019     
  0.38947880755645581     
  0.17625434015154390     
  -2.1677014622162889     
   4.6168357472392749     
  0.38976814162428874     
  0.17086394780955075     
  -2.1446099753274375     
   4.6197590083014575     
  0.39004817498033073     
  0.16553130245953665     
  -2.1215038668826489     
   4.6226843696138094     
  0.39031916550139323     
  0.16025644066837719     
  -2.0983831265502269     
   4.6256117633550700     
  0.39058113505924463     
  0.15503939902835270     
  -2.0752477443371689     
   4.6285411218680146     
  0.39083433393863609     
  0.14988021415630803     
  -2.0520977105840679     
   4.6314723793725543     
  0.39107878071299657     
  0.14477892269282477     
  -2.0289330159600660     
   4.6344054702279021     
  0.39131472470891049     
  0.13973556130140621     
  -2.0057536514578387     
   4.6373403306632186     
  0.39154217568010613     
  0.13475016666767464     
  -1.9825596083887282     
   4.6402768969808195     
  0.39176137847674875     
  0.12982277549858059     
  -1.9593508783779783     
   4.6432151073193948     
  0.39197234637676975     
  0.12495342452162420     
  -1.9361274533598862     
   4.6461548999172209     
  0.39217530928238048     
  0.12014215048408827     
  -1.9128893255732515     
   4.6490962147368382     
  0.39237028454851758     
  0.11538899015228284     
  -1.8896364875567315     
   4.6520389918709526     
  0.39255749592249373     
  0.11069398031080117     
  -1.8663689321443286     
   4.6549831730903710     
  0.39273695572158634     
  0.10605715776178699     
  -1.8430866524609564     
   4.6579287002582834     
  0.39290888479462666     
  0.10147855932421264     
  -1.8197896419180757     
   4.6608755168942428     
  0.39307329596399909     
   9.6958221833168184E-002
  -1.7964778942093045     
   4.6638235666139725     
  0.39323038786013015     
   9.2496182139161165E-002
  -1.7731514033064628     
   4.6667727945229238     
  0.39338021994269340     
   8.8092477107426806E-002
  -1.7498101634547247     
   4.6697231461724940     
  0.39352289677426966     
   8.3747143617248734E-002
  -1.7264541691695472     
   4.6726745678983015     
  0.39365858119771729     
   7.9460218561289653E-002
  -1.7030834152316587     
   4.6756270072572841     
  0.39378729527718348     
   7.5231738844932255E-002
  -1.6796978966835854     
   4.6785804119718630     
  0.39390923211960199     
   7.1061741385629956E-002
  -1.6562976088256243     
   4.6815347312127598     
  0.39402440565411623     
   6.6950263112267219E-002
  -1.6328825472119539     
   4.6844899142551659     
  0.39413300308233928     
   6.2897340964529688E-002
  -1.6094527076468708     
   4.6874459117782834     
  0.39423503708152707     
   5.8903011892283488E-002
  -1.5860080861810335     
   4.6904026745563945     
  0.39433069198314413     
   5.4967312854964027E-002
  -1.5625486791077774     
   4.6933601547462684     
  0.39441997643025117     
   5.1090280820973791E-002
  -1.5390744829594876     
   4.6963183045694947     
  0.39450307144815738     
   4.7271952767089204E-002
  -1.5155854945040508     
   4.6992770776053563     
  0.39457998485445045     
   4.3512365677876287E-002
  -1.4920817107413076     
   4.7022364274917647     
  0.39465089263127373     
   3.9811556545115118E-002
  -1.4685631288996124     
   4.7051963091864994     
  0.39471580142603968     
   3.6169562367232816E-002
  -1.4450297464324027     
   4.7081566776971950     
  0.39477488226983004     
   3.2586420148745028E-002
  -1.4214815610148746     
   4.7111174893142183     
  0.39482814193164883     
   2.9062166899705692E-002
  -1.3979185705406416     
   4.7140787003787059     
  0.39487574642126111     
   2.5596839635165066E-002
  -1.3743407731185033     
   4.7170402684768646     
  0.39491770189971276     
   2.2190475374635803E-002
  -1.3507481670692079     
   4.7200021512411130     
  0.39495416691091867     
   1.8843111141566969E-002
  -1.3271407509223732     
   4.7229643074929450     
  0.39498516188655386     
   1.5554783962825947E-002
  -1.3035185234131226     
   4.7259266962070940     
  0.39501078349460661     
   1.2325530868187995E-002
  -1.2798814834798971     
   4.7288892770833035     
  0.39503126501000607     
   9.1553888898334660E-003
  -1.2562296302582610     
   4.7318520115708784     
  0.39504590560809083     
   6.0443950618524721E-003
  -1.2325629630896771     
   4.7348148558629397     
  0.39505789448161166     
   2.9925864197569542E-003
  -1.2088814814748401     
   4.7377777900715516     
  0.39505549670693929     
   0.0000000000000000     
  -1.1851851852339197     
   4.7407407062968536     
  0.39505549670693929     
  -169.14352756143802     
   792.96452016299952     
  -451644016.21477389     
   117219208548760.25     
  -169.14306902172552     
   241.33411337973249     
  -99986390.568493158     
   144120566895745.62     
  -169.14304996585554     
   227.92338786584497     
  -64799646.667872570     
   182942062003.28241     
  -169.14303040902675     
   216.52214987181219     
  -64751346.783808857     
   28771945725486.574     
  -169.14301036470945     
   204.97940250428644     
  -56536846.462928146     
   17214550406572.547     
  -169.14298984969562     
   193.88961611050300     
  -51222045.520956978     
   15991090994079.318     
  -169.14296888440060     
   183.08294151453117     
  -45883182.070647806     
   12958041773629.061     
  -169.14294749318236     
   172.60231066978193     
  -41204866.703187853     
   10900671175183.600     
  -169.14292570467788     
   162.43141919434368     
  -36949051.536281511     
   9067362350576.3984     
  -169.14290355215738     
   152.57045369544988     
  -33120893.217360258     
   7562706609712.0674     
  -169.14288107389575     
   143.01500998120403     
  -29668139.737880509     
   6299560344360.0674     
  -169.14285831356162     
   133.76196146114782     
  -26558013.911854316     
   5246446415782.0176     
  -169.14283532062288     
   124.80782676126142     
  -23757018.736245129     
   4367117323995.9468     
  -169.14281215076869     
   116.14922314666734     
  -21235736.994358797     
   3633550926539.7720     
  -169.14278886634676     
   107.78274007629389     
  -18967245.418269742     
   3021736392873.5039     
  -169.14276553681484     
   99.704975428455768     
  -16927190.331787381     
   2511672414108.7388     
  -169.14274223920449     
   91.912524843048729     
  -15093492.737187741     
   2086619566262.5901     
  -169.14271905859619     
   84.401984224214800     
  -13446136.991051842     
   1732552454266.6016     
  -169.14269608860204     
   77.169950303144546     
  -11966994.845167432     
   1437745805232.6760     
  -169.14267343185443     
   70.213019197794793     
  -10639646.144596910     
   1192396212971.9084     
  -169.14265120049666     
   63.527787504145437     
  -9449218.7623736430     
   988299213536.65088     
  -169.14262951667115     
   57.110852000599010     
  -8382253.7711991901     
   818605375582.14294     
  -169.14260851300122     
   50.958809418789002     
  -7426566.6966602597     
   677585818650.11670     
  -169.14258833305988     
   45.068256923104961     
  -6571136.0048833732     
   560458812242.71228     
  -169.14256913181970     
   39.435791677580816     
  -5805991.2202965096     
   463229745350.18439     
  -169.14255107607582     
   34.058011049425275     
  -5122117.7453638464     
   382565801124.09430     
  -169.14253434483339     
   28.931512660143223     
  -4511365.7918195929     
   315684677978.62775     
  -169.14251912964917     
   24.052894349087357     
  -3966371.9134848025     
   260267070131.56863     
  -169.14250563491601     
   19.418754086516877     
  -3480483.2753408290     
   214378319877.67221     
  -169.14249407807657     
   15.025690194925392     
  -3047692.7111084005     
   176406666316.11798     
  -169.14248468975163     
   10.870301226920501     
  -2662576.9314830550     
   145009014194.14331     
  -169.14247771376552     
   6.9491859890250636     
  -2320242.3904625066     
   119067354767.91261     
  -169.14247340704969     
   3.2589435394040622     
  -2016274.4182559238     
   97650881781.807678     
  -169.14247203940218     
 -0.20382666171897013     
  -1746692.5427993815     
   79985355351.586777     
  -169.14247389307852     
  -3.4425249502197315     
  -1507908.9954715574     
   65427044920.072525     
  -169.14247926218636     
  -6.4605512315166376     
  -1296691.1410952590     
   53440811264.911194     
  -169.14248845185224     
  -9.2613050039723994     
  -1110128.0350189502     
   43582266899.698807     
  -169.14250177712606     
  -11.848185480096223     
  -945599.23228125041     
   35482448433.118668     
  -169.14251956158350     
  -14.224591401282483     
  -800747.03023298329     
   28835216006.297264     
  -169.14254213558286     
  -16.393921072589663     
  -673451.21385584050     
   23386741685.319691     
  -169.14256983412716     
  -18.359572345937003     
  -561806.01787834475     
   18926676332.702103     
  -169.14260299427684     
  -20.124942504833946     
  -464099.37826909771     
   15280806223.199024     
  -169.14264195205217     
  -21.693428382206264     
  -378794.20090850268     
   12305006403.703196     
  -169.14268703875783     
  -23.068426235046996     
  -304511.04165376490     
   9880045483.9198189     
  -169.14273857665361     
  -24.253331656715272     
  -240012.94987642579     
   7907433951.2203684     
  -169.14279687388841     
  -25.251539671792109     
  -184191.27086262012     
   6305842821.2321825     
  -169.14286221860397     
  -26.066444573374671     
  -136053.06902489607     
   5008181310.9651442     
  -169.14293487210566     
  -26.701439938139796     
  -94709.671290711049     
   3959156382.6904020     
  -169.14301506098653     
  -27.159918607147148     
  -59366.283274354952     
   3113241313.0086288     
  -169.14310296807818     
  -27.445272553066559     
  -29312.599850780050     
   2432980360.9849901     
  -169.14319872208898     
  -27.560892883236754     
  -3914.4006064638043     
   1887604651.4700487     
  -169.14330238577614     
  -27.510169801517964     
   17394.191762647122     
   1451855247.5468438     
  -169.14341394248095     
  -27.296492477973388     
   35117.567362868554     
   1105028256.2784636     
  -169.14353328084019     
  -26.923249047162422     
   49704.900664169021     
   830173691.03215361     
  -169.14366017746696     
  -26.393826523434065     
   61555.788533267114     
   613434404.15690660     
  -169.14379427737327     
  -25.711610708675067     
   71025.340952730447     
   443498293.36275375     
  -169.14393507188404     
  -24.879986119831912     
   78428.765864719142     
   311146425.79801053     
  -169.14408187376708     
  -23.902335930381522     
   84045.513868663111     
   208878998.95073390     
  -169.14423378927643     
  -22.782041847785791     
   88123.016976024635     
   130605301.30487499     
  -169.14438968677629     
  -21.522484034757760     
   90880.035783449333     
   71390684.270407170     
  -169.14454816158104     
  -20.127041010789476     
   92509.706523290937     
   27244809.367150977     
  -169.14470749661035     
  -18.599089525415792     
   93182.251753481469     
  -5050079.5193512924     
  -169.14486561842105     
  -16.942004463725421     
   93047.443854485347     
  -28082169.019131985     
  -169.14502004813434     
  -15.159158709179867     
   92236.805454281828     
  -43926627.169830486     
  -169.14516784673185     
  -13.253923014667334     
   90865.596054505237     
  -54241826.578503370     
  -169.14530555414387     
  -11.229665859182505     
   89034.590635360422     
  -60347860.736677162     
  -169.14542912149938     
  -9.0897533040153249     
   86831.681401447728     
  -63291075.362797759     
  -169.14553383584817     
  -6.8375488255071994     
   84333.312308111432     
  -63896712.840130150     
  -169.14561423660192     
  -4.4764131436160275     
   81605.766578902389     
  -62811943.769561961     
  -169.14566402287119     
  -2.0097040468152523     
   78706.319693388985     
  -60540867.507040247     
  -169.14567595080058     
  0.55922380911404446     
   75684.274435281928     
  -57473123.179138698     
  -169.14564171992163     
   3.2270191105352435     
   72581.883503179677     
  -53906971.200639673     
  -169.14555184745541     
   5.9903341011821842     
   69435.178317707541     
  -50068125.506848149     
  -169.14539552939988     
   8.8458248218599955     
   66274.706975227222     
  -46124900.541742228     
  -169.14516048713338     
   11.790151357114917     
   63126.194870664389     
  -42200473.462620236     
  -169.14483279815266     
   14.819978107635018     
   60011.133206298597     
  -38382731.373374954     
  -169.14439670944176     
   17.931974073820165     
   56947.303650732938     
  -34732169.231342211     
  -169.14383443183624     
   21.122813155918394     
   53949.245630690079     
  -31288203.655550722     
  -169.14312591360417     
   24.389174476191290     
   51028.672033638075     
  -28074200.889840618     
  -169.14224859131090     
   27.727742725755864     
   48194.838544686907     
  -25101466.583658818     
  -169.14117711586781     
   31.135208521407172     
   45454.870981391352     
  -22372378.682368875     
  -169.13988305148524     
   34.608268794704351     
   42814.056536051859     
  -19882867.610033244     
  -169.13833454505462     
   38.143627206281081     
   40276.100199970359     
  -17624327.453176189     
  -169.13649596327562     
   41.737994570945446     
   37843.352455252803     
  -15585105.022055490     
  -169.13432749461737     
   45.388089326387181     
   35517.009935247195     
  -13751639.983876409     
  -169.13178471295802     
   49.090638018138513     
   33297.291854522307     
  -12109321.554747296     
  -169.12881809948527     
   52.842375812429317     
   31183.595796904825     
  -10643134.709192727     
  -169.12537251915523     
   56.640047046345607     
   29174.633969483635     
  -9338128.7752667777     
  -169.12138664770308     
   60.480405805538538     
   27268.552828187392     
  -8179756.1390407402     
  -169.11679234487011     
   64.360216511077638     
   25463.037074017666     
  -7154093.4672530768     
  -169.11151396915812     
   68.276254643133754     
   23755.402513504767     
  -6248029.9111944241     
  -169.10546762904252     
   72.225307094506093     
   22142.668201178429     
  -5449231.4598988071     
  -169.09856036516669     
   76.204174117210826     
   20621.650103782889     
  -4746602.4911698932     
  -169.09068925760150     
   80.209665265121657     
   19188.929887300943     
  -4128908.1842277828     
  -169.08174045178299     
   84.238618814119818     
   17841.230124987320     
  -3589366.3857955076     
  -169.07158809623493     
   88.287830159241594     
   16574.292838587997     
  -3110313.3509676666     
  -169.06009318464021     
   92.354333969946381     
   15387.101085541790     
  -2713988.3785202801     
  -169.04710229424413     
   96.434312373061658     
   14266.879052710708     
  -2293643.3701959811     
  -169.03244621194764     
   100.52734033000054     
   13243.111363735359     
  -2174322.9450920904     
  -169.01593843878152     
   104.61989953726815     
   12193.619742585342     
  -1249872.4777848339     
  -168.99737356273641     
   108.74942124823299     
   11541.240653756307     
  -3171015.5879828017     
  -168.97652548915880     
   112.75552495091924     
   9751.4093321445653     
  -664780.77555817051     
  -168.64407756807370     
   149.04793206992639     
   4765.5535154582867     
  -208212.19067356171     
  -168.24492634390654     
   168.97172107208851     
   3203.9620854065743     
  -122542.33385163404     
  -167.80438700215896     
   182.69386273940327     
   2284.8945815193183     
  -69160.602158240348     
  -167.33445238858468     
   192.82157435653284     
   1766.1900653325158     
  -47042.383584447110     
  -166.84209480202853     
   200.77047999098704     
   1413.3721884491626     
  -32837.407142775686     
  -166.33184811035986     
   207.22163954930582     
   1167.0916348783448     
  -24393.164309476892     
  -165.80688083196094     
   212.59972589289484     
   984.14290255726814     
  -18673.873996223265     
  -165.26952240336891     
   217.17030526825201     
   844.08884758559384     
  -14731.978289682773     
  -164.72155127206165     
   221.11452491324840     
   733.59901041297292     
  -11880.392096663314     
  -164.16436559708995     
   224.55976261350085     
   644.49606968799810     
  -9763.8682974567855     
  -163.59909065056280     
   227.59917043136352     
   571.26705745707227     
  -8150.7991169266506     
  -163.02664966161149     
   230.30267823520651     
   510.13606408012231     
  -6896.0931766098438     
  -162.44781236707885     
   232.72405680854567     
   458.41536525554841     
  -5902.3047865777125     
  -161.86322935253693     
   234.90546542007507     
   414.14807935621565     
  -5102.9490189105454     
  -161.27345699706919     
   236.88052552275158     
   375.87596171438651     
  -4451.2197686383515     
  -160.67897600881048     
   238.67644496066157     
   342.49181344959885     
  -3913.4906528735673     
  -160.08020547086622     
   240.31552607816818     
   313.14063355304717     
  -3465.1032462734888     
  -159.47751366894931     
   241.81625856006579     
   287.15235920599594     
  -3087.6627051520045     
  -158.87122656503388     
   243.19412668037415     
   263.99488891735592     
  -2767.2300396242058     
  -158.26163451824658     
   244.46221556171798     
   243.24066362017442     
  -2493.0946256824122     
  -157.64899767979819     
   245.63167335558731     
   224.54245392755629     
  -2256.9219784125021     
  -157.03355037047808     
   246.71206833812985     
   207.61553908946252     
  -2052.1520280499471     
  -156.41550466738889     
   247.71166818305124     
   192.22439887908794     
  -1873.5672390650491     
  -155.79505336892638     
   248.63766079171421     
   178.17264458610006     
  -1716.9780676217001     
  -155.17237246570073     
   249.49633067587681     
   165.29530907893729     
  -1578.9908095776455     
  -154.54762321506070     
   250.29320114359192     
   153.45287800710494     
  -1456.8340983581081     
  -153.92095389474696     
   251.03314989428321     
   142.52662226941914     
  -1348.2278126788465     
  -153.29250129468164     
   251.72050373414260     
   132.41491367432783     
  -1251.2829379185280     
  -152.66239199343173     
   252.35911674742826     
   123.03029163993887     
  -1164.4243325530301     
  -152.03074345637060     
   252.95243524939258     
   114.29710914579113     
  -1086.3306842033173     
  -151.39766498523190     
   253.50355209479272     
   106.14962901426624     
  -1015.8873002428654     
  -150.76325854305264     
   254.01525235298450     
   98.530474262444741     
  -952.14888151585114     
  -150.12761947403231     
   254.49005193276830     
   91.389357651075855     
  -894.30975114775174     
  -149.49083713430494     
   254.93023041318966     
   84.682034517467741     
  -841.68006562118262     
  -148.85299544680726     
   255.33785908454661     
   78.369434025308863     
  -793.66653650028877     
  -148.21417339117286     
   255.71482500711377     
   72.416935001556695     
  -749.75681231730186     
  -147.57444543776151     
   256.06285174189060     
   66.793758909176930     
  -709.50668482751598     
  -146.93388193345555     
   256.38351728609598     
   61.472458772970555     
  -672.52961074903169     
  -146.29254944564815     
   256.67826964975927     
   56.428486692352813     
  -638.48801949306323     
  -145.65051106985723     
   256.94844043285553     
   51.639826546154865     
  -607.08613540975045     
  -145.00782670558004     
   257.19525670054736     
   47.086680530581731     
  -578.06397339243267     
  -144.36455330432494     
   257.41985140369917     
   42.751200730138478     
  -551.19230426669458     
  -143.72074509319089     
   257.62327255164490     
   38.617258448138266     
  -526.26845074801543     
  -143.07645377689101     
   257.80649131043407     
   34.670245067528150     
  -503.11269897219643     
  -142.43172872071918     
   257.97040917266594     
   30.896899825236673     
  -481.56528138318760     
  -141.78661711662113     
   258.11586432276619     
   27.285160214862781     
  -461.48381283471019     
  -141.14116413424745     
   258.24363730234984     
   23.824031618602451     
  -442.74108073965510     
  -140.49541305862334     
   258.35445606517902     
   20.503473513055035     
  -425.22317224972886     
  -139.84940541586300     
   258.44900049826458     
   17.314299721182067     
  -408.82784967756044     
  -139.20318108817924     
   258.52790647468908     
   14.248090848600359     
  -393.46317298175182     
  -138.55677841928679     
   258.59176949443867     
   11.297117051237219     
  -379.04627273797405     
  -137.91023431116713     
   258.64114796208099     
   8.4542700057024120     
  -365.50232547842705     
  -137.26358431304823     
   258.67656614350682     
   5.7130025646142055     
  -352.76363659126741     
  -136.61686270335525     
   258.69851683814380     
   3.0672752901796980     
  -340.76884185443680     
  -135.97010256530248     
   258.70746379880990     
  0.51150897627141967     
  -329.46224309898690     
  -135.32333585672191     
   258.70384392663317     
  -1.9594578469709567     
  -318.79315810811471     
  -134.67659347465997     
   258.68806926568379     
  -4.3504065327818191     
  -308.71543778473620     
  -134.02990531521530     
   258.66052881856137     
  -6.6657723161673434     
  -299.18696212151934     
  -133.38330032904216     
   258.62159020144077     
  -8.9096745320787392     
  -290.16924195763556     
  -132.73680657289879     
   258.57160115549368     
  -11.085943846761008     
  -281.62705534390460     
  -132.09045125758183     
   258.51089092897217     
  -13.198146761840295     
  -273.52811799289623     
  -131.44426079255351     
   258.43977154295061     
  -15.249607646787020     
  -265.84280469756663     
  -130.79826082753775     
   258.35853895212858     
  -17.243428682018770     
  -258.54388699452585     
  -130.15247629133492     
   258.26747411083738     
  -19.182507834477715     
  -251.60630949439749     
  -129.50693142808038     
   258.16684395336193     
  -21.069555155685698     
  -245.00698811200309     
  -128.86164983115088     
   258.05690229655642     
  -22.907107566525724     
  -238.72463118733137     
  -128.21665447490415     
   257.93789067188902     
  -24.697542300430712     
  -232.73956765166756     
  -127.57196774441955     
   257.81003909349340     
  -26.443089057818199     
  -227.03361598062963     
  -126.92761146339268     
   257.67356676790467     
  -28.145841177672921     
  -221.58994211747449     
  -126.28360692032312     
   257.52868275060160     
  -29.807765743553983     
  -216.39294710236408     
  -125.63997489312231     
   257.37558655412568     
  -31.430712846821713     
  -211.42816150364590     
  -124.99673567225732     
   257.21446871186339     
  -33.016424058099062     
  -206.68214842043167     
  -124.35390908253659     
   257.04551130128999     
  -34.566540171252299     
  -202.14241632809387     
  -123.71151450363469     
   256.86888843012758     
  -36.082608293713008     
  -197.79734673657200     
  -123.06957088944475     
   256.68476668840771     
  -37.566088394237298     
  -193.63611323579929     
  -122.42809678634046     
   256.49330556931335     
  -39.018359243505792     
  -189.64863018432166     
  -121.78711035042230     
   256.29465786127986     
  -40.440723969888204     
  -185.82548147794552     
  -121.14662936381706     
   256.08897001365273     
  -41.834415080972796     
  -182.15788025577223     
  -120.50667125009406     
   255.87638247799305     
  -43.200599182891089     
  -178.63760754055332     
  -119.86725308885659     
   255.65703002693721     
  -44.540381239445239     
  -175.25698101260085     
  -119.22839162956232     
   255.43104205234599     
  -45.854808597039735     
  -172.00880616837310     
  -118.59010330462279     
   255.19854284424514     
  -47.144874643302536     
  -168.88634143427254     
  -117.95240424182778     
   254.95965185212674     
  -48.411522204059580     
  -165.88326872795690     
  -117.31531027613731     
   254.71448392981779     
  -49.655646719519254     
  -162.99365737809225     
  -116.67883696088066     
   254.46314956514436     
  -50.878099149854947     
  -160.21193916123607     
  -116.04299957839903     
   254.20575509553581     
  -52.079688693564222     
  -157.53288097927495     
  -115.40781315016579     
   253.94240291054962     
  -53.261185300908785     
  -154.95156313465358     
  -114.77329244641572     
   253.67319164223630     
  -54.423322024418688     
  -152.46335621827981     
  -114.13945199531273     
   253.39821634418513     
  -55.566797196055788     
  -150.06389794904877     
  -113.50630609168314     
   253.11756866011831     
  -56.692276430673658     
  -147.74908341748286     
  -112.87386880533997     
   252.83133698265084     
  -57.800394556304781     
  -145.51503632224851     
  -112.24215398902176     
   252.53960660293828     
  -58.891757328721638     
  -143.35810691070924     
  -111.61117528596814     
   252.24245985179010     
  -59.966943130551954     
  -141.27484028024060     
  -110.98094613715261     
   251.93997623288209     
  -61.026504432653752     
  -139.26198209369278     
  -110.35147978819158     
   251.63223254855455     
  -62.070969298356452     
  -137.31645224022759     
  -109.72278929594788     
   251.31930301858327     
  -63.100842690158160     
  -135.43533685928668     
  -109.09488753484537     
   251.00125939256637     
  -64.116607716602815     
  -133.61588146175467     
  -108.46778720291033     
   250.67817105620594     
  -65.118726827565979     
  -131.85547961301569     
  -107.84150082755436     
   250.35010513182539     
  -66.107642924663594     
  -130.15165458936752     
  -107.21604077111267     
   250.01712657367850     
  -67.083780334083855     
  -128.50207221920147     
  -106.59141923615044     
   249.67929825815398     
  -68.047545875727863     
  -126.90450422397379     
  -105.96764827054966     
   249.33668106932114     
  -68.999329657407657     
  -125.35685105472101     
  -105.34473977238751     
   248.98933398007682     
  -69.939506040318065     
  -123.85710812340693     
  -104.72270549461739     
   248.63731412909792     
  -70.868434351243621     
  -122.40337890612938     
  -104.10155704956213     
   248.28067689398722     
  -71.786459693039603     
  -120.99386175592446     
  -103.48130591322933     
   247.91947596061408     
  -72.693913656209034     
  -119.62683588807853     
  -102.86196342945746     
   247.55376338916014     
  -73.591114925369624     
  -118.30067969446095     
  -102.24354081390096     
   247.18358967678901     
  -74.478370023078071     
  -117.01383423819597     
  -101.62604915786279     
   246.80900381728168     
  -75.355973779864541     
  -115.76482818776687     
  -101.00949943198115     
   246.43005335785381     
  -76.224209991272801     
  -114.55225460366582     
  -100.39390248977794     
   246.04678445312365     
  -77.083351900800295     
  -113.37477523016688     
  -99.779269071075390     
   245.65924191658408     
  -77.933662715026529     
  -112.23111355055256     
  -99.165609805287048     
   245.26746926962988     
  -78.775396066655674     
  -111.12005357869340     
  -98.552935214589226     
   244.87150878829200     
  -79.608796468495882     
  -110.04043762791430     
  -97.941255716978262     
   244.47140154774399     
  -80.434099750705229     
  -108.99115588594687     
  -97.330581629219154     
   244.06718746481761     
  -81.251533419849835     
  -107.97115502752054     
  -96.720923169690280     
   243.65890533856160     
  -82.061317082556243     
  -106.97942626392906     
  -96.112290461129177     
   243.24659288890635     
  -82.863662779535701     
  -106.01500720700717     
  -95.504693533283771     
   242.83028679362354     
  -83.658775333588267     
  -105.07697635926395     
  -94.898142325473302     
   242.41002272364886     
  -84.446852656282744     
  -104.16445782803540     
  -94.292646689062934     
   241.98583537678317     
  -85.228086089993013     
  -103.27660888816857     
  -93.688216389856052     
   241.55775850991657     
  -86.002660656654271     
  -102.41262590882903     
  -93.084861110407644     
   241.12582496989751     
  -86.770755350970489     
  -101.57174308811383     
  -92.482590452262329     
   240.69006672295976     
  -87.532543424131347     
  -100.75322067381470     
  -91.881413938120403     
   240.25051488295145     
  -88.288192579184965     
  -99.956359694429779     
  -91.281341013934764     
   239.80719973831125     
  -89.037865276893186     
  -99.180480275668884     
  -90.682381050941970     
   239.36015077792163     
  -89.781718878960703     
  -98.424943648562561     
  -90.084543347629904     
   238.90939671583340     
  -90.519905956324919     
  -97.689125749931719     
  -89.487837131645136     
   238.45496551494398     
  -91.252574399449401     
  -96.972438148382793     
  -88.892271561642119     
   237.99688440973145     
  -91.979867685562283     
  -96.274311598719379     
  -88.297855729076943     
   237.53517992796117     
  -92.701925022552672     
  -95.594200908071429     
  -87.704598659947820     
   237.06987791158136     
  -93.418881529363205     
  -94.931587369097684     
  -87.112509316484477     
   236.60100353667139     
  -94.130868434631452     
  -94.285967799252916     
  -86.521596598788761     
   236.12858133260198     
  -94.838013193125846     
  -93.656863208590750     
  -85.931869346428201     
   235.65263520045119     
  -95.540439667190270     
  -93.043813279227464     
  -85.343336339984575     
   235.17318843061625     
  -96.238268266784473     
  -92.446377124854550     
  -84.756006302559356     
   234.69026371971125     
  -96.931616095220875     
  -91.864128861473574     
  -84.169887901237686     
   234.20388318681898     
  -97.620597061681934     
  -91.296661643994440     
  -83.584989748512612     
   233.71406838910477     
  -98.305322024011886     
  -90.743587791160877     
  -83.001320403671059     
   233.22084033671362     
  -98.985898932445593     
  -90.204527855638531     
  -82.418888374143350     
   232.72421950715409     
  -99.662432891362883     
  -89.679125318278267     
  -81.837702116817368     
   232.22422585909757     
  -100.33502633124996     
  -89.167031110059639     
  -81.257770039319055     
   231.72087884560798     
  -101.00377906457541     
  -88.667916192812783     
  -80.679100501260379     
   231.21419742685651     
  -101.66878843602152     
  -88.181458542345496     
  -80.101701815456252     
   230.70420008232873     
  -102.33014937508911     
  -87.707353531280248     
  -79.525582249111423     
   230.19090482257457     
  -102.98795452657370     
  -87.245305423530723     
  -78.950750024978674     
   229.67432920046500     
  -103.64229431725019     
  -86.795032823584890     
  -78.377213322489382     
   229.15449032201332     
  -104.29325706342708     
  -86.356262660984768     
  -77.804980278857599     
   228.63140485677130     
  -104.94092903338446     
  -85.928734251098078     
  -77.234058990158601     
   228.10508904783717     
  -105.58539454026770     
  -85.512196343500975     
  -76.664457512382953     
   227.57555872145437     
  -106.22673601284396     
  -85.106410320318489     
  -76.096183862467058     
   227.04282929619666     
  -106.86503409024635     
  -84.711140354354981     
  -75.529246019301198     
   226.50691579186378     
  -107.50036764290401     
  -84.326169569453597     
  -74.963651924715705     
   225.96783283796984     
  -108.13281391467491     
  -83.951278892095544     
  -74.399409484446480     
   225.42559468191723     
  -108.76244850636563     
  -83.586269100558681     
  -73.836526569080306     
   224.88021519683977     
  -109.38934552461981     
  -83.230938341836165     
  -73.275011014981146     
   224.33170788912275     
  -110.01357756218360     
  -82.885099992654361     
  -72.714870625197790     
   223.78008590568697     
  -110.63521581212851     
  -82.548574625658873     
  -72.156113170353876     
   223.22536204085210     
  -111.25433012182094     
  -82.221183365351109     
  -71.598746389520997     
   222.66754874305488     
  -111.87098899706108     
  -81.902764308256266     
  -71.042777991075283     
   222.10665812123881     
  -112.48525972937300     
  -81.593155446812517     
  -70.488215653538560     
   221.54270195092732     
  -113.09720839522407     
  -81.292202033412693     
  -69.935067026404369     
   220.97569168016307     
  -113.70689991047468     
  -80.999759520801646     
  -69.383339730949643     
   220.40563843511970     
  -114.31439810688069     
  -80.715686504868174     
  -68.833041361032613     
   219.83255302546331     
  -114.91976575566720     
  -80.439847020653517     
  -68.284179483877537     
   219.25644594955335     
  -115.52306460832210     
  -80.172114031523662     
  -67.736761640846737     
   218.67732739937364     
  -116.12435546355853     
  -79.912363125998738     
  -67.190795348200623     
   218.09520726524724     
  -116.72369818700352     
  -79.660476838924339     
  -66.646288097846124     
   217.51009514037148     
  -117.32115176329546     
  -79.416343674529273     
  -66.103247358074086     
   216.92200032511110     
  -117.91677434085443     
  -79.179854964439684     
  -65.561680574286171     
   216.33093183112626     
  -118.51062325308772     
  -78.950910227211963     
  -65.021595169711659     
   215.73689838529407     
  -119.10275507979182     
  -78.729410695541375     
  -64.482998546114715     
   215.13990843344456     
  -119.69322566000838     
  -78.515265296010668     
  -63.945898084492498     
   214.53997014392021     
  -120.28209014972845     
  -78.308385481056959     
  -63.410301145764656     
   213.93709141094379     
  -120.86940304083637     
  -78.108688552646228     
  -62.876215071454560     
   213.33127985782926     
  -121.45521820498124     
  -77.916095447403606     
  -62.343647184362759     
   212.72254284001471     
  -122.03958892083676     
  -77.730531724893055     
  -61.812604789233035     
   212.11088744794068     
  -122.62256790877345     
  -77.551928103051111     
  -61.283095173411489     
   211.49632050974489     
  -123.20420736954634     
  -77.380216873512992     
  -60.755125607499075     
   210.87884859383078     
  -123.78455899609769     
  -77.215338428899756     
  -60.228703345997886     
   210.25847801125474     
  -124.36367403431444     
  -77.057232835431861     
  -59.703835627951726     
   209.63521481796749     
  -124.94160328058018     
  -76.905847461207983     
  -59.180529677581177     
   209.00906481692471     
  -125.51839713653924     
  -76.761131715949134     
  -58.658792704913651     
   208.38003356002233     
  -126.09410562440885     
  -76.623039095204533     
  -58.138631906408733     
   207.74812634991724     
  -126.66877841762289     
  -76.491527442357139     
  -57.620054465579166     
   207.11334824168961     
  -127.24246487344057     
  -76.366558335984038     
  -57.103067553607886     
   206.47570404435362     
  -127.81521406096044     
  -76.248094779833693     
  -56.587678329961363     
   205.83519832227168     
  -128.38707477180918     
  -76.136107605029153     
  -56.073893942999689     
   205.19183539639505     
  -128.95809557884689     
  -76.030566353858759     
  -55.561721530583668     
   204.54561934538168     
  -129.52832482650086     
  -75.931448286459542     
  -55.051168220679259     
   203.89655400659379     
  -130.09781068864930     
  -75.838731398280785     
  -54.542241131959756     
   203.24464297693683     
  -130.66660117413642     
  -75.752397753973284     
  -54.034947374405967     
   202.58988961360825     
  -131.23474415729120     
  -75.672434688564678     
  -53.529294049904721     
   201.93229703467139     
  -131.80228741745543     
  -75.598828942739189     
  -53.025288252846103     
   201.27186811954144     
  -132.36927863452598     
  -75.531575732966800     
  -52.522937070719586     
   200.60860550932381     
  -132.93576545252324     
  -75.470668799104530     
  -52.022247584709554     
   199.94251160702123     
  -133.50179546851652     
  -75.416109770938462     
  -51.523226870290394     
   199.27358857762042     
  -134.06741629179857     
  -75.367897934680101     
  -51.025881997821571     
   198.60183834807515     
  -134.63267552630867     
  -75.326045180820429     
  -50.530220033142889     
   197.92726260709648     
  -135.19762086516479     
  -75.290552086421457     
  -50.036248038170420     
   197.24986280491902     
  -135.76230000581296     
  -75.261442754269765     
  -49.543973071493213     
   196.56964015283833     
  -136.32676082646998     
  -75.238721704642984     
  -49.053402188971297     
   195.88659562267401     
  -136.89105123925481     
  -75.222419136888348     
  -48.564542444335167     
   195.20072994611894     
  -137.45521938278148     
  -75.212548508660547     
  -48.077400889787071     
   194.51204361392047     
  -138.01931349659645     
  -75.209146311688542     
  -47.591984576604546     
   193.82053687494417     
  -138.58338209393409     
  -75.212230836607972     
  -47.108300555746368     
   193.12620973514629     
  -139.14747382520866     
  -75.221849026003625     
  -46.626355878461311     
   192.42906195635103     
  -139.71163769290368     
  -75.238023320299561     
  -46.146157596900117     
   191.72909305494923     
  -140.27592286780595     
  -75.260808773156114     
  -45.667712764730815     
   191.02630230044574     
  -140.84037893360460     
  -75.290236105304274     
  -45.191028437757964     
   190.32068871385070     
  -141.40505570439439     
  -75.326365217709863     
  -44.716111674545957     
   189.61225106598093     
  -141.97000344352722     
  -75.369236737351429     
  -44.242969537046839     
   188.90098787557443     
  -142.53527271905736     
  -75.418915851291686     
  -43.771609091232968     
   188.18689740730696     
  -143.10091458794204     
  -75.475452872209942     
  -43.302037407734815     
   187.46997766962588     
  -143.66698048448362     
  -75.538919148708501     
  -42.834261562484400     
   186.75022641246943     
  -144.23352237809891     
  -75.609372798485836     
  -42.368288637364529     
   186.02764112483896     
  -144.80059267408757     
  -75.686894795795666     
  -41.904125720864386     
   185.30221903219112     
  -145.36824438505602     
  -75.771549510365006     
  -41.441779908741765     
   184.57395709371249     
  -145.93653100638377     
  -75.863427129452731     
  -40.981258304692332     
   183.84285199942192     
  -146.50550670985467     
  -75.962601046422790     
  -40.522568021026345     
   183.10890016710300     
  -147.07522621770283     
  -76.069168586976076     
  -40.065716179353217     
   182.37209773910351     
  -147.64574498210516     
  -76.183213170049783     
  -39.610709911274292     
   181.63244057894602     
  -148.21711908088054     
  -76.304840505274484     
  -39.157556359084325     
   180.88992426778216     
  -148.78940538467009     
  -76.434146323232923     
  -38.706262676482069     
   180.14454410061526     
  -149.36266148209432     
  -76.571237914195592     
  -38.256836029290376     
   179.39629508249388     
  -149.93694576645080     
  -76.716231700659634     
  -37.809283596186312     
   178.64517192431725     
  -150.51231750420573     
  -76.869235434970662     
  -37.363612569441713     
   177.89116903863180     
  -151.08883676996803     
  -77.030382003592251     
  -36.919830155674674     
   177.13428053511942     
  -151.66656463499496     
  -77.199786370384160     
  -36.477943576612496     
   176.37450021594998     
  -152.24556303277285     
  -77.377593630261515     
  -36.037960069866486     
   175.61182157090556     
  -152.82589498499982     
  -77.563929854242616     
  -35.599886889719272     
   174.84623777229578     
  -153.40762445890664     
  -77.758951425703302     
  -35.163731307925026     
   174.07774166966203     
  -153.99081659459941     
  -77.962796630655944     
  -34.729500614523275     
   173.30632578425218     
  -154.57553756932933     
  -78.175633290259114     
  -34.297202118666732     
   172.53198230328135     
  -155.16185481900627     
  -78.397613406273663     
  -33.866843149463847     
   171.75470307393496     
  -155.74983691955333     
  -78.628916865706600     
  -33.438431056836592     
   170.97447959714597     
  -156.33955379604612     
  -78.869709943129919     
  -33.011973212394160     
   170.19130302110429     
  -156.93107662061959     
  -79.120185827899817     
  -32.587477010323191     
   169.40516413451692     
  -157.52447801432885     
  -79.380525448776083     
  -32.164949868295189     
   168.61605335959311     
  -158.11983195519468     
  -79.650936464388437     
  -31.744399228391817     
   167.82396074475844     
  -158.71721397867759     
  -79.931615938873364     
  -31.325832558048777     
   167.02887595706619     
  -159.31670109821914     
  -80.222786866493152     
  -30.909257351019029     
   166.23078827432136     
  -159.91837199971783     
  -80.524662793377914     
  -30.494681128356071     
   165.42968657689536     
  -160.52230697066818     
  -80.837484053033691     
  -30.082111439418096     
   164.62555933921604     
  -161.12858810106593     
  -81.161481884968623     
  -29.671555862893833     
   163.81839462092537     
  -161.73729921520319     
  -81.496914861712668     
  -29.263022007850918     
   163.00818005769571     
  -162.34852607666602     
  -81.844033431148475     
  -28.856517514807670     
   162.19490285168553     
  -162.96235632739965     
  -82.203115203030890     
  -28.452050056829187     
   161.37854976163848     
  -163.57887969142237     
  -82.574434214594191     
  -28.049627340648705     
   160.55910709253988     
  -164.19818794803183     
  -82.958282694384380     
  -27.649257107815188     
   159.73656068499918     
  -164.82037506823971     
  -83.354966048147006     
  -27.250947135868220     
   158.91089590404459     
  -165.44553731360079     
  -83.764791662305015     
  -26.854705239541179     
   158.08209762763289     
  -166.07377325106810     
  -84.188093431690817     
  -26.460539271993884     
   157.25015023462572     
  -166.70518395180576     
  -84.625201848511182     
  -26.068457126075788     
   156.41503759233203     
  -167.33987296566963     
  -85.076477639858126     
  -25.678466735620965     
   155.57674304354794     
  -167.97794654796854     
  -85.542278237574877     
  -25.290576076776109     
   154.73524939309112     
  -168.61951363475038     
  -86.022992313796877     
  -24.904793169362861     
   153.89053889381151     
  -169.26468607710382     
  -86.519006668746940     
  -24.521126078275785     
   153.04259323205093     
  -169.91357862711945     
  -87.030741607343472     
  -24.139582914917423     
   152.19139351251022     
  -170.56630918917452     
  -87.558614758635514     
  -23.760171838671926     
   151.33692024253759     
  -171.22299879986429     
  -88.103080413445866     
  -23.382901058418721     
   150.47915331578054     
  -171.88377190296512     
  -88.664591099598852     
  -23.007778834087890     
   149.61807199518259     
  -172.54875633621214     
  -89.243637379242585     
  -22.634813478258877     
   148.75365489530068     
  -173.21808361655644     
  -89.840710129437497     
  -22.264013357804316     
   147.88587996390294     
  -173.89188894252723     
  -90.456339359308458     
  -21.895386895580760     
   147.01472446282733     
  -174.57031148772202     
  -91.091057491744493     
  -21.528942572168255     
   146.14016494806074     
  -175.25349441891012     
  -91.745438507188311     
  -21.164688927660706     
   145.26217724899419     
  -175.94158520771401     
  -92.420060255012260     
  -20.802634563509201     
   144.38073644682584     
  -176.63473565962664     
  -93.115543896046518     
  -20.442788144420390     
   143.49581685207966     
  -177.33310223884698     
  -93.832517812456445     
  -20.085158400312267     
   142.60739198117642     
  -178.03684612244041     
  -94.571655091780002     
  -19.729754128329709     
   141.71543453203128     
  -178.74613353562876     
  -95.333639456800441     
  -19.376584194922337     
   140.81991635861328     
  -179.46113583155477     
  -96.119200138442466     
  -19.025657537987261     
   139.92080844445294     
  -180.18202983259306     
  -96.929084914866976     
  -18.676983169079541     
   139.01808087494783     
  -180.90899796945456     
  -97.764079007365595     
  -18.330570175693207     
   138.11170280861916     
  -181.64222856200982     
  -98.625005927495806     
  -17.986427723615897     
   137.20164244694800     
  -182.38191610646601     
  -99.512713200556931     
  -17.644565059360328     
   136.28786700304312     
  -183.12826145547021     
  -100.42810159215990     
  -17.304991512675912     
   135.37034266886093     
  -183.88147221741139     
  -101.37209440039832     
  -16.967716499144085     
   134.44903458100384     
  -184.64176292541441     
  -102.34567397034701     
  -16.632749522861022     
   133.52390678498986     
  -185.40935548019198     
  -103.34984857117081     
  -16.300100179211675     
   132.59492219792816     
  -186.18447934447579     
  -104.38569055210617     
  -15.969778157739180     
   131.66204256950795     
  -186.96737202361658     
  -105.45430319800501     
  -15.641793245114037     
   130.72522844120491     
  -187.75827929760163     
  -106.55685755286527     
  -15.316155328207541     
   129.78443910363779     
  -188.55745572924809     
  -107.69456298948832     
  -14.992874397274294     
   128.83963255193547     
  -189.36516495166927     
  -108.86870091832127     
  -14.671960549248862     
   127.89076543903492     
  -190.18168020855666     
  -110.08059744202997     
  -14.353423991161906     
   126.93779302679009     
  -191.00728468937191     
  -111.33165769868991     
  -14.037275043681397     
   125.98066913476140     
  -191.84227212211206     
  -112.62333828680393     
  -13.723524144784911     
   125.01934608655793     
  -192.68694715926313     
  -113.95718157662843     
  -13.412181853569230     
   124.05377465360708     
  -193.54162602108781     
  -115.33479025169147     
  -13.103258854203935     
   123.08390399618440     
  -194.40663694797553     
  -116.75786047823316     
  -12.796765960035975     
   122.10968160156057     
  -195.28232090156223     
  -118.22815829725937     
  -12.492714117852675     
   121.13105321908466     
  -196.16903208879171     
  -119.74755205204389     
  -12.191114412311025     
   120.14796279203975     
  -197.06713872918203     
  -121.31799107092154     
  -11.891978070541587     
   119.16035238606123     
  -197.97702366221395     
  -122.94153749729423     
  -11.595316466935852     
   118.16816211392212     
  -198.89908519344363     
  -124.62034631139711     
  -11.301141128126410     
   117.17133005646154     
  -199.83373779077914     
  -126.35669733313350     
  -11.009463738169851     
   116.16979217943266     
  -200.78141302077762     
  -128.15298008166837     
  -10.720296143942969     
   115.16348224595227     
  -201.74256037139011     
  -130.01171486639277     
  -10.433650360763448     
   114.15233172444155     
  -202.71764823288808     
  -131.93556026660357     
  -10.149538578246935     
   113.13626969152213     
  -203.70716493488760     
  -133.92730966980056     
  -9.8679731664131793     
   112.11522272979136     
  -204.71161975741111     
  -135.98992070676280     
  -9.5889666820547017     
   111.08911481999108     
  -205.73154416271183     
  -138.12650222380648     
  -9.3125318753823318     
   110.05786722726080     
  -206.76749292939039     
  -140.34034825150755     
  -9.0386816969629358     
   109.02139838108415     
  -207.82004554127667     
  -142.63492725262051     
  -8.7674293049655905     
   107.97962374849176     
  -208.88980749567133     
  -145.01391628424781     
  -8.4987880727336567     
   106.93245570008310     
  -209.97741186780320     
  -147.48119343567168     
  -8.2327715967012640     
   105.87980336836713     
  -211.08352081857075     
  -150.04087346181089     
  -7.9693937046741157     
   104.82157249789690     
  -212.20882736953430     
  -152.69730252610645     
  -7.7086684644957790     
   103.75766528662683     
  -213.35405713848013     
  -155.45509664175134     
  -7.4506101931222180     
   102.68798021787242     
  -214.51997036329323     
  -158.31913871024514     
  -7.1952334661288440     
   101.61241188220511     
  -215.70736390362009     
  -161.29462059306891     
  -6.9425531276761809     
   100.53085078855092     
  -216.91707355806810     
  -164.38704249993822     
  -6.6925843009620749     
   99.443183163713684     
  -218.14997637681768     
  -167.60225962586122     
  -6.4453423991904577     
   98.349290739461622     
  -219.40699332401158     
  -170.94648498633833     
  -6.2008431370889010     
   97.249050526248055     
  -220.68909196140916     
  -174.42634030448207     
  -5.9591025430096121     
   96.142334572560316     
  -221.99728951369275     
  -178.04886419462079     
  -5.7201369716511694     
   95.029009708788180     
  -223.33265599515244     
  -181.82156758269730     
  -5.4839631174411672     
   93.908937274420268     
  -224.69631775202265     
  -185.75244851732717     
  -5.2505980286230693     
   92.781972827250428     
  -226.08946111590262     
  -189.85005344503469     
  -5.0200591220940076     
   91.647965833168840     
  -227.51333651674037     
  -194.12349959837462     
  -4.7923641990439911     
   90.506759334967640     
  -228.96926276372818     
  -198.58254315647483     
  -4.5675314614510869     
   89.358189598464847     
  -230.45863183740173     
  -203.23761415375407     
  -4.3455795294916344     
   88.202085734012485     
  -231.98291394355485     
  -208.09988506028478     
  -4.1265274599294495     
   87.038269291449794     
  -233.54366308150702     
  -213.18133255449993     
  -3.9103947655534101     
   85.866553826056887     
  -235.14252307566574     
  -218.49479912004375     
  -3.6972014357387222     
   84.686744433195031     
  -236.78123406906610     
  -224.05408425334394     
  -3.4869679582137372     
   83.498637248769981     
  -238.46163970096615     
  -229.87401188846698     
  -3.2797153421213743     
   82.302018912542209     
  -240.18569479012967     
  -235.97054222885211     
  -3.0754651424721837     
   81.096665990924805     
  -241.95547385684603     
  -242.36085704130241     
  -2.8742394860948637     
   79.882344355571021     
  -243.77318028465584     
  -249.06349299780535     
  -2.6760610991997975     
   78.658808513654051     
  -245.64115648213937     
  -256.09845076626789     
  -2.4809533366819645     
   77.425800885291466     
  -247.56189486288639     
  -263.48735531445294     
  -2.2889402133015597     
   76.183051023064905     
  -249.53805002774476     
  -271.25359551183635     
  -2.1000464368939964     
   74.930274768010307     
  -251.57245199408356     
  -279.42251845805146     
  -1.9142974437757885     
   73.667173335818831     
  -253.66812088251891     
  -288.02160855577671     
  -1.7317194365293866     
   72.393432326245787     
  -255.82828294668730     
  -297.08072525559209     
  -1.5523394243685249     
   71.108720647913827     
  -258.05638838610417     
  -306.63233315460587     
  -1.3761852663063550     
   69.812689349736630     
  -260.35613088476379     
  -316.71179629125385     
  -1.2032857173718638     
   68.504970349132378     
  -262.73146935694814     
  -327.35767413457023     
  -1.0336704781461683     
   67.185175045957592     
  -265.18665191295747     
  -338.61209011619889     
 -0.86737024791964190     
   65.852892809703150     
  -267.72624258882888     
  -350.52111410468899     
 -0.70441678180396838     
   64.507689325869507     
  -270.35515094461414     
  -363.13522875763260     
 -0.54484295217065115     
   63.149104785607264     
  -273.07866516029634     
  -376.50982648927692     
 -0.38868281482992018     
   61.776651900559074     
  -275.90248885896597     
  -390.70580641430564     
 -0.23597168041211947     
   60.389813722394010     
  -278.83278240707318     
  -405.79022428534216     
  -8.6746191468429726E-002
   58.988041243653257     
  -281.87620908921332     
  -421.83706484219431     
   5.8955594129754617E-002
   57.570750753241434     
  -285.03998707552972     
  -438.92810071036848     
  0.20109411284205955     
   56.137320915975494     
  -288.33194783085742     
  -457.15389872843923     
  0.33962819742839095     
   54.687089541220018     
  -291.76060207132082     
  -476.61497130537663     
  0.47451497040956575     
   53.219350000151465     
  -295.33521435611101     
  -497.42310170960297     
  0.60570972808425749     
   51.733347245213821     
  -299.06588761893317     
  -519.70289623451401     
  0.73316581404191739     
   50.228273377814794     
  -302.96365934069195     
  -543.59356625330861     
  0.85683448096610515     
   48.703262701744045     
  -307.04061108759186     
  -569.25103139054806     
  0.97666473935379983     
   47.157386189467552     
  -311.30999382302082     
  -596.85035606042663     
   1.0926031915792640     
   45.589645276176277     
  -315.78637149347412     
  -626.58863535706553     
   1.2045938495004407     
   43.998964881795992     
  -320.48578625865207     
  -658.68837324815286     
   1.3125779335349845     
   42.384185543504294     
  -325.42594905801332     
  -693.40150342904735     
   1.4164936508136394     
   40.744054520024967     
  -330.62646033373107     
  -731.01414409149493     
   1.5162759496406168     
   39.077215703154558     
  -336.10906641441738     
  -771.85229387459856     
   1.6118562470413194     
   37.382198140572356     
  -341.89795861847676     
  -816.28863762132755     
   1.7031621256414240     
   35.657402935524537     
  -348.02012340063686     
  -864.75076291893197     
   1.7901169954783089     
   33.901088241716657     
  -354.50575412252869     
  -917.73108486446108     
   1.8726397155711356     
   32.111352013262767     
  -361.38873725901232     
  -975.79893934909967     
   1.9506441691379948     
   30.286112096854946     
  -368.70722930413041     
  -1039.6153600264242     
   2.0240387852069825     
   28.423083162333757     
  -376.50434450432874     
  -1109.9512791371135     
   2.0927259979709270     
   26.519749853328332     
  -384.82897909785697     
  -1187.7100483207366     
   2.1566016335153826     
   24.573335394432988     
  -393.73680446026265     
  -1273.9555241001015     
   2.2155542114185232     
   22.580764706054843     
  -403.29147089101320     
  -1369.9473063795747     
   2.2694641460639304     
   20.538620839605112     
  -413.56607568886028     
  -1477.1853147599331     
   2.3182028291693437     
   18.443093236509107     
  -424.64496554955952     
  -1597.4666003812872     
   2.3616315708103017     
   16.289915910004108     
  -436.62596505241947     
  -1732.9584009207706     
   2.3996003708287192     
   14.074293114724796     
  -449.62315305932498     
  -1886.2929244813192     
   2.4319464855819648     
   11.790809357094195     
  -463.77034999293460     
  -2060.6915694256122     
   2.4584927459814727     
   9.4333196402027362     
  -479.22553676362702     
  -2260.1294457519002     
   2.4790455709546166     
   6.9948145292768054     
  -496.17650760676588     
  -2489.5558395902863     
   2.4933926047952730     
   4.4672528192505991     
  -514.84817640369351     
  -2755.1932664552869     
   2.5012998858460880     
   1.8413520634861522     
  -535.51212590210775     
  -3064.9491139929155     
   2.5025084253880090     
 -0.89367636191181798     
  -558.49924425705512     
  -3428.9892926130101     
   2.4967300362489260     
  -3.7504661324335258     
  -584.21666395165209     
  -3860.5566451533850     
   2.4836421955705634     
  -6.7439348892884823     
  -613.17083879030315     
  -4377.1383314881541     
   2.4628816478184739     
  -9.8918604269553327     
  -645.99937627646364     
  -5002.2462016058716     
   2.4340363405524568     
  -13.215649424617839     
  -683.51622278850857     
  -5767.8827452448995     
   2.3966351174305904     
  -16.741378340033645     
  -726.77534337784437     
  -6719.1835322096531     
   2.3501343384417028     
  -20.501239748151889     
  -777.16921986941793     
  -7918.6983213966514     
   2.2939002017858687     
  -24.535561441025077     
  -836.55945727989160     
  -9465.1659538661843     
   2.2271849083572759     
  -28.895830589059631     
  -907.54820193388957     
  -11481.312758907388     
   2.1490937601106839     
  -33.648846212958489     
  -993.65804762569314     
  -14259.709260481293     
   2.0585384738234298     
  -38.884505999721100     
  -1100.6058670793054     
  -17900.796128251313     
   1.9541687222153798     
  -44.723175262522211     
  -1234.8618380411872     
  -24014.701375372046     
   1.8342676678623238     
  -51.347760103516535     
  -1414.9720983564819     
  -30093.697906019297     
   1.6965844779590260     
  -58.986877431036632     
  -1640.6748326516217     
  -52142.687021338614     
   1.5380483371926494     
  -68.167926975945079     
  -2031.7449853116705     
  -44321.510481198071     
   1.3542375899933243     
  -79.157680224025640     
  -2364.1563139206487     
  -210886.44100767197     
   1.1382723118305058     
  -94.932582562523180     
  -3945.8046214782253     
   113621.87807137531     
  0.87805491838483019     
  -112.53119545607569     
  -3093.6405359429282     
  -1956209.1985628677     
  0.54682590766744332     
  -164.67832060884618     
  -17765.209525164777     
  -1542242.9832360386     
   0.0000000000000000     
  -282.42142417034268     
  -29332.031899434820     
  -1542242.9832360386     
   32.876099321100703     
  -397.09337405694691     
   43874581.287228242     
  -10124748425885.621     
   32.875735977559508     
  -339.71845676014732     
   13500336.009571373     
  -12202644533146.258     
   32.875708413206176     
  -337.76352968905093     
   10521085.113280319     
  -1084714112213.0859     
   32.875678768805351     
  -335.93690019514679     
   10234701.734365361     
  -3153609903004.8550     
   32.875646888359803     
  -334.07455539080848     
   9334334.0704148933     
  -2166857027148.0229     
   32.875612604257768     
  -332.22215556780668     
   8665341.0675766561     
  -1979146406276.6885     
   32.875575736415712     
  -330.36698929078767     
   8004573.6180515718     
  -1662427666072.8730     
   32.875536091358462     
  -328.51259554706297     
   7404377.9223325606     
  -1428771105612.7903     
   32.875493461232224     
  -326.65798927736034     
   6846560.3674697485     
  -1220108839771.9966     
   32.875447622745654     
  -324.80344491025534     
   6331441.4580919165     
  -1043777207535.9772     
   32.875398336033790     
  -322.94888620425621     
   5854905.0047944486     
  -892489235193.62146     
   32.875345343439342     
  -321.09433464497471     
   5414278.4105415419     
  -763231088689.81116     
   32.875288368205332     
  -319.23978448519273     
   5006801.3436140493     
  -652671156856.31323     
   32.875227113072867     
  -317.38523750850931     
   4629992.6276686890     
  -558131121009.52063     
   32.875161258777077     
  -315.53069356604442     
   4281541.2719671857     
  -477284079235.87915     
   32.875090462434102     
  -313.67615293444692     
   3959314.0201663477     
  -408148721379.80902     
   32.875014355811267     
  -311.82161584334665     
   3661336.7344227964     
  -349027156659.77802     
   32.874932543472099     
  -309.96708256345011     
   3385784.8794620903     
  -298469937393.42010     
   32.874844600787348     
  -308.11255335821750     
   3130970.3931295718     
  -255235808636.64944     
   32.874750071802403     
  -306.25802855917897     
   2895332.8293127217     
  -218264233159.25604     
   32.874648466950966     
  -304.40350845217779     
   2677428.9841930266     
  -186648235733.10742     
   32.874539260604060     
  -302.54899339678451     
   2475924.0852069696     
  -159611676798.00150     
   32.874421888442683     
  -300.69448375333525     
   2289584.2186346804     
  -136491643851.86021     
   32.874295744641707     
  -298.83997991894586     
   2117267.8299083514     
  -116720390397.94467     
   32.874160178851596     
  -296.98548231433955     
   1957919.8171425997     
  -99813251574.772064     
   32.874014492963823     
  -295.13099139581703     
   1810563.9189431742     
  -85354957141.186600     
   32.873857937644594     
  -293.27650764733914     
   1674297.9310647752     
  -72991139651.777527     
   32.873689708620802     
  -291.42203156693228     
   1548286.9870505980     
  -62418158342.721970     
   32.873508942700596     
  -289.56756374830508     
   1431759.4757627938     
  -53376725138.045319     
   32.873314713510197     
  -287.71310475502241     
   1324001.6437089010     
  -45644974461.181068     
   32.873106026926976     
  -285.85865523849316     
   1224353.4824875095     
  -39033168990.467468     
   32.872881816187629     
  -284.00421588226749     
   1132204.7145975416     
  -33379116501.325447     
   32.872640936648857     
  -282.14978741975523     
   1046990.9095480195     
  -28544049800.985954     
   32.872382160176308     
  -280.29537063144659     
   968190.20300992148     
  -24409367060.277653     
   32.872104169136065     
  -278.44096634133763     
   895319.92283100856     
  -20873605534.643585     
   32.871805549961032     
  -276.58657547636642     
   827933.74973530089     
  -17849993169.093140     
   32.871484786262890     
  -274.73219898156361     
   765619.01142492914     
  -15264375846.477821     
   32.871140251458336     
  -272.87783788097789     
   707993.98039248842     
  -13053280119.314236     
   32.870770200875917     
  -271.02349329176809     
   654705.76459194918     
  -11162472940.660191     
   32.870372763308055     
  -269.16916637740093     
   605427.96117758285     
  -9545553163.9196892     
   32.869945931969973     
  -267.31485841058429     
   559858.75927510543     
  -8162847146.0514193     
   32.869487554825071     
  -265.46057073349715     
   517719.06447266618     
  -6980432399.3197317     
   32.868995324233467     
  -263.60630479256309     
   478750.76560283382     
  -5969291218.3448191     
   32.868466765877535     
  -261.75206213287368     
   442715.20449359552     
  -5104618842.1872368     
   32.867899226915434     
  -259.89784440404605     
   409391.65602334042     
  -4365195048.8076811     
   32.867289863310127     
  -258.04365337365613     
   378576.03134024207     
  -3732880421.8900900     
   32.866635626278317     
  -256.18949092877921     
   350079.57872014318     
  -3192157337.3172274     
   32.865933247799745     
  -254.33535909061453     
   323727.77110130724     
  -2729760611.8681688     
   32.865179225123832     
  -252.48126001687965     
   299359.19881685980     
  -2334342726.3498907     
   32.864369804206206     
  -250.62719601591036     
   276824.61500329536     
  -1996202977.7288246     
   32.863500962003712     
  -248.77316954854686     
   255985.99181772710     
  -1707043696.7109346     
   32.862568387551555     
  -246.91918325668777     
   236715.69691717933     
  -1459770056.8695621     
   32.861567461741707     
  -245.06523995072158     
   218895.70208534531     
  -1248315048.8248551     
   32.860493235716426     
  -243.21134263729067     
   202416.85859987288     
  -1067489971.3116932     
   32.859340407785233     
  -241.35749453101124     
   187178.23554055498     
  -912858129.19910944     
   32.858103298768171     
  -239.50369906067618     
   173086.49590644555     
  -780625278.02262425     
   32.856775825661899     
  -237.64995988673326     
   160055.32821824501     
  -667546969.70076656     
   32.855351473518851     
  -235.79628092104502     
   148004.91465495474     
  -570848440.29070115     
   32.853823265422854     
  -233.94266633681630     
   136861.44738055055     
  -488157192.50568783     
   32.852183730437581     
  -232.08912058624591     
   126556.66995366686     
  -417444100.24589312     
   32.850424869396406     
  -230.23564842301013     
   117027.46537126685     
  -356974172.68230414     
   32.848538118394558     
  -228.38225491669647     
   108215.46474746498     
  -305263585.48923242     
   32.846514309835797     
  -226.52894547545824     
   100066.69353660863     
  -261043568.39516047     
   32.844343630877248     
  -224.67572586526492     
   92531.237834340587     
  -223229048.36451861     
   32.842015579106430     
  -222.82260223589111     
   85562.941173702828     
  -190892184.02695084     
   32.839518915275015     
  -220.96958114062377     
   79119.120132391196     
  -163239510.66176003     
   32.836841612903271     
  -219.11666956674753     
   73160.303680797748     
  -139592496.66469258     
   32.833970804558511     
  -217.26387495786233     
   67649.991566023440     
  -119370913.79697433     
   32.830892724599458     
  -215.41120524281953     
   62554.430125588406     
  -102078569.52114059     
   32.827592648166402     
  -213.55866886856649     
   57842.406062751499     
  -87291148.368000597     
   32.824054826184671     
  -211.70627482867701     
   53485.055204348959     
  -74645802.286974937     
   32.820262416135819     
  -209.85403269702087     
   49455.685521187799     
  -63832239.782343023     
   32.816197408337139     
  -208.00195266392871     
   45729.613819333106     
  -54585116.189570658     
   32.811840547455944     
  -206.15004557087565     
   42284.014574370362     
  -46677527.084563173     
   32.807171248970022     
  -204.29832295195499     
   39097.779865770688     
  -39915428.562810741     
   32.802167510270046     
  -202.44679707234087     
   36151.390616302233     
  -34132893.455294222     
   32.796805816083726     
  -200.59548097101799     
   33426.796403138796     
  -29188022.792774472     
   32.791061037884170     
  -198.74438850812439     
   30907.305459736825     
  -24959476.152397227     
   32.784906326927846     
  -196.89353440825940     
   28577.482122818972     
  -21343488.911288325     
   32.778313000548991     
  -195.04293431256818     
   26423.052371276000     
  -18251326.654096726     
   32.771250421318527     
  -193.19260482928141     
   24430.816465351199     
  -15607109.351484366     
   32.763685868656161     
  -191.34256358683004     
   22588.568020939081     
  -13345948.268126858     
   32.755584402464009     
  -189.49282929093064     
   20885.019285795042     
  -11412354.203349020     
   32.746908718329429     
  -187.64342178302556     
   19309.732000429049     
  -9758875.8119880538     
   32.737618993823375     
  -185.79436210074243     
   17853.053478420101     
  -8344935.5244166255     
   32.727672725398712     
  -183.94567254120963     
   16506.057462835819     
  -7135833.5699811401     
   32.717024555370415     
  -182.09737672703696     
   15260.489474861253     
  -6101896.7728846706     
   32.705626088436773     
  -180.24949967466958     
   14108.716240139165     
  -5217750.0243029315     
   32.693425697177418     
  -178.40206786225093     
   13043.678997596136     
  -4461695.1100040032     
   32.680368315940335     
  -176.55510931179671     
   12058.850027822111     
  -3815173.1453227857     
   32.666395222506218     
  -174.70865362633745     
   11148.193555815547     
  -3262326.4680794869     
   32.651443806894449     
  -172.86273221179954     
   10306.125590734951     
  -2789551.9401916675     
   32.635447326651018     
  -171.01737779153211     
   9527.4912060734569     
  -2385358.4560890454     
   32.618334647934773     
  -169.17262667553368     
   8807.4917348827239     
  -2039449.6066036820     
   32.600029971694660     
  -167.32851033842837     
   8141.8034639326033     
  -1744581.3187356640     
   32.580452544207574     
  -165.48508853150219     
   7526.0192601776407     
  -1489374.4852662655     
   32.559516351223763     
  -163.64232106439161     
   6957.5321315237243     
  -1281319.5321550567     
   32.537129794945123     
  -161.80056625840024     
   6428.6564803319179     
  -1069618.1630136967     
   32.513195353041283     
  -159.95864517321627     
   5951.2324269399451     
  -1000844.9103909207     
   32.487609218889361     
  -158.12136127272782     
   5468.1494746596327     
  -569169.13045671873     
   32.460260922206075     
  -156.27029164132040     
   5171.0679360893519     
  -1438608.0742305059     
   32.431032929225928     
  -154.47724515823285     
   4359.0675786835791     
  -288793.47159014054     
   32.067571590703523     
  -138.09678485713007     
   2193.1165417575253     
  -87787.794863191230     
   31.734664922651945     
  -128.77722330202729     
   1534.7080802835910     
  -52631.515012086209     
   31.421491422476585     
  -122.09052380708596     
   1139.9717176929444     
  -29902.778288572990     
   31.122922705283692     
  -116.95134231153197     
   915.70088052864685     
  -20667.600495820669     
   30.835944548750419     
  -112.76035541818538     
   760.69387680999193     
  -14630.976224751656     
   30.558569387931506     
  -109.23121683834951     
   650.96155512435439     
  -11030.741513747267     
   30.289387500219007     
  -106.18323546611050     
   568.23099377125004     
  -8565.7644083014857     
   30.027347015195922     
  -103.50268857990991     
   503.98776070898884     
  -6851.5680184187595     
   29.771633161500290     
  -101.11121667671031     
   452.60100057084810     
  -5598.9254750186692     
   29.521596392851535     
  -98.953191526512683     
   410.60905950820813     
  -4659.8912366657569     
   29.276706909856607     
  -96.987519189659125     
   375.65987523321496     
  -3937.0035459378719     
   29.036524470422261     
  -95.183038629979379     
   346.13234863868092     
  -3369.0897457482406     
   28.800677558999027     
  -93.515547319518745     
   320.86417554556908     
  -2914.8205224430453     
   28.568848547726727     
  -91.965879326586716     
   299.00302162724631     
  -2545.8615839070012     
   28.340762839208182     
  -90.518599123148746     
   279.90905974794373     
  -2242.1540474017302     
   28.116180739366744     
  -89.161094212797806     
   263.09290439243080     
  -1989.2075074929135     
   27.894891253119898     
  -87.882927331601138     
   248.17384808623393     
  -1776.3354511209498     
   27.676707266100010     
  -86.675364380878491     
   234.85133220282682     
  -1595.5200673417253     
   27.461461745973029     
  -85.531023721127013     
   222.88493169776388     
  -1440.6505127979556     
   27.249004707329060     
  -84.443611259753155     
   212.08005285177921     
  -1307.0039644813835     
   27.039200757573056     
  -83.407717319828279     
   202.27752311816883     
  -1190.8839687030127     
   26.831927091230963     
  -82.418658778650624     
   193.34589335289621     
  -1089.3641564136196     
   26.627071834802848     
  -81.472354889818902     
   185.17566217979410     
  -1000.1035721528344     
   26.424532668848610     
  -80.565228520897790     
   177.67488538864782     
  -921.21166351865247     
   26.224215671647801     
  -79.694126812645521     
   170.76579791225794     
  -851.14823101420916     
   26.026034341662029     
  -78.856256852415754     
   164.38218617965134     
  -788.64836539103965     
   25.829908765563903     
  -78.049133078368584     
   158.46732343921855     
  -732.66549222132710     
   25.635764905741162     
  -77.270533939151633     
   152.97233224755863     
  -682.32769604559792     
   25.443533986599579     
  -76.518465922214702     
   147.85487452721662     
  -636.90390591984510     
   25.253151963136308     
  -75.791133497814613     
   143.07809523281779     
  -595.77747074850663     
   25.064559058463995     
  -75.086913849227059     
   138.60976420220399     
  -558.42534656707937     
   24.877699359471151     
  -74.404335503464168     
   134.42157410295090     
  -524.40155983609554     
   24.692520461776262     
  -73.742060162196339     
   130.48856240418019     
  -493.32398805033165     
   24.508973156698485     
  -73.098867174951394     
   126.78863249380271     
  -464.86370315750452     
   24.327011154218830     
  -72.473640206916571     
   123.30215472012142     
  -438.73633684588600     
   24.146590836913276     
  -71.865355739631823     
   120.01163219377727     
  -414.69503616117970     
   23.967671040655468     
  -71.273073110590971     
   116.90141942256841     
  -392.52468254451253     
   23.790212858552216     
  -70.695925851275831     
   113.95748430348456     
  -372.03712592845159     
   23.614179465120831     
  -70.133114125869568     
   111.16720585902118     
  -353.06723018917575     
   23.439535958167305     
  -69.583898107140513     
   108.51920163260237     
  -335.46958095362498     
   23.266249216197455     
  -69.047592153620386     
   106.00317977545018     
  -319.11572863781686     
   23.094287769503740     
  -68.523559674655090     
   103.60981181066656     
  -303.89186940955682     
   22.923621683330460     
  -68.011208588153181     
   101.33062279009488     
  -289.69688991939194     
   22.754222451738610     
  -67.509987290888702     
   99.157896115699430     
  -276.44070793025696     
   22.586062900976049     
  -67.019381073583887     
   97.084590806222508     
  -264.04286020629667     
   22.419117101314939     
  -66.538908923181651     
   95.104269354675296     
  -252.43129925714646     
   22.253360286451400     
  -66.068120663269340     
   93.211034610246685     
  -241.54135762349517     
   22.088768779675828     
  -65.606594390673550     
   91.399474428070477     
  -231.31486324821944     
   21.925319926119581     
  -65.153934172219095     
   89.664612953708826     
  -221.69937044858423     
   21.762992030467331     
  -64.709767970646467     
   88.001867675344442     
  -212.64749917991830     
   21.601764299596510     
  -64.273745772879366     
   86.407011431495050     
  -204.11635928933816     
   21.441616789667645     
  -63.845537897458570     
   84.876138736825027     
  -196.06705104930722     
   21.282530357243431     
  -63.424833460981617     
   83.405635853955218     
  -188.46422629595435     
   21.124486614061528     
  -63.011338985954893     
   81.992154156735552     
  -181.27571080976691     
   20.967467885127139     
  -62.604777134748893     
   80.632586325662302     
  -174.47216388528554     
   20.811457169827243     
  -62.204885556193439     
   79.324045096522667     
  -168.02678985719538     
   20.656438105800021     
  -61.811415833020646     
   78.063844172593704     
  -161.91507352627056     
   20.502394935320524     
  -61.424132519786298     
   76.849481121146681     
  -156.11455506293609     
   20.349312473988142     
  -61.042812262087992     
   75.678621958174659     
  -150.60462462183878     
   20.197176081522901     
  -60.667242989008777     
   74.549087273510864     
  -145.36634404887380     
   20.045971634496713     
  -60.297223171592137     
   73.458839693144313     
  -140.38228710464568     
   19.895685500842578     
  -59.932561141009629     
   72.405972539859462     
  -135.63639587195826     
   19.746304515999743     
  -59.573074460732933     
   71.388699570819782     
  -131.11385587763908     
   19.597815960566230     
  -59.218589347676534     
   70.405345651737491     
  -126.80098115116027     
   19.450207539342031     
  -58.868940137814434     
   69.454338293103774     
  -122.68511331382246     
   19.303467361656931     
  -58.523968792223549     
   68.534199943250115     
  -118.75453081905779     
   19.157583922886474     
  -58.183524439960152     
   67.643540962107181     
  -114.99836616354717     
   19.012546087068117     
  -57.847462954515187     
   66.781053215880576     
  -111.40653414269072     
   18.868343070537332     
  -57.515646560950962     
   65.945504209810395     
  -107.96966334084165     
   18.724964426510276     
  -57.187943471089547     
   65.135731734754089     
  -104.67903793017247     
   18.582400030545926     
  -56.864227544376966     
   64.350638950277798     
  -101.52654308981673     
   18.440640066826187     
  -56.544377972308517     
   63.589189877104168     
  -98.504615826415346     
   18.299675015197526     
  -56.228278984469739     
   62.850405258406056     
  -95.606200949843782     
   18.159495638922326     
  -55.915819574445521     
   62.133358751282223     
  -92.824710674795966     
   18.020092973092304     
  -55.606893244014259     
   61.437173421221253     
  -90.153987858351940     
   17.881458313660090     
  -55.301397764180500     
   60.761018512283613     
  -87.588273123020528     
   17.743583207048573     
  -54.999234951740135     
   60.104106463860958     
  -85.122174175044947     
   17.606459440300650     
  -54.700310460186614     
   59.465690157548124     
  -82.750637917599974     
   17.470079031734951     
  -54.404533583859823     
   58.845060373166120     
  -80.468926014714199     
   17.334434222075664     
  -54.111817074356772     
   58.241543428055763     
  -78.272591007030542     
   17.199517466026965     
  -53.822076968297878     
   57.654498995503040     
  -76.157454865221936     
   17.065321424264710     
  -53.535232425599084     
   57.083318084013875     
  -74.119591539418579     
   16.931838955820119     
  -53.251205577520381     
   56.527421147468232     
  -72.155305687803590     
   16.799063110831838     
  -52.969921383764685     
   55.986256354809711     
  -70.261120816672872     
   16.666987123644631     
  -52.691307498005948     
   55.459297948684664     
  -68.433759558050099     
   16.535604406234302     
  -52.415294141254236     
   54.946044751999281     
  -66.670134142883285     
   16.404908541940021     
  -52.141813982509419     
   54.446018745927660     
  -64.967330464743554     
   16.274893279486371     
  -51.870802026225995     
   53.958763767442079     
  -63.322597906839860     
   16.145552527278760     
  -51.602195506099541     
   53.483844283140783     
  -61.733338660802360     
   16.016880347956864     
  -51.335933784783727     
   53.020844243184769     
  -60.197096635873436     
   15.888870953191789     
  -51.071958259129723     
   52.569366018415714     
  -58.711549384516054     
   15.761518698713621     
  -50.810212270588600     
   52.129029398031847     
  -57.274498505575494     
   15.634818079556849     
  -50.550641020445426     
   51.699470659240035     
  -55.883862948395752     
   15.508763725511997     
  -50.293191489579506     
   51.280341687127063     
  -54.537670439346137     
   15.383350396772492     
  -50.037812362464614     
   50.871309158831963     
  -53.234051105114538     
   15.258572979766525     
  -49.784453955128669     
   50.472053775543607     
  -51.971232178709627     
   15.134426483164297     
  -49.533068146854305     
   50.082269534203284     
  -50.747529899088264     
   15.010906034051596     
  -49.283608315368895     
   49.701663059960126     
  -49.561346454380796     
   14.888006874261260     
  -49.036029275315116     
   49.329952961552266     
  -48.411163503018841     
   14.765724356854552     
  -48.790287219823036     
   48.966869235279624     
  -47.295537267237322     
   14.644053942744945     
  -48.546339664970397     
   48.612152705775344     
  -46.213095647814797     
   14.522991197457310     
  -48.304145396984914     
   48.265554488416733     
  -45.162532047991945     
   14.402531788015837     
  -48.063664422018732     
   47.926835498056789     
  -44.142603177002783     
   14.282671479954478     
  -47.824857918338019     
   47.595765974229273     
  -43.152125140075945     
   14.163406134444017     
  -47.587688190813246     
   47.272125035678698     
  -42.189968878618309     
   14.044731705530193     
  -47.352118627551327     
   46.955700269089064     
  -41.255059127298175     
   13.926644237477698     
  -47.118113658564518     
   46.646287325634326     
  -40.346369730509188     
   13.809139862215044     
  -46.885638716368796     
   46.343689552655505     
  -39.462921591593378     
   13.692214796875676     
  -46.654660198385358     
   46.047717640718560     
  -38.603780325385593     
   13.575865341430900     
  -46.425145431062866     
   45.758189288278167     
  -37.768053374336539     
   13.460087876410460     
  -46.197062635622245     
   45.474928887970641     
  -36.954888138549158     
   13.344878860706830     
  -45.970380895334991     
   45.197767226931532     
  -36.163469713279959     
   13.230234829459446     
  -45.745070124257460     
   44.926541204081929     
  -35.393018531104275     
   13.116152392015413     
  -45.521101037334510     
   44.661093565098646     
  -34.642789734204598     
   13.002628229963269     
  -45.298445121816528     
   44.401272642092110     
  -33.912069222906609     
   12.889659095236659     
  -45.077074609904003     
   44.146932122920312     
  -33.200174937989829     
   12.777241808284934     
  -44.856962452569483     
   43.897930810885384     
  -32.506452283451608     
   12.665373256307761     
  -44.638082294495369     
   43.654132418759502     
  -31.830274959141008     
   12.554050391551094     
  -44.420408450057060     
   43.415405356565941     
  -31.171042455814273     
   12.443270229661891     
  -44.203915880320274     
   43.181622538147337     
  -30.528179124165405     
   12.333029848099155     
  -43.988580170988115     
   42.952661194716093     
  -29.901132446673959     
   12.223326384598957     
  -43.774377511247913     
   42.728402701366036     
  -29.289373143680539     
   12.114157035691266     
  -43.561284673487528     
   42.508732402788439     
  -28.692392287872767     
   12.005519055266435     
  -43.349278993828982     
   42.293539460629390     
  -28.109702030950931     
   11.897409753189397     
  -43.138338353438911     
   42.082716695397259     
  -27.540833098439041     
   11.789826493959628     
  -42.928441160582523     
   41.876160447158966     
  -26.985335323084289     
   11.682766695415102     
  -42.719566333384037     
   41.673770432235834     
  -26.442775630098911     
   11.576227827478474     
  -42.511693283265920     
   41.475449615010092     
  -25.912737718471824     
   11.470207410943877     
  -42.304801899023090     
   41.281104082121551     
  -25.394821144032399     
   11.364703016302752     
  -42.098872531508931     
   41.090642923541310     
  -24.888641099465737     
   11.259712262607234     
  -41.893885978911840     
   40.903978115295317     
  -24.393826573236744     
   11.155232816369635     
  -41.689823472583612     
   40.721024415996041     
  -23.910021112616398     
   11.051262390496696     
  -41.486666663399497     
   40.541699257651416     
  -23.436880816929296     
   10.947798743257295     
  -41.284397608626556     
   40.365922651524443     
  -22.974075007594742     
   10.844839677282378     
  -41.082998759275327     
   40.193617088967486     
  -22.521284759014272     
   10.742383038595921     
  -40.882452947919717     
   40.024707453274878     
  -22.078202337206434     
   10.640426715675796     
  -40.682743376947172     
   39.859120935745835     
  -21.644532200219384     
   10.538968638543460     
  -40.483853607247198     
   39.696786944244188     
  -21.219987744498763     
   10.438006777881435     
  -40.285767547296182     
   39.537637036160447     
  -20.804293719925919     
   10.337539144177581     
  -40.088469442622632     
   39.381604833261001     
  -20.397183968953652     
   10.237563786895233     
  -39.891943865655740     
   39.228625953493847     
  -19.998401609218046     
   10.138078793668278     
  -39.696175705918449     
   39.078637941424716     
  -19.607698847877213     
   10.039082289520321     
  -39.501150160564720     
   38.931580200065639     
  -19.224835919020204     
   9.9405724361070984     
  -39.306852725237874     
   38.787393930672984     
  -18.849581540631970     
   9.8425474309813588     
  -39.113269185238394     
   38.646022069118246     
  -18.481712376709662     
   9.7450055068794388     
  -38.920385606999865     
   38.507409226292921     
  -18.121011548596737     
   9.6479449310287979     
  -38.728188329834936     
   38.371501639678442     
  -17.767270921116548     
   9.5513640044758503     
  -38.536663957966319     
   38.238247107770071     
  -17.420287539422205     
   9.4552610614333652     
  -38.345799352818830     
   38.107594951224407     
  -17.079866273165564     
   9.3596344686468527     
  -38.155581625555328     
   37.979495954175661     
  -16.745817464092013     
   9.2644826247792800     
  -37.965998129861902     
   37.853902323194973     
  -16.417958234582372     
   9.1698039598135477     
  -37.777036454962825     
   37.730767636435601     
  -16.096110742689959     
   9.0755969344721379     
  -37.588684418857078     
   37.610046805865430     
  -15.780103078674287     
   8.9818600396534212     
  -37.400930061760469     
   37.491696032775373     
  -15.469769242751127     
   8.8885917958840803     
  -37.213761639769899     
   37.375672763454737     
  -15.164946859685088     
   8.7957907527871324     
  -37.027167618706244     
   37.261935662007104     
  -14.865480317228462     
   8.7034554885651243     
  -36.841136668152153     
   37.150444559627886     
  -14.571217432688842     
   8.6115846094979691     
  -36.655657655680876     
   37.041160428882719     
  -14.282010780664210     
   8.5201767494550289     
  -36.470719641238603     
   36.934045348027738     
  -13.997718102890376     
   8.4292305694210121     
  -36.286311871712890     
   36.829062462256061     
  -13.718200137007829     
   8.3387447570352418     
  -36.102423775654181     
   36.726175961228506     
  -13.443322653293707     
   8.2487180261439494     
  -35.919044958147794     
   36.625351041328798     
  -13.172954698338645     
   8.1591491163651710     
  -35.736165195841743     
   36.526553881091260     
  -12.906969564174620     
   8.0700367926659240     
  -35.553774432115610     
   36.429751609359954     
  -12.645243306323540     
   7.9813798449512667     
  -35.371862772380808     
   36.334912284562527     
  -12.387656447027229     
   7.8931770876649612     
  -35.190420479516376     
   36.242004861209821     
  -12.134092099622496     
   7.8054273594013637     
  -35.009437969437194     
   36.150999170462654     
  -11.884436750221983     
   7.7181295225282618     
  -34.828905806773946     
   36.061865894835989     
  -11.638580072677474     
   7.6312824628203559     
  -34.648814700676127     
   35.974576544290905     
  -11.396414545945522     
   7.5448850891030901     
  -34.469155500727410     
   35.889103435196319     
  -11.157835578065079     
   7.4589363329065606     
  -34.289919192968519     
   35.805419668360827     
  -10.922741165539653     
   7.3734351481292357     
  -34.111096896023568     
   35.723499109619283     
  -10.691032165425431     
   7.2883805107112343     
  -33.932679857328573     
   35.643316368378592     
  -10.462611604498298     
   7.2037714183169088     
  -33.754659449454266     
   35.564846781344855     
  -10.237385408331781     
   7.1196068900265095     
  -33.577027166523948     
   35.488066390782365     
  -10.015261198997640     
   7.0358859660366857     
  -33.399774620717515     
   35.412951931789877     
  -9.7961495898452622     
   6.9526077073696282     
  -33.222893538863374     
   35.339480809866039     
  -9.5799626529846105     
   6.8697711955906149     
  -33.046375759113786     
   35.267631089968660     
  -9.3666149460354031     
   6.7873755325337841     
  -32.870213227694187     
   35.197381477873392     
  -9.1560229271799098     
   6.7054198400359271     
  -32.694397995734704     
   35.128711305919538     
  -8.9481049039562706     
   6.6239032596781131     
  -32.518922216172051     
   35.061600519139873     
  -8.7427810840786364     
   6.5428249525349731     
  -32.343778140721682     
   34.996029661009281     
  -8.5399733096544068     
   6.4621840989314672     
  -32.168958116916187     
   34.931979861186875     
  -8.3396053874018534     
   6.3819798982069749     
  -31.994454585211269     
   34.869432820781356     
  -8.1416023745873574     
   6.3022115684865394     
  -31.820260076151886     
   34.808370802971950     
  -7.9458913998138243     
   6.2228783464591251     
  -31.646367207600772     
   34.748776617473347     
  -7.7524001718630817     
   6.1439794871627313     
  -31.472768682016632     
   34.690633616184378     
  -7.5610593517652021     
   6.0655142637762385     
  -31.299457283798553     
   34.633925671046136     
  -7.3717990645007996     
   5.9874819674178257     
  -31.126425876675782     
   34.578637178062380     
  -7.1845525264883685     
   5.9098819069498658     
  -30.953667401145342     
   34.524753034113715     
  -6.9992529238184824     
   5.8327134087901387     
  -30.781174871967096     
   34.472258637185078     
  -6.8158354268419368     
   5.7559758167292747     
  -30.608941375695423     
   34.421139871483767     
  -6.6342358811553419     
   5.6796684917542972     
  -30.436960068260774     
   34.371383102375098     
  -6.4543916430217454     
   5.6037908118781656     
  -30.265224172592205     
   34.322975165052441     
  -6.2762405699430648     
   5.5283421719752077     
  -30.093726976277630     
   34.275903360777860     
  -6.0997222333646963     
   5.4533219836223585     
  -29.922461829265618     
   34.230155444027631     
  -5.9247763516395882     
   5.3787296749460891     
  -29.751422141602070     
   34.185719621390334     
  -5.7513442040445231     
   5.3045646904749644     
  -29.580601381198946     
   34.142584539859996     
  -5.5793676766761227     
   5.2308264909977211     
  -29.409993071643584     
   34.100739282284927     
  -5.4087890287321461     
   5.1575145534267994     
  -29.239590790026451     
   34.060173364569437     
  -5.2395526417568519     
   5.0846283706672502     
  -29.069388164815631     
   34.020876719756259     
  -5.0716012070993717     
   5.0121674514909422     
  -28.899378873739487     
   33.982839710703018     
  -4.9048813351133731     
   4.9401313204160129     
  -28.729556641711003     
   33.946053100689667     
  -4.7393366645132620     
   4.8685195175914808     
  -28.559915238770017     
   33.910508075705813     
  -4.5749150416432736     
   4.7973315986869798     
  -28.390448478048516     
   33.876196212893490     
  -4.4115613258534356     
   4.7265671347875449     
  -28.221150213758911     
   33.843109502949588     
  -4.2492243327941015     
   4.6562257122934092     
  -28.052014339200401     
   33.811240320453635     
  -4.0878500397753630     
   4.5863069328247557     
  -27.883034784786382     
   33.780581445155320     
  -3.9273880535886523     
   4.5168104131313820     
  -27.714205516086604     
   33.751126034753405     
  -3.7677851485832385     
   4.4477357850072412     
  -27.545520531884378     
   33.722867646139029     
  -3.6089918208708713     
   4.3790826952098199     
  -27.376973862250320     
   33.695800207482499     
  -3.4509553966373856     
   4.3108508053843142     
  -27.208559566626597     
   33.669918042007716     
  -3.2936268985344648     
   4.2430397919925884     
  -27.040271731920903     
   33.645215840268705     
  -3.1369544201326209     
   4.1756493462468764     
  -26.872104470614939     
   33.621688682117714     
  -2.9808891220418610     
   4.1086791740482083     
  -26.704051918875386     
   33.599332013702401     
  -2.8253796175029926     
   4.0421289959295503     
  -26.536108234674707     
   33.578141666571128     
  -2.6703774164203602     
   3.9759985470036310     
  -26.368267595918404     
   33.558113835947978     
  -2.5158311398656079     
   3.9102875769154495     
  -26.200524198572541     
   33.539245102398979     
  -2.3616925788082619     
   3.8449958497994601     
  -26.032872254796395     
   33.521532408057922     
  -2.2079104079843619     
   3.7801231442414207     
  -25.865305991076259     
   33.504973079998038     
  -2.0544363000709134     
   3.7156692532449114     
  -25.697819646356891     
   33.489564807747506     
  -1.9012189434520061     
   3.6516339842025229     
  -25.530407470173348     
   33.475305665671613     
  -1.7482097135427517     
   3.5880171588717218     
  -25.363063720777113     
   33.462194092820042     
  -1.5953572696134073     
   3.5248186133554031     
  -25.195782663261820     
   33.450228913297948     
  -1.4426120291603035     
   3.4620381980871451     
  -25.028558567670881     
   33.439409323079246     
  -1.2899234700647058     
   3.3996757778211815     
  -24.861385707120547     
   33.429734897053756     
  -1.1372399546530929     
   3.3377312316271137     
  -24.694258355884429     
   33.421205597393858     
 -0.98451156952490348     
   3.2762044528893917     
  -24.527170787489386     
   33.413821760622426     
 -0.83168549876761588     
   3.2150953493115875     
  -24.360117272789378     
   33.407584119381667     
 -0.67871113668259253     
   3.1544038429254972     
  -24.193092078026279     
   33.402493785856549     
 -0.52553487009349154     
   3.0941298701051121     
  -24.026089462875813     
   33.398552274330847     
 -0.37210515091529422     
   3.0342733815854928     
  -23.859103678475737     
   33.395761485698984     
 -0.21836732574343398     
   2.9748343424866008     
  -23.692128965434602     
   33.394123730755908     
  -6.4268733982684914E-002
   2.9158127323421312     
  -23.525159551819581     
   33.393641715251036     
   9.0246505849480282E-002
   2.8572085451334055     
  -23.358189651121346     
   33.394318564044909     
  0.24523232025188124     
   2.7990217893283811     
  -23.191213460195112     
   33.396157806446794     
  0.40074604336269604     
   2.7412524879258418     
  -23.024225157174570     
   33.399163401772014     
  0.55684315455194300     
   2.6839006785048394     
  -22.857218899356557     
   33.403339725431152     
  0.71358251255021898     
   2.6269664132794599     
  -22.690188821057294     
   33.408691594275282     
  0.87102140197499389     
   2.5704497591589890     
  -22.523129031434628     
   33.415224254790090     
   1.0292205736476709     
   2.5143507978135675     
  -22.356033612274924     
   33.422943409092454     
   1.1882391571795106     
   2.4586696257454226     
  -22.188896615745261     
   33.431855202771295     
   1.3481400648182105     
   2.4034063543657664     
  -22.021712062105191     
   33.441966253257434     
   1.5089847172887623     
   2.3485611100774713     
  -21.854473937375452     
   33.453283638637103     
   1.6708381523891447     
   2.2941340343636214     
  -21.687176190966913     
   33.465814924780020     
   1.8337644893051250     
   2.2401252838820529     
  -21.519812733258835     
   33.479568158449808     
   1.9978312902324973     
   2.1865350305660112     
  -21.352377433129899     
   33.494551893126548     
   2.1631054113363248     
   2.1333634617310393     
  -21.184864115437797     
   33.510775183711573     
   2.3296572702129978     
   2.0806107801882390     
  -21.017266558445428     
   33.528247613238172     
   2.4975572257084444     
   2.0282772043640409     
  -20.849578491181258     
   33.546979292430983     
   2.6668779604100572     
   1.9763629684266324     
  -20.681793590757341     
   33.566980877134057     
   2.8376944658064112     
   1.9248683224191983     
  -20.513905479600442     
   33.588263585627608     
   3.0100819830052941     
   1.8737935324001371     
  -20.345907722635118     
   33.610839200500145     
   3.1841198270101470     
   1.8231388805904258     
  -20.177793824385866     
   33.634720099202724     
   3.3598869770293693     
   1.7729046655283140     
  -20.009557226009029     
   33.659919251530440     
   3.5374669194568087     
   1.7230912022315352     
  -19.841191302246639     
   33.686450253426372     
   3.7169430561127679     
   1.6736988223672367     
  -19.672689358297202     
   33.714327326347217     
   3.8984033692771312     
   1.6247278744298370     
  -19.504044626602294     
   33.743565351616795     
   4.0819361257880384     
   1.5761787239270297     
  -19.335250263541848     
   33.774179872560204     
   4.2676343131454981     
   1.5280517535741658     
  -19.166299346035679     
   33.806187129908793     
   4.4555915137698712     
   1.4803473634972548     
  -18.997184868045249     
   33.839604066262069     
   4.6459062605792241     
   1.4330659714448422     
  -18.827899736971556     
   33.874448363216416     
   4.8386779808196270     
   1.3862080130090257     
  -18.658436769943329     
   33.910738448072564     
   5.0340112834768656     
   1.3397739418558952     
  -18.488788689991406     
   33.948493532698635     
   5.2320120544200890     
   1.2937642299656833     
  -18.318948122101887     
   33.987733623106791     
   5.4327916421592892     
   1.2481793678829434     
  -18.148907589143068     
   34.028479560422980     
   5.6364629793014958     
   1.2030198649770714     
  -17.978659507660087     
   34.070753032767740     
   5.8431448185964818     
   1.1582862497135147     
  -17.808196183530903     
   34.114576618907215     
   6.0529579379162639     
   1.1139790699360224     
  -17.637509807475027     
   34.159973803441588     
   6.2660292141701657     
   1.0700988931603137     
  -17.466592450410058     
   34.206969022547867     
   6.4824880289199802     
   1.0266463068795539     
  -17.295436058646771     
   34.255587682764769     
   6.7024702640709686     
  0.98362191888205308     
  -17.124032448915500     
   34.305856209745301     
   6.9261147998338224     
  0.94102635758161801     
  -16.952373303214273     
   34.357802070744050     
   7.1535673261424044     
  0.89886027236101484     
  -16.780450163473191     
   34.411453825690117     
   7.3849775791403411     
  0.85712433392901799     
  -16.608254426015133     
   34.466841157533672     
   7.6205014279464596     
  0.81581923469154860     
  -16.435777335825687     
   34.523994918243268     
   7.8603011528011537     
  0.77494568913742978     
  -16.263009980587860     
   34.582947176889277     
   8.1045439581528012     
  0.73450443423931411     
  -16.089943284504194     
   34.643731256575421     
   8.3534052769751455     
  0.69449622987036552     
  -15.916568001872378     
   34.706381796152741     
   8.6070656348757666     
  0.65492185923731017     
  -15.742874710410957     
   34.770934788414309     
   8.8657146060926557     
  0.61578212933050192     
  -15.568853804320025     
   34.837427647959998     
   9.1295475798671806     
  0.57707787139168165     
  -15.394495487063098     
   34.905899254809007     
   9.3987697913165977     
  0.53880994140014526     
  -15.219789763855470     
   34.976390028243877     
   9.6735931491982434     
  0.50097922057807520     
  -15.044726433842699     
   35.048941976862864     
   9.9542402223735120     
  0.46358661591582812     
  -14.869295081954219     
   35.123598778530663     
   10.240941291221381     
  0.42663306071801521     
  -14.693485070412351     
   35.200405838214827     
   10.533938206369211     
  0.39011951517125842     
  -14.517285529879912     
   35.279410374762598     
   10.833481644990888     
  0.35404696693455079     
  -14.340685350225250     
   35.360661487100032     
   11.139834964153533     
  0.31841643175320411     
  -14.163673170884175     
   35.444210249331178     
   11.453271539985101     
  0.28322895409741899     
  -13.986237370796141     
   35.530109785881066     
   11.774078711651265     
  0.24848560782657100     
  -13.808366057890897     
   35.618415376218451     
   12.102555210357911     
  0.21418749688036950     
  -13.630047058099606     
   35.709184540296135     
   12.439015135862784     
  0.18033575599810955     
  -13.451267903864331     
   35.802477153815104     
   12.783785578212974     
  0.14693155146730896     
  -13.272015822115661     
   35.898355545651711     
   13.137210591497986     
  0.11397608190309633     
  -13.092277721688815     
   35.996884625087944     
   13.499649024305826     
   8.1470579059796350E-002
  -12.912040180144166     
   36.098131992770234     
   13.871478510626940     
   4.9416308676243158E-002
  -12.731289429958244     
   36.202168081599936     
   14.253093570447488     
   1.7814571356443862E-002
  -12.550011344045794     
   36.309066283378293     
   14.644909476309522     
  -1.3333296512688284E-002
  -12.368191420576226     
   36.418903104450614     
   15.047361129522196     
  -4.4025921804707734E-002
  -12.185814767032799     
   36.531758312922030     
   15.460905725349148     
  -7.4261893656182701E-002
  -12.002866083485833     
   36.647715105862147     
   15.886024055466292     
 -0.10403976242635915     
  -11.819329645005487     
   36.766860286278146     
   16.323220720278520     
 -0.13335803861176054     
  -11.635189283185586     
   36.889284441680232     
   16.773027816691769     
 -0.16221519171340376     
  -11.450428366705626     
   37.015082150305417     
   17.236004134253193     
 -0.19060964905416447     
  -11.265029780876578     
   37.144352181312321     
   17.712739564340673     
 -0.21853979454366643     
  -11.078975906103189     
   37.277197728044875     
   18.203854445411174     
 -0.24600396738789904     
  -10.892248595192108     
   37.413726636385462     
   18.710004263840972     
 -0.27300046074058471     
  -10.704829149430237     
   37.554051668364266     
   19.231879338439750     
 -0.29952752029311897     
  -10.516698293350817     
   37.698290763402568     
   19.770209830560216     
 -0.32558334279969559     
  -10.327836148099484     
   37.846567337131766     
   20.325765836103457     
 -0.35116607453399662     
  -10.138222203304394     
   37.999010580902549     
   20.899362752561945     
 -0.37627380967358343     
  -9.9478352873482745     
   38.155755801546761     
   21.491861906766232     
 -0.40090458860785272     
  -9.7566535359297859     
   38.316944765847509     
   22.104176255669945     
 -0.42505639616513613     
  -9.5646543587957584     
   38.482726087765030     
   22.737271745088535     
 -0.44872715975420652     
  -9.3718144045117082     
   38.653255625853198     
   23.392173388488899     
 -0.47191474741511452     
  -9.1781095231314112     
   38.828696926266858     
   24.069967449165986     
 -0.49461696577391301     
  -8.9835147266104016     
   39.009221682135610     
   24.771808054506824     
 -0.51683155789542434     
  -8.7880041467987056     
   39.195010242544406     
   25.498920313985828     
 -0.53855620102777579     
  -8.5915509908300915     
   39.386252144899302     
   26.252607625117570     
 -0.55978850423195081     
  -8.3941274937126291     
   39.583146702087681     
   27.034255868502385     
 -0.58052600588909686     
  -8.1957048679046505     
   39.785903621101454     
   27.845341630766878     
 -0.60076617107776320     
  -7.9962532496435710     
   39.994743683332203     
   28.687437646019781     
 -0.62050638881263853     
  -7.7957416417710421     
   40.209899465677353     
   29.562222139435963     
 -0.63974396913568432     
  -7.5941378527775454     
   40.431616131723118     
   30.471485998787468     
 -0.65847614004983579     
  -7.3914084317564575     
   40.660152276714022     
   31.417142888283664     
 -0.67670004428464026     
  -7.1875185989437274     
   40.895780848376155     
   32.401239493296409     
 -0.69441273588232977     
  -6.9824321714613511     
   41.138790144575871     
   33.425965925734083     
 -0.71161117659186235     
  -6.7761114838773597     
   41.389484889018881     
   34.493669434708373     
 -0.72829223205741411     
  -6.5685173031303687     
   41.648187409779190     
   35.606866472205809     
 -0.74445266778664065     
  -6.3596087373351144     
   41.915238908320738     
   36.768259254481066     
 -0.76008914488275026     
  -6.1493431379324939     
   42.191000852729346     
   37.980750855875392     
 -0.77519821552302015     
  -5.9376759945902942     
   42.475856484148416     
   39.247464975926633     
 -0.78977631816482941     
  -5.7245608222012585     
   42.770212471467858     
   40.571764886378986     
 -0.80381977245855984     
  -5.5099490392522945     
   43.074500708115707     
   41.957277287898094     
 -0.81732477384480695     
  -5.2937898367625724     
   43.389180287774934     
   43.407916078737394     
 -0.83028738781122635     
  -5.0760300368972162     
   43.714739658365474     
   44.927911469386110     
 -0.84270354378198764     
  -4.8566139402653423     
   44.051698994385859     
   46.521839836456628     
 -0.85456902861018891     
  -4.6354831607964746     
   44.400612793159297     
   48.194659593015707     
 -0.86587947964066647     
  -4.4125764469633140     
   44.762072740106902     
   49.951748897309315     
 -0.87663037730737281     
  -4.1878294879709497     
   45.136710856836736     
   51.798950132318247     
 -0.88681703722584893     
  -3.9611747033717899     
   45.525202982829114     
   53.742617901768774     
 -0.89643460173723122     
  -3.7325410143719808     
   45.928272617092389     
   55.789674680506117     
 -0.90547803085563727     
  -3.5018535948862644     
   46.346695177196175     
   57.947672120827406     
 -0.91394209256561876     
  -3.2690336001480125     
   46.781302718102388     
   60.224861607892997     
 -0.92182135241053786     
  -3.0339978704023576     
   47.232989180161582     
   62.630272857742114     
 -0.92911016230615451     
  -2.7966586068854613     
   47.702716226594653     
   65.173804393472039     
 -0.93580264850625816     
  -2.5569230169201158     
   48.191519759545685     
   67.866325116108186     
 -0.94189269863873148     
  -2.3146929245264545     
   48.700517197916511     
   70.719791375798110     
 -0.94737394772082029     
  -2.0698643424485810     
   49.230915633234986     
   73.747379650800028     
 -0.95223976305142688     
  -1.8223270009139589     
   49.784020980615971     
   76.963639308607057     
 -0.95648322786571882     
  -1.5719638277738370     
   50.361248275430540     
   80.384667937811415     
 -0.96009712362299537     
  -1.3186503738728557     
   50.964133284964106     
   84.028312951553559     
 -0.96307391078225668     
  -1.0622541765801876     
   51.594345632100776     
   87.914405288988917     
 -0.96540570790092384     
 -0.80263405332052074     
   52.253703671768179     
   92.065029490331796     
 -0.96708426887019083     
 -0.53963931565873002     
   52.944191392945683     
   96.504838379866626     
 -0.96810095807503205     
 -0.27310889297438484     
   53.667977680794664     
   101.26141964481313     
 -0.96844672323728109     
  -2.8703529520649751E-003
   54.427438328130783     
   106.36572539782719     
 -0.96811206566565111     
  0.27126119603979226     
   55.225181268614470     
   111.85257656828637     
 -0.96708700759611388     
  0.54948433819352649     
   56.064075592876634     
   117.76125786917045     
 -0.96536105625852042     
  0.83201273974295054     
   56.947285026895401     
   124.13622243226567     
 -0.96292316424926938     
   1.1190767190480391     
   57.878306695137411     
   131.02792931179431     
 -0.95976168572340925     
   1.4109250261983162     
   58.861016164975851     
   138.49384422193899     
 -0.95586432784056630     
   1.7078268666023635     
   59.899719996640414     
   146.59963959570376     
 -0.95121809680471281     
   2.0100742098279785     
   60.999217293608169     
   155.42064228544984     
 -0.94580923772452197     
   2.3179844333388786     
   62.164872110749073     
   165.04358719899625     
 -0.93962316738443274     
   2.6319033611525988     
   63.402699014741515     
   175.56875501193068     
 -0.93264439885091188     
   2.9522087703827875     
   64.719464677331018     
   187.11259120498738     
 -0.92485645663648419     
   3.2793144548545290     
   66.122809111368397     
   199.81093633929669     
 -0.91624178089652131     
   3.6136749554677405     
   67.621391133913164     
   213.82303409309344     
 -0.90678161882835751     
   3.9557910930265443     
   69.225063889611334     
   229.33654102529499     
 -0.89645590106302731     
   4.3062164726188339     
   70.945087947301076     
   246.57383186969028     
 -0.88524310036568687     
   4.6655651717028883     
   72.794391686323721     
   265.80000112419197     
 -0.87312006936337228     
   5.0345208801555934     
   74.787891694755203     
   287.33309954251257     
 -0.86006185326021101     
   5.4138478342457841     
   76.942889941323998     
   311.55735186028107     
 -0.84604147252884077     
   5.8044039842997757     
   79.279570080276059     
   338.94038803347183     
 -0.83102966931152622     
   6.2071569669767932     
   81.821622990527160     
   370.05594391476330     
 -0.81499460962627013     
   6.6232036308778213     
   84.597042569887819     
   405.61411299969933     
 -0.79790153131249775     
   7.0537941083460147     
   87.639148417385641     
   446.50214656606647     
 -0.77971232476798435     
   7.5003617656810473     
   90.987914516631065     
   493.84027172635706     
 -0.76038502963380661     
   7.9645608433590827     
   94.691716554578832     
   549.05902891683695     
 -0.73987322524961641     
   8.4483142829241569     
   98.809659271455018     
   614.00874898859570     
 -0.71812528528515596     
   8.9538752433249797     
   103.41472488886959     
   691.11517354816158     
 -0.69508345647170189     
   9.4839072772733441     
   108.59808869048069     
   783.61315019721656     
 -0.67068270626873061     
   10.041590467291959     
   114.47518731695996     
   895.87476360925029     
 -0.64484926213658889     
   10.630764055694419     
   121.19424804402919     
   1033.9948839202282     
 -0.61749873177701575     
   11.256122699988085     
   128.94920967343108     
   1206.4078633985475     
 -0.58853364234372163     
   11.923488895793948     
   137.99726864892000     
   1426.0538670234366     
 -0.55784015508350804     
   12.640213749045254     
   148.69267265159601     
   1709.6653368515599     
 -0.52528357798593484     
   13.415733337369184     
   161.51516267798243     
   2093.0830481447570     
 -0.49070207045314640     
   14.262554457911831     
   177.21328553906847     
   2596.8529050184015     
 -0.45389752544710754     
   15.197311877576247     
   196.68968232670608     
   3397.9008811887534     
 -0.41462184303735550     
   16.244470930732092     
   222.17393893562232     
   4276.9550270663103     
 -0.37255525116988064     
   17.435533532167671     
   254.25110163861896     
   6876.2163639481805     
 -0.32726990707353232     
   18.835718097184827     
   305.82272436823149     
   6757.7495645624840     
 -0.27816362996632360     
   20.491539523361496     
   356.50584610244903     
   24436.624527239546     
 -0.22432479736154012     
   22.732255463759543     
   539.78053005674985     
  -5419.6034000548616     
 -0.16420521169241378     
   25.329540550292212     
   499.13350455633929     
   205916.78020651612     
  -9.4544326222477493E-002
   31.686147701946322     
   2043.5093561052458     
   163649.50348520369     
   0.0000000000000000     
   44.972122672819772     
   3270.8806322442474     
   163649.50348520369     
  -43.851851851851855     
  -1634.8551813530769     
   379214573.21027100     
  -90542231980527.422     
  -43.853198034691978     
  -1148.0527308741173     
   107587877.26868874     
  -109719991775166.97     
  -43.853290812844136     
  -1132.7212278456982     
   80799963.964380443     
  -7108028510427.7334     
  -43.853389877922318     
  -1118.6646534008557     
   78923320.893804938     
  -26563162398455.895     
  -43.853495647023806     
  -1104.3644564685007     
   71339436.643236697     
  -17701706292577.102     
  -43.853608564170102     
  -1090.2433918893289     
   65874231.740623288     
  -16214053084912.896     
  -43.853729101981607     
  -1076.1837680472520     
   60460929.081757516     
  -13508974148715.729     
  -43.853857763451103     
  -1062.2183501241632     
   55583707.471994460     
  -11551374698172.631     
  -43.853995083821275     
  -1048.3380172238938     
   51073846.120427437     
  -9805072642563.4043     
  -43.854141632571917     
  -1034.5453092073492     
   46934233.192984402     
  -8339543517449.8408     
  -43.854298015522588     
  -1020.8395195991877     
   43126814.846202336     
  -7088750067327.0391     
  -43.854464877056934     
  -1007.2208459505644     
   39627061.934338078     
  -6026310659233.3477     
  -43.854642902474943     
  -993.68923406751344     
   36409709.512237951     
  -5122695190909.2012     
  -43.854832820479764     
  -980.24469976030412     
   33452207.596015036     
  -4354472415249.8936     
  -43.855035405806071     
  -966.88723955361604     
   30733631.692714453     
  -3701307307208.7900     
  -43.855251481997136     
  -953.61685537949074     
   28234780.099797979     
  -3146004748809.1729     
  -43.855481924338022     
  -940.43354762938498     
   25937975.266458489     
  -2673913061511.8608     
  -43.855727662952752     
  -927.33731722139339     
   23826959.862515386     
  -2272578990988.8545     
  -43.855989686073443     
  -914.32816499057526     
   21886777.701135453     
  -1931408224543.1160     
  -43.856269043489789     
  -901.40609185185758     
   20103672.379048537     
  -1641392679702.9448     
  -43.856566850187463     
  -888.57109870539227     
   18464989.892772272     
  -1394870717078.1064     
  -43.856884290184418     
  -875.82318655293909     
   16959091.474609107     
  -1185327275094.8625     
  -43.857222620574255     
  -863.16235643833738     
   15575272.128075950     
  -1007221988896.1852     
  -43.857583175786125     
  -850.58860943086052     
   14303686.184245471     
  -855843896285.75281     
  -43.857967372070895     
  -838.10194665099550     
   13135278.302418899     
  -727187007703.58948     
  -43.858376712223624     
  -825.70236933244132     
   12061720.503344066     
  -617844999893.19897     
  -43.858812790552527     
  -813.38987869516575     
   11075354.133000581     
  -524921991558.76495     
  -43.859277298104857     
  -801.16447602937853     
   10169135.706960274     
  -445955365328.87817     
  -43.859772028160485     
  -789.02616271462557     
   9336588.4122790452     
  -378851747131.02332     
  -43.860298882003846     
  -776.97494015344591     
   8571756.1218924187     
  -321831196532.49146     
  -43.860859874985358     
  -765.01080983931047     
   7869162.0830806112     
  -273380624685.25095     
  -43.861457142883310     
  -753.13377332484959     
   7223770.2693673093     
  -232213643006.77432     
  -43.862092948577413     
  -741.34383220711595     
   6630950.2615569513     
  -197236817664.73740     
  -43.862769689045116     
  -729.64098816166688     
   6086444.4645284414     
  -167520552231.46826     
  -43.863489902691946     
  -718.02524293803469     
   5586338.5196799701     
  -142274772870.39920     
  -43.864256277026705     
  -706.49659833799558     
   5127033.4678581739     
  -120827842469.76669     
  -43.865071656692592     
  -695.05505625236583     
   4705220.6798764253     
  -102608944436.55519     
  -43.865939051864657     
  -683.70061860527267     
   4317858.3883008529     
  -87132908787.610260     
  -43.866861647023988     
  -672.43328742957738     
   3962150.3054004749     
  -73987377113.542648     
  -43.867842810118418     
  -661.25306481013081     
   3635525.9593503149     
  -62821924459.909630     
  -43.868886102118886     
  -650.15995288033082     
   3335622.4429740803     
  -53338731610.864426     
  -43.869995286980185     
  -639.15395387220133     
   3060267.7988143759     
  -45284713671.381310     
  -43.871174342013717     
  -628.23507005809211     
   2807465.6576815229     
  -38444816923.929184     
  -43.872427468678943     
  -617.40330378696160     
   2575381.0602106904     
  -32636289129.070477     
  -43.873759103799237     
  -606.65865746495103     
   2362327.5499870279     
  -27703860339.269665     
  -43.875173931206071     
  -596.00113354043970     
   2166755.1292950609     
  -23515593428.173336     
  -43.876676893814384     
  -585.43073454045577     
   1987239.3349958828     
  -19959395384.489265     
  -43.878273206129677     
  -574.94746301829753     
   1822471.0946552048     
  -16940032870.277428     
  -43.879968367185505     
  -564.55132157265450     
   1671247.4255519425     
  -14376598712.053978     
  -43.881768173907673     
  -554.24231284126631     
   1532462.8910558699     
  -12200361692.404818     
  -43.883678734898531     
  -544.02043948325615     
   1405101.7244449847     
  -10352935621.120533     
  -43.885706484631804     
  -533.88570417306039     
   1288230.5963714765     
  -8784725089.9204636     
  -43.887858198044860     
  -523.83810959464029     
   1180991.9563097884     
  -7453603023.0036745     
  -43.890141005511417     
  -513.87765842383408     
   1082597.9188954760     
  -6323788655.3003473     
  -43.892562408173170     
  -504.00435330789861     
   992324.62901482091     
  -5364892258.4788866     
  -43.895130293604076     
  -494.21819686241389     
   909507.08874943305     
  -4551104145.7459698     
  -43.897852951775420     
  -484.51919164755537     
   833534.39998395136     
  -3860505724.6962309     
  -43.900739091283597     
  -474.90734014521121     
   763845.38534144266     
  -3274483494.8778176     
  -43.903797855795865     
  -465.38264473528176     
   699924.56662611815     
  -2777231718.0356803     
  -43.907038840661620     
  -455.94510767386333     
   641298.46184552321     
  -2355329241.3153348     
  -43.910472109628536     
  -446.59473106560012     
   587532.18706482311     
  -1997380587.6924713     
  -43.914108211593380     
  -437.33151682587277     
   538226.32593637658     
  -1693710548.8933702     
  -43.917958197307300     
  -428.15546664963051     
   493014.05556935346     
  -1436104992.7984605     
  -43.922033635943940     
  -419.06658197147908     
   451558.50229306222     
  -1217590548.8622217     
  -43.926346631426334     
  -410.06486392195302     
   413550.31197095849     
  -1032247542.1515747     
  -43.930909838394761     
  -401.15031327936941     
   378705.41527775797     
  -875051018.40780604     
  -43.935736477682752     
  -392.32293041823868     
   346762.97448426503     
  -741735766.23357713     
  -43.940840351151792     
  -383.58271524918064     
   317483.49545570434     
  -628681649.71256304     
  -43.946235855717170     
  -374.92966715747161     
   290647.09225925320     
  -532816206.08577353     
  -43.951937996377538     
  -366.36378493108862     
   266051.89273869491     
  -451531967.33989751     
  -43.957962398038845     
  -357.88506668525224     
   243512.57183080391     
  -382616186.84832317     
  -43.964325315899693     
  -349.49350977990008     
   222859.00503482646     
  -324191220.44708264     
  -43.971043644138838     
  -341.18911072443291     
   203935.02967979357     
  -274663864.30051017     
  -43.978134922617336     
  -332.97186508098508     
   186597.30706387636     
  -232682348.92036948     
  -43.985617341276729     
  -324.84176735630552     
   170714.27678111393     
  -197099823.77514303     
  -43.993509741880743     
  -316.79881088044897     
   156165.19581786258     
  -166943359.38350025     
  -44.001831616711073     
  -308.84298767965862     
   142839.25521168177     
  -141387617.64102733     
  -44.010603103787837     
  -300.97428833779441     
   130634.76898509389     
  -119732514.50967753     
  -44.019844978141251     
  -293.19270184272278     
   119458.42839247653     
  -101384247.88555573     
  -44.029578638613728     
  -285.49821542402969     
   109224.61699967625     
  -85839197.198704526     
  -44.039826089619801     
  -277.89081437472458     
   99854.781368761556     
  -72670257.391698167     
  -44.050609917235008     
  -270.37048185915796     
   91276.852835048077     
  -61515238.725071661     
  -44.061953258923936     
  -262.93719870686323     
   83424.716365101485     
  -52067022.190902978     
  -44.073879766151286     
  -255.59094318896169     
   76237.722640342312     
  -44065205.200434975     
  -44.086413559047848     
  -248.33169077718506     
   69660.239821620547     
  -37289011.675150201     
  -44.099579172225326     
  -241.15941388610997     
   63641.241831217936     
  -31551275.677286860     
  -44.113401490749347     
  -234.07408159478652     
   58133.930235735636     
  -26693337.503768902     
  -44.127905675188167     
  -227.07565935039295     
   53095.386840693929     
  -22580710.866145249     
  -44.143117074555235     
  -220.16410863973118     
   48486.254949835740     
  -19099414.263709854     
  -44.159061125856098     
  -213.33938668414143     
   44270.445485302465     
  -16152834.114630621     
  -44.175763238833312     
  -206.60144593055588     
   40414.871342941420     
  -13659146.489595463     
  -44.193248664376746     
  -199.95023421777213     
   36889.188122156185     
  -11548854.449938459     
  -44.211542344929647     
  -193.38569219870436     
   33665.611228457929     
  -9763615.8751235921     
  -44.230668745072720     
  -186.90776129428284     
   30718.549645720268     
  -8252204.0455172276     
  -44.250651660307874     
  -180.51635060928876     
   28024.982016100745     
  -6977197.6563264234     
  -44.271514001889365     
  -174.21146311436794     
   25562.243216194482     
  -5887053.2147490643     
  -44.293277555362067     
  -167.99270304044703     
   23315.183117211258     
  -5004034.0288180485     
  -44.315962710262504     
  -161.86118673001172     
   21249.725056858486     
  -4128033.1626541340     
  -44.339588158217673     
  -155.81211741667528     
   19407.177507462035     
  -3816909.9809697620     
  -44.364170556437479     
  -149.86362463199686     
   17564.849966949427     
  -2127145.1934538442     
  -44.389724153337582     
  -143.94473815004918     
   16454.572664442596     
  -5437947.5652017593     
  -44.416260372748795     
  -138.33053565722582     
   13385.206208356536     
  -1003183.9195559103     
  -44.694103921832692     
  -90.214203107116461     
   5861.3268116872077     
  -267757.76307556994     
  -44.887189852075494     
  -65.928027106347358     
   3853.1435886204335     
  -157390.40850880361     
  -45.030386997545435     
  -49.613379322785256     
   2672.7155248044064     
  -83078.715898181123     
  -45.139014078758279     
  -37.807527621854121     
   2049.6251555680474     
  -55819.406475767784     
  -45.221594918816798     
  -28.606015715434530     
   1630.9796069997894     
  -37938.849107463298     
  -45.283509130078940     
  -21.162471101200516     
   1346.4382386938146     
  -27799.814476084193     
  -45.328434440941294     
  -14.951526429158024     
   1137.9396301231832     
  -20986.953557910136     
  -45.359029055475261     
  -9.6553336577529265     
   980.53747843885719     
  -16384.987959973962     
  -45.377295045816275     
  -5.0598647898081479     
   857.65006873905236     
  -13093.144969062958     
  -45.384788975251318     
  -1.0171109142828183     
   759.45148147108023     
  -10678.499776504968     
  -45.382752032336839     
   2.5799246222631131     
   679.36273314729306     
  -8855.2246252014847     
  -45.372194566583779     
   5.8107028262770530     
   612.94854845828183     
  -7448.8156534424252     
  -45.353953268834807     
   8.7357802750664195     
   557.08243105746351     
  -6342.8464873482317     
  -45.328731159929397     
   11.402264058715952     
   509.51108240235192     
  -5458.8903164948142     
  -45.297126350678788     
   13.847465277293436     
   468.56940502864074     
  -4742.2060601990279     
  -45.259653225673816     
   16.101395938807912     
   433.00285957714800     
  -4153.8132438807761     
  -45.216758371286375     
   18.188526238370883     
   401.84926024804224     
  -3665.3426923208167     
  -45.168832768793465     
   20.129047364130081     
   374.35919005563613     
  -3255.7798010864103     
  -45.116221277004684     
   21.939797443137891     
   349.94084154748805     
  -2909.3013185114728     
  -45.059230110970269     
   23.634952251153237     
   328.12108165865203     
  -2613.8195754533831     
  -44.998132814512886     
   25.226548542406750     
   308.51743484275164     
  -2359.9787615273135     
  -44.933175083857250     
   26.724886114841873     
   290.81759413129674     
  -2140.4511694092644     
  -44.864578703156347     
   28.138840626071929     
   274.76421036072730     
  -1949.4351878295429     
  -44.792544785201223     
   29.476109768103761     
   260.14344645200572     
  -1782.2918594701021     
  -44.717256462550942     
   30.743409027998727     
   246.77625750597994     
  -1635.2780672364688     
  -44.638881139591334     
   31.946628851767944     
   234.51167200170642     
  -1505.3481757857512     
  -44.557572390577150     
   33.090961933480493     
   223.22156068331327     
  -1390.0048323940562     
  -44.473471569814684     
   34.181007146289666     
   212.79652444035790     
  -1287.1855346100790     
  -44.386709185945186     
   35.220855039717520     
   203.14263293078230     
  -1195.1755172508672     
  -44.297406081507532     
   36.214158663422978     
   194.17881655140079     
  -1112.5402414020632     
  -44.205674450686800     
   37.164192616653693     
   185.83476474088530     
  -1038.0726083777281     
  -44.111618721750041     
   38.073902578951035     
   178.04922017805234     
  -970.75136151161610     
  -44.015336325666574     
   38.945947091812954     
   170.76858496671520     
  -909.70805415793870     
  -43.916918368469346     
   39.782732990631068     
   163.94577456053071     
  -854.20062733062912     
  -43.816450221786567     
   40.586445601671272     
   157.53926985555097     
  -803.59214754862694     
  -43.714012043473097     
   41.359074598182495     
   151.51232874893628     
  -757.33356827150476     
  -43.609679238259965     
   42.102436237522085     
   145.83232698689997     
  -714.94969743285071     
  -43.503522866711513     
   42.818192565629715     
   140.47020425615358     
  -676.02767755577361     
  -43.395610009453300     
   43.507868067956316     
   135.39999667448529     
  -640.20752067418709     
  -43.286004092546705     
   44.172864160316095     
   130.59844026942892     
  -607.17424115103086     
  -43.174765178991748     
   44.814471844641659     
   126.04463346079618     
  -576.65133896001578     
  -43.061950230598185     
   45.433882799340140     
   121.71974841859605     
  -548.39533534670534     
  -42.947613343849333     
   46.032199128895371     
   117.60678340349575     
  -522.19118816862488     
  -42.831805962868138     
   46.610441961134690     
   113.69034949223106     
  -497.84844205887521     
  -42.714577072162882     
   47.169559050307242     
   109.95648617678950     
  -475.19794769352410     
  -42.595973371466442     
   47.710431519671936     
   106.39250156908808     
  -454.08910022281322     
  -42.476039434674647     
   48.233879856888194     
   102.98683331741698     
  -434.38746661594467     
  -42.354817854628358     
   48.740669258476231     
   99.728927317797400     
  -415.97276525963275     
  -42.232349375260888     
   49.231514405716602     
   96.609131578350144     
  -398.73713561173753     
  -42.108673012441976     
   49.707083742315632     
   93.618603061262107     
  -382.58363486792285     
  -41.983826164686349     
   50.168003314468173     
   90.749225799752679     
  -367.42496097980501     
  -41.857844714753945     
   50.614860225448560     
   87.993538592404150     
  -353.18232552177130     
  -41.730763123047957     
   51.048205749807053     
   85.344671150990862     
  -339.78448984537238     
  -41.602614513611400     
   51.468558146377404     
   82.796287477150571     
  -327.16692228146201     
  -41.473430753431884     
   51.876405203970378     
   80.342535560039593     
  -315.27105673996272     
  -41.343242525684971     
   52.272206549456698     
   77.978002634489897     
  -304.04365387253137     
  -41.212079397476955     
   52.656395744119038     
   75.697675230445910     
  -293.43623098035721     
  -41.079969882587577     
   53.029382190940389     
   73.496903498093232     
  -283.40457021930922     
  -40.946941499659772     
   53.391552872739240     
   71.371369221448418     
  -273.90827403211637     
  -40.813020826237072     
   53.743273938708384     
   69.317057166207533     
  -264.91038734960574     
  -40.678233549007814     
   54.084892154776618     
   67.330229261085492     
  -256.37704713470816     
  -40.542604510579352     
   54.416736231448269     
   65.407401407575179     
  -248.27718390270070     
  -40.406157753072932     
   54.739118041287966     
   63.545322528304922     
  -240.58225256387237     
  -40.268916558801607     
   55.052333736693917     
   61.740955634075874     
  -233.26598999612409     
  -40.130903488268252     
   55.356664777551870     
   59.991460709104942     
  -226.30420235855391     
  -39.992140415698103     
   55.652378877303171     
   58.294179191415793     
  -219.67457724110326     
  -39.852648562300168     
   55.939730874936984     
   56.646619862107514     
  -213.35650623626569     
  -39.712448527434098     
   56.218963539755585     
   55.046446065335537     
  -207.33093955904832     
  -39.571560317842732     
   56.490308314965532     
   53.491464018642674     
  -201.58024203760885     
  -39.430003375096483     
   56.753986005520545     
   51.979612203360603     
  -196.08807447738724     
  -39.287796601382574     
   57.010207415140897     
   50.508951644780197     
  -190.83927793451193     
  -39.144958383760660     
   57.259173936903522     
   49.077657060271363     
  -185.81977887371917     
  -39.001506616995819     
   57.501078101350998     
   47.684008718718466     
  -181.01649239265623     
  -38.857458725070643     
   57.736104085712228     
   46.326385025773540     
  -176.41724492729961     
  -38.712831681469403     
   57.964428187498712     
   45.003255688818797     
  -172.01069908328947     
  -38.567642028319774     
   58.186219265334991     
   43.713175445694120     
  -167.78628367901817     
  -38.421905894470584     
   58.401639149744483     
   42.454778318101482     
  -163.73413674085228     
  -38.275639012577621     
   58.610843026271098     
   41.226772292545093     
  -159.84504741196645     
  -38.128856735263980     
   58.813979793094852     
   40.027934436955341     
  -156.11040426129591     
  -37.981574050416079     
   59.011192395199728     
   38.857106404995619     
  -152.52215535340397     
  -37.833805595671727     
   59.202618136811829     
   37.713190239845105     
  -149.07275482055610     
  -37.685565672152492     
   59.388388973858170     
   36.595144578690935     
  -145.75513963923456     
  -37.536868257488287     
   59.568631787883383     
   35.501981031396667     
  -142.56267907001774     
  -37.387727018178992     
   59.743468642807805     
   34.432760938371537     
  -139.48915499078527     
  -37.238155321334155     
   59.913017025843587     
   33.386592275940643     
  -136.52872415291017     
  -37.088166245829136     
   60.077390073645425     
   32.362626844793823     
  -133.67589573503327     
  -36.937772592913113     
   60.236696784824360     
   31.360057626781071     
  -130.92550571949590     
  -36.786986896301912     
   60.391042219726025     
   30.378116333884847     
  -128.27269087374791     
  -36.635821431786304     
   60.540527688441564     
   29.416071152331739     
  -125.71287427067392     
  -36.484288226384159     
   60.685250927810650     
   28.473224595301684     
  -123.24173828456099     
  -36.332399067063072     
   60.825306268194325     
   27.548911558167475     
  -120.85521383910265     
  -36.180165509058064     
   60.960784790725675     
   26.642497454374205     
  -118.54945890706837     
  -36.027598883807457     
   61.091774475643042     
   25.753376512571201     
  -116.32084506987813     
  -35.874710306528350     
   61.218360342360839     
   24.880970174547116     
  -114.16594635830027     
  -35.721510683451768     
   61.340624581739355     
   24.024725576859861     
  -112.08151929616105     
  -35.568010718736303     
   61.458646681136848     
   23.184114182138654     
  -110.06449957065446     
  -35.414220921077629     
   61.572503542680593     
   22.358630435358744     
  -108.11198439291222     
  -35.260151610030462     
   61.682269595150018     
   21.547790552411900     
  -106.22122331273144     
  -35.105812922058249     
   61.788016899974963     
   20.751131377566416     
  -104.38961313620813     
  -34.951214816324907     
   61.889815251616497     
   19.968209279044853     
  -102.61468287522808     
  -34.796367080242291     
   61.987732272707809     
   19.198599157480643     
  -100.89408854606559     
  -34.641279334785921     
   62.081833504334973     
   18.441893493385148     
  -99.225607188687363     
  -34.485961039590862     
   62.172182491667108     
   17.697701439469995     
  -97.607125518478369     
  -34.330421497839033     
   62.258840865260993     
   16.965647998081405     
  -96.036636730305162     
  -34.174669860948342     
   62.341868418312700     
   16.245373222604115     
  -94.512233253004666     
  -34.018715133073563     
   62.421323180052234     
   15.536531473206580     
  -93.032100728583615     
  -33.862566175428299     
   62.497261485529599     
   14.838790717742203     
  -91.594511596867449     
  -33.706231710436732     
   62.569738042025875     
   14.151831880765695     
  -90.197823581197326     
  -33.549720325723406     
   62.638805992237550     
   13.475348203906716     
  -88.840470333089797     
  -33.393040477948887     
   62.704516974438341     
   12.809044676408540     
  -87.520960804885846     
  -33.236200496498576     
   62.766921179805294     
   12.152637470371896     
  -86.237873156429742     
  -33.079208587031644     
   62.826067407035467     
   11.505853421698687     
  -84.989850847927528     
  -32.922072834896589     
   62.882003114440565     
   10.868429540339230     
  -83.775601036881142     
  -32.764801208419627     
   62.934774469622816     
   10.240112532562621     
  -82.593888595382410     
  -32.607401562071750     
   62.984426396874468     
   9.6206583680972528     
  -81.443534291420605     
  -32.449881639519987     
   63.031002622446991     
   9.0098318609115964     
  -80.323411806401623     
  -32.292249076568048     
   63.074545717780175     
   8.4074062723635841     
  -79.232445827342275     
  -32.134511403991361     
   63.115097140782730     
   7.8131629286585174     
  -78.169605602889661     
  -31.976676050271188     
   63.152697275320968     
   7.2268908866368440     
  -77.133908525447055     
  -31.818750344232164     
   63.187385468969303     
   6.6483865726959905     
  -76.124412474019223     
  -31.660741517587606     
   63.219200069098896     
   6.0774534791408463     
  -75.140216485358849     
  -31.502656707396497     
   63.248178457435500     
   5.5139018555006540     
  -74.180457541085090     
  -31.344502958435960     
   63.274357083134106     
   4.9575484239425158     
  -73.244309560389652     
  -31.186287225492812     
   63.297771494449563     
   4.4082161022395923     
  -72.330980637652004     
  -31.028016375577621     
   63.318456369073807     
   3.8657337474572020     
  -71.439711911597954     
  -30.869697190064514     
   63.336445543212747     
   3.3299359081202171     
  -70.569775756104505     
  -30.711336366759802     
   63.351772039457920     
   2.8006625899494324     
  -69.720474370754005     
  -30.552940521902382     
   63.364468093513217     
   2.2777590321687771     
  -68.891137905490908     
  -30.394516192098678     
   63.374565179838335     
   1.7610754978775949     
  -68.081124276493668     
  -30.236069836194787     
   63.382094036247537     
   1.2504670658038919     
  -67.289815866316687     
  -30.077607837088379     
   63.387084687529061     
  0.74579344680651627     
  -66.516620629269539     
  -29.919136503482711     
   63.389566468126297     
  0.24691879208699435     
  -65.760969150770393     
  -29.760662071585088     
   63.389568043915155     
 -0.24628847654378402     
  -65.022314390615932     
  -29.602190706751941     
   63.387117433137611     
 -0.73395583447340396     
  -64.300130875701697     
  -29.443728505082607     
   63.382242026511328     
  -1.2162068160411672     
  -63.593912046780986     
  -29.285281494963805     
   63.374968606580239     
  -1.6931611563920250     
  -62.903173268174683     
  -29.126855638566667     
   63.365323366299506     
  -2.1649349559033251     
  -62.227444699911317     
  -28.968456833298216     
   63.353331926931865     
  -2.6316407911526603     
  -61.566277293198226     
  -28.810090913208914     
   63.339019355276854     
  -3.0933878708516476     
  -60.919237680215353     
  -28.651763650358003     
   63.322410180216089     
  -3.5502821534532627     
  -60.285907237503388     
  -28.493480756138222     
   63.303528408688123     
  -4.0024264577345390     
  -59.665885210698946     
  -28.335247882561319     
   63.282397541051751     
  -4.4499205968147812     
  -59.058783534503547     
  -28.177070623505912     
   63.259040585876406     
  -4.8928614733235580     
  -58.464228964401549     
  -28.018954515929007     
   63.233480074216700     
  -5.3313431905565700     
  -57.881861548808402     
  -27.860905041042493     
   63.205738073359882     
  -5.7654571521726332     
  -57.311334743408565     
  -27.702927625455899     
   63.175836200072574     
  -6.1952921627481983     
  -56.752313071048860     
  -27.545027642286627     
   63.143795633388756     
  -6.6209345107810655     
  -56.204474546621825     
  -27.387210412238762     
   63.109637126937102     
  -7.0424680698807292     
  -55.667506728235367     
  -27.229481204651648     
   63.073381020836543     
  -7.4599743703424952     
  -55.141109628470403     
  -27.071845238519209     
   63.035047253179293     
  -7.8735326925560232     
  -54.624992338275241     
  -26.914307683481095     
   62.994655371110170     
  -8.2832201350930887     
  -54.118874979932080     
  -26.756873660786585     
   62.952224541528835     
  -8.6891116974425788     
  -53.622486317659529     
  -26.599548244232221     
   62.907773561423163     
  -9.0912803448250266     
  -53.135564768403881     
  -26.442336461074017     
   62.861320867859632     
  -9.4897970805880547     
  -52.657857884927445     
  -26.285243292915151     
   62.812884547621351     
  -9.8847310147250109     
  -52.189120911570214     
  -26.128273676569954     
   62.762482346530632     
  -10.276149421561788     
  -51.729117393760895     
  -25.971432504904971     
   62.710131678471690     
  -10.664117802014996     
  -51.277619548454958     
  -25.814724627657860     
   62.655849634095084     
  -11.048699948628407     
  -50.834405490758485     
  -25.658154852234887     
   62.599652989248987     
  -11.429957989809097     
  -50.399262226276377     
  -25.501727944487673     
   62.541558213133200     
  -11.807952456506170     
  -49.971982139450290     
  -25.345448629469914     
   62.481581476185553     
  -12.182742322552048     
  -49.552366095566207     
  -25.189321592174689     
   62.419738657708500     
  -12.554385068268786     
  -49.140218369403101     
  -25.033351478253007     
   62.356045353272734     
  -12.922936706039309     
  -48.735353717165310     
  -24.877542894714139     
   62.290516881860341     
  -13.288451858918050     
  -48.337588057792360     
  -24.721900410608420     
   62.223168292789666     
  -13.650983769351493     
  -47.946747046302775     
  -24.566428557692927     
   62.154014372435789     
  -14.010584372198764     
  -47.562659170611312     
  -24.411131831080713     
   62.083069650715345     
  -14.367304315978348     
  -47.185159368763109     
  -24.256014689874014     
   62.010348407397288     
  -14.721193011244072     
  -46.814087596696254     
  -24.101081557781960     
   61.935864678198634     
  -15.072298668219295     
  -46.449288211455155     
  -23.946336823723268     
   61.859632260703570     
  -15.420668329805210     
  -46.090610914737653     
  -23.791784842414366     
   61.781664720099890     
  -15.766347911665742     
  -45.737909641841370     
  -23.637429934943402     
   61.701975394735783     
  -16.109382233979552     
  -45.391042424358076     
  -23.483276389330562     
   61.620577401520428     
  -16.449815052162236     
  -45.049872368331336     
  -23.329328461075093     
   61.537483641152704     
  -16.787689094924723     
  -44.714265470541960     
  -23.175590373689452     
   61.452706803200513     
  -17.123046085953789     
  -44.384093145617555     
  -23.022066319220944     
   61.366259371024263     
  -17.455926784545920     
  -44.059228848779199     
  -22.868760458761237     
   61.278153626560616     
  -17.786371000911764     
  -43.739551327048041     
  -22.715676922944080     
   61.188401654968679     
  -18.114417635864626     
  -43.424942040240886     
  -22.562819812431602     
   61.097015349126096     
  -18.440104701166433     
  -43.115285404593315     
  -22.410193198389504     
   61.004006414018932     
  -18.763469341700883     
  -42.810470851992086     
  -22.257801122951449     
   60.909386370981949     
  -19.084547873090823     
  -42.510388442173017     
  -22.105647599673020     
   60.813166561833206     
  -19.403375786407121     
  -42.214934122873480     
  -21.953736613975448     
   60.715358152886367     
  -19.719987792328673     
  -41.924004218311204     
  -21.802072123579499     
   60.615972138845628     
  -20.034417823966006     
  -41.637499936997777     
  -21.650658058929722     
   60.515019346601981     
  -20.346699073493490     
  -41.355323946872211     
  -21.499498323609362     
   60.412510438910509     
  -20.656864003095031     
  -41.077382758508016     
  -21.348596794746214     
   60.308455917968317     
  -20.964944373783837     
  -40.803583484497672     
  -21.197957323409621     
   60.202866128909058     
  -21.270971249917569     
  -40.533838771286277     
  -21.047583734998891     
   60.095751263182514     
  -21.574975040702217     
  -40.268060560410710     
  -20.897479829623386     
   59.987121361843492     
  -21.876985494905298     
  -40.006165540655267     
  -20.747649382474457     
   59.876986318765077     
  -22.177031736460211     
  -39.748070920144194     
  -20.598096144189505     
   59.765355883753024     
  -22.475142268361292     
  -39.493697769888634     
  -20.448823841208327     
   59.652239665578030     
  -22.771345001635460     
  -39.242967117550229     
  -20.299836176122003     
   59.537647134936400     
  -23.065667255017086     
  -38.995805163200679     
  -20.151136828014462     
   59.421587627314508     
  -23.358135793741091     
  -38.752136106371857     
  -20.002729452797013     
   59.304070345793804     
  -23.648776814538881     
  -38.511890159605464     
  -19.854617683535903     
   59.185104363780617     
  -23.937615990735921     
  -38.274996402297710     
  -19.706805130773212     
   59.064698627644397     
  -24.224678463753154     
  -38.041386753537374     
  -19.559295382841167     
   58.942861959323999     
  -24.509988864404683     
  -37.810996112858767     
  -19.412092006170077     
   58.819603058824868     
  -24.793571335251119     
  -37.583757904933023     
  -19.265198545590074     
   58.694930506687889     
  -25.075449519538125     
  -37.359611605465744     
  -19.118618524626786     
   58.568852766372601     
  -25.355646606579111     
  -37.138493422967251     
  -18.972355445791102     
   58.441378186588018     
  -25.634185307251371     
  -36.920346283574268     
  -18.826412790863216     
   58.312515003558950     
  -25.911087904378171     
  -36.705108544435781     
  -18.680794021171039     
   58.182271343251848     
  -26.186376218461447     
  -36.492727510810205     
  -18.535502577863145     
   58.050655223518710     
  -26.460071674792516     
  -36.283143438842430     
  -18.390541882176429     
   57.917674556205270     
  -26.732195250583842     
  -36.076306245847491     
  -18.245915335698520     
   57.783337149210240     
  -27.002767547427695     
  -35.872159954720097     
  -18.101626320625162     
   57.647650708473954     
  -27.271808747088102     
  -35.670655922436417     
  -17.957678200012648     
   57.510622839939970     
  -27.539338666506367     
  -35.471741365770875     
  -17.814074318025419     
   57.372261051456825     
  -27.805376726749657     
  -35.275370044132657     
  -17.670818000178979     
   57.232572754634752     
  -28.069942002080644     
  -35.081491575166169     
  -17.527912553578208     
   57.091565266657312     
  -28.333053188894397     
  -34.890061844761568     
  -17.385361267151215     
   56.949245812053256     
  -28.594728652730105     
  -34.701032715086107     
  -17.243167411878794     
   56.805621524426194     
  -28.854986398093253     
  -34.514362873617472     
  -17.101334241019639     
   56.660699448131851     
  -29.113844119645378     
  -34.330005474550433     
  -16.959864990331390     
   56.514486539930971     
  -29.371319160704516     
  -34.147921503883097     
  -16.818762878287593     
   56.366989670599253     
  -29.627428571983632     
  -33.968067008352349     
  -16.678031106290714     
   56.218215626482923     
  -29.882189074546282     
  -33.790403466193915     
  -16.537672858881280     
   56.068171111045203     
  -30.135617100542731     
  -33.614889756970648     
  -16.397691303943194     
   55.916862746359541     
  -30.387728773720013     
  -33.441489440416916     
  -16.258089592905407     
   55.764297074563942     
  -30.638539944523139     
  -33.270162030027649     
  -16.118870860939928     
   55.610480559303255     
  -30.888066159748348     
  -33.100873996623640     
  -15.980038227156328     
   55.455419587117085     
  -31.136322714723022     
  -32.933586823224907     
  -15.841594794792799     
   55.299120468790534     
  -31.383324615897202     
  -32.768265968601852     
  -15.703543651403825     
   55.141589440724132     
  -31.629086610661723     
  -32.604878732950468     
  -15.565887869044564     
   54.982832666194589     
  -31.873623201158846     
  -32.443388475068922     
  -15.428630504452027     
   54.822856236654879     
  -32.116948614721871     
  -32.283765779974495     
  -15.291774599223075     
   54.661666172972900     
  -32.359076858071674     
  -32.125975419187085     
  -15.155323179989368     
   54.499268426643425     
  -32.600021673715581     
  -31.969988801484533     
  -15.019279258589298     
   54.335668880984827     
  -32.839796589726710     
  -31.815772548092244     
  -14.883645832236965     
   54.170873352300909     
  -33.078414883837411     
  -31.663299317584368     
  -14.748425883688292     
   54.004887591019525     
  -33.315889628719283     
  -31.512537145047030     
  -14.613622381404312     
   53.837717282804455     
  -33.552233657307141     
  -31.363459778280102     
  -14.479238279711721     
   53.669368049647076     
  -33.787459605644237     
  -31.216036607502662     
  -14.345276518960707     
   53.499845450932462     
  -34.021579880200512     
  -31.070242865213466     
  -14.211740025680175     
   53.329154984477739     
  -34.254606701689610     
  -30.926048569389760     
  -14.078631712730372     
   53.157302087558612     
  -34.486552065960041     
  -30.783430677534742     
  -13.945954479452995     
   52.984292137903616     
  -34.717427796041548     
  -30.642360056295107     
  -13.813711211818834     
   52.810130454672347     
  -34.947245496463765     
  -30.502814832640663     
  -13.681904782572991     
   52.634822299411915     
  -35.176016607708561     
  -30.364766904136086     
  -13.550538051377739     
   52.458372876993920     
  -35.403752359489587     
  -30.228195393777856     
  -13.419613864953057     
   52.280787336532839     
  -35.630463824942922     
  -30.093073514185434     
  -13.289135057214901     
   52.102070772279731     
  -35.856161876299311     
  -29.959381103386491     
  -13.159104449411261     
   51.922228224502554     
  -36.080857234574708     
  -29.827092277221844     
  -13.029524850256035     
   51.741264680349474     
  -36.304560426653879     
  -29.696188044815052     
  -12.900399056060769     
   51.559185074690369     
  -36.527281836989985     
  -29.566643594174053     
  -12.771729850864327     
   51.375994290938024     
  -36.749031663946297     
  -29.438439979408233     
  -12.643520006560509     
   51.191697161868682     
  -36.969819963791849     
  -29.311555052420516     
  -12.515772283023662     
   51.006298470392494     
  -37.189656626685000     
  -29.185967856626185     
  -12.388489428232342     
   50.819802950361755     
  -37.408551385609705     
  -29.061660477861203     
  -12.261674178391045     
   50.632215287299751     
  -37.626513839193656     
  -28.938609983421813     
  -12.135329258050069     
   50.443540119166585     
  -37.843553414069326     
  -28.816800790610746     
  -12.009457380223505     
   50.253782037081422     
  -38.059679419998901     
  -28.696210337758334     
  -11.884061246505460     
   50.062945586037593     
  -38.274900997532093     
  -28.576823446007790     
  -11.759143547184470     
   49.871035265610317     
  -38.489227173377145     
  -28.458618941500244     
  -11.634706961356196     
   49.678055530638275     
  -38.702666815438405     
  -28.341581865755110     
  -11.510754157034416     
   49.484010791901106     
  -38.915228679431564     
  -28.225691922459422     
  -11.387287791260343     
   49.288905416780395     
  -39.126921368850013     
  -28.110935006426875     
  -11.264310510210310     
   49.092743729904782     
  -39.337753381398215     
  -27.997291040578240     
  -11.141824949301851     
   48.895530013790776     
  -39.547733064202554     
  -27.884747074860766     
  -11.019833733298201     
   48.697268509462113     
  -39.756868667264001     
  -27.773283368597458     
  -10.898339476411266     
   48.497963417062628     
  -39.965168292528489     
  -27.662887713343899     
  -10.777344782403061     
   48.297618896455361     
  -40.172639950378567     
  -27.553540991200340     
  -10.656852244685687     
   48.096239067809883     
  -40.379291507812574     
  -27.445231328474637     
  -10.536864446419829     
   47.893828012183413     
  -40.585130742776130     
  -27.337940790062099     
  -10.417383960611835     
   47.690389772079712     
  -40.790165298701595     
  -27.231657366964736     
  -10.298413350209401     
   47.485928352010582     
  -40.994402728953830     
  -27.126364026357749     
  -10.179955168195866     
   47.280447719040311     
  -41.197850459151518     
  -27.022049539575342     
  -10.062011957683161     
   47.073951803315694     
  -41.400515830698325     
  -26.918696900862304     
  -9.9445862520034503     
   46.866444498595307     
  -41.602406057454800     
  -26.816295623209502     
  -9.8276805747994427     
   46.657929662765099     
  -41.803528274628867     
  -26.714829529312659     
  -9.7112974401134551     
   46.448411118338278     
  -42.003889496098715     
  -26.614287768120306     
  -9.5954393524752088     
   46.237892652962131     
  -42.203496654359611     
  -26.514656223245790     
  -9.4801088069883992     
   46.026378019886153     
  -42.402356576033952     
  -26.415922043163064     
  -9.3653082894160633     
   45.813870938467673     
  -42.600475991357683     
  -26.318074383453045     
  -9.2510402762647548     
   45.600375094616197     
  -42.797861549233573     
  -26.221098708214292     
  -9.1373072348675617     
   45.385894141269247     
  -42.994519789545187     
  -26.124985804464831     
  -9.0241116234659788     
   45.170431698837689     
  -43.190457183078671     
  -26.029720961369062     
  -8.9114558912906663     
   44.953991355654267     
  -43.385680090288943     
  -25.935295565974869     
  -8.7993424786410905     
   44.736576668410962     
  -43.580194807033749     
  -25.841695590380567     
  -8.6877738169640981     
   44.518191162583470     
  -43.774007523961608     
  -25.748912322000997     
  -8.5767523289314216     
   44.298838332857628     
  -43.967124366376609     
  -25.656932651302473     
  -8.4662804285161375     
   44.078521643538529     
  -44.159551361261386     
  -25.565747865070964     
  -8.3563605210681118     
   43.857244528959761     
  -44.351294470249414     
  -25.475345253278313     
  -8.2469950033884185     
   43.635010393885004     
  -44.542359559649000     
  -25.385716940458821     
  -8.1381862638027833     
   43.411822613894131     
  -44.732752436702441     
  -25.296849941516925     
  -8.0299366822340552     
   43.187684535774210     
  -44.922478811263822     
  -25.208737090292569     
  -7.9222486302737094     
   42.962599477897456     
  -45.111544339441011     
  -25.121365803347960     
  -7.8151244712524255     
   42.736570730591431     
  -45.299954582966123     
  -25.034729040588921     
  -7.7085665603097340     
   42.509601556507093     
  -45.487715050770539     
  -24.948814674602595     
  -7.6025772444627604     
   42.281695190978091     
  -45.674831160830067     
  -24.863616042323674     
  -7.4971588626740733     
   42.052854842373151     
  -45.861308281147487     
  -24.779121167891699     
  -7.3923137459186634     
   41.823083692445508     
  -46.047151689906677     
  -24.695323870436951     
  -7.2880442172500493     
   41.592384896673408     
  -46.232366618934954     
  -24.612212484611149     
  -7.1843525918655518     
   41.360761584594641     
  -46.416958212569540     
  -24.529780812840396     
  -7.0812411771707211     
   41.128216860141556     
  -46.600931568665843     
  -24.448018142099816     
  -6.9787122728429525     
   40.894753801958061     
  -46.784291704731594     
  -24.366917601779456     
  -6.8767681708943016     
   40.660375463729373     
  -46.967043586744936     
  -24.286470160391168     
  -6.7754111557334937     
   40.425084874480149     
  -47.149192112947865     
  -24.206667238269983     
  -6.6746435042271726     
   40.188885038904687     
  -47.330742117234891     
  -24.127502241102921     
  -6.5744674857603682     
   39.951778937651497     
  -47.511698384043157     
  -24.048965348066687     
  -6.4748853622962210     
   39.713769527630994     
  -47.692065624153663     
  -23.971050753282498     
  -6.3758993884349646     
   39.474859742308610     
  -47.871848504803282     
  -23.893748913993011     
  -6.2775118114721726     
   39.235052491992448     
  -48.051051621658232     
  -23.817054219190023     
  -6.1797248714563011     
   38.994350664117555     
  -48.229679528302157     
  -23.740957269111526     
  -6.0825408012455142     
   38.752757123527239     
  -48.407736707820490     
  -23.665452934159752     
  -5.9859618265638241     
   38.510274712745627     
  -48.585227604826684     
  -23.590531733182186     
  -5.8899901660565464     
   38.266906252251495     
  -48.762156592825562     
  -23.516189060587113     
  -5.7946280313450789     
   38.022654540742487     
  -48.938528010779962     
  -23.442415587461511     
  -5.6998776270810314     
   37.777522355396314     
  -49.114346127685920     
  -23.369206653001626     
  -5.6057411509996946     
   37.531512452133143     
  -49.289615177583428     
  -23.296553619882761     
  -5.5122207939728698     
   37.284627565864852     
  -49.464339329732553     
  -23.224451728727541     
  -5.4193187400610787     
   37.036870410746282     
  -49.638522717698010     
  -23.152892506457512     
  -5.3270371665651419     
   36.788243680423285     
  -49.812169411496441     
  -23.081871656177590     
  -5.2353782440771521     
   36.538750048272256     
  -49.985283448917770     
  -23.011380733620435     
  -5.1443441365308491     
   36.288392167638911     
  -50.157868804419934     
  -22.941415606527961     
  -5.0539370012514002     
   36.037172672074192     
  -50.329929421468890     
  -22.871968163024729     
  -4.9641589890045994     
   35.785094175563785     
  -50.501469182691579     
  -22.803034314856550     
  -4.8750122440454948     
   35.532159272756928     
  -50.672491940052993     
  -22.734606296658384     
  -4.7864989041664492     
   35.278370539188593     
  -50.843001487277938     
  -22.666680061232597     
  -4.6986211007446510     
   35.023730531501059     
  -51.013001587737179     
  -22.599248072585898     
  -4.6113809587890708     
   34.768241787661012     
  -51.182495948281577     
  -22.532306356094036     
  -4.5247805969868837     
   34.511906827175430     
  -51.351488245952282     
  -22.465848196268237     
  -4.4388221277493622     
   34.254728151291992     
  -51.519982107424283     
  -22.399868234995260     
  -4.3535076572572429     
   33.996708243225463     
  -51.687981119186759     
  -22.334362023678032     
  -4.2688392855055826     
   33.737849568341588     
  -51.855488834364337     
  -22.269322556892686     
  -4.1848191063481064     
   33.478154574371821     
  -52.022508753541032     
  -22.204746567259310     
  -4.1014492075410534     
   33.217625691605981     
  -52.189044352795477     
  -22.140626874412760     
  -4.0187316707865364     
   32.956265333088105     
  -52.355099054353573     
  -22.076960395962899     
  -3.9366685717754137     
   32.694075894808918     
  -52.520676257323295     
  -22.013740065257029     
  -3.8552619802296864     
   32.431059755896072     
  -52.685779307812723     
  -21.950963044526375     
  -3.7745139599444193     
   32.167219278799926     
  -52.850411530646667     
  -21.888622392503471     
  -3.6944265688292091     
   31.902556809476831     
  -53.014576198590447     
  -21.826715267080953     
  -3.6150018589491859     
   31.637074677572627     
  -53.178276563093554     
  -21.765235157837491     
  -3.5362418765655712     
   31.370775196597943     
  -53.341515826777339     
  -21.704179040086053     
  -3.4581486621757929     
   31.103660664107061     
  -53.504297169577981     
  -21.643540784720937     
  -3.3807242505531581     
   30.835733361869451     
  -53.666623725463396     
  -21.583317367046565     
  -3.3039706707861041     
   30.566995556041508     
  -53.828498605716234     
  -21.523502835989419     
  -3.2278899463170161     
   30.297449497334746     
  -53.989924876986166     
  -21.464094313627871     
  -3.1524840949806356     
   30.027097421181438     
  -54.150905584338368     
  -21.405085906328697     
  -3.0777551290420497     
   29.755941547898999     
  -54.311443728635837     
  -21.346474957593841     
  -3.0037050552342790     
   29.483984082850370     
  -54.471542290817787     
  -21.288255621996164     
  -2.9303358747954631     
   29.211227216603362     
  -54.631204207982762     
  -21.230425344396505     
  -2.8576495835056521     
   28.937673125088246     
  -54.790432398065732     
  -21.172978532257012     
  -2.7856481717232073     
   28.663323969750433     
  -54.949229737057664     
  -21.115912575951253     
  -2.7143336244208234     
   28.388181897704349     
  -55.107599081377295     
  -21.059222123138934     
  -2.6437079212211652     
   28.112249041882649     
  -55.265543247300840     
  -21.002904488370170     
  -2.5737730364321383     
   27.835527521186993     
  -55.423065030963613     
  -20.946955009226990     
  -2.5045309390817878     
   27.558019440625756     
  -55.580167193532816     
  -20.891369889847994     
  -2.4359835929528360     
   27.279726891472652     
  -55.736852467706676     
  -20.836146163901947     
  -2.3681329566168627     
   27.000651951393554     
  -55.893123563935937     
  -20.781278829471237     
  -2.3009809834681336     
   26.720796684595815     
  -56.048983155156975     
  -20.726765704938984     
  -2.2345296217570794     
   26.440163141963065     
  -56.204433897944014     
  -20.672601647772616     
  -2.1687808146234331     
   26.158753361192446     
  -56.359478410302316     
  -20.618784657864794     
  -2.1037365001290280     
   25.876569366928603     
  -56.514119295236299     
  -20.565309708141889     
  -2.0393986112902645     
   25.593613170895388     
  -56.668359118047363     
  -20.512174775287388     
  -1.9757690761102460     
   25.309886772028122     
  -56.822200428862018     
  -20.459375044395738     
  -1.9128498176105897     
   25.025392156601722     
  -56.975645741694990     
  -20.406908566524329     
  -1.8506427538629187     
   24.740131298357632     
  -57.128697555943916     
  -20.354770567325417     
  -1.7891497980200379     
   24.454106158629767     
  -57.281358335198860     
  -20.302959223333950     
  -1.7283728583467977     
   24.167318686468342     
  -57.433630529373858     
  -20.251469861815494     
  -1.6683138382506506     
   23.879770818761557     
  -57.585516553337484     
  -20.200300691222569     
  -1.6089746363119046     
   23.591464480356915     
  -57.737018808521647     
  -20.149447211427219     
  -1.5503571463136769     
   23.302401584179087     
  -57.888139662607358     
  -20.098907617384473     
  -1.4924632572715533     
   23.012584031348229     
  -58.038881469737731     
  -20.048677562619837     
  -1.4352948534629542     
   22.722013711295233     
  -58.189246551457387     
  -19.998755287870011     
  -1.3788538144562152     
   22.430692501876305     
  -58.339237216116409     
  -19.949136560060303     
  -1.3231420151393827     
   22.138622269485218     
  -58.488855740316865     
  -19.899819638961414     
  -1.2681613257487296     
   21.845804869165409     
  -58.638104387609076     
  -19.850800447566538     
  -1.2139136118969944     
   21.552242144718964     
  -58.786985390965825     
  -19.802077237301742     
  -1.1604007346013485     
   21.257935928815943     
  -58.935500970245585     
  -19.753646110859336     
  -1.1076245503110920     
   20.962888043100129     
  -59.083653316077033     
  -19.705505190150483     
  -1.0555869109350868     
   20.667100298297434     
  -59.231444605003162     
  -19.657651142967289     
  -1.0042896638689247     
   20.370574494313495     
  -59.378876988575414     
  -19.610081228280311     
 -0.95373465202183760     
   20.073312420347580     
  -59.525952597787516     
  -19.562793352786361     
 -0.90392371384335202     
   19.775315854983283     
  -59.672673547933414     
  -19.515783916014133     
 -0.85485868334969095     
   19.476586566295186     
  -59.819041927303516     
  -19.469051348825833     
 -0.80654139014992698     
   19.177126311945884     
  -59.965059812419710     
  -19.422591990369661     
 -0.75897365947188866     
   18.876936839283957     
  -60.110729252347483     
  -19.376404340269872     
 -0.71215731218782474     
   18.576019885440846     
  -60.256052284899511     
  -19.330484835628688     
 -0.66609416483982775     
   18.274377177425674     
  -60.401030921166722     
  -19.284832000927977     
 -0.62078602966502183     
   17.972010432219829     
  -60.545667161173682     
  -19.239442360128134     
 -0.57623471462051545     
   17.668921356869703     
  -60.689962978874647     
  -19.194314495147022     
 -0.53244202340812408     
   17.365111648578551     
  -60.833920337588246     
  -19.149444994192336     
 -0.48940975549886467     
   17.060582994796963     
  -60.977541175044692     
  -19.104832484555754     
 -0.44713970615722476     
   16.755337073312660     
  -61.120827418678857     
  -19.060473608879661     
 -0.40563366646520904     
   16.449375552339092     
  -61.263780970745458     
  -19.016367177531329     
 -0.36489342334616648     
   16.142700090600790     
  -61.406403724576940     
  -18.972509342263340     
 -0.32492075958840066     
   15.835312337427732     
  -61.548697544643915     
  -18.928901051815622     
 -0.28571745386856512     
   15.527213932809799     
  -61.690664302532532     
  -18.885530711089434     
 -0.24728528077484793     
   15.218406507596296     
  -61.832305782865703     
  -18.842428513156452     
 -0.20962601082994642     
   14.908891683147353     
  -61.973623996714380     
  -18.799473862696480     
 -0.17274141051383576     
   14.598671073028846     
  -62.114620050684607     
  -18.757104142777738     
 -0.13663324228633342     
   14.287746277072754     
  -62.255298331755434     
  -18.713679216564138     
 -0.10130326460946196     
   13.976118903928660     
  -62.395650925879664     
  -18.675307847361864     
  -6.6753231969612900E-002
   13.663790487277129     
  -62.535715734734879     
  -18.619184142863357     
  -3.2984894899513631E-002
   13.350762798900769     
  -62.675359615806357     
  -18.630408883759173     
   0.0000000000000000     
   13.037036680655174     
  -62.815087682434552     
  -18.630408883759173     
   17.777777777777779     
  -126.14639969641398     
   13162315.448833816     
  -3037422408658.5054     
   17.777661756271122     
  -108.93403602472186     
   4050048.2228582995     
  -3660790144318.8164     
   17.777652915780681     
  -108.34756639770271     
   3156273.7390593151     
  -325416885035.47113     
   17.777643404790709     
  -107.79958672764316     
   3070358.0253766561     
  -946077706092.20264     
   17.777633172718808     
  -107.24089313496168     
   2800249.2293146532     
  -650058621531.98279     
   17.777622165190326     
  -106.68518373158237     
   2599550.8612216027     
  -593741979842.43408     
   17.777610323756097     
  -106.12864522989922     
   2401321.2747431928     
  -498727664609.98926     
   17.777597585589394     
  -105.57233930882612     
   2221262.7953616367     
  -428630326111.06946     
   17.777583883160524     
  -105.01597054205726     
   2053917.9214962185     
  -366032015495.71509     
   17.777569143887455     
  -104.45962132026774     
   1899382.5173803391     
  -313132216135.54510     
   17.777553289760718     
  -103.90326883672928     
   1756422.0133445528     
  -267746231524.39178     
   17.777536236940737     
  -103.34691961350275     
   1624234.3011924294     
  -228968548971.13425     
   17.777517895325531     
  -102.79057201090781     
   1501991.5962817024     
  -195801094671.97803     
   17.777498168086705     
  -102.23422667505274     
   1388949.1272082808     
  -167438430933.68045     
   17.777476951171352     
  -101.67788362801727     
   1284414.2857361848     
  -143184974944.19342     
   17.777454132767474     
  -101.12154304793185     
   1187746.2781854086     
  -122444061812.92903     
   17.777429592730194     
  -100.56520514920948     
   1098353.4973601073     
  -104707725548.55632     
   17.777403201965996     
  -100.00887009013907     
   1015688.2736000384     
  -89540610983.641205     
   17.777374821771918     
  -99.452538097284688     
   939244.24378265068     
  -76570376320.293488     
   17.777344303126444     
  -98.896209403466358     
   868553.31278425409     
  -65478941939.022720     
   17.777311485928635     
  -98.339884235171453     
   803182.48671550630     
  -55994157025.246124     
   17.777276198181749     
  -97.783562854419685     
   742731.35568357108     
  -47883210436.974442     
   17.777238255117354     
  -97.227245529209185     
   686829.73731281294     
  -40947235541.106720     
   17.777197458255671     
  -96.670932560702965     
   635135.14592502126     
  -35015863904.599907     
   17.777153594397539     
  -96.114624263152137     
   587331.08778701606     
  -29943761439.657024     
   17.777106434543139     
  -95.558320981187336     
   543124.63430719357     
  -25606269467.762444     
   17.777055732732165     
  -95.002023077472685     
   502245.18545299867     
  -21897152404.511013     
   17.777001224799918     
  -94.445730928903600     
   464442.22938355536     
  -18725264067.858742     
   17.776942627043184     
  -93.889444966299109     
   429484.31844914937     
  -16012859946.977869     
   17.776879634789584     
  -93.333165632581995     
   397157.28698728373     
  -13693331259.754366     
   17.776811920863416     
  -92.776893404308396     
   367263.19027373689     
  -11709817387.470251     
   17.776739133940691     
  -92.220628796469029     
   339618.87462169677     
  -10013595930.839434     
   17.776660896785405     
  -91.664372355753912     
   314055.08801094705     
  -8563099828.4206429     
   17.776576804358719     
  -91.108124665804738     
   290415.19383543642     
  -7322696252.7791014     
   17.776486421791898     
  -90.551886365483824     
   268554.44970850454     
  -6261977782.6876040     
   17.776389282213501     
  -89.995658119721156     
   248338.93312775262     
  -5354903998.2479715     
   17.776284884420399     
  -89.439440657273053     
   229644.83962491804     
  -4579222325.8927526     
   17.776172690381667     
  -88.883234741676262     
   212357.67169299739     
  -3915903753.1948018     
   17.776052122563534     
  -88.327041203732108     
   196371.53469547551     
  -3348665613.5694828     
   17.775922561062767     
  -87.770860929474281     
   181588.53036631423     
  -2863596131.8547301     
   17.775783340535096     
  -87.214694860209121     
   167918.10309418140     
  -2448789724.3050523     
   17.775633746904202     
  -86.658544012382862     
   155276.52721125181     
  -2094069463.9317250     
   17.775473013835960     
  -86.102409464334315     
   143586.37392896612     
  -1790732369.5472763     
   17.775300318961477     
  -85.546292375243482     
   132776.03759710840     
  -1531334502.2388697     
   17.775114779831366     
  -84.990193988347372     
   122779.30697193489     
  -1309511113.6665676     
   17.774915449582547     
  -84.434115623174748     
   113534.95418909252     
  -1119820515.0216882     
   17.774701312297555     
  -83.878058697922569     
   104986.35132943471     
  -957606666.90776193     
   17.774471278034923     
  -83.322024727649350     
   97081.143661295151     
  -818890843.64290345     
   17.774224177507929     
  -82.766015329848074     
   89770.905309395341     
  -700268221.52007985     
   17.773958756387227     
  -82.210032237162835     
   83010.864141620958     
  -598828946.70529294     
   17.773673669201489     
  -81.654077297017409     
   76759.610680813057     
  -512083466.60006297     
   17.773367472808207     
  -81.098152485276856     
   70978.856834797698     
  -437903739.60876602     
   17.773038619405138     
  -80.542259913576999     
   65633.191371975918     
  -374469200.09333313     
   17.772685449050741     
  -79.986401839095279     
   60689.872500448080     
  -320223598.68483919     
   17.772306181660007     
  -79.430580667364183     
   56118.619518033207     
  -273835826.47041774     
   17.771898908439688     
  -78.874798972968492     
   51891.431255495831     
  -234167582.34406465     
   17.771461582724644     
  -78.319059502457648     
   47982.414831641858     
  -200245595.61111733     
   17.770992010174503     
  -77.763365187460536     
   44367.624635795401     
  -171237436.12010640     
   17.770487838287050     
  -77.207719158844753     
   41024.918181897490     
  -146431337.82662752     
   17.769946545182005     
  -76.652124756001641     
   37933.818905291759     
  -125218614.51731807     
   17.769365427605720     
  -76.096585544268407     
   35075.391167165057     
  -107078722.66815732     
   17.768741588104124     
  -75.541105325939228     
   32432.124950290970     
  -91566571.668199301     
   17.768071921307861     
  -74.985688155733371     
   29987.827370902953     
  -78301507.678734675     
   17.767353099269794     
  -74.430338360305896     
   27727.524440777805     
  -66958018.778116651     
   17.766581555791291     
  -73.875060550795055     
   25637.369319511643     
  -57257768.089385107     
   17.765753469669566     
  -73.319859643171128     
   23704.556760036550     
  -48962706.962811619     
   17.764864746793897     
  -72.764740877470302     
   21917.245694340629     
  -41869292.920204796     
   17.763911001014058     
  -72.209709836056362     
   20264.485857474741     
  -35803454.035540000     
   17.762887533699221     
  -71.654772466956132     
   18736.151240482730     
  -30616339.375484604     
   17.761789311900486     
  -71.099935105009067     
   17322.877832263708     
  -26180657.000077296     
   17.760610945024606     
  -70.545204495489273     
   16016.006398153346     
  -22387556.897929788     
   17.759346659920606     
  -69.990587819411957     
   14807.529293201600     
  -19143952.954387825     
   17.757990274274764     
  -69.436092719451807     
   13690.041615999438     
  -16370246.960977029     
   17.756535168202856     
  -68.881727327637620     
   12656.695632586961     
  -13998367.662185818     
   17.754974253921485     
  -68.327500294838927     
   11701.159045822362     
  -11970106.612538049     
   17.753299943373019     
  -67.773420820438332     
   10817.576062799269     
  -10235686.029641919     
   17.751504113670663     
  -67.219498684741708     
   10000.531619712521     
  -8752539.7750345953     
   17.749578070221975     
  -66.665744282783166     
   9245.0181390109719     
  -7484266.8338915957     
   17.747512507380200     
  -66.112168659790541     
   8546.4049380425622     
  -6399739.7431551963     
   17.745297466463537     
  -65.558783547458845     
   7900.4098169031440     
  -5472339.9732636753     
   17.742922290972480     
  -65.005601402957467     
   7303.0728456909001     
  -4679304.9385725129     
   17.740375578824885     
  -64.452635449287570     
   6750.7321111015517     
  -4001169.4905918171     
   17.737645131417285     
  -63.899899717670337     
   6240.0012819499652     
  -3421288.0201690695     
   17.734717899309189     
  -63.347409090935642     
   5767.7488946059284     
  -2925426.5661687343     
   17.731579924314651     
  -62.795179349587997     
   5331.0791255924150     
  -2501412.7658564760     
   17.728216277772038     
  -62.243227219536152     
   4927.3141091843490     
  -2138837.8233427200     
   17.724610994749064     
  -61.691570420811388     
   4553.9774978272635     
  -1828800.7206411082     
   17.720747003925162     
  -61.140227719420523     
   4208.7793078095210     
  -1563689.7896310044     
   17.716606052877562     
  -60.589218979136731     
   3889.6019125751104     
  -1336996.3936798316     
   17.712168628480757     
  -60.038565218803583     
   3594.4869958191521     
  -1143153.6279845489     
   17.707413872111278     
  -59.488288657448742     
   3321.6238228598459     
  -977404.87139998528     
   17.702319489330939     
  -58.938412815254580     
   3069.3371988285708     
  -835669.85778283107     
   17.696861653701802     
  -58.388962403635418     
   2836.0806402680637     
  -714501.77924548788     
   17.691014904364913     
  -57.839964040972895     
   2620.4145621118064     
  -610812.48565947916     
   17.684752036992442     
  -57.291443767680335     
   2421.0417969614396     
  -522428.53893802146     
   17.678043987699020     
  -56.743436997838977     
   2236.6403945080629     
  -445939.09684102307     
   17.670859709472680     
  -56.195950166691205     
   2066.4275707853894     
  -383583.67085530993     
   17.663166040659007     
  -55.649110011063364     
   1908.1001133330392     
  -320149.93996864551     
   17.654927565003366     
  -55.102584014207636     
   1765.2011917193918     
  -299521.71969389037     
   17.646106462725765     
  -54.557831917915038     
   1620.6295052177491     
  -170245.52773802954     
   17.636662352070481     
  -54.009360311752786     
   1531.7687420302957     
  -430545.72770483571     
   17.626552120738207     
  -53.478693357127696     
   1288.7537812232299     
  -86256.009842778672     
   17.499562348324240     
  -48.652224635563648     
   641.83370740238979     
  -26116.116201776655     
   17.381535183090943     
  -45.932733277335011     
   445.96283588906488     
  -15627.141830454608     
   17.269246443530811     
  -43.995928007210708     
   328.75927216065531     
  -8845.4738484794725     
   17.161173158434906     
  -42.517984281066425     
   262.41821829705924     
  -6097.2960397053075     
   17.056423041345976     
  -41.320217490325604     
   216.68849799926946     
  -4302.2123714301379     
   16.954409578664354     
  -40.317441482293567     
   184.42190521354340     
  -3233.7257445530258     
   16.854718084901446     
  -39.455964313936221     
   160.16896212939571     
  -2503.1300349311023     
   16.757040118723118     
  -38.702053191444200     
   141.39548686741244     
  -1995.8939286398856     
   16.661137521694794     
  -38.032498768269136     
   126.42628240261331     
  -1625.7920978110499     
   16.566821036037609     
  -37.430850958090026     
   114.23284166903044     
  -1348.7848201152849     
   16.473936789140001     
  -36.884976465122037     
   104.11695551816581     
  -1135.8707724979743     
   16.382357330968365     
  -36.385689264515548     
   95.597924724430982     
  -968.86445919681898     
   16.291975456329428     
  -35.925865849503332     
   88.331441280454840     
  -835.48783959642219     
   16.202699808716179     
  -35.499874040093488     
   82.065282483481681     
  -727.33022087375832     
   16.114451667096766     
  -35.103185069317462     
   76.610305826928496     
  -638.44186745909985     
   16.027162543180712     
  -34.732104325197682     
   71.821991820985232     
  -564.52808015487756     
   15.940772349065346     
  -34.383579267595657     
   67.588031219823662     
  -502.42400977077563     
   15.855227975716328     
  -34.055059561679741     
   63.819851146542845     
  -449.75699601103219     
   15.770482173428732     
  -33.744393249622235     
   60.446673676460101     
  -404.72009918487618     
   15.686492658263605     
  -33.449748383099653     
   57.411272932573539     
  -365.91789454274954     
   15.603221390294582     
  -33.169552978959459     
   54.666888723502908     
  -332.25906408790820     
   15.520633984353829     
  -32.902448392793595     
   52.174945742843597     
  -302.88031785913375     
   15.438699224277771     
  -32.647252670039236     
   49.903343358900102     
  -277.09160583657825     
   15.357388658942325     
  -32.402931420854166     
   47.825156315125760     
  -254.33608007000407     
   15.276676263615908     
  -32.168574440779857     
   45.917635714600728     
  -234.16044218611540     
   15.196538153980265     
  -31.943376770497839     
   44.161432398204859     
  -216.19270790310432     
   15.116952342995448     
  -31.726623221779999     
   42.539987088931575     
  -200.12534195117931     
   15.037898532901837     
  -31.517675636496925     
   41.039047024297737     
  -185.70233549396758     
   14.959357936255504     
  -31.315962320165948     
   39.646279508092981     
  -172.70920256603461     
   14.881313121120725     
  -31.120969220173595     
   38.350960488847718     
  -160.96517007383383     
   14.803747876492563     
  -30.932232514668243     
   37.143721713293964     
  -150.31702733015692     
   14.726647094763049     
  -30.749332350364213     
   36.016344008317787     
  -140.63424303272771     
   14.649996668627143     
  -30.571887522379487     
   34.961587185572327     
  -131.80506320244865     
   14.573783400286992     
  -30.399550931386671     
   33.973049211553970     
  -123.73336742136291     
   14.497994921182231     
  -30.232005685968051     
   33.045048955893748     
  -116.33612352358388     
   14.422619620771355     
  -30.068961743504651     
   32.172528029466868     
  -109.54131002899022     
   14.347646583129809     
  -29.910153002920360     
   31.350968204249440     
  -103.28621573084851     
   14.273065530326663     
  -29.755334778444066     
   30.576321586268072     
  -97.516034007745048     
   14.198866771702436     
  -29.604281596150372     
   29.844951331209984     
  -92.182701859352960     
   14.125041158303164     
  -29.456785265154185     
   29.153581067264842     
  -87.243929542383754     
   14.051580041835550     
  -29.312653183496781     
   28.499251595696961     
  -82.662391733508329     
   13.978475237599410     
  -29.171706845363300     
   27.879283657695652     
  -78.405045385090162     
   13.905718990930028     
  -29.033780521675791     
   27.291245817307473     
  -74.442556001835598     
   13.833303946747259     
  -28.898720090514288     
   26.732926647293706     
  -70.748810659326665     
   13.761223121862352     
  -28.766381997477680     
   26.202310567348754     
  -67.300503672111802     
   13.689469879739335     
  -28.636632329084790     
   25.697556789807919     
  -64.076783907536537     
   13.618037907446810     
  -28.509345984834017     
   25.216980910501395     
  -61.058951612913091     
   13.546921194569297     
  -28.384405935624251     
   24.759038773404548     
  -58.230198451685972     
   13.476114013875719     
  -28.261702557978197     
   24.322312285016899     
  -55.575384026686997     
   13.405610903567180     
  -28.141133035003612     
   23.905496904816747     
  -53.080840432659521     
   13.335406650947194     
  -28.022600816237642     
   23.507390601571799     
  -50.734206500431924     
   13.265496277375883     
  -27.906015129601666     
   23.126884052818561     
  -48.524278749312401     
   13.195875024385353     
  -27.791290539564123     
   22.762951962198720     
  -46.440886917056503     
   13.126538340847349     
  -27.678346546382823     
   22.414645310320793     
  -44.474779640540831     
   13.057481871096149     
  -27.567107221949481     
   22.081084463016737     
  -42.617528792026683     
   12.988701443920283     
  -27.457500878299250     
   21.761452997076539     
  -40.861443125600125     
   12.920193062345717     
  -27.349459765372469     
   21.454992173634540     
  -39.199491741530998     
   12.851952894141313     
  -27.242919794974451     
   21.160995985573056     
  -37.625238760307376     
   12.783977262984431     
  -27.137820288273343     
   20.878806694870750     
  -36.132783378026510     
   12.716262640230850     
  -27.034103744487325     
   20.607810819535551     
  -34.716707989888079     
   12.648805637238691     
  -26.931715628664460     
   20.347435509611390     
  -33.372031525691497     
   12.581602998200973     
  -26.830604176707507     
   20.097145273168707     
  -32.094168038378939     
   12.514651593445786     
  -26.730720215992385     
   19.856439012880863     
  -30.878890381259055     
   12.447948413166973     
  -26.632017000122627     
   19.624847335021421     
  -29.722296358110942     
   12.381490561551630     
  -26.534450056504234     
   19.401930112335588     
  -28.620780242994545     
   12.315275251273880     
  -26.437977045572115     
   19.187274260513128     
  -27.571005814276337     
   12.249299798327112     
  -26.342557630628566     
   18.980491716906055     
  -26.569882561019313     
   12.183561617169357     
  -26.248153357342055     
   18.781217597698411     
  -25.614544816599839     
   12.118058216158724     
  -26.154727542068876     
   18.589108511573912     
  -24.702332451234433     
   12.052787193257805     
  -26.062245168244466     
   18.403841018189656     
  -23.830772834730119     
   11.987746231987732     
  -25.970672790144167     
   18.225110221929178     
  -22.997566624879063     
   11.922933097614280     
  -25.879978443408739     
   18.052628472242585     
  -22.200571957245764     
   11.858345633549773     
  -25.790131561771723     
   17.886124182563243     
  -21.437793220059103     
   11.793981757955965     
  -25.701102899481786     
   17.725340733412800     
  -20.707367923461799     
   11.729839460534221     
  -25.612864458963283     
   17.570035473986835     
  -20.007557469179087     
   11.665916799490439     
  -25.525389423295898     
   17.419978792967992     
  -19.336736717814045     
   11.602211898663144     
  -25.438652093144515     
   17.274953267584387     
  -18.693385151275859     
   11.538722944804062     
  -25.352627827778182     
   17.134752878949818     
  -18.076080132439625     
   11.475448185001358     
  -25.267292989885917     
   16.999182277956521     
  -17.483487343055501     
   11.412385924236391     
  -25.182624893883816     
   16.868056122883605     
  -16.914357045047442     
   11.349534523065621     
  -25.098601757463992     
   16.741198445045750     
  -16.367515090857751     
   11.286892395419819     
  -25.015202656146716     
   16.618442081864316     
  -15.841859668088162     
   11.224458006513407     
  -24.932407480606173     
   16.499628134353657     
  -15.336354701658180     
   11.162229870857189     
  -24.850196896585061     
   16.384605474091217     
  -14.850025923497855     
   11.100206550368284     
  -24.768552307200668     
   16.273230279664986     
  -14.381956225573576     
   11.038386652571464     
  -24.687455817481574     
   16.165365607973182     
  -13.931281999799326     
   10.976768828886529     
  -24.606890200979205     
   16.060880992974688     
  -13.497188961438754     
   10.915351772996710     
  -24.526838868307358     
   15.959652075763897     
  -13.078909550883809     
   10.854134219293453     
  -24.447285837482617     
   15.861560254132268     
  -12.675718858461583     
   10.793114941393227     
  -24.368215705940553     
   15.766492362693807     
  -12.286933059823102     
   10.732292750722314     
  -24.289613624121955     
   15.674340364745133     
  -11.911905311334781     
   10.671666495165768     
  -24.211465270522815     
   15.585001074910121     
  -11.550024221561490     
   10.611235057777051     
  -24.133756828102420     
   15.498375893248411     
  -11.200711948427500     
   10.550997355545004     
  -24.056474961985213     
   15.414370553635205     
  -10.863420363954637     
   10.490952338215058     
  -23.979606798348861     
   15.332894900905545     
  -10.537631913383185     
   10.431098987161818     
  -23.903139904442707     
   15.253862661555171     
  -10.222854116782534     
   10.371436314310250     
  -23.827062269649620     
   15.177191255679302     
  -9.9186224135070855     
   10.311963361102999     
  -23.751362287541479     
   15.102801587578000     
  -9.6244936720321217     
   10.252679197511354     
  -23.676028738859937     
   15.030617885037758     
  -9.3400493682626173     
   10.193582921087714     
  -23.601050775360406     
   14.960567514775789     
  -9.0648906130056073     
   10.134673656057364     
  -23.526417904485520     
   14.892580835178247     
  -8.7986391750064215     
   10.075950552447633     
  -23.452119974794158     
   14.826591041365699     
  -8.5409352917697063     
   10.017412785252542     
  -23.378147162124051     
   14.762534026677425     
  -8.2914368767354958     
   9.9590595536311977     
  -23.304489956432104     
   14.700348250101909     
  -8.0498181722308644     
   9.9008900801382715     
  -23.231139149272323     
   14.639974613810178     
  -7.8157697913933717     
   9.8429036099850240     
  -23.158085821886861     
   14.581356340374727     
  -7.5889960321735046     
   9.7850994103293711     
  -23.085321333860591     
   14.524438870133427     
  -7.3692163707708085     
   9.7274767695936522     
  -23.012837312316876     
   14.469169747352645     
  -7.1561622875744684     
   9.6700349968087451     
  -22.940625641623004     
   14.415498530195837     
  -6.9495785792039237     
   9.6127734209833360     
  -22.868678453570386     
   14.363376690851807     
  -6.7492212844161452     
   9.5556913904971452     
  -22.796988118015207     
   14.312757531218686     
  -6.5548578146836407     
   9.4987882725170252     
  -22.725547233943143     
   14.263596097608559     
  -6.3662661186313532     
   9.4420634524348692     
  -22.654348620944823     
   14.215849101718824     
  -6.1832336878470731     
   9.3855163333263665     
  -22.583385311067875     
   14.169474849059970     
  -6.0055583879812193     
   9.3291463354296535     
  -22.512650541042351     
   14.124433161150112     
  -5.8330456772292596     
   9.2729528956429661     
  -22.442137744843048     
   14.080685318570893     
  -5.6655110541019074     
   9.2169354670404893     
  -22.371840546582458     
   14.038193985665128     
  -5.5027765733239367     
   9.1610935184055595     
  -22.301752753714883     
   13.996923161365199     
  -5.3446730444456092     
   9.1054265337805145     
  -22.231868350527641     
   13.956838113531855     
  -5.1910379047168176     
   9.0499340120324376     
  -22.162181491920695     
   13.917905329246480     
  -5.0417158446379018     
   8.9946154664341336     
  -22.092686497446547     
   13.880092460411696     
  -4.8965575233989211     
   8.9394704242596834     
  -22.023377845598052     
   13.843368278986205     
  -4.7554206715169256     
   8.8844984263939839     
  -21.954250168340714     
   13.807702623949826     
  -4.6181682120064194     
   8.8296990269556535     
  -21.885298245874939     
   13.773066362359778     
  -4.4846688835558943     
   8.7750717929327795     
  -21.816517001604709     
   13.739431345733109     
  -4.3547970700210179     
   8.7206163038309743     
  -21.747901497321106     
   13.706770367707952     
  -4.2284317309462658     
   8.6663321513332239     
  -21.679446928577519     
   13.675057129725854     
  -4.1054573222730504     
   8.6122189389710702     
  -21.611148620253683     
   13.644266199808808     
  -3.9857620930522550     
   8.5582762818066520     
  -21.543002022293884     
   13.614372984110915     
  -3.8692396577815167     
   8.5045038061251983     
  -21.475002705616912     
   13.585353686677553     
  -3.7557869114692686     
   8.4509011491375272     
  -21.407146358188115     
   13.557185284841534     
  -3.6453056811115627     
   8.3974679586921859     
  -21.339428781245427     
   13.529845492233196     
  -3.5377004784734791     
   8.3442038929968287     
  -21.271845885668235     
   13.503312738644645     
  -3.4328807215725701     
   8.2911086203485134     
  -21.204393688488540     
   13.477566133232852     
  -3.3307584160706196     
   8.2381818188725244     
  -21.137068309542677     
   13.452585445112323     
  -3.2312491828015739     
   8.1854231762694312     
  -21.069865968239291     
   13.428351076241309     
  -3.1342716775125679     
   8.1328323895700656     
  -21.002782980452039     
   13.404844038659967     
  -3.0397483636829010     
   8.0804091648981089     
  -20.935815755540560     
   13.382045925932346     
  -2.9476029726023230     
   8.0281532172399981     
  -20.868960793466634     
   13.359938903637827     
  -2.8577641013200124     
   7.9760642702219151     
  -20.802214682025344     
   13.338505672877927     
  -2.7701609698745218     
   7.9241420558935420     
  -20.735574094179139     
   13.317729465603868     
  -2.6847271009554396     
   7.8723863145183932     
  -20.669035785484265     
   13.297594012346703     
  -2.6013970165770650     
   7.8207967943704313     
  -20.602596591616592     
   13.278083534722374     
  -2.5201087053943616     
   7.7693732515367833     
  -20.536253425981204     
   13.259182719431916     
  -2.4408014337033968     
   7.7181154497263043     
  -20.470003277410928     
   13.240876708679142     
  -2.3634174866522506     
   7.6670231600838079     
  -20.403843207945407     
   13.223151077529248     
  -2.2879004619380061     
   7.6160961610097342     
  -20.337770350691422     
   13.205991824064714     
  -2.2141963747866793     
   7.5653342379850876     
  -20.271781907753123     
   13.189385351253815     
  -2.1422529338238387     
   7.5147371834014480     
  -20.205875148239365     
   13.173318454250136     
  -2.0720197410234658     
   7.4643047963958802     
  -20.140047406338258     
   13.157778306192458     
  -2.0034481023461819     
   7.4140368826905716     
  -20.074296079459216     
   13.142752445424863     
  -1.9364909031189352     
   7.3639332544370371     
  -20.008618626436522     
   13.128228763651471     
  -1.8711027842773105     
   7.3139937300647375     
  -19.943012565795470     
   13.114195492769390     
  -1.8072397894059107     
   7.2642181341339569     
  -19.877475474077677     
   13.100641194348846     
  -1.7448595771366355     
   7.2146062971927964     
  -19.812004984223002     
   13.087554747520322     
  -1.6839209813731755     
   7.1651580556381456     
  -19.746598784003801     
   13.074925340160023     
  -1.6243844211203382     
   7.1158732515805054     
  -19.681254614510898     
   13.062742457001621     
  -1.5662116672711321     
   7.0667517327125271     
  -19.615970268694653     
   13.050995869497086     
  -1.5093652856268833     
   7.0177933521811422     
  -19.550743589946272     
   13.039675629854885     
  -1.4538098474481829     
   6.9689979684631842     
  -19.485572470731636     
   13.028772055999024     
  -1.3995102022043668     
   6.9203654452443581     
  -19.420454851267934     
   13.018275729482491     
  -1.3464329814205487     
   6.8718956513014833     
  -19.355388718238924     
   13.008177482121837     
  -1.2945456381785891     
   6.8235884603878736     
  -19.290372103559029     
   12.998468389835498     
  -1.2438165906164744     
   6.7754437511217782     
  -19.225403083170928     
   12.989139765405874     
  -1.1942153617574991     
   6.7274614068777696     
  -19.160479775881932     
   12.980183150192694     
  -1.1457124655962037     
   6.6796413156809962     
  -19.095600342239695     
   12.971590306700723     
  -1.0982792438301905     
   6.6319833701042006     
  -19.030762983442013     
   12.963353212371995     
  -1.0518879780143200     
   6.5844874671674232     
  -18.965965940279741     
   12.955464052536888     
  -1.0065117058569930     
   6.5371535082403067     
  -18.901207492111542     
   12.947915214742959     
 -0.96212467335767737     
   6.4899813989469219     
  -18.836485955875453     
   12.940699279692778     
 -0.91870122151682587     
   6.4429710490730248     
  -18.771799685124893     
   12.933809020531402     
 -0.87621722944675107     
   6.3961223724756966     
  -18.707147069095289     
   12.927237391310552     
 -0.83464880895220894     
   6.3494352869952664     
  -18.642526531803902     
   12.920977525243408     
 -0.79397289987816966     
   6.3029097143694628     
  -18.577936531169559     
   12.915022728494323     
 -0.75416727416133189     
   6.2565455801497283     
  -18.513375558163478     
   12.909366473938114     
 -0.71521020848344041     
   6.2103428136196221     
  -18.448842135985196     
   12.904002397374487     
 -0.67708070959682176     
   6.1643013477152566     
  -18.384334819261628     
   12.898924292052511     
 -0.63975833826610484     
   6.1184211189477038     
  -18.319852193270208     
   12.894126104515514     
 -0.60322329026867239     
   6.0727020673273175     
  -18.255392873184324     
   12.889601929838500     
 -0.56745641898174826     
   6.0271441362899116     
  -18.190955503342987     
   12.885346006696137     
 -0.53243895035528466     
   5.9817472726247374     
  -18.126538756539826     
   12.881352714568472     
 -0.49815280461906708     
   5.9365114264042163     
  -18.062141333332068     
   12.877616568533830     
 -0.46458039028252035     
   5.8914365509153708     
  -17.997761961371719     
   12.874132215606711     
 -0.43170459541812495     
   5.8465226025929047     
  -17.933399394754847     
   12.870894431141075     
 -0.39950874090024480     
   5.8017695409538881     
  -17.869052413388033     
   12.867898115584323     
 -0.36797684151856880     
   5.7571773285340022     
  -17.804719822375890     
   12.865138289272934     
 -0.33709288729611592     
   5.7127459308252950     
  -17.740400451421166     
   12.862610092618212     
 -0.30684211502247621     
   5.6684753162154129     
  -17.676093154247731     
   12.860308776755545     
 -0.27720921193079540     
   5.6243654559282543     
  -17.611796808036676     
   12.858229707666062     
 -0.24818003272422096     
   5.5804163239660225     
  -17.547510312873960     
   12.856368357420632     
 -0.21974049887454308     
   5.5366278970526261     
  -17.483232591221210     
   12.854720303679073     
 -0.19187704885048601     
   5.4930001545783922     
  -17.418962587397480     
   12.853281225812694     
 -0.16457620962313499     
   5.4495330785460565     
  -17.354699267072348     
   12.852046904240520     
 -0.13782539930851090     
   5.4062266535180052     
  -17.290441616777382     
   12.851013213745706     
 -0.11161173669620429     
   5.3630808665647143     
  -17.226188643428717     
   12.850176125720484     
  -8.5923385706365638E-002
   5.3200957072143753     
  -17.161939373863596     
   12.849531700327688     
  -6.0748039666691456E-002
   5.2772711674036552     
  -17.097692854387702     
   12.849076090030188     
  -3.6074513360162506E-002
   5.2346072414295843     
  -17.033448150334674     
   12.848805531179986     
  -1.1891414850495597E-002
   5.1921039259025141     
  -16.969204345642805     
   12.848716345568608     
   1.1812427489843709E-002
   5.1497612197001370     
  -16.904960542431947     
   12.848804938774780     
   3.5047177801671735E-002
   5.1075791239225357     
  -16.840715860603488     
   12.849067792608293     
   5.7823880245778794E-002
   5.0655576418482298     
  -16.776469437442692     
   12.849501471710138     
   8.0151886628952271E-002
   5.0236967788911935     
  -16.712220427236268     
   12.850102610859853     
  0.10204193730239060     
   4.9819965425588268     
  -16.647968000895645     
   12.850867925389622     
  0.12350263245899099     
   4.9404569424108491     
  -16.583711345594335     
   12.851794195133063     
  0.14454439882918588     
   4.8990779900190899     
  -16.519449664411194     
   12.852878278124283     
  0.16517520971781227     
   4.8578596989281619     
  -16.455182175985389     
   12.854117092197168     
  0.18540509057558946     
   4.8168020846169801     
  -16.390908114178956     
   12.855507630376483     
  0.20524161657071241     
   4.7759051644611219     
  -16.326626727746763     
   12.857046942500764     
  0.22469414784290134     
   4.7351689576959926     
  -16.262337280018986     
   12.858732148609587     
  0.24377012320221927     
   4.6945934853807811     
  -16.198039048586129     
   12.860560424533602     
  0.26247825305106282     
   4.6541787703631927     
  -16.133731324996216     
   12.862529011431485     
  0.28082568175093375     
   4.6139248372449240     
  -16.069413414457525     
   12.864635204044617     
  0.29882068884284435     
   4.5738317123478796     
  -16.005084635549387     
   12.866876359210938     
  0.31646997981730585     
   4.5338994236810937     
  -15.940744319941210     
   12.869249884059569     
  0.33378164535556465     
   4.4941280009083551     
  -15.876391812115063     
   12.871753246399734     
  0.35076180917633948     
   4.4545174753165098     
  -15.812026469099139     
   12.874383959968558     
  0.36741830737626274     
   4.4150678797844236     
  -15.747647660206036     
   12.877139597273880     
  0.38375702943937107     
   4.3757792487525942     
  -15.683254766775363     
   12.880017774994675     
  0.39978520047299926     
   4.3366516181933941     
  -15.618847181927881     
   12.883016163998223     
  0.41550870032195525     
   4.2976850255819219     
  -15.554424310319758     
   12.886132479250637     
  0.43093428069625822     
   4.2588795098674668     
  -15.489985567905743     
   12.889364486355859     
  0.44606743842655694     
   4.2202351114455450     
  -15.425530381709493     
   12.892709992144059     
  0.46091478426825022     
   4.1817518721305165     
  -15.361058189596568     
   12.896166853026070     
  0.47548167185632501     
   4.1434298351287584     
  -15.296568440050091     
   12.899732965564993     
  0.48977376181190668     
   4.1052690450123821     
  -15.232060591964231     
   12.903406268778582     
  0.50379711684166406     
   4.0672695476934821     
  -15.167534114424399     
   12.907184747154894     
  0.51755627197599319     
   4.0294313903989067     
  -15.102988486508524     
   12.911066419194714     
  0.53105752082559543     
   3.9917546216455300     
  -15.038423197084036     
   12.915049350600906     
  0.54430502236292166     
   3.9542392912160262     
  -14.973837744611860     
   12.919131638268627     
  0.55730476845427057     
   3.9168854501351236     
  -14.909231636956111     
   12.923311424032036     
  0.57006072503041694     
   3.8796931506463315     
  -14.844604391197354     
   12.927586879469764     
  0.58257869508972071     
   3.8426624461891277     
  -14.779955533449474     
   12.931956219682936     
  0.59486235474429394     
   3.8057933913766004     
  -14.715284598681906     
   12.936417687343518     
  0.60691727745486779     
   3.7690860419735248     
  -14.650591130546237     
   12.940969566924430     
  0.61874708423451341     
   3.7325404548748748     
  -14.585874681203785     
   12.945610170056188     
  0.63035687419842568     
   3.6961566880847552     
  -14.521134811162113     
   12.950337846612676     
  0.64175030153206991     
   3.6599348006957388     
  -14.456371089110895     
   12.955150973874169     
  0.65293219678645154     
   3.6238748528686147     
  -14.391583091762836     
   12.960047965350066     
  0.66390593277388521     
   3.5879769058125204     
  -14.326770403699845     
   12.965027259845870     
  0.67467629965884179     
   3.5522410217654627     
  -14.261932617219998     
   12.970087332093311     
  0.68524638898102641     
   3.5166672639752123     
  -14.197069332189736     
   12.975226680010669     
  0.69562086149483160     
   3.4812556966805648     
  -14.132180155898531     
   12.980443836471881     
  0.70580259896393971     
   3.4460063850929612     
  -14.067264702917440     
   12.985737355964110     
  0.71579613869376246     
   3.4109193953784578     
  -14.002322594960020     
   12.991105827004313     
  0.72560416733010158     
   3.3759947946400408     
  -13.937353460746861     
   12.996547858259289     
  0.73523106255707804     
   3.3412326509002739     
  -13.872356935873142     
   13.002062091228467     
  0.74467942119794073     
   3.3066330330842764     
  -13.807332662677851     
   13.007647186887452     
  0.75395329970648295     
   3.2721960110030208     
  -13.742280290119046     
   13.013301836635250     
  0.76305547844130428     
   3.2379216553369448     
  -13.677199473645651     
   13.019024752723560     
  0.77198931949771665     
   3.2038100376198675     
  -13.612089875082290     
   13.024814672619794     
  0.78075818347437820     
   3.1698612302232130     
  -13.546951162503252     
   13.030670358995851     
  0.78936459343415377     
   3.1360753063405196     
  -13.481783010122145     
   13.036590593446608     
  0.79781232002320046     
   3.1024523399722415     
  -13.416585098173913     
   13.042574185846782     
  0.80610340239173706     
   3.0689924059108331     
  -13.351357112805882     
   13.048619961364718     
  0.81424163278215955     
   3.0356955797261032     
  -13.286098745968445     
   13.054726773610586     
  0.82222900619049233     
   3.0025619377508446     
  -13.220809695306524     
   13.060893491157014     
  0.83006894493069072     
   2.9695915570667260     
  -13.155489664058024     
   13.067119008243994     
  0.83776358856793309     
   2.9367845154904377     
  -13.090138360949517     
   13.073402235158254     
  0.84531613770126435     
   2.9041408915600990     
  -13.024755500096145     
   13.079742106191013     
  0.85272852263285326     
   2.8716607645219048     
  -12.959340800905389     
   13.086137570110759     
  0.86000404889114590     
   2.8393442143170184     
  -12.893893987978920     
   13.092587600477444     
  0.86714433713870553     
   2.8071913215687037     
  -12.828414791020210     
   13.099091183005983     
  0.87415270586001714     
   2.7752021675696836     
  -12.762902944741946     
   13.105647328299934     
  0.88103067598728402     
   2.7433768342697342     
  -12.697358188775270     
   13.112255058369838     
  0.88778134204831827     
   2.7117154042634950     
  -12.631780267583260     
   13.118913418435200     
  0.89440629596280341     
   2.6802179607784997     
  -12.566168930373033     
   13.125621465654921     
  0.90090847393364515     
   2.6488845876634231     
  -12.500523931010873     
   13.132378279209423     
  0.90728930458679036     
   2.6177153693765356     
  -12.434845027940364     
   13.139182948993824     
  0.91355169803295222     
   2.5867103909743618     
  -12.369131984101058     
   13.146034586729073     
  0.91969705099612764     
   2.5558697381005420     
  -12.303384566847704     
   13.152932314611544     
  0.92572807287434089     
   2.5251934969748908     
  -12.237602547873282     
   13.159875275158100     
  0.93164615584340260     
   2.4946817543826478     
  -12.171785703132068     
   13.166862621326926     
  0.93745381694889440     
   2.4643345976639175     
  -12.105933812766366     
   13.173893524954043     
  0.94315272518416882     
   2.4341521147032945     
  -12.040046661028001     
   13.180967170392924     
  0.94874461075986660     
   2.4041343939196733     
  -11.974124036214583     
   13.188082754973623     
  0.95423189269185726     
   2.3742815242562294     
  -11.908165730591728     
   13.195239494168812     
  0.95961566648019581     
   2.3445935951705827     
  -11.842171540327136     
   13.202436611667412     
  0.96489845906442107     
   2.3150706966251269     
  -11.776141265422693     
   13.209673350110396     
  0.97008130500275658     
   2.2857129190775280     
  -11.710074709647671     
   13.216948959897916     
  0.97516665226360233     
   2.2565203534713878     
  -11.643971680473452     
   13.224262709789894     
  0.98015541655127558     
   2.2274930912270681     
  -11.577831989010441     
   13.231613875414029     
  0.98505004543947161     
   2.1986312242326709     
  -11.511655449945021     
   13.239001750754824     
  0.98985141789069631     
   2.1699348448351783     
  -11.445441881477159     
   13.246425636389006     
  0.99456174599092850     
   2.1414040458317407     
  -11.379191105262478     
   13.253884849483937     
  0.99918204782622944     
   2.1130389204611126     
  -11.312902946351659     
   13.261378714842634     
   1.0037144017747792     
   2.0848395623952394     
  -11.246577233132415     
   13.268906572855943     
   1.0081596924162761     
   2.0568060657309832     
  -11.180213797273900     
   13.276467770549067     
   1.0125200570680664     
   2.0289385249819909     
  -11.113812473670087     
   13.284061670977078     
   1.0167962641353987     
   2.0012370350707003     
  -11.047373100385247     
   13.291687642958092     
   1.0209903576090302     
   1.9737016913204806     
  -10.980895518601253     
   13.299345070640161     
   1.0251031551213192     
   1.9463325894479051     
  -10.914379572563893     
   13.307033344303569     
   1.0291365706482700     
   1.9191298255551568     
  -10.847825109531676     
   13.314751868583432     
   1.0330913506510815     
   1.8920934961225579     
  -10.781231979725934     
   13.322500053713316     
   1.0369694398338902     
   1.8652236980012269     
  -10.714600036280371     
   13.330277324512069     
   1.0407714777741477     
   1.8385205284058579     
  -10.647929135192602     
   13.338083110595376     
   1.0444993509498568     
   1.8119840849076205     
  -10.581219135276795     
   13.345916855727499     
   1.0481537238177665     
   1.7856144654271782     
  -10.514469898115834     
   13.353778008656132     
   1.0517362744423278     
   1.7594117682278225     
  -10.447681288017410     
   13.361666030714449     
   1.0552479593009647     
   1.7333760919087209     
  -10.380853171964603     
   13.369580390409208     
   1.0586898548073020     
   1.7075075353982778     
  -10.313985419577778     
   13.377520564320262     
   1.0620635140728978     
   1.6818061979476033     
  -10.247077903065287     
   13.385486040675808     
   1.0653694862803074     
   1.6562721791240920     
  -10.180130497184040     
   13.393476311822912     
   1.0686095026642535     
   1.6309055788051048     
  -10.113143079196751     
   13.401490883092894     
   1.0717840332578030     
   1.6057064971717572     
  -10.046115528830661     
   13.409529263342327     
   1.0748947602369670     
   1.5806750347028076     
  -9.9790477282371981     
   13.417590974044103     
   1.0779421010333330     
   1.5558112921686471     
  -9.9119395619525807     
   13.425675539801855     
   1.0809277153374328     
   1.5311153706253855     
  -9.8447909168589103     
   13.433782497666884     
   1.0838520190297378     
   1.5065873714090359     
  -9.7776016821452174     
   13.441911387809608     
   1.0867165438913649     
   1.4822273961297932     
  -9.7103717492709727     
   13.450061761888794     
   1.0895217517297799     
   1.4580355466664043     
  -9.6431010119286835     
   13.458233175026766     
   1.0922691182511335     
   1.4340119251606320     
  -9.5757893660075837     
   13.466425193413649     
   1.0949590397764299     
   1.4101566340118064     
  -9.5084367095585183     
   13.474637386211974     
   1.0975930007976820     
   1.3864697758714650     
  -9.4410429427586937     
   13.482869333717955     
   1.1001713401664861     
   1.3629514536380807     
  -9.3736079678774740     
   13.491120618769205     
   1.1026954945880143     
   1.3396017704518719     
  -9.3061316892431059     
   13.499390834978614     
   1.1051658375176487     
   1.3164208296896984     
  -9.2386140132087586     
   13.507679578759998     
   1.1075836735411806     
   1.2934087349600392     
  -9.1710548481210807     
   13.515986456311555     
   1.1099494285918354     
   1.2705655900980477     
  -9.1034541042877350     
   13.524311077025995     
   1.1122643587441654     
   1.2478914991606909     
  -9.0358116939458810     
   13.532653059716576     
   1.1145288171913590     
   1.2253865664219616     
  -8.9681275312319730     
   13.541012025845511     
   1.1167441019122275     
   1.2030508963681703     
  -8.9004015321508376     
   13.549387606609852     
   1.1189104700804107     
   1.1808845936933101     
  -8.8326336145464719     
   13.557779435135455     
   1.1210291946437207     
   1.1588877632944952     
  -8.7648236980733962     
   13.566187154095283     
   1.1231006933450045     
   1.1370605102674736     
  -8.6969717041649215     
   13.574610409295371     
   1.1251257661573273     
   1.1154029399022090     
  -8.6290775560103281     
   13.583048852541552     
   1.1271053796029902     
   1.0939151576785335     
  -8.5611411785217530     
   13.591502142888572     
   1.1290398293716659     
   1.0725972692618690     
  -8.4931624983105092     
   13.599969941608862     
   1.1309303383722622     
   1.0514493804990148     
  -8.4251414436586209     
   13.608451919146653     
   1.1327770565941102     
   1.0304715974140040     
  -8.3570779444930761     
   13.616947747071109     
   1.1345812014433208     
   1.0096640262040222     
  -8.2889719323601945     
   13.625457106081933     
   1.1363429473707236     
  0.98902677323539279     
  -8.2208233403995195     
   13.633979678187213     
   1.1380634077841976     
  0.96855994503962384     
  -8.1526321033196893     
   13.642515153745595     
   1.1397428041991466     
  0.94826364830951637     
  -8.0843981573733803     
   13.651063224777090     
   1.1413822035646137     
  0.92813798989533514     
  -8.0161214403331797     
   13.659623591303824     
   1.1429817888117546     
  0.90818307680103783     
  -7.9478018914681190     
   13.668195954719913     
   1.1445426270317216     
  0.88839901618056349     
  -7.8794394515202644     
   13.676780024422650     
   1.1460648826087285     
  0.86878591533417882     
  -7.8110340626816006     
   13.685375511042215     
   1.1475495780189493     
  0.84934388170488140     
  -7.7425856685718033     
   13.693982132877357     
   1.1489968798251218     
  0.83007302287485818     
  -7.6740942142159181     
   13.702599609476046     
   1.1504077850166072     
  0.81097344656199966     
  -7.6055596460225701     
   13.711227667863671     
   1.1517824367114304     
  0.79204526061646752     
  -7.5369819117625614     
   13.719866036139006     
   1.1531218114712052     
  0.77328857301731568     
  -7.4683609605479031     
   13.728514449725040     
   1.1544260421832053     
  0.75470349186916319     
  -7.3996967428109857     
   13.737172645041415     
   1.1556960824801867     
  0.73629012539891892     
  -7.3309892102842333     
   13.745840365660015     
   1.1569320454181753     
  0.71804858195255650     
  -7.2622383159800803     
   13.754517356000651     
   1.1581348599755150     
  0.69997896999193887     
  -7.1934440141714537     
   13.763203367450469     
   1.1593046571878050     
  0.68208139809169166     
  -7.1246062603718778     
   13.771898152379377     
   1.1604422565305830     
  0.66435597493612497     
  -7.0557250113176719     
   13.780601469303356     
   1.1615479793715160     
  0.64680280931620149     
  -6.9868002249465437     
   13.789313079148641     
   1.1626222722057109     
  0.62942201012655241     
  -6.9178318603831945     
   13.798032746190184     
   1.1636658632184798     
  0.61221368636253759     
  -6.8488198779173102     
   13.806760240164323     
   1.1646788548141005     
  0.59517794711735206     
  -6.7797642389879593     
   13.815495331575431     
   1.1656621157208029     
  0.57831490157917542     
  -6.7106649061654133     
   13.824237797443335     
   1.1666156963687955     
  0.56162465902836578     
  -6.6415218431338880     
   13.832987415166102     
   1.1675404554346152     
  0.54510732883469581     
  -6.5723350146745201     
   13.841743968581861     
   1.1684364143082333     
  0.52876302045463175     
  -6.5031043866488405     
   13.850507241689172     
   1.1693044304085269     
  0.51259184342865227     
  -6.4338299259823266     
   13.859277024917237     
   1.1701445219607094     
  0.49659390737860998     
  -6.3645116006479521     
   13.868053108831942     
   1.1709574993368470     
  0.48076932200513156     
  -6.2951493796506810     
   13.876835290076968     
   1.1717434021562396     
  0.46511819708505814     
  -6.2257432330115039     
   13.885623365593140     
   1.1725030039642343     
  0.44964064246892410     
  -6.1562931317522152     
   13.894417138122872     
   1.1732363419671272     
  0.43433676807847432     
  -6.0867990478801879     
   13.903216410687627     
   1.1739441726664774     
  0.41920668390421867     
  -6.0172609543735138     
   13.912020991982624     
   1.1746265276897545     
  0.40425050000302393     
  -5.9476788251662045     
   13.920830690940297     
   1.1752841376676566     
  0.38946832649574176     
  -5.8780526351339235     
   13.929645321972805     
   1.1759170350021448     
  0.37486027356487261     
  -5.8083823600796514     
   13.938464699735320     
   1.1765259314636263     
  0.36042645145226482     
  -5.7386679767197615     
   13.947288644221299     
   1.1771108512654123     
  0.34616697045684852     
  -5.6689094626701921     
   13.956116975605788     
   1.1776724884488028     
  0.33208194093240351     
  -5.5991067964330066     
   13.964949519269155     
   1.1782108694493314     
  0.31817147328536094     
  -5.5292599573828562     
   13.973786100790026     
   1.1787266498231725     
  0.30443567797263793     
  -5.4593689257542239     
   13.982626550663699     
   1.1792198923380408     
  0.29087466549950453     
  -5.3894336826279226     
   13.991470699856233     
   1.1796911609085721     
  0.27748854641748349     
  -5.3194542099193756     
   14.000318383563048     
   1.1801406609180527     
  0.26427743132228043     
  -5.2494304903641700     
   14.009169438519933     
   1.1805686886347371     
  0.25124143085174622     
  -5.1793625075086567     
   14.018023703684694     
   1.1809757474086775     
  0.23838065568386893     
  -5.1092502456949704     
   14.026881021790260     
   1.1813618810321895     
  0.22569521653479679     
  -5.0390936900507484     
   14.035741235898001     
   1.1817277003015187     
  0.21318522415688987     
  -4.9688928264768792     
   14.044604193650262     
   1.1820732140900685     
  0.20085078933680167     
  -4.8986476416358622     
   14.053469742755937     
   1.1823990113228686     
  0.18869202289358905     
  -4.8283581229406218     
   14.062337735340858     
   1.1827051102883683     
  0.17670903567685045     
  -4.7580242585430979     
   14.071208023668021     
   1.1829920764565824     
  0.16490193856489208     
  -4.6876460373233257     
   14.080080464241446     
   1.1832599283959138     
  0.15327084246292139     
  -4.6172234488784589     
   14.088954913704416     
   1.1835092146810919     
  0.14181585830126761     
  -4.5467564835121639     
   14.097831232814524     
   1.1837399555321764     
  0.13053709703362884     
  -4.4762451322239230     
   14.106709282481015     
   1.1839526769869022     
  0.11943466963534535     
  -4.4056893866988256     
   14.115588927558417     
   1.1841474037747883     
  0.10850868710169846     
  -4.3350892392972113     
   14.124470033086727     
   1.1843246479539968     
   9.7759260446235077E-002
  -4.2644446830446299     
   14.133352467946382     
   1.1844844252713653     
   8.7186500699117070E-002
  -4.1937557116219226     
   14.142236101135918     
   1.1846272391480537     
   7.6790518905495195E-002
  -4.1230223193555107     
   14.151120805429528     
   1.1847531060822984     
   6.6571426123907401E-002
  -4.0522445012076220     
   14.160006453725146     
   1.1848625003104272     
   5.6529333424700907E-002
  -3.9814222527671173     
   14.168892922477474     
   1.1849554858993809     
   4.6664351888477840E-002
  -3.9105555702393677     
   14.177780088621720     
   1.1850323503402902     
   3.6976592604563985E-002
  -3.8396444504396916     
   14.186667831249270     
   1.1850937952214207     
   2.7466166669500396E-002
  -3.7686888907747833     
   14.195556034713432     
   1.1851377166280739     
   1.8133185185557416E-002
  -3.6976888892690312     
   14.204444567588142     
   1.1851736835758413     
   8.9777592592708618E-003
  -3.6266444444245214     
   14.213333370214961     
   1.1851664901858325     
   0.0000000000000000     
  -3.5555555557017571     
   14.222222118891356     
   1.1851664901858325     
  -5.9259259259259256     
   42.048799936903187     
  -4387438.5550719220     
   1012474169952.2299     
  -5.9258872520903738     
   36.311345336616036     
  -1350016.0452152330     
   1220263772803.1084     
  -5.9258843052602268     
   36.115855473450871     
  -1052091.1217316333     
   108470772846.51564     
  -5.9258811349302354     
   35.933195569998247     
  -1023452.9523821783     
   315361080819.01849     
  -5.9258777242396032     
   35.746964369808374     
  -933416.16014374502     
   216685128518.25424     
  -5.9258740550634421     
   35.561727919122660     
  -866517.03713671805     
   197914263453.36362     
  -5.9258701079186986     
   35.376215076704568     
  -800440.41810945841     
   166242493388.27454     
  -5.9258658618631310     
   35.190779768646770     
  -740420.94717936812     
   142876816118.11826     
  -5.9258612943868414     
   35.005323511121247     
  -684639.30664891389     
   122010708257.95549     
  -5.9258563812958185     
   34.819873772834363     
  -633127.48989820527     
   104377326328.50714     
  -5.9258510965869062     
   34.634422944333856     
  -585474.02464322187     
   89248846010.951447     
  -5.9258454123135795     
   34.448973204912512     
  -541411.40348423820     
   76322771757.967102     
  -5.9258392984418435     
   34.263524007411718     
  -500663.87676975410     
   65267030084.003792     
  -5.9258327226955680     
   34.078075557597394     
  -462983.05459587806     
   55812853451.922318     
  -5.9258256503904505     
   33.892627875782338     
  -428138.08050499600     
   47728289869.162125     
  -5.9258180442558244     
   33.707181017053621     
  -395915.43502661370     
   40814685392.372887     
  -5.9258098642433978     
   33.521735046115772     
  -366117.84278969269     
   34902618008.073547     
  -5.9258010673219994     
   33.336290029882854     
  -338562.73439311469     
   29846828399.861309     
  -5.9257916072573060     
   33.150846035438256     
  -313081.42691610521     
   25523477188.328072     
  -5.9257814343754811     
   32.965403135146808     
  -289517.76624906127     
   21826302010.956890     
  -5.9257704953095445     
   32.779961411519629     
  -267727.50284176716     
   18664728081.542236     
  -5.9257587327272496     
   32.594520949561641     
  -247577.11603580043     
   15961071255.315042     
  -5.9257460850391181     
   32.409081843627803     
  -228943.24195007031     
   13649070255.478973     
  -5.9257324860852236     
   32.223644186287487     
  -211711.72191321914     
   11671965828.244677     
  -5.9257178647991804     
   32.038208088046588     
  -195777.02058588955     
   9981242275.4023724     
  -5.9257021448477127     
   31.852773660882182     
  -181041.55312607845     
   8535431248.7349005     
  -5.9256852442440557     
   31.667341024291559     
  -167415.05725480599     
   7299047500.6926956     
  -5.9256670749333065     
   31.481910310074117     
  -154814.07759680157     
   6241756607.5832329     
  -5.9256475423477282     
   31.296481656687828     
  -143161.43703742675     
   5337616491.7421284     
  -5.9256265449298606     
   31.111055210664869     
  -132385.76693032097     
   4564448141.1147699     
  -5.9256039736211390     
   30.925631134847830     
  -122421.05844660162     
   3903268440.2614326     
  -5.9255797113135626     
   30.740209599263640     
  -113206.29605818965     
   3337868088.8395715     
  -5.9255536322618019     
   30.554790784039490     
  -104685.02676119967     
   2854365241.4276438     
  -5.9255256014529065     
   30.369374888654924     
  -96805.065812752960     
   2440899603.4514241     
  -5.9254954739306331     
   30.183962122023782     
  -89518.148558697809     
   2087325222.1167853     
  -5.9254630940711666     
   29.998552707211715     
  -82779.645309168045     
   1784968142.3745658     
  -5.9254282948067996     
   29.813146884804439     
  -76548.280309151494     
   1526407943.2518268     
  -5.9253908967938900     
   29.627744914227506     
  -70785.889106084607     
   1305300585.7673769     
  -5.9253507075211775     
   29.442347068518973     
  -65457.179489562826     
   1116222259.1772282     
  -5.9253075203542558     
   29.256953642585213     
  -60529.509667034945     
   954531984.21481049     
  -5.9252611135116986     
   29.071564953824659     
  -55972.700861499383     
   816263116.52553940     
  -5.9252112489680666     
   28.886181337357659     
  -51758.842878686009     
   698023301.86032355     
  -5.9251576712786536     
   28.700803154436560     
  -47862.124296087728     
   596910738.13834774     
  -5.9251001063204924     
   28.515430792174232     
  -44258.679164303830     
   510444785.53256398     
  -5.9250382599437881     
   28.330064662670392     
  -40926.435939500203     
   436503776.54993874     
  -5.9249718165275160     
   28.144705207480740     
  -37844.984503649248     
   373273453.88348466     
  -5.9249004374325187     
   27.959352899220661     
  -34995.450607370425     
   319202265.03619462     
  -5.9248237593449753     
   27.774008242529852     
  -32360.381031883968     
   272963587.14431626     
  -5.9247413925026429     
   27.588671776990271     
  -29923.635159213445     
   233422739.56330708     
  -5.9246529187957417     
   27.403344079038295     
  -27670.288112395632     
   199609654.90253749     
  -5.9245578897338298     
   27.218025765420794     
  -25586.536896150144     
   170694496.20461339     
  -5.9244558242694030     
   27.032717495133149     
  -23659.618864642754     
   145967904.18592361     
  -5.9243462064683792     
   26.847419971438711     
  -21877.730487109588     
   124823064.21680953     
  -5.9242284830169130     
   26.662133946205241     
  -20229.957562684580     
   106741208.77218729     
  -5.9241020605533361     
   26.476860222325385     
  -18706.206437063582     
   91278602.482183129     
  -5.9239663028132297     
   26.291599657732672     
  -17297.143780774586     
   78055863.511652783     
  -5.9238205275748816     
   26.106353167493904     
  -15994.138260579068     
   66748530.243188642     
  -5.9236640033915009     
   25.921121729184978     
  -14789.208224670485     
   57079145.513357721     
  -5.9234959460956835     
   25.735906386165052     
  -13674.972737305139     
   48810448.018308207     
  -5.9233155150606693     
   25.550708252051578     
  -12644.606267944388     
   41739535.534398995     
  -5.9231218092019065     
   25.365528514863623     
  -11691.797082122015     
   35692908.645554982     
  -5.9229138627013747     
   25.180368441874066     
  -10810.708316269332     
   30522190.994752426     
  -5.9226906404359543     
   24.995229385251776     
  -9995.9424447629481     
   26100501.876798846     
  -5.9224510330899314     
   24.810112786821172     
  -9242.5081544307923     
   22319339.828694217     
  -5.9221938519304302     
   24.625020183571365     
  -8545.7897733088048     
   19085922.714102130     
  -5.9219178232231888     
   24.439953214366973     
  -7901.5189195549647     
   16320902.277047753     
  -5.9216215822646330     
   24.254913625791666     
  -7305.7485659251106     
   13956431.113925062     
  -5.9213036670046870     
   24.069903278696547     
  -6754.8286147560866     
   11934484.519883068     
  -5.9209625112330739     
   23.884924155692062     
  -6245.3837491968325     
   10205446.524715753     
  -5.9205964373001621     
   23.699978368350500     
  -5774.2926100670193     
   8726885.6385572515     
  -5.9202036483415350     
   23.515068165176746     
  -5338.6688001013354     
   7462518.9636476440     
  -5.9197822199735350     
   23.330195939789579     
  -4935.8430985764699     
   6381317.6926268796     
  -5.9193300914249214     
   23.145364239816825     
  -4563.3472037728716     
   5456748.9456167836     
  -5.9188450560676182     
   22.960575775889470     
  -4218.8985452471461     
   4666122.5804476533     
  -5.9183247513071615     
   22.775833431616370     
  -3900.3863478578423     
   3990035.5014361977     
  -5.9177666477910060     
   22.591140273454201     
  -3605.8586895131602     
   3411895.3879102957     
  -5.9171680378902218     
   22.406499561548440     
  -3333.5105382497773     
   2917513.2396576726     
  -5.9165260234073260     
   22.221914760944379     
  -3081.6727129623268     
   2494755.6124161934     
  -5.9158375024600671     
   22.037389553285998     
  -2848.8016458684051     
   2133246.5724067264     
  -5.9150991554878454     
   21.852927849155879     
  -2633.4699396945666     
   1824113.3298932333     
  -5.9143074303241603     
   21.668533800957594     
  -2434.3576153598510     
   1559768.3246636859     
  -5.9134585262749626     
   21.484211816445594     
  -2250.2440357698110     
   1333723.1439761191     
  -5.9125483771390943     
   21.299966572574551     
  -2080.0004285486557     
   1140429.3523589519     
  -5.9115726331030629     
   21.115803030294416     
  -1922.5829644024730     
   975142.18640851928     
  -5.9105266414382172     
   20.931726449874400     
  -1777.0263750767642     
   833804.25279060798     
  -5.9094054259240121     
   20.747742406515108     
  -1642.4380366767869     
   712945.94355594332     
  -5.9082036649163543     
   20.563856806932165     
  -1517.9924991315563     
   609600.23917479219     
  -5.9069156679750536     
   20.380075906474353     
  -1402.9264359884098     
   521229.92951750499     
  -5.9055353509591875     
   20.196406326367701     
  -1296.5339709836526     
   445665.46610358742     
  -5.9040562094935867     
   20.012855072929952     
  -1198.1623317242720     
   381051.20793095091     
  -5.9024712907037600     
   19.829429552486086     
  -1107.2079410713463     
   325801.62474367622     
  -5.9007731631103137     
   19.646137605088672     
  -1023.1123994840061     
   278556.61857410538     
  -5.8989538845672671     
   19.462987467887803     
  -945.36021348888426     
   238167.25977507161     
  -5.8970049681216370     
   19.279988013654449     
  -873.47152076211023     
   203604.16223018165     
  -5.8949173456641475     
   19.097147922556477     
  -807.01393226647269     
   174142.84611633827     
  -5.8926813292330067     
   18.914478999280579     
  -745.54679818464763     
   148646.36567706108     
  -5.8902865698242266     
   18.731983388897174     
  -688.80919025289552     
   127861.22354806009     
  -5.8877220135530024     
   18.549703337019679     
  -636.03337113116049     
   106716.64676690441     
  -5.8849758550011222     
   18.367528004735792     
  -588.40039721053859     
   99840.573123881215     
  -5.8820354875752550     
   18.185943972639333     
  -540.20983509517123     
   56748.509286950102     
  -5.8788874506901605     
   18.003120103914441     
  -510.58958067798437     
   143515.24257501340     
  -5.8755173735794033     
   17.826231119039669     
  -429.58459373849439     
   28752.003280451758     
  -5.8331874494414127     
   16.217408211855666     
  -213.94456913510618     
   8705.3720674327215     
  -5.7938450610303143     
   15.310911092444499     
  -148.65427862936079     
   5209.0472767678584     
  -5.7564154811769370     
   14.665309335737092     
  -109.58642405360186     
   2948.4912828162173     
  -5.7203910528116353     
   14.172661427021886     
  -87.472739432480211     
   2032.4320132888286     
  -5.6854743471153260     
   13.773405830108651     
  -72.229499332814015     
   1434.0707904044436     
  -5.6514698595547843     
   13.439147160764664     
  -61.473968404780678     
   1077.9085815826782     
  -5.6182393616338153     
   13.151988104645437     
  -53.389654042910593     
   834.37667825516303     
  -5.5856800395743722     
   12.900684397148167     
  -47.131828955996873     
   665.29797623666707     
  -5.5537125072315980     
   12.677499589422620     
  -42.142094134221864     
   541.93069930747720     
  -5.5222736786792037     
   12.476950319363526     
  -38.077613889415787     
   449.59493996119471     
  -5.4913122630466669     
   12.294992155040720     
  -34.705651839706832     
   378.62359089679353     
  -5.4607857769894554     
   12.128563088171500     
  -31.865974907980878     
   322.95481970407320     
  -5.4306584854431437     
   11.975288616501048     
  -29.443813760200324     
   278.49594656195632     
  -5.4008999362387273     
   11.833291346698083     
  -27.355094160985658     
   242.44340690418204     
  -5.3714838890322554     
   11.701061689772608     
  -25.536768609204287     
   212.81395587267102     
  -5.3423875143935708     
   11.577368108399199     
  -23.940663940159254     
   188.17602667402227     
  -5.3135907830217821     
   11.461193089198542     
  -22.529343740104089     
   167.47466997153055     
  -5.2850759919054431     
   11.351686520559987     
  -21.273283715317611     
   149.91899861779089     
  -5.2568273911429104     
   11.248131083207483     
  -20.148891225684178     
   134.90669977706833     
  -5.2288308860878683     
   11.149916127699882     
  -19.137090977356166     
   121.97263146605681     
  -5.2010737967648604     
   11.056517659653089     
  -18.222296241360741     
   110.75302141208238     
  -5.1735446614512766     
   10.967482797597762     
  -17.391648580770124     
   100.96010591732974     
  -5.1462330747592571     
   10.882417556679862     
  -16.634447786390151     
   92.363868629719818     
  -5.1191295529807750     
   10.800977140284717     
  -15.941718771667251     
   84.778693341126683     
  -5.0922254212053026     
   10.722858146926527     
  -15.305878571608801     
   78.053480754394329     
  -5.0655127179934221     
   10.647792256832629     
  -14.720477465950843     
   72.064235937329642     
  -5.0389841143318161     
   10.575541073926699     
  -14.179995696420869     
   66.708447336971901     
  -5.0126328443006125     
   10.505891878832163     
  -13.679682341393583     
   61.900778505747610     
  -4.9864526454185016     
   10.438654106722177     
  -13.215426502600476     
   57.569734156583458     
  -4.9604377070402412     
   10.373656406724612     
  -12.783653496426098     
   53.655056717158750     
  -4.9345826254975211     
   10.310744171555928     
  -12.381240571047407     
   50.105675781083960     
  -4.9088823649210163     
   10.249777450121586     
  -12.005448002689278     
   46.878080986513517     
  -4.8833322228757137     
   10.190629174126636     
  -11.653862395290426     
   43.935021065962793     
  -4.8579278000956636     
   10.133183643795171     
  -11.324349737295707     
   41.244455856545912     
  -4.8326649737274110     
   10.077335228656002     
  -11.015016318371611     
   38.778707777648478     
  -4.8075398735904518     
   10.022987247834976     
  -10.724176010039248     
   36.513770062652604     
  -4.7825488610432698     
   9.9700510009734540     
  -10.450322734569353     
   34.428738542414877     
  -4.7576885101088875     
   9.9184449261482772     
  -10.192107195501242     
   32.505344678605901     
  -4.7329555905674781     
   9.8680938653834946     
  -9.9483171104116970     
   30.727567283649790     
  -4.7083470527677207     
   9.8189284217180059     
  -9.7178603557843246     
   29.081309849118650     
  -4.6838600139451829     
   9.7708843944987542     
  -9.4997505319159341     
   27.554130593051671     
  -4.6594917458664700     
   9.7239022817877956     
  -9.2930945524680464     
   26.135015103738876     
  -4.6352396636433424     
   9.6779268405586496     
  -9.0970819391900051     
   24.814185360385089     
  -4.6111013155824194     
   9.6329066968382069     
  -8.9109755489871176     
   23.582936843200898     
  -4.5870743739541169     
   9.5887939991590816     
  -8.7341035226631103     
   22.433501275824167     
  -4.5631566265797785     
   9.5455441096946885     
  -8.5658522630944294     
   21.358927937906618     
  -4.5393459691489371     
   9.5031153282780512     
  -8.4056603035601292     
   20.352983887430103     
  -4.5156403981897659     
   9.4614686452081393     
  -8.2530129244044037     
   19.410066134946629     
  -4.4920380046252397     
   9.4205675193261484     
  -8.1074374283923039     
   18.525128017002128     
  -4.4685369678557265     
   9.3803776783345061     
  -7.9684989682647878     
   17.693613479689482     
  -4.4451355503157313     
   9.3408669387459256     
  -7.8357968671671170     
   16.911402150159724     
  -4.4218320924586276     
   9.3020050432004062     
  -7.7089613510409185     
   16.174759609675945     
  -4.3986250081284517     
   9.2637635131878824     
  -7.5876506539683488     
   15.480295644121775     
  -4.3755127802824498     
   9.2261155154613679     
  -7.4715484366374358     
   14.824926480916277     
  -4.3524939570320491     
   9.1890357406496985     
  -7.3603614880305628     
   14.205843018953569     
  -4.3295671479734281     
   9.1525002927661507     
  -7.2538176653884125     
   13.620480981679949     
  -4.3067310207819061     
   9.1164865884576152     
  -7.1516640580258128     
   13.066497286149202     
  -4.2839842980471046     
   9.0809732649916004     
  -7.0536653283796937     
   12.541746214576566     
  -4.2613257543281433     
   9.0459400960912255     
  -6.9596022317703694     
   12.044261147734570     
  -4.2387542134102834     
   9.0113679148288934     
  -6.8692702731623605     
   11.572236005714299     
  -4.2162685457462308     
   8.9772385428881893     
  -6.7824785031195027     
   11.124010488108905     
  -4.1938676660669909     
   8.9435347255692434     
  -6.6990484244586863     
   10.698056028683736     
  -4.1715505311485952     
   8.9102400719974888     
  -6.6188130042435578     
   10.292963455208151     
  -4.1493161377223240     
   8.8773390000410561     
  -6.5416157783294970     
   9.9074321053773584     
  -4.1271635205172092     
   8.8448166855013834     
  -6.4673100375391659     
   9.5402601042859825     
  -4.1050917504246263     
   8.8126590151906434     
  -6.3957580867570218     
   9.1903352491108503     
  -4.0830999327757036     
   8.7808525435427800     
  -6.3268305723886904     
   8.8566275480354246     
  -4.0611872057231189     
   8.7493844524473623     
  -6.2604058657784254     
   8.5381815746664742     
  -4.0393527387195745     
   8.7182425140229949     
  -6.1963695039684268     
   8.2341108366792355     
  -4.0175957310859349     
   8.6874150560813401     
  -6.1346136726933320     
   7.9435909447429438     
  -3.9959154106625774     
   8.6568909300480872     
  -6.0750367406077599     
   7.6658555319783090     
  -3.9743110325380933     
   8.6266594811362740     
  -6.0175428241179230     
   7.4001906629416796     
  -3.9527818778499242     
   8.5967105205906140     
  -5.9620413941458601     
   7.1459310598441954     
  -3.9313272526519882     
   8.5670342998272559     
  -5.9084469111970286     
   6.9024559895733910     
  -3.9099464868447402     
   8.5376214863210755     
  -5.8566784912752281     
   6.6691858141200315     
  -3.8886389331634796     
   8.5084631410987139     
  -5.8066595976693272     
   6.4455788981890141     
  -3.8674039662210480     
   8.4795506977147088     
  -5.7583177559329100     
   6.2311284142205938     
  -3.8462409816013543     
   8.4508759425928108     
  -5.7115842928262559     
   6.0253599963641715     
  -3.8251493950004525     
   8.4224309966286111     
  -5.6663940928535244     
   5.8278291708070586     
  -3.8041286414121305     
   8.3942082979612955     
  -5.6226853740724714     
   5.6381189601376080     
  -3.7831781743552066     
   8.3662005858214368     
  -5.5803994818714395     
   5.4558384035169061     
  -3.7622974651399397     
   8.3384008853821463     
  -5.5394806938450625     
   5.2806198699151663     
  -3.7414860021711354     
   8.3108024935354816     
  -5.4998760448206987     
   5.1121182338823301     
  -3.7207432902857294     
   8.2833989655282636     
  -5.4615351580665816     
   4.9500086511541097     
  -3.7000688501227614     
   8.2561841024001392     
  -5.4244100931829253     
   4.7939853969974200     
  -3.6794622175238216     
   8.2291519391604186     
  -5.3884552027054449     
   4.6437606837720535     
  -3.6589229429621768     
   8.2022967336597112     
  -5.3536269975771544     
   4.4990629773547361     
  -3.6384505909989033     
   8.1756129561026505     
  -5.3198840252469939     
   4.3596365010592351     
  -3.6180447397644842     
   8.1490952791608109     
  -5.2871867514890498     
   4.2252396455173944     
  -3.5977049804644095     
   8.1227385686467191     
  -5.2554974541476689     
   4.0956443503206117     
  -3.5774309169074381     
   8.0965378747075487     
  -5.2247801215202649     
   3.9706350800886767     
  -3.5572221650552556     
   8.0704884235076992     
  -5.1950003584195992     
   3.8500080957751099     
  -3.5370783525923502     
   8.0445856093673971     
  -5.1661252977012868     
   3.7335706328499332     
  -3.5169991185150011     
   8.0188249873282569     
  -5.1381235179549121     
   3.6211401564265135     
  -3.4969841127383527     
   7.9932022661164153     
  -5.1109649667817134     
   3.5125439136374195     
  -3.4770329957206054     
   7.9677133014808881     
  -5.0846208874294323     
   3.4076181011462450     
  -3.4571454381034168     
   7.9423540898831373     
  -5.0590637516708359     
   3.3062074218922679     
  -3.4373211203676659     
   7.9171207625139433     
  -5.0342671960066436     
   3.2081645785461328     
  -3.4175597325037845     
   7.8920095796197582     
  -5.0102059616675474     
   3.1133498012588996     
  -3.3978609736959049     
   7.8670169251201933     
  -4.9868558381581058     
   3.0216301736764679     
  -3.3782245520191214     
   7.8421393014951599     
  -4.9641936118555323     
   2.9328797600074425     
  -3.3586501841492113     
   7.8173733249313822     
  -4.9421970136554760     
   2.8469784064924371     
  -3.3391375950841806     
   7.7927157207082267     
  -4.9208446756067827     
   2.7638122873127253     
  -3.3196865178770656     
   7.7681633188105792     
  -4.9001160834519375     
   2.6832727489563424     
  -3.3002966933794240     
   7.7437130497573632     
  -4.8799915378347647     
   2.6052565783372095     
  -3.2809678699950080     
   7.7193619406290326     
  -4.8604521134972360     
   2.5296653469847086     
  -3.2616998034431237     
   7.6951071112868021     
  -4.8414796233948501     
   2.4564054640099342     
  -3.2424922565312175     
   7.6709457707722786     
  -4.8230565824147762     
   2.3853874263410879     
  -3.2233449989362484     
   7.6468752138744485     
  -4.8051661767172176     
   2.3165261784359159     
  -3.2042578069944452     
   7.6228928178567079     
  -4.7877922303789484     
   2.2497404516216495     
  -3.1852304634990487     
   7.5989960393382816     
  -4.7709191769917858     
   2.1849526012912368     
  -3.1662627575056752     
   7.5751824113145974     
  -4.7545320324821017     
   2.1220886783821040     
  -3.1473544841449561     
   7.5514495403149065     
  -4.7386163673942363     
   2.0610779349802026     
  -3.1285054444421223     
   7.5277951036892157     
  -4.7231582828818848     
   2.0018527624355169     
  -3.1097154451432178     
   7.5042168470141020     
  -4.7081443871636184     
   1.9443485881031268     
  -3.0909842985476557     
   7.4807125816143110     
  -4.6935617727528447     
   1.8885036683275107     
  -3.0723118223468298     
   7.4572801821943280     
  -4.6793979952403886     
   1.8342588468714267     
  -3.0536978394685197     
   7.4339175845715042     
  -4.6656410538888533     
   1.7815577035716663     
  -3.0351421779268386     
   7.4106227835090026     
  -4.6522793711120656     
   1.7303459760484847     
  -3.0166446706774797     
   7.3873938306404927     
  -4.6393017762917017     
   1.6805719043588836     
  -2.9982051554780442     
   7.3642288324822411     
  -4.6266974870090101     
   1.6321858855774514     
  -2.9798234747532280     
   7.3411259485325502     
  -4.6144560928671794     
   1.5851402034120263     
  -2.9614994754646613     
   7.3180833894470290     
  -4.6025675413415890     
   1.5393894035595310     
  -2.9432330089852177     
   7.2950994152916371     
  -4.5910221208148929     
   1.4948896311010693     
  -2.9250239309775932     
   7.2721723338681459     
  -4.5798104485816342     
   1.4515990297344836     
  -2.9068721012769916     
   7.2493004991070453     
  -4.5689234558586254     
   1.4094772337713821     
  -2.8887773837777413     
   7.2264823095258857     
  -4.5583523766053400     
   1.3684857787847438     
  -2.8707396463236901     
   7.2037162067512108     
  -4.5480887332644553     
   1.3285873649261137     
  -2.8527587606022173     
   7.1810006740979810     
  -4.5381243280275090     
   1.2897465455986346     
  -2.8348346020417328     
   7.1583342352055732     
  -4.5284512289355190     
   1.2519289884216345     
  -2.8169670497125092     
   7.1357154527294284     
  -4.5190617615223569     
   1.2151018668672176     
  -2.7991559862307285     
   7.1131429270818209     
  -4.5099484975208526     
   1.1792335159212175     
  -2.7814012976656097     
   7.0906152952226398     
  -4.5011042461514439     
   1.1442935651512431     
  -2.7637028734495046     
   7.0681312294962293     
  -4.4925220444128096     
   1.1102528076114551     
  -2.7460606062908415     
   7.0456894365143077     
  -4.4841951483557239     
   1.0770830511483522     
  -2.7284743920898102     
   7.0232886560797381     
  -4.4761170254721110     
   1.0447572438243791     
  -2.7109441298566885     
   7.0009276601507002     
  -4.4682813461434279     
   1.0132494301995356     
  -2.6934697216327028     
   6.9786052518467994     
  -4.4606819754169313     
  0.98253435633752684     
  -2.6760510724133328     
   6.9563202644888955     
  -4.4533129677444006     
  0.95258799590505117     
  -2.6586880900739716     
   6.9340715606750969     
  -4.4461685577751124     
  0.92338702402923112     
  -2.6413806852978476     
   6.9118580313929217     
  -4.4392431550948928     
  0.89490902050108823     
  -2.6241287715061312     
   6.8896785951615813     
  -4.4325313374411346     
  0.86713232896915493     
  -2.6069322647901436     
   6.8675321972055441     
  -4.4260278449738664     
  0.84003624994579618     
  -2.5897910838455944     
   6.8454178086603612     
  -4.4197275730992729     
  0.81360046642941974     
  -2.5727051499087681     
   6.8233344258036102     
  -4.4136255696010522     
  0.78780584100854800     
  -2.5556743866946028     
   6.8012810693151238     
  -4.4077170257934881     
  0.76263347870950615     
  -2.5386987203365781     
   6.7792567835638824     
  -4.4019972747031666     
  0.73806546160222131     
  -2.5217780793283624     
   6.7572606359177714     
  -4.3964617837411497     
  0.71408429704371490     
  -2.5049123944671492     
   6.7352917160796357     
  -4.3911061515133216     
  0.69067328164331632     
  -2.4881015987986270     
   6.7133491354460997     
  -4.3859261019009974     
  0.66781599506988643     
  -2.4713456275635237     
   6.6914320264865026     
  -4.3809174819379733     
  0.64549699451408260     
  -2.4546444181456790     
   6.6695395421454595     
  -4.3760762544791172     
  0.62370090727590310     
  -2.4379979100215792     
   6.6476708552650754     
  -4.3713984976745479     
  0.60241329117163234     
  -2.4214060447113193     
   6.6258251580259122     
  -4.3668803979907604     
  0.58161983403444084     
  -2.4048687657309320     
   6.6040016614078461     
  -4.3625182492355030     
  0.56130699000753692     
  -2.3883860185460484     
   6.5821995946677312     
  -4.3583084468104456     
  0.54146151385179264     
  -2.3719577505268354     
   6.5604182048370641     
  -4.3542474854565576     
  0.52207049370052117     
  -2.3555839109041754     
   6.5386567562315383     
  -4.3503319567538039     
  0.50312182784821813     
  -2.3392644507270477     
   6.5169145299820412     
  -4.3465585430449423     
  0.48460322275714018     
  -2.3229993228210613     
   6.4951908235772429     
  -4.3429240188742639     
  0.46650345064511672     
  -2.3067884817481197     
   6.4734849504225709     
  -4.3394252429944249     
  0.44881095791514514     
  -2.2906318837671611     
   6.4517962394130608     
  -4.3360591608100618     
  0.43151523068640746     
  -2.2745294867959580     
   6.4301240345195856     
  -4.3328227965799133     
  0.41460553210397283     
  -2.2584812503739262     
   6.4084676943904126     
  -4.3297132550891337     
  0.39807177117241432     
  -2.2424871356259231     
   6.3868265919606770     
  -4.3267277168053404     
  0.38190417025116796     
  -2.2265471052269987     
   6.3652001140798422     
  -4.3238634355284571     
  0.36609307504233934     
  -2.2106611233680669     
   6.3435876611473567     
  -4.3211177374656398     
  0.35062932641602951     
  -2.1948291557224744     
   6.3219886467598991     
  -4.3184880175175193     
  0.33550390654228907     
  -2.1790511694134356     
   6.3004024973705590     
  -4.3159717382184519     
  0.32070821515546272     
  -2.1633271329823072     
   6.2788286519585013     
  -4.3135664266047860     
  0.30623374468232684     
  -2.1476570163576749     
   6.2572665617081897     
  -4.3112696735196687     
  0.29207242135340622     
  -2.1320407908252323     
   6.2357156896984920     
  -4.3090791303595175     
  0.27821624774437814     
  -2.1164784289984220     
   6.2141755106013399     
  -4.3069925085014349     
  0.26465765253726992     
  -2.1009699047898209     
   6.1926455103898173     
  -4.3050075761074051     
  0.25138907421089463     
  -2.0855151933832428     
   6.1711251860544216     
  -4.3031221580508241     
  0.23840342386574043     
  -2.0701142712065410     
   6.1496140453283648     
  -4.3013341323718306     
  0.22569355973356389     
  -2.0547671159050855     
   6.1281116064207506     
  -4.2996414306738293     
  0.21325276101675764     
  -2.0394737063159010     
   6.1066173977566507     
  -4.2980420349662030     
  0.20107446647310551     
  -2.0242340224424393     
   6.0851309577280661     
  -4.2965339764676553     
  0.18915210727055137     
  -2.0090480454299704     
   6.0636518344477395     
  -4.2951153356631258     
  0.17747966750443195     
  -1.9939157575415791     
   6.0421795855131890     
  -4.2937842381568423     
  0.16605093087731490     
  -1.9788371421347388     
   6.0207137777773587     
  -4.2925388561752627     
  0.15486012869105878     
  -1.9638121836384570     
   5.9992539871238959     
  -4.2913774052100795     
  0.14390153648795576     
  -1.9488408675309683     
   5.9777997982516542     
  -4.2902981436864200     
  0.13316957263871376     
  -1.9339231803179626     
   5.9563508044627094     
  -4.2892993718916301     
  0.12265894945153721     
  -1.9190591095113341     
   5.9349066074585535     
  -4.2883794297707434     
  0.11236430378618563     
  -1.9042486436084318     
   5.9134668171403959     
  -4.2875366974923468     
  0.10228069433040322     
  -1.8894917720718043     
   5.8920310514159526     
  -4.2867695922848688     
   9.2403076909430754E-002
  -1.8747884853094181     
   5.8705989360122208     
  -4.2860765692080482     
   8.2726672661959030E-002
  -1.8601387746553408     
   5.8491701042912929     
  -4.2854561191630838     
   7.3246841606877597E-002
  -1.8455426323508755     
   5.8277441970737573     
  -4.2849067678510320     
   6.3959005549563075E-002
  -1.8310000515261307     
   5.8063208624658564     
  -4.2844270753094102     
   5.4858747143526849E-002
  -1.8165110261820188     
   5.7848997556908186     
  -4.2840156347058338     
   4.5941782303771064E-002
  -1.8020755511726683     
   5.7634805389257071     
  -4.2836710713385555     
   3.7203943070718247E-002
  -1.7876936221882382     
   5.7420628811429468     
  -4.2833920417655253     
   2.8641088997449746E-002
  -1.7733652357381249     
   5.7206464579545377     
  -4.2831772335980443     
   2.0249379263326244E-002
  -1.7590903891345520     
   5.6992309514624093     
  -4.2830253632535698     
   1.2024827055157051E-002
  -1.7448690804765283     
   5.6778160501116481     
  -4.2829351770506552     
   3.9638009573295073E-003
  -1.7307013086341714     
   5.6564014485476628     
  -4.2829054485434757     
  -3.9374775955281780E-003
  -1.7165870732333790     
   5.6349868474772409     
  -4.2829349796254421     
  -1.1682381260768877E-002
  -1.7025263746408454     
   5.6135719535344650     
  -4.2830225974848979     
  -1.9274637610245247E-002
  -1.6885192139494101     
   5.5921564791475857     
  -4.2831671572669752     
  -2.6717286790044974E-002
  -1.6745655929637313     
   5.5707401424121228     
  -4.2833675369179005     
  -3.4013989276360956E-002
  -1.6606655141862756     
   5.5493226669652351     
  -4.2836226418374732     
  -4.1167535746299437E-002
  -1.6468189808036164     
   5.5279037818647518     
  -4.2839313983555698     
  -4.8181470826947820E-002
  -1.6330259966730301     
   5.5064832214703960     
  -4.2842927593867719     
  -5.5058398227990475E-002
  -1.6192865663093874     
   5.4850607253284958     
  -4.2847056973734823     
  -6.1801707664078873E-002
  -1.6056006948723267     
   5.4636360380596098     
  -4.2851692101809622     
  -6.8413852784664025E-002
  -1.5919683881537074     
   5.4422089092489649     
  -4.2856823140768476     
  -7.4898073512842875E-002
  -1.5783896525653307     
   5.4207790933397026     
  -4.2862440496281939     
  -8.1256687102724615E-002
  -1.5648644951269270     
   5.3993463495286775     
  -4.2868534747814646     
  -8.7492766536014427E-002
  -1.5513929234543975     
   5.3779104416653984     
  -4.2875096705304845     
  -9.3608547607713144E-002
  -1.5379749457483081     
   5.3564711381524779     
  -4.2882117346375423     
  -9.9606904292139822E-002
  -1.5246105707826265     
   5.3350282118498349     
  -4.2889587864197338     
 -0.10548999305592699     
  -1.5112998078936979     
   5.3135814399803660     
  -4.2897499613676526     
 -0.11126054154324787     
  -1.4980426669694518     
   5.2921306040383742     
  -4.2905844154292270     
 -0.11692061172609854     
  -1.4848391584388365     
   5.2706754896997579     
  -4.2914613200171727     
 -0.12247276519108657     
  -1.4716892932614745     
   5.2492158867353256     
  -4.2923798657561063     
 -0.12791900736201772     
  -1.4585930829175313     
   5.2277515889251562     
  -4.2933392583113212     
 -0.13326174253976147     
  -1.4455505393977979     
   5.2062823939759273     
  -4.2943387213803694     
 -0.13850288990626361     
  -1.4325616751939740     
   5.1848081034398392     
  -4.2953774930546667     
 -0.14364476370794271     
  -1.4196265032891557     
   5.1633285226352470     
  -4.2964548287824762     
 -0.14868914239256281     
  -1.4067450371485151     
   5.1418434605699144     
  -4.2975699973504202     
 -0.15363827299302074     
  -1.3939172907101720     
   5.1203527298655436     
  -4.2987222843978676     
 -0.15849387636599827     
  -1.3811432783762527     
   5.0988561466833735     
  -4.2999109884706126     
 -0.16325793776532271     
  -1.3684230150041272     
   5.0773535306546869     
  -4.3011354230038528     
 -0.16793235090473504     
  -1.3557565158978275     
   5.0558447048080879     
  -4.3023949156356380     
 -0.17251877370298585     
  -1.3431437967996356     
   5.0343294955029023     
  -4.3036888064384105     
 -0.17701916732218259     
  -1.3305848738818433     
   5.0128077323613240     
  -4.3050164501933272     
 -0.18143500679554528     
  -1.3180797637386754     
   4.9912792482039796     
  -4.3063772127442936     
 -0.18576826019378997     
  -1.3056284833783744     
   4.9697438789853798     
  -4.3077704746957473     
 -0.19002024061318240     
  -1.2932310502154438     
   4.9482014637323886     
  -4.3091956265003457     
 -0.19419289374367624     
  -1.2808874820630427     
   4.9266518444831302     
  -4.3106520732034230     
 -0.19828745203395823     
  -1.2685977971255336     
   4.9050948662273868     
  -4.3121392290936784     
 -0.20230577157720905     
  -1.2563620139911749     
   4.8835303768487019     
  -4.3136565223805068     
 -0.20624900629746057     
  -1.2441801516249584     
   4.8619582270679302     
  -4.3152033899277384     
 -0.21011898070418147     
  -1.2320522293615850     
   4.8403782703874043     
  -4.3167792822830195     
 -0.21391675046497699     
  -1.2199782668985797     
   4.8187903630369169     
  -4.3183836579115074     
 -0.21764407186406950     
  -1.2079582842895382     
   4.7971943639210126     
  -4.3200159884504874     
 -0.22130198334559581     
  -1.1959923019375067     
   4.7755901345665723     
  -4.3216757533255796     
 -0.22489208514322936     
  -1.1840803405884877     
   4.7539775390733485     
  -4.3233624439641538     
 -0.22841548272127282     
  -1.1722224213250707     
   4.7323564440632255     
  -4.3250755600845636     
 -0.23187359919961065     
  -1.1604185655601884     
   4.7107267186328183     
  -4.3268146120785600     
 -0.23526755094333562     
  -1.1486687950309871     
   4.6890882343058449     
  -4.3285791187106355     
 -0.23859870031862027     
  -1.1369731317928193     
   4.6674408649866610     
  -4.3303686089630249     
 -0.24186806440686379     
  -1.1253315982133469     
   4.6457844869156384     
  -4.3321826194460762     
 -0.24507701326355569     
  -1.1137442169667580     
   4.6241189786244092     
  -4.3340206970455526     
 -0.24822648584174581     
  -1.1022110110280920     
   4.6024442208925720     
  -4.3358823956893664     
 -0.25131774945306701     
  -1.0907320036676738     
   4.5807600967063227     
  -4.3377672788102641     
 -0.25435183986842180     
  -1.0793072184456483     
   4.5590664912152743     
  -4.3396749176092770     
 -0.25732976855472006     
  -1.0679366792066225     
   4.5373632916940672     
  -4.3416048908734375     
 -0.26025272302803715     
  -1.0566204100744043     
   4.5156503875011440     
  -4.3435567862961477     
 -0.26312154551648098     
  -1.0453584354468397     
   4.4939276700406845     
  -4.3455301978875216     
 -0.26593742042804747     
  -1.0341507799907472     
   4.4721950327246143     
  -4.3475247285407317     
 -0.26870115085050816     
  -1.0229974686369443     
   4.4504523709353316     
  -4.3495399871721112     
 -0.27141386804672729     
  -1.0118985265753677     
   4.4286995819894459     
  -4.3515755911824616     
 -0.27407633806095155     
  -1.0008539792502815     
   4.4069365651021943     
  -4.3536311637179184     
 -0.27668964933279006     
 -0.98986385235557528     
   4.3851632213526797     
  -4.3557063360879145     
 -0.27925453011050005     
 -0.97892817183014591     
   4.3633794536498005     
  -4.3578007450637433     
 -0.28177204015814072     
 -0.96804696385336642     
   4.3415851666987288     
  -4.3599140353649286     
 -0.28424284890541840     
 -0.95722025484063489     
   4.3197802669684870     
  -4.3620458567317195     
 -0.28666800892356903     
 -0.94644807143900611     
   4.2979646626596617     
  -4.3641958667986467     
 -0.28904812190821305     
 -0.93573044052290111     
   4.2761382636733822     
  -4.3663637277129581     
 -0.29138422609894032     
 -0.92506738918989462     
   4.2543009815805783     
  -4.3685491094087006     
 -0.29367689292864474     
 -0.91445894475657818     
   4.2324527295917918     
  -4.3707516861056650     
 -0.29592711724558207     
 -0.90390513475449830     
   4.2105934225278157     
  -4.3729711394850064     
 -0.29813543457403591     
 -0.89340598692616646     
   4.1887229767909915     
  -4.3752071552443121     
 -0.30030281831737254     
 -0.88296152922114102     
   4.1668413103369275     
  -4.3774594263816926     
 -0.30242977192224541     
 -0.87257178979217853     
   4.1449483426467948     
  -4.3797276496711088     
 -0.30451723125076252     
 -0.86223679699145395     
   4.1230439947003541     
  -4.3820115289054904     
 -0.30656568559902908     
 -0.85195657936684732     
   4.1011281889492208     
  -4.3843107715474829     
 -0.30857602030450282     
 -0.84173116565829698     
   4.0792008492911034     
  -4.3866250916997664     
 -0.31054872320285648     
 -0.83156058479421591     
   4.0572619010440434     
  -4.3889542071237884     
 -0.31248460554121449     
 -0.82144486588797250     
   4.0353112709220715     
  -4.3912978416653470     
 -0.31438423506192198     
 -0.81138403823443161     
   4.0133488870093377     
  -4.3936557234283118     
 -0.31624821155355298     
 -0.80137813130655777     
   3.9913746787382292     
  -4.3960275850149628     
 -0.31807729360800574     
 -0.79142717475207647     
   3.9693885768638997     
  -4.3984131647170228     
 -0.31987188967307717     
 -0.78153119839019425     
   3.9473905134423823     
  -4.4008122038895712     
 -0.32163282016393757     
 -0.77169023220837563     
   3.9253804218075570     
  -4.4032244500408009     
 -0.32336043462021596     
 -0.76190430635917605     
   3.9033582365492037     
  -4.4056496533004523     
 -0.32505554706344225     
 -0.75217345115712930     
   3.8813238934911944     
  -4.4080875699034276     
 -0.32671848024827055     
 -0.74249769707568924     
   3.8592773296701721     
  -4.4105379585052900     
 -0.32835001031115840     
 -0.73287707474422359     
   3.8372184833149525     
  -4.4130005835826243     
 -0.32995046964882441     
 -0.72331161494505947     
   3.8151472938257331     
  -4.4154752121049903     
 -0.33152058923634081     
 -0.71380134861058020     
   3.7930637017541602     
  -4.4179616165242628     
 -0.33306067572337678     
 -0.70434630682037092     
   3.7709676487838686     
  -4.4204595715921879     
 -0.33457147081455574     
 -0.69494652079841313     
   3.7488590777108306     
  -4.4229688576232968     
 -0.33605323059501591     
 -0.68560202191032771     
   3.7267379324246397     
  -4.4254892568527602     
 -0.33750668785402393     
 -0.67631284166066363     
   3.7046041578899791     
  -4.4280205570116653     
 -0.33893207945502651     
 -0.66707901169023354     
   3.6824577001284307     
  -4.4305625476075772     
 -0.34033013012982510     
 -0.65790056377349349     
   3.6602985062004532     
  -4.4331150235835510     
 -0.34170104505876531     
 -0.64877752981596837     
   3.6381265241879404     
  -4.4356777814214920     
 -0.34304552495712692     
 -0.63970994185171892     
   3.6159417031772403     
  -4.4382506228586704     
 -0.34436378445041088     
 -0.63069783204085261     
   3.5937439932419881     
  -4.4408333512420484     
 -0.34565647986247355     
 -0.62174123266707559     
   3.5715333454267806     
  -4.4434257748410175     
 -0.34692382525881893     
 -0.61284017613528596     
   3.5493097117308516     
  -4.4460277035304578     
 -0.34816645069418362     
 -0.60399469496920688     
   3.5270730450922492     
  -4.4486389519106648     
 -0.34938457148729091     
 -0.59520482180905943     
   3.5048232993719801     
  -4.4512593361968191     
 -0.35057876541247562     
 -0.58647058940927410     
   3.4825604293391450     
  -4.4538886769374129     
 -0.35174931277329374     
 -0.57779203063624029     
   3.4602843906548437     
  -4.4565267967832121     
 -0.35289662237651137     
 -0.56916917846609261     
   3.4379951398592579     
  -4.4591735214510368     
 -0.35402116914538739     
 -0.56060206598253448     
   3.4156926343550813     
  -4.4618286802196270     
 -0.35512316200278238     
 -0.55209072637469736     
   3.3933768323946953     
  -4.4644921039346475     
 -0.35620317022423059     
 -0.54363519293503493     
   3.3710476930655808     
  -4.4671636277113294     
 -0.35726134084272115     
 -0.53523549905725243     
   3.3487051762768827     
  -4.4698430877676500     
 -0.35829825557601380     
 -0.52689167823426919     
   3.3263492427457528     
  -4.4725303246844703     
 -0.35931403335957296     
 -0.51860376405621567     
   3.3039798539842047     
  -4.4752251799346663     
 -0.36030923997146458     
 -0.51037179020846180     
   3.2815969722862826     
  -4.4779274992344522     
 -0.36128400278431505     
 -0.50219579046967866     
   3.2592005607150574     
  -4.4806371292553351     
 -0.36223885015821072     
 -0.49407579870993107     
   3.2367905830903405     
  -4.4833539206315214     
 -0.36317391789849879     
 -0.48601184888880145     
   3.2143670039762218     
  -4.4860777250157602     
 -0.36408970358961734     
 -0.47800397505354403     
   3.1919297886692015     
  -4.4888083977926829     
 -0.36498635006293734     
 -0.47005221133726877     
   3.1694789031861736     
  -4.4915457954181548     
 -0.36586433050081690     
 -0.46215659195715503     
   3.1470143142528864     
  -4.4942897778969106     
 -0.36672378068808559     
 -0.45431715121269356     
   3.1245359892925135     
  -4.4970402062520716     
 -0.36756516777539333     
 -0.44653392348395726     
   3.1020438964143580     
  -4.4997969450103863     
 -0.36838860728049244     
 -0.43880694322989949     
   3.0795380044029188     
  -4.5025598595649905     
 -0.36919456285665297     
 -0.43113624498667968     
   3.0570182827070411     
  -4.5053288187864151     
 -0.36998313986894826     
 -0.42352186336601588     
   3.0344847014292360     
  -4.5081036923354327     
 -0.37075478739191048     
 -0.41596383305356360     
   3.0119372313152954     
  -4.5108843532408720     
 -0.37150960642432757     
 -0.40846218880732055     
   2.9893758437439701     
  -4.5136706752890543     
 -0.37224803005121115     
 -0.40101696545605681     
   2.9668005107169617     
  -4.5164625355144388     
 -0.37297016229861618     
 -0.39362819789776998     
   2.9442112048488460     
  -4.5192598117316782     
 -0.37367639501360811     
 -0.38629592109816502     
   2.9216078993577819     
  -4.5220623846942800     
 -0.37436689787525257     
 -0.37902017008915784     
   2.8989905680549755     
  -4.5248701364283441     
 -0.37504192367182854     
 -0.37180097996740297     
   2.8763591853367645     
  -4.5276829508558833     
 -0.37570179022932937     
 -0.36463838589284453     
   2.8537137261739187     
  -4.5305007142826028     
 -0.37634661299933664     
 -0.35753242308728966     
   2.8310541661035113     
  -4.5333233138800981     
 -0.37697677672313384     
 -0.35048312683300492     
   2.8083804812195479     
  -4.5361506397055216     
 -0.37759235502362837     
 -0.34349053247133460     
   2.7856926481643631     
  -4.5389825823681988     
 -0.37819373249439986     
 -0.33655467540134071     
   2.7629906441200385     
  -4.5418190353619066     
 -0.37878098012686057     
 -0.32967559107846428     
   2.7402744467998508     
  -4.5446598927128585     
 -0.37935447393345456     
 -0.32285331501320791     
   2.7175440344399009     
  -4.5475050512673594     
 -0.37991426359748293     
 -0.31608788276983879     
   2.6947993857911210     
  -4.5503544082443401     
 -0.38046073829943439     
 -0.30937932996511169     
   2.6720404801110567     
  -4.5532078637815863     
 -0.38099392594785020     
 -0.30272769226701263     
   2.6492672971560367     
  -4.5560653182261950     
 -0.38151421284623160     
 -0.29613300539352116     
   2.6264798171734154     
  -4.5589266748225414     
 -0.38202162295490011     
 -0.28959530511139298     
   2.6036780208938719     
  -4.5617918369947033     
 -0.38251653104515987     
 -0.28311462723496045     
   2.5808618895239417     
  -4.5646607109775417     
 -0.38299895616330742     
 -0.27669100762495275     
   2.5580314047386254     
  -4.5675332031487672     
 -0.38346926340989390     
 -0.27032448218733324     
   2.5351865486741931     
  -4.5704092226243409     
 -0.38392747812387107     
 -0.26401508687215586     
   2.5123273039208560     
  -4.5732886787102700     
 -0.38437393740276815     
 -0.25776285767243856     
   2.4894536535159788     
  -4.5761714832407909     
 -0.38480868170819527     
 -0.25156783062305438     
   2.4665655809369924     
  -4.5790575483536022     
 -0.38523202623911001     
 -0.24543004179963965     
   2.4436630700947326     
  -4.5819467885503959     
 -0.38564401500734924     
 -0.23934952731751885     
   2.4207461053266988     
  -4.5848391186629511     
 -0.38604495456296672     
 -0.23332632333064629     
   2.3978146713904867     
  -4.5877344558221731     
 -0.38643488450985858     
 -0.22736046603056390     
   2.3748687534572905     
  -4.5906327174559971     
 -0.38681408616590690     
 -0.22145199164537499     
   2.3519083371058955     
  -4.5935338231022413     
 -0.38718265957174697     
 -0.21560093643873382     
   2.3289334083155180     
  -4.5964376930490296     
 -0.38754075816615158     
 -0.20980733670885079     
   2.3059439534610564     
  -4.5993442487352754     
 -0.38788861941921599     
 -0.20407122878751255     
   2.2829399593057667     
  -4.6022534133809199     
 -0.38822628607445775     
 -0.19839264903911735     
   2.2599214129959977     
  -4.6051651105264781     
 -0.38855403864196109     
 -0.19277163385972512     
   2.2368883020551409     
  -4.6080792658162926     
 -0.38887189915612008     
 -0.18720821967612192     
   2.2138406143779501     
  -4.6109958050599635     
 -0.38918014968506159     
 -0.18170244294489862     
   2.1907783382248440     
  -4.6139146561826019     
 -0.38947880755645581     
 -0.17625434015154390     
   2.1677014622162889     
  -4.6168357472392749     
 -0.38976814162428874     
 -0.17086394780955075     
   2.1446099753274375     
  -4.6197590083014575     
 -0.39004817498033073     
 -0.16553130245953665     
   2.1215038668826489     
  -4.6226843696138094     
 -0.39031916550139323     
 -0.16025644066837719     
   2.0983831265502269     
  -4.6256117633550700     
 -0.39058113505924463     
 -0.15503939902835270     
   2.0752477443371689     
  -4.6285411218680146     
 -0.39083433393863609     
 -0.14988021415630803     
   2.0520977105840679     
  -4.6314723793725543     
 -0.39107878071299657     
 -0.14477892269282477     
   2.0289330159600660     
  -4.6344054702279021     
 -0.39131472470891049     
 -0.13973556130140621     
   2.0057536514578387     
  -4.6373403306632186     
 -0.39154217568010613     
 -0.13475016666767464     
   1.9825596083887282     
  -4.6402768969808195     
 -0.39176137847674875     
 -0.12982277549858059     
   1.9593508783779783     
  -4.6432151073193948     
 -0.39197234637676975     
 -0.12495342452162420     
   1.9361274533598862     
  -4.6461548999172209     
 -0.39217530928238048     
 -0.12014215048408827     
   1.9128893255732515     
  -4.6490962147368382     
 -0.39237028454851758     
 -0.11538899015228284     
   1.8896364875567315     
  -4.6520389918709526     
 -0.39255749592249373     
 -0.11069398031080117     
   1.8663689321443286     
  -4.6549831730903710     
 -0.39273695572158634     
 -0.10605715776178699     
   1.8430866524609564     
  -4.6579287002582834     
 -0.39290888479462666     
 -0.10147855932421264     
   1.8197896419180757     
  -4.6608755168942428     
 -0.39307329596399909     
  -9.6958221833168184E-002
   1.7964778942093045     
  -4.6638235666139725     
 -0.39323038786013015     
  -9.2496182139161165E-002
   1.7731514033064628     
  -4.6667727945229238     
 -0.39338021994269340     
  -8.8092477107426806E-002
   1.7498101634547247     
  -4.6697231461724940     
 -0.39352289677426966     
  -8.3747143617248734E-002
   1.7264541691695472     
  -4.6726745678983015     
 -0.39365858119771729     
  -7.9460218561289653E-002
   1.7030834152316587     
  -4.6756270072572841     
 -0.39378729527718348     
  -7.5231738844932255E-002
   1.6796978966835854     
  -4.6785804119718630     
 -0.39390923211960199     
  -7.1061741385629956E-002
   1.6562976088256243     
  -4.6815347312127598     
 -0.39402440565411623     
  -6.6950263112267219E-002
   1.6328825472119539     
  -4.6844899142551659     
 -0.39413300308233928     
  -6.2897340964529688E-002
   1.6094527076468708     
  -4.6874459117782834     
 -0.39423503708152707     
  -5.8903011892283488E-002
   1.5860080861810335     
  -4.6904026745563945     
 -0.39433069198314413     
  -5.4967312854964027E-002
   1.5625486791077774     
  -4.6933601547462684     
 -0.39441997643025117     
  -5.1090280820973791E-002
   1.5390744829594876     
  -4.6963183045694947     
 -0.39450307144815738     
  -4.7271952767089204E-002
   1.5155854945040508     
  -4.6992770776053563     
 -0.39457998485445045     
  -4.3512365677876287E-002
   1.4920817107413076     
  -4.7022364274917647     
 -0.39465089263127373     
  -3.9811556545115118E-002
   1.4685631288996124     
  -4.7051963091864994     
 -0.39471580142603968     
  -3.6169562367232816E-002
   1.4450297464324027     
  -4.7081566776971950     
 -0.39477488226983004     
  -3.2586420148745028E-002
   1.4214815610148746     
  -4.7111174893142183     
 -0.39482814193164883     
  -2.9062166899705692E-002
   1.3979185705406416     
  -4.7140787003787059     
 -0.39487574642126111     
  -2.5596839635165066E-002
   1.3743407731185033     
  -4.7170402684768646     
 -0.39491770189971276     
  -2.2190475374635803E-002
   1.3507481670692079     
  -4.7200021512411130     
 -0.39495416691091867     
  -1.8843111141566969E-002
   1.3271407509223732     
  -4.7229643074929450     
 -0.39498516188655386     
  -1.5554783962825947E-002
   1.3035185234131226     
  -4.7259266962070940     
 -0.39501078349460661     
  -1.2325530868187995E-002
   1.2798814834798971     
  -4.7288892770833035     
 -0.39503126501000607     
  -9.1553888898334660E-003
   1.2562296302582610     
  -4.7318520115708784     
 -0.39504590560809083     
  -6.0443950618524721E-003
   1.2325629630896771     
  -4.7348148558629397     
 -0.39505789448161166     
  -2.9925864197569542E-003
   1.2088814814748401     
  -4.7377777900715516     
 -0.39505549670693929     
   0.0000000000000000     
   1.1851851852339197     
  -4.7407407062968536     
 -0.39505549670693929     


==> anc/WILS3HQG1/LG1qPS30010.dat <==
# LG1qPS30010
-432.554799437492354733046509668
-432.626319669817472515850224007
-432.630378729842344594752717748
-432.634658291603993425820201991
-432.639169651515054521168619892
-432.643924637921294962395018027
-432.648935632947993441857813917
-432.654215595021829642425013178
-432.65977808207294172220998396
-432.665637275420378921390839168
-432.671808004342601855943155932
-432.678305771332957608498446709
-432.685146778038171716708508142
-432.69234795187584579629603697
-432.699926973324718785546552306
-432.707902303879032401907974802
-432.71629321465572788927247884
-432.725119815640381838391966746
-432.734403085554753932710527024
-432.744164902325558892802327582
-432.754428074130578503237416928
-432.765216370994487117784882901
-432.776554556902765057623355103
-432.788468422397808362416601591
-432.800984817616799881292071883
-432.814131685726075112375820869
-432.827938096701585905210079859
-432.842434281399625515775488355
-432.857651665856218947297570697
-432.87362290574749244599196659
-432.890381920936904909105258672
-432.907963930028441301523611714
-432.92640548483772350048729421
-432.945744504685476851814251492
-432.966020310409890680856797847
-432.987273657986117574836054064
-433.009546771632458867314047094
-433.032883376273671674984166547
-433.057328729222295069264701227
-433.082929650928918139757719889
-433.109734554641888922403598028
-433.137793474806077802029467211
-433.167158094018948487303337858
-433.197881768350339197567301579
-433.23001955081999993378635243
-433.263628212814050305590530997
-433.298766263208095594185024362
-433.335493964950742797663040677
-433.3738733488466659412515636
-433.413968224263149151773662166
-433.455844186468149825944684447
-433.4995686202913293025898767
-433.545210699782143947089491274
-433.592841383520915823792553015
-433.642533405219739160913807024
-433.694361259230044472343475175
-433.748401180552540230343369438
-433.804731118922969705433689058
-433.863430706523526321721444697
-433.924581218844710994757335907
-433.988265528195710548186415318
-434.054568049332819576589023106
-434.123574676644777965977267611
-434.195372712300873699552420031
-434.270050784731943321328287562
-434.347698756775619066307340747
-434.428407622774894898120306744
-434.512269393872822922873910459
-434.599376970695344648047664916
-434.6898240025582652042223165
-434.783704732272458584049525483
-434.88111382555271106965084793
-434.982146183959215661270008114
-435.086896740215540054952862069
-435.195460234651676533565275156
-435.307930971414152898263079841
-435.424402552965565553230937744
-435.544967591261511166787750912
-435.669717393841735960534796337
-435.798741622902130982857485842
-435.932127925222433025147915501
-436.069961530608282840851957776
-436.212324816262431000318333553
-436.35929683422476026975941926
-436.510952798710367908169135022
-436.667363529824691427400379092
-436.828594849739495854420893102
-436.994706926967796419417500252
-437.165753563873125892365811728
-437.341781421981884601542102172
-437.52282917902892033542031479
-437.708926610947141675322955583
-437.900093591202015256036645315
-438.096338998960239763741872232
-438.297659526556464599585411299
-438.504038375568955515833667188
-438.715443829519358057515380566
-438.931827689756176081644542829
-439.153123559447318752369881974
-439.37924495877295023636806719
-439.610083252352348580431774621
-439.845505367631281006272338484
-442.095359311456354384145353508
-443.473425451571355386678120068
-444.408679835699276913986023354
-445.063471664706248529096375386
-445.519471033878161264019292173
-445.824431435485946839850487441
-446.009066376608995645331537232
-446.094485626276807935416328392
-446.095928836356128312268894128
-446.024823293223800211635671898
-445.890000661854777691323995515
-445.698457230819636076258322083
-445.455850540597005200884219928
-445.16683593658920778439553058
-444.835301786297892662004123611
-444.464538252166947787268270197
-444.057361168650381931211860231
-443.616204783865318121223597423
-443.143192411561007293889843296
-442.640191093114703429569048954
-442.108854476335040380523577218
-441.550656871136240966477509392
-440.966920602714753495169656693
-440.358838206339625928643815967
-439.727490604755459825986460824
-439.073862122708586712002621604
-438.39885298645609648219020866
-437.70328980501238329305155632
-436.98793441800691850270649156
-436.253491411225595329841442757
-435.500614537463812980405598869
-434.72991223180775221043979916
-433.941952373021773469041813697
-433.13726641357643188290575168
-432.316352977981310779783187333
-431.479681011002935354063056228
-430.627692542946578327676704927
-429.760805127634806542386333778
-428.879413999400262643896949881
-427.983893987849472039201757367
-427.074601222983128441144360422
-426.151874658193980827506936672
-425.216037434486371923060072299
-424.267398105799538119760110226
-423.306251742434323101542861861
-422.332880927172454196812637802
-421.347556656653271640849825197
-420.350539158866105577039465422
-419.342078636172050193348064229
-418.322415942041925681699916232
-417.291783198651354084284389051
-416.25040436157938625108827741
-415.198495737089633112924751581
-414.136266456812308159749614011
-413.063918914075391547744135561
-411.981649165639516338418818151
-410.889647302162693075530261181
-409.788097790348053388226487777
-408.677179789402377315395546884
-407.557067444148519122668491492
-406.427930156885264502584633971
-405.289932839868816246303691038
-404.143236150096923338459659622
-402.987996707906156992701645363
-401.82436730074202412160001495
-400.652497073327950985889112699
-399.472531705340485841097574902
-398.284613577592483495209657995
-397.088881927631930004300110293
-395.885472995580045484025381404
-394.674520160957157810254314393
-393.456154071177520407046223262
-392.230502762333840860375455333
-390.997691772837998657565757554
-389.757844250435565777401655478
-388.511081053067695939640427944
-387.257520844014184925373654675
-385.997280181715558295912189991
-384.730473604639503144669295971
-383.457213711527465168842954281
-382.177611237330461827796966307
-380.891775125118834214844306186
-379.599812594228524430764450524
-378.301829204886299948636180992
-376.997928919537954749292501543
-375.688214161086723709946156323
-374.372785868233795813737191627
-373.051743548098764039007290756
-371.725185326284980971660252829
-370.393207994542988076779760738
-369.055907056174353591859478863
-367.71337676930829987224793696
-366.365710188174345559578676133
-365.012999202485759087122417671
-363.655334575040852918195336182
-362.29280597764198408724992628
-360.925502025425513351488796733
-359.553510309689864944982032619
-358.176917429303178504287315154
-356.795809020766815237551521786
-355.410269787006136532288404042
-354.020383524955482918973933772
-352.62623315200011555615441146
-351.227900731334014757401675378
-349.825467496288836507124113547
-348.419013873685986527025470371
-347.008619506260662313168354248
-345.594363274203818471166016277
-344.176323315865313022203977331
-342.754577047658976954853700774
-341.329201183208002272431435012
-339.900271751766852423010322541
-338.46786411595385165469860479
-337.032052988826695835555075137
-335.592912450331336817916458645
-334.150515963153016513155484008
-332.704936387996657205299338549
-331.256245998322343664283569636
-329.804516494560253320664968252
-328.349819017828096684295973651
-326.892224163172915385036101595
-325.431801992357944200324495501
-323.968622046214171150391177573
-322.502753356575221511188131297
-321.034264457813243095679599736
-319.563223397992577388201650047
-318.089697749657160384048437971
-316.61375462026680486039121787
-315.135460662296769109291918639
-313.654882083014312954003854295
-312.172084653945277413440358802
-310.687133720043097139692420065
-309.200094208572062373026699423
-307.711030637716087447246593609
-306.220007124923713798241080312
-304.727087394999575084020180914
-303.232334787952078650234355914
-301.735812266606609526539499498
-300.237582423993138883305298007
-298.737707490516716985502625157
-297.236249340918949817237959981
-295.733269501038197471041911741
-294.228829154375889937519114386
-292.722989148476031006362260732
-291.215810001124652582747630634
-289.707351906375688883117112978
-288.197674740409461811631983967
-286.686838067229704500138364921
-285.174901144204798739985068451
-283.661922927458663112174374736
-282.147962077116501347428978979
-280.633076962410404176643935445
-279.117325666649592061277175158
-277.600765992059890155844454269
-276.083455464496840118579042928
-274.565451338036675451370755597
-273.046810599449217446178511737
-271.527589972556587100088299415
-270.007845922481474119106519209
-268.487634659788556970142776494
-266.967012144522527492830125275
-265.446034090146039500643760775
-263.924755967380772757036285697
-262.403233007954681398595958687
-260.881520208258379002717193259
-259.359672332913500787586012006
-257.837743918255776628507571312
-256.315789275735446432304890595
-254.793862495237551699857124597
-253.272017448324543607741443609
-251.750307791403558447296478859
-250.228786968820625578395547755
-248.707508215883991001541473399
-247.186524561818661051254275888
-245.665888832654195401154545189
-244.145653654047706390485383816
-242.625871454043952485183511713
-241.106594465774347333922711443
-239.587874730096642238072197466
-238.069764098176978798420639718
-236.552314234015949911517475065
-235.035576616920251051430005643
-233.519602543921449781260380429
-232.004443132143349591035302653
-230.490149321119374357861596617
-228.976771875061351878696201532
-227.464361385081028948477400288
-225.952968271365606263822196502
-224.442642785308538946239896992
-222.933435011596807623956523114
-221.425394870255825716774799342
-219.918572118653110766171151611
-218.41301635346181127860313264
-216.908777012585145542428342937
-215.405903377042775179525418216
-213.904444572820103746054852318
-212.404449572681459449840718298
-210.905967197948090954136056592
-209.409046120241876240970369688
-207.913734863195616566032849861
-206.420081804130760607418985555
-204.928135175703377950884443868
-203.437943067519176024752583728
-201.949553427718330460377431479
-200.463014064530875572869811506
-198.978372647803379197091296615
-197.495676710497604442710433199
-196.014973650161840017883121829
-194.536310730375560583758399407
-193.059735082168059112756339016
-191.585293705411674404924515581
-190.113033470190218742373303414
-188.643001118143193106690672651
-187.175243263786360424313453574
-185.709806395809230917097486502
-184.24673687834999779779073967
-182.786080952248446241724777095
-181.327884736277343766655666763
-179.872194228352805843019010893
-178.419055306724116718446982322
-176.968513731143472055539681766
-175.520615144016097033643901352
-174.075405071531181037533557105
-172.632928924774057932847876153
-171.193232000820049195011179282
-169.756359483810375800832561425
-168.322356446010533796353130303
-166.891267848851517807621643088
-165.463138543954266450320697695
-164.038013274137693607430695939
-162.615936674410659869791590458
-161.196953272948229061353542246
-159.781107492052545688393510865
-158.368443649098660349738092633
-156.959005957465621613203626892
-155.552838527453144592562258382
-154.149985367184158440259362833
-152.750490383493527195091948776
-151.354397382803230882698704456
-149.961750071984286451925867358
-148.572592059205681034146899823
-147.186966854770583127954806076
-145.804917871940090631126759774
-144.426488427744768158468527809
-143.051721743784219791430479824
-141.680660947014937296848744073
-140.31334907052665792164624534
-138.949829054307460111901793469
-137.590143745997819912654703755
-136.234335901633845373669291813
-134.882448186379901010825981732
-133.534523175250829247791446381
-132.190603353823970783159216943
-130.850731118941180989701426586
-129.514948779401034750116670585
-128.183298556641407563334038509
-126.855822585412616312800291949
-125.532562914441298769157046453
-124.213561507085206700374264106
-122.898860241979083378952437368
-121.58850091367179230458052473
-120.282525233254860098111567021
-118.980974828982592765489071933
-117.683891246883920875040460116
-116.391315951366125635179873792
-115.103290325810594398972751935
-113.819855673160750754256339401
-112.541053216502301080233467455
-111.266924099635936260909532763
-109.997509387642624139767138247
-108.732850067441625276102789243
-107.472987048341361619006283873
-106.217961162583264847651092135
-104.96781316587872833406918618
-103.722583737939283964670539359
-102.482313483000122407274991063
-101.247042930337072829263786264
-100.01681253477715555761084448
-98.7916626772028187210677187555
-97.5716336650499675267638569134
-96.3567657327998924961199545184
-95.147099042465200716491594945
-93.9426736840698519536554535401
-92.7435296761233993144691978984
-91.5497069660895320471805836307
-90.3612454308490160173845746432
-89.1781848771571253990329157322
-88.0005650420956571707398359655
-86.8284255935196181064982109649
-85.6618061304986720954650277287
-84.5007461837534338163789830383
-83.3452852160866930271637314749
-82.1954626228096520081150662616
-81.0513177321632570165753045736
-79.9128898057347029710069013673
-78.7802180388691889817694795543
-77.6533415610770007835945419212
-76.5322994364359945996882768602
-75.4171306639895554785557371824
-74.3078741781401016910412935178
-73.2045688490382053557629872809
-72.1072534829673980751538596563
-71.0159668227247290108114270908
-69.9307475479971415049244569114
-68.8516342757337330633477270691
-67.7786655605139622546097149555
-66.7118798949118648469690064971
-65.6513157098563403018103519899
-64.5970113749875685654414796808
-63.5490051990096159519900652552
-62.5073354300392877869012558281
-61.4720402559512843828153195523
-60.4431578047197158466979600172
-59.4207261447560301683577273207
-58.4047832852434080152897745107
-57.3953671764676766565252061711
-56.3925157101447944582503693182
-55.3962667197449564358176665939
-54.4066579808133704098423964938
-53.4237272112877523978283306736
-52.4475120718125889766633153218
-51.4780501660502134748652350643
-50.5153790409887419961428420598
-49.559536187246914437183943548
-48.6105590393758848421276033657
-47.6684849761580046334628951601
-46.7333513209026414736826848075
-45.8051953417390757434776442885
-44.8840542519065158701659403395
-43.9699652100412730040121613011
-43.0629653204611348197006788182
-42.1630916334469775151103452095
-41.2703811455216543893163479575
-40.3848707997261987060585885849
-39.5065974858933778874114823563
-38.6355980409186354347245922973
-37.7719092490284563397433738064
-36.9155678420461911278399425639
-36.0666104996553730671694127186
-35.2250738496605624820107401608
-34.3909944682457515252531782865
-33.5644088802303621936594702072
-32.7453535593228698098916095484
-31.9338649283720836470488064329
-31.1299793596161158343719334752
-30.3337331749290691565530522992
-29.5451626460654738434983943526
-28.7643039949025029421808543035
-27.9911933936799953671426208915
-27.2258669652383152410353067141
-26.4683607832540756610852661715
-25.7187108724737545613230858372
-24.9769532089452298836016527673
-24.243123720247260822635528336
-23.5172582857169414713198069089
-22.7993927366751527622287464745
-22.0895628566500381792578947573
-21.387804381598528299667871082
-20.6941530001259388211279301395
-20.0086443537036663305621768542
-19.3313140368850056814946556168
-18.6621975975191124639997925031
-18.0013305369631336761244471778
-17.3487483102925293375939630805
-16.7044863265096074255880133009
-16.0685799487502941582176262227
-15.4410644944891613039013078095
-14.8219752357427318539781846318
-14.2113473992710850614657578271
-13.6092161667777815207289228922
-13.0156166751081286408385708725
-12.4305840164458065494289032498
-11.8541532385078741537823966409
-11.2863593447381747815531569732
-10.7272372944991605248593139812
-10.1768220032621541183122448196
-9.63514834279606689378682933231
-9.10225114135459107225752895299
-8.57816518386188437571752044258
-8.06292521209676466995277864791
-7.55656592487543208165289076761
-7.05912197823273577090105738753
-6.57062798560200228239524148831
-6.09111851799344214571123794304
-5.6206281041711511464293843311
-5.15919123082872244591484798932
-4.70684234276348548787426962897
-4.26361584304938739441856414406
-3.82954609320853232315453905386
-3.40466741338139402972042069201
-2.98901408249571665708812004185
-2.58262033843411855379582599748
-2.18552037820041370796789474727
-1.7977483580846651724464805565
-1.41933839382698464852420788209
-1.05032456078009219155446514949
-0.690740894070649801052374356289
-0.340621388759382460713601718935
0


==> anc/WILS3HQG1/LG1qPS30011.dat <==
# LG1qPS30011
-5.04168172139066551312629621796
-5.04157878490875293743214321845
-5.0415704072525433220487345931
-5.041561347736506933999097956
-5.04155155085920652445661557363
-5.04154095660083267266065089519
-5.04152950005525462780221088077
-5.04151711103209122287351870714
-5.0415037136263566981710940696
-5.0414892257530364832380895403
-5.04147355864373182002086320447
-5.04145661630227821684841392518
-5.04143829491598964011507812267
-5.04141848221890649399641184416
-5.04139705680312909172286918453
-5.04137388737399762505771479541
-5.04134883194453257628257609964
-5.04132173696417390496860048648
-5.04129243637645081264972459338
-5.04126075059977387585309715265
-5.04122648542506505945300132806
-5.04118943082342556115134145785
-5.04114935965648332248411062065
-5.04110602628145782383502970133
-5.04105916504232561157587151433
-5.04100848863776170898174349348
-5.04095368635576510816938220865
-5.04089442216404601103918953848
-5.04083033264435304625947624777
-5.04076102475794454324136935286
-5.04068607342835280255474297959
-5.04060501892644733452181577575
-5.04051736404156482470537037713
-5.04042257102113206722748045817
-5.04032005825975452765764464065
-5.04020919671716804071400254184
-5.04008930604274407141089653309
-5.03995965038238872789608366301
-5.03981943384167008484536327207
-5.03966779557683406307074740005
-5.03950380448301165326170248969
-5.03932645344636393796344138002
-5.0391346531241390389175543222
-5.03892722521360816895788780148
-5.03870289516758612364016967745
-5.03846028431070273611537832667
-5.03819790130675200874051175099
-5.0379141329232786593122021181
-5.03760723403503918137355317997
-5.03727531680306517875879163857
-5.03691633896072688600791945382
-5.03652809113240759985997964115
-5.03610818310411510207244726829
-5.03565402895853034238831932878
-5.03516283097957905686504494854
-5.03463156222355675000760030356
-5.03405694764508506676598322833
-5.03343544365666648190906049036
-5.03276321599026742213798756893
-5.03203611571812444379968821347
-5.03124965327775449264485893842
-5.03039897033287214774937791473
-5.02947880928748009454844160811
-5.02848348025470167846105819384
-5.02740682526485520461576862408
-5.02624217947870807229730302145
-5.02498232915166400191711979629
-5.02361946607268664870552399522
-5.02214513817789413162668605677
-5.02055019601280518851556018123
-5.01882473468899917428622607152
-5.01695803095027516289134228406
-5.01493847493005129173385535047
-5.01275349614550987017407144628
-5.01038948323462608009846334407
-5.0078316968994609828466265956
-5.00506417547267856152556464284
-5.00206963247386998461853614915
-4.99882934546762741825629699013
-4.99532303547607925016522388158
-4.99152873613443771239921984407
-4.98742265170866390387362057034
-4.98297900301925790546989651283
-4.97816986023405864440656665279
-4.97296496140541128071085118886
-4.96733151553275322436516148945
-4.96123398883021733869220403802
-4.95463387276990590387084341442
-4.94748943235473682498030523206
-4.93975543294993691463368878913
-4.93138284386915467044955483196
-4.92231851676967532612890868819
-4.91250483676135101612510239686
-4.90187934397576893240954101065
-4.89037432317622629204322464312
-4.8779163588158653686578669215
-4.86442585277175529139363794402
-4.84981650179808150087550375123
-4.83399473155367888496876408758
-4.81685908387025302007726906595
-4.79829955374080259743590777093
-4.77819687232685105917870149453
-4.50847635403323665707697487479
-4.23530112569288511341337625919
-3.95994629362991557655841215913
-3.68322406435023941251143907285
-3.40571525179613789442477543125
-3.12786244377343934671389803831
-2.85001683636366503549535379691
-2.57246503584560186742324486511
-2.29544578584158204262001494676
-2.01916108124443629661316357224
-1.74378391202227402725345756898
-1.46946386442904095879255186938
-1.19633129678616610964295071924
-0.924500531269067216312165648036
-0.654072345261323043288054461602
-0.385135951033576546114479459195
-0.117770593249306496848257834206
0.147953144516932150968390968492
0.411972258577487596259486989714
0.674230421003833903755512620054
0.934677216508161389037176838777
1.19326749294843688943652687055
1.44996080436798794848687623484
1.70472093012311175924371887104
1.95751545712477272879785804549
2.20831541485232346003821368843
2.45709495481597384269353862427
2.70383106771037967535479115411
2.94850333272828412948840114803
3.19109369447307386048501582609
3.43158626368276051776452849811
3.66996713859996078477281350107
3.90622424432637712931251829159
4.14034718791136879310245267333
4.37232712726174846819706211832
4.60215665223880173047201925369
4.82982967654023427172480292526
5.0553413391583241426232986129
5.27868791436809632012285076035
5.49986672933647904213775388196
5.71887608855964280844617209379
5.93571520443467548049668585678
6.15038413335632783699285182119
6.36288371680214255269727763203
6.57321552693179009355944197824
6.78138181628046432232947621879
6.98738547117304669149670202137
7.19122996852651375921125985911
7.39291933574363893178615267192
7.59245811343217769143425615246
7.7898513207110563304011496248
7.98510442288913761045443587662
8.17822330132336050285182602576
8.36921422528182456346935904314
8.55808382565403501425442971575
8.74483907036531721534703227713
8.9294872413655841340451362894
9.11203591307439943424999211744
9.29249293217479552512365751061
9.47086639865773008173880991526
9.64716464802752571803994086301
9.82139623458624797746673669122
9.99356991572183424796028032636
10.1636946371309756803526179315
10.3317795189133499890692565334
10.4978338424788701695968842633
10.6618670382142097156715267191
10.8238886738590389930853537844
10.9839084435462041783636006893
11.141936157463538559958858104
11.2979817320981504716459841685
11.4520551810269131902822209705
11.6041666062195168520185735438
11.7543261898228548816673194725
11.9025441863977290092619947485
12.0488309155808867672496304414
12.1931967551472704818975222897
12.3356521344490724548388480154
12.4762075282097709476748122348
12.6148734506527780009457469444
12.7516604499456740597753404118
12.8865791029422457578841761775
13.0196400102056909627548569445
13.1508537912974173662108570442
13.2802310803168447955768541925
13.4077825216785336039183518307
13.5335187661138079343791823207
13.6574504668848287471033025047
13.7795882761998021521155171854
13.8999428418186882642017521355
14.0185248038394085399312566949
14.135344791655139063827657052
14.2504134210738268852487997754
14.3637412915915793403225071452
14.4753389838120551290473080629
14.5852170570044333208710652154
14.6933860467929547797405523673
14.7998564629714218818309679322
14.9046387874364088173462535754
15.0077434722332780311998384776
15.1091809377094201279559875313
15.2089615707694363720130558648
15.3070957232272661604822558764
15.4035937102505278281803966699
15.4984658088925910547804090046
15.5917222567081340839880915633
15.6833732504481599495284161889
15.7734289448306538711993366544
15.861899451383259803881888518
15.9487948373545385958463973187
16.0341251246905440830906405726
16.1179002890736174022738655541
16.2001302590204544843780313594
16.2808249150366476867207865604
16.3599940888250403821265813798
16.437647562545363561644996312
16.5137950681227465959275564787
16.5884462866028106818125321248
16.6616108475511635858056612357
16.7332983284952184677261270426
16.8035182544063581824652782435
16.8722800972205598481174980855
16.9395932753956829449168541086
17.0054671535037080610290913975
17.0699110418562928987600906128
17.1329341961620875508776434976
17.1945458172143225877939145162
17.2547550506072513833585914926
17.313570986480092556842342699
17.3710026592871796150642361747
17.4270590475930830230219042506
17.4817490738915251839302292587
17.5350816044469613297872633047
17.5870654491577492611313419901
17.6377093614398783700133484678
17.687022038130273565304477578
17.7350121194087327182301252782
17.7816881887375971749519129885
17.8270587728182938516439420827
17.8711323415639245388606080216
17.9139173080871133930342179442
17.9554220287023572749564589084
17.9956548029421556940627032633
18.0346238735862277142558219775
18.0723374267031523482258790857
18.1088035917037967847328599509
18.1440304414059233250239227816
18.1780259921093912145251553212
18.2107982036813937047042056896
18.2423549796511937242351659169
18.2727041673138435338221008236
18.3018535578423947326781986327
18.3298108864081250299749474156
18.356583832308327332189053441
18.3821800191012249734062893819
18.4066070147475943697141247075
18.4298723317586930496879610969
18.45198342735010693709377283
18.4729477036011459738276208631
18.4927725076194317034919438334
18.5114651317103343198435758155
18.5290328135509299489824483716
18.5454827363681616073872885823
18.5608220291208993860965040309
18.5750577666856069794571930713
18.5881969700453327286036865518
18.6002466064817539076332314794
18.6112135897700130656138201625
18.6211047803760948702828173139
18.6299269856565010987299752935
18.6376869600599902046744229219
18.6443914053311562783781897896
18.6500469707156302201391448695
18.6546602531666935871840199733
18.658237797553102861349947791
18.6607860968679288351555179287
18.6623115924382224399545122108
18.662820674135324654387202438
18.6623196805856441461937135351
18.660814899381732026909287185
18.6583125672934885477088497086
18.6548188704793417458307667589
18.6503399446972429741716332811
18.6448818755153289208760425838
18.6384506985221041596268699909
18.6310523995360024729820226629
18.6226929148141891681620291502
18.6133781312604703643969208065
18.6031138866321787801041187291
18.591905969745908893207142967
18.5797601206819774948508588247
18.5666820309874886112870369212
18.5526773438778845361031386892
18.5377516544368673002130716639
18.5219105098145773147547916101
18.505159409423918156558030023
18.4875038051349185311559779052
18.4689491014670243481139912499
18.4495006557792155811374326222
18.4291637784578441641125520715
18.4079437331020905967600118783
18.3858457367069382024954276969
18.362874959843565098679301286
18.3390365268370549077174806737
18.3143355159413280581973456101
18.2887769595111961999088374783
18.2623658441714427864401378961
18.2351071109828332650361727341
18.2070056556049585562901363934
18.1780663284558156064752445774
18.1482939348680287531323687998
18.1176932352416154598696334256
18.0862689451931996489054838043
18.0540257357015753891403121514
18.0209682332495230826537045087
17.9871010199617795324083433275
17.9524286337390623672400239579
17.9169555683880482452921968677
17.8806862737472030519966023564
17.8436251558083609513033514521
17.8057765768339476366217377496
17.7671448554697414580391792765
17.7277342668530642717170822429
17.6875490427162918624708108657
17.646593371485571627641249852
17.6048713983746328753232634923
17.5623872254735725783343771148
17.5191449118324967321102201942
17.4751484735398945847329298346
17.4304018837956199348549910553
17.3849090729783504222642307758
17.3386739287073922596861719077
17.2917002958986941661061117648
17.243991976814930353888177971
17.1955527311095082862246605959
17.1463862758643525493707164789
17.0964962856213115665346200469
17.0458863924070290074211389712
16.9945601857511166088421458873
16.9425212126974597064125404915
16.8897729778084810733218046675
16.836318943162182656933630925
16.7821625283417784841354473104
16.7273071104177253577012778411
16.6717560239219509733059525823
16.6155125608140717341370418655
16.5585799704393848101741622479
16.5009614594784108639406565524
16.4426601918877553245242305139
16.3836792888320471163277607829
16.324021828606704316458993823
16.2636908465512663016146063668
16.2026893349530215269916592929
16.1410202429406491298135080142
16.0786864763675810404419266384
16.0156908976847791849086274802
15.9520363258026096422516205126
15.8877255359414822444327138953
15.8227612594709100397786084091
15.7571461837366282443989237972
15.6908829518753967389236339702
15.6239741626170937864851996395
15.5564223700736914055475941387
15.4882300835146846782279468974
15.4193997671285281580809797847
15.3499338397696124042285452168
15.2798346746902924506456014753
15.2091045992574576556189507265
15.137745894653108797647718093
15.065760795558383416295044436
14.9931514898204441604638896039
14.9199201181016172173804476124
14.8460687735101386622989090534
14.7715995012118356941322791138
14.6965142980220371013536334895
14.6208151119769728234672065928
14.5445038418838860157453049201
14.4675823368490424594761213244
14.3900523957827813477282398628
14.3119157668807082682133737577
14.2331741470800854394889491865
14.1538291814904257614613208692
14.0738824627972458295582292512
13.9933355306378785331694110676
13.9121898709481879963845341069
13.830446915278968188926598176
13.7481080400807412850696034978
13.6651745659556025055026597049
13.5816477568746844466664503522
13.4975288193597354649816738953
13.4128189016272231941661234377
13.3275190926932853582203483395
13.241630421437755294848104674
13.1551538556253885837620093089
13.0680903008823094034125837256
12.9804405996255801986509833626
12.8922055299436753657240806368
12.8033858044255083349300435421
12.7139820689355209855067986032
12.6239949013321940318190353043
12.5334248101271760781480996534
12.4422722330820565816484484124
12.350537535739623038815281374
12.2582210098862442804183215818
12.1653228719418086850166873673
12.0718432612734171545177123806
11.9777822384287844685985499439
11.8831397832850376460350633284
11.7879157931083145392513609894
11.6921100805192582576699041166
11.5957223713591711558667771495
11.4987523024512338295874036879
11.4011994192508074035881126555
11.303063173378418682482457241
11.2043429200285744969492226526
11.1050379152470605217568323079
11.0051473130688473209041485872
10.9046701625081483398924064803
10.8036054043915465166436287451
10.7019518680244231152685792696
10.5997082676801787244936025525
10.4968731989009258849353045745
10.3934451345974485688719687771
10.2894224209352579616721654427
10.1848032729925179813949785155
10.0795857701744579587005856114
9.97376785136762291496279484372
9.86734730981592158224102668479
9.76032178769890479910399407066
9.65268877039102649667133408189
9.54444558037878841658819842675
9.43558937081062788392792936453
9.32611711865215259924243139841
9.21602561741683161072358336818
9.10531146943948788600240517871
8.9939710776568715793336222722
8.88200063685618572993175828494
8.76939612434864369121086779414
8.65615329002090953648580809231
8.54226764571255088539635568599
8.42773445386235104443845470074
8.31254871536040664750008372927
8.19670515653628847996202469498
8.08019821520606281755659315263
7.96302202569253731346484533969
7.84517040272356793066770642817
7.72663682410247633596000948008
7.60741441203238660860169043315
7.48749591296236787944654486287
7.36687367580739630642145112019
7.24553962837600680549790802749
7.12348525181871356162539378167
7.00070155288638734248852451567
6.87717903376024747247557391677
6.75290765918330942631145828707
6.62787682058624521900195658688
6.50207529685771950013204649282
6.37549121135921349955080604283
6.24811198472574388475513987183
6.11992428292501148992967716571
5.99091395996626739301242284294
5.86106599455395264444128768765
5.7303644198667095560199978133
5.59879224550562139098280943799
5.46633137049141388872798271117
5.33296248599239484682287069164
5.1986649662249034399005560539
5.0634167456754619382500485345
4.92719418043508062626299680852
4.78997189099359013177746992364
4.65172258329229783003672692212
4.51241684414605957360989127486
4.37202290628016783599719679883
4.23050637712825169326772305406
4.08782992412977441478525990219
3.94395290744665799479898570674
3.79883094864458669012015383975
3.65241542075330197060834966252
3.50465284094236107733210654751
3.35548414140439336585712771273
3.20484378630714381896901073683
3.05265869192766368174527197021
2.89884689189088138502840036187
2.74331586756811164075144211668
2.58596043156918745469869053055
2.42666000398863957561865449647
2.26527504663247186745594783648
2.1016423022755486414719827346
1.9355682919657035811641247041
1.76682019213097228635807295753
1.59511262112831099484598556543
1.42008774668215116547358086873
1.2412838674822552518774814101
1.05808266205464228509969825821
0.869613148691600248685519594323
0.674555879591878473401136049534
0.470668821482596793081852914934
0.253228207036301401867284476702
0


==> anc/WILS3HQG1/LG1qPS30110.dat <==
# LG1qPS30110
260.568789012119583831698215507
260.552199381177408892068359294
260.551161778840522016290926046
260.55006115708970740862816966
260.548893830298208902921794406
260.547655907985998326022323495
260.546343284239626783714607354
260.544951626646609984957356478
260.543476364726759039438599642
260.541912677842609314878215761
260.540255482570873205979606062
260.538499419516652161088017448
260.536638839551993426879672123
260.53466778946027238118884678
260.532579996967826994764776463
260.530368855144272154253536795
260.528027406152983848279699858
260.525548324333372421498014947
260.522923898596766389621618332
260.520146014118010125275937025
260.517206133305246797628227259
260.514095276030819277960861007
260.510803999106783564783301654
260.507322374989199126926319593
260.503639969696146110814902476
260.499745819925328483145677188
260.495628409358162890986313409
260.491275644138433411334792769
260.486674827514920551321768409
260.481812633638896925696642551
260.476675080509029933470591754
260.471247502058051216028101778
260.465514519377551112900875721
260.459460011079440694050025646
260.453067082795000597182708519
260.446318035815010431886715068
260.439194334877229576664671352
260.43167657511048327610297365
260.423744448147799127151275126
260.415376707424438736237843015
260.406551132680275964604939663
260.397244493689782868529808869
260.387432513246890589625965418
260.377089829436185329488404441
260.366189957226265810460530905
260.354705249425610791068452878
260.34260685704596104077381391
260.32986468912298205425120556
260.31644737204880793948956804
260.302322208475932645168048357
260.287455135856763463621239839
260.271810684687926194194748686
260.255351936533044200099195415
260.238040481902126444273068624
260.219836378069801609211846109
260.200698106918321858523325235
260.180582532894410454962776036
260.159444861171504831334258183
260.137238596110594162406467168
260.113915500113490069488017847
260.089425552961799273054069273
260.063716911732860141506001411
260.036735871380204631667671268
260.008426826060424642513496662
259.978732231280333670857892621
259.947592566927658427779440379
259.914946301234765577459995832
259.880729855707673806981995433
259.8448775710313171420070307
259.807321673936151109149552193
259.767992244980105974330236447
259.726817187162899399168291484
259.683722195246057961334354895
259.638630725600814337719174385
259.591463966346405689598574808
259.542140807472161344303539157
259.490577810556988573378521749
259.436689177608180114111571893
259.380386718436482507514294962
259.32157981586454494857516499
259.260175387929523523663081946
259.196077846085884814611282625
259.129189048239289086291502238
259.059408245244585917087610742
258.986632019277949962936097396
258.910754212242302314722844366
258.831665842083415562222701921
258.749255004578205101598355954
258.66340675780305819787475218
258.574002986094682340662764238
258.480922239874510054616510241
258.384039547215391515981909032
258.283226192480876448434734824
258.178349456757045602532590749
258.069272314118233323159617255
257.955853077014080086621322742
257.837944983228453742102658768
257.715395715932383943303593285
257.58804684732390253422275483
257.4557331952072499335147509
257.318282080600906431965882834
257.175512473065771423816419884
255.644445651689430237855785523
254.474916182239436407398281923
253.482008704125958284764807072
252.594248693793072595749397042
251.775598299424287155421053376
251.005143228809363646288791652
250.269617792888916738797726356
249.560072396407714666606375141
248.870188826033388966644648554
248.195348559655701877312053359
247.53208140812004553747811022
246.877721438937352061295461781
246.230182859286700076532454978
245.587808787322499632167254784
244.949266135344915076098203204
244.313470675127865181820410356
243.679532442342431054349717107
243.046715196819305487329318051
242.414405812849849553237978783
241.782090822444764343057060583
241.149338200901980646174652086
240.515783054245587193550293718
239.881116251536943692897048866
239.245075307945790666360204988
238.607437007886019843943283321
237.968011387540877948641554064
237.326636789616502179914986749
236.683175771319780989614823007
236.037511696842661989677272345
235.389545883156417110904127652
234.739195196209801015391914604
234.086390016163049063270444138
233.431072506835416687268641594
232.773195137361989606401728121
232.112719414064096430335671083
231.44961478841046060311052911
230.783857713182071960043200811
230.115430823925325679398007704
229.444322226766039500526287851
228.77052487687471367480529414
228.094036034483931210811846725
227.414856787487746625945820418
226.732991631397712464896546267
226.048448098866881911374817101
225.361236432181400004127832123
224.671369293106291218733628501
223.978861505295187801429255691
223.283729825162882541622881244
222.585992737698678804130230569
221.885670274186844736403555519
221.182783849213674718527856032
220.477356114691414215144647178
219.769410828927976469515322358
219.058972739026462818887007305
218.346067475116978459058936364
217.630721455110879910763418901
216.912961798829178069941714787
216.192816250496324508668166021
215.470313108711342389286962924
214.74548116311299959122005778
214.018349637046787331616059426
213.28894813562082123318423252
212.557306598607076611045620179
211.823455257705004906191996888
211.087424597737741049464874406
210.349245321397812270350409251
209.6089483172003590146937844
208.866564630338114744012869229
208.122125436164394583449018455
207.375662016058655078265719188
206.627205735454275202407649333
205.876788023830474576868641213
205.124440356490076319522899189
204.370194237962440171172991486
203.614081186886597774863764153
202.856132722243643318078614775
202.09638035081996693775447561
201.334855555794137853538669203
200.571589786350299892914989032
199.806614448229965865419099195
199.039960895142204831138962721
198.271660420959509291554154315
197.501744252633197066191314473
196.730243543768123814844694182
195.957189368801826251852015515
195.18261271773804440837816697
194.406544491388938085532360399
193.629015497084265964457071119
192.850056444809378326557891455
192.069697943737123846101775858
191.287970499121721113788212199
190.504904509525326407137215756
189.720530264350467460369084789
188.934877941653732448204817636
188.147977606218125390059517894
187.359859207863342760734162884
186.570552579974908326057119161
185.780087438234639404557764643
184.988493379536321616632551799
184.195799881071753051911954398
183.402036299573493751570936207
182.607231870701732444965263044
181.811415708563668590298620539
181.014616805354712054927648059
180.216864031111632550579163158
179.418186133568552823518315779
178.618611738107379567579670544
177.818169347794909488973814686
177.016887343499439806036447804
176.214793984080257156556834885
175.411917406643880439905884258
174.608285626861395199842308382
173.803926539341643081360077519
172.998867918055422694622888654
172.193137416806220642275196791
171.386762569743326018885491464
170.579770791913490656503716755
169.772189379847582850870587451
168.964045512178946159300137842
168.155366250290418849368226582
167.346178538987195283438921067
166.536509207192919398194024895
165.726384968666593807888909202
164.915832422738067140208466228
164.104878055060028117624339452
163.293548238374588645614406709
162.481869233292680698101321944
161.669867189084623959135740905
160.857568144480343777138217567
160.044998028477832738815980608
159.232182661158554740593287891
158.419147754508588439002941113
157.605918913244397962089774592
156.792521635642203280886609244
155.978981314370001151939059147
155.165323237321360489706616515
154.351572588450183818144055799
153.537754448605689459074166606
152.723893796366927687419140948
151.910015508876198539767612732
151.096144362670789598569627845
150.282305034512499162548205093
149.468522102214454007196577811
148.654820045464771671074226129
147.841223246646655090186821636
147.027755991654542644164654848
146.214442470705969459599173998
145.401306779148826309502473039
144.588372918263730812611903061
143.775664796061252019783912132
142.963206228073754013933513637
142.151020938141646971937115342
141.339132559193855359571157381
140.527564634022332663428860041
139.7163406160504704085774842
138.905483870095266262022282522
138.095017673123131867700798997
137.284965214999235780444586349
136.475349599230290540105663714
135.666193843700705623552370349
134.857520881402039797291059899
134.049353561155697328318512799
133.241714648328822652492061227
132.434626825543357501346770123
131.628112693378233199389008959
130.822194771064678910581586014
130.016895497174634078006542948
129.212237230302260204640139076
128.408242249738553503191554617
127.604932756139065833922251134
126.802330872184746783821370729
126.000458643235924748836432508
125.199338037979449491399061851
124.398990949069022884712428351
123.59943919375874844789875629
122.800704514529933845228718496
122.002808579711183789837078185
121.205772984091823777721867034
120.409619249528697800259016419
119.614368825546385660541398308
118.820043089930887767023713326
118.026663349316827312605029923
117.234250839768221582792544812
116.442826727352875786414518526
115.652412108710454279068238708
114.863028011614285364868521288
114.07469539552695702711293535
113.287435152149761963501872126
112.50126810596605119618252523
111.716215014778556300144417472
110.932296570240740953820152685
110.149533398382243071037328632
109.367946060128469231118739113
108.587555051814403490857546353
107.808380805692692944778678653
107.030443690436072604599678765
106.253764011634192300798268791
105.478362012284908373991791757
104.704257873280102926407503367
103.93147171388609334872640429
103.160023592218694729373042432
102.389933505712997595976617593
101.621221391587923236060604915
100.853907127305618599599974333
100.088010531025752503258524642
99.3235513620547745380105158029
98.5605493212901977313858517788
97.7990240516599656354928859466
97.0389951385569641048268244543
96.2804821102687375960580703451
95.5235044384024693677514668447
94.7680815383052844833861465535
94.0142327694799340280816408838
93.2619774359959184399158056869
92.5113347868961073323503869468
91.7623240165989126466542220135
91.0149642652960714238198077278
90.2692746193460939256946106836
89.5252741116634322661892232552
88.7829817221034241366880572955
88.0424163778430656263004972397
87.3035969537576665484001652742
86.5665422727934410909838780861
85.8312711063360860106489909387
85.0978021745753979892836104056
84.3661541468659811696745086066
83.6363456420840952818924909468
82.9083952289806941671920252541
82.1823214265307039008895196003
81.458142704278589110844994912
80.7358774826802554843040272259
80.0155441334413358534591488116
79.2971609798519066496227653748
78.5807462971176809177917618226
77.8663183126877234880185805049
77.1538952065787333077445617897
76.4434951116959373504292527734
75.7351361141506399307271970179
75.0288362535744706753986002887
74.3246135234303738223452429468
73.6224858713203809478684660798
72.9224711992902086546611926278
72.2245873641307221903601180518
71.528852177676305408868216313
70.8352834071001769342649887791
70.1438987752066918400896272554
69.4547159607206676152324741362
68.7677525985737726517106579012
68.083026280188014959329258605
67.4005545537563682877206923337
66.7203549245205723175881981909
66.042444855046143070201216748
65.3668417654946291773710574732
64.6935630338931491532940174914
64.0226259964012443148322787018
63.3540479475750815080275645995
62.6878461406290393159264122023
62.0240377876947109461478292165
61.3626400600773565260465659112
60.7036700885098370688146959412
60.0471449634040619154115309891
59.3930817350999810048027663795
58.7414974141121528786050503877
58.0924089713739188858483429452
57.4458333384792136191578506849
56.8017874079220411851886054792
56.1602880333336464895840466353
55.5213520297174103000372542792
54.8849961736814964401688394192
54.2512372036692790618553460988
53.6200918201875775443003642287
52.9915766860327261744891895347
52.3657084265145053756566074037
51.7425036296779608679742278448
51.1219788465231367687751477369
50.5041505912227482682245028201
49.88903534133781915035834342
49.2766495380313090687927301616
48.6670095862797551310915008581
48.0601318550829519957154355652
47.4560326776716943405974192246
46.8547283517136052226369070001
46.2562351395170735127212395041
45.6605692682333232611994020089
45.0677469300566375239935989473
44.4777842824227588596731908478
43.8906974482054883927716061517
43.3065025159115050283371826542
42.7252155398734260971108657302
42.1468525404411304097546758142
41.5714295041713644021523275167
40.9989623840156517619049529985
40.4294670995065266386883633949
39.8629595369421102580617267225
39.2994555495690504795592867549
38.7389709577638435653954581688
38.181521549212557155808334422
37.6271230790889731808967580362
37.0757912702311691767114769671
36.527541813316556215281849816
35.9823903670353914041368523148
35.4403525582627826606540682662
34.90144398222920322018473662
34.3656802026895330942991348365
33.8330767520906444566175322683
33.3036491317375476984811496073
32.7774128119581146651191074923
32.2543832322663953549259398404
31.7345758015245441399252015082
31.2180058981033713444039566232
30.7046888700415358010070675141
30.1946400352033937892264287725
29.6878746814355195501564665586
29.18440806672191236356186029
28.6842554193379049686657070913
28.1874319380027879085660606992
27.6939527920311641797764168788
27.2038331214830483730124280327
26.7170880373127242989647125238
26.2337326215163749033585416698
25.7537819272784980890585613752
25.2772509791171218792843159856
24.8041547730278321751146252877
24.3345082766266261823309112538
23.86832642929160440723711926
23.4056241423035139483533162856
22.9464162989851556407684064336
22.4907177548396674424123514321
22.0385433376876962865281244798
21.5899078478034704621472934303
21.144826058049784424360181873
20.7033127140119077785821713262
20.265382534130430027812675104
19.8310502098330525190240327754
19.4003304056653388742660434064
18.9732377594204350437906713864
18.5497868822677699724538050803
18.1299923588807477268005930083
17.7138687475634417885521679388
17.3014305803763020806494087921
16.8926923632608851545392587609
16.4876685761636178319770464493
16.0863736731586044612308248269
15.6888220825694878161780718929
15.2950282070903735373488435044
14.9050064239058278864608169223
14.5187710848099584603793180733
14.1363365163245873866886047055
13.75771701981652640114910647
13.3829268716139630872092258215
13.0119803231219674394103972461
12.6448916009371277959415886713
12.2816749069613250707359882848
11.922344418514654102330403872
11.5669142884475008251995259592
11.2153986452517838594057435966
10.8678115931713690061441760361
10.5241672123116650300859619066
10.1844795587484090043050335707
9.84876266463564938998943195788
9.51703053831293492106294339746
9.18929716441171726325213856528
8.86557650396097531800384841368
8.54588249449206894396521024092
8.2302290501428297724595433285
7.91863006176089669850374300706
7.61109939700630353539427416916
7.30765090045332622871723784934
7.0082983936915969347917872275
6.71305567542649217901415784666
6.42193652157880222131088637574
6.13495468538368866891391219011
5.85212389748893729091702369366
5.57345786605251290454270618191
5.29897027683942311972138614231
5.02867479331789764644219503203
4.76258505675488978835686585223
4.50071468631090666628772009623
4.24307727913417463658870707956
3.98968641045414629171723745247
3.74055563367435535387652677855
3.49569848046462569716605091293
3.25512846085264065931452344228
3.01885906331487873074883597204
2.78690375486692163645723732109
2.55927598115314075481952902705
2.33598916653576774728535704399
2.11705671418335520346818721295
1.90249200615863303787193344478
1.69230840350576630706439078831
1.4865192463370200496417941321
1.28513785391883668577741149351
1.08817752475733144849976941612
0.895651536683211255088819807272
0.707573146936122364097253403812
0.523955592248432101485639516864
0.344812088928449878190749009891
0.170155832943092661113147488484
0


==> anc/WILS3HQG1/LG1qPS30210.dat <==
# LG1qPS30210
-43.8518518518518518518518518519
-43.8531980346919762474178652814
-43.853290812844135548255479827
-43.8533898779223156016592052061
-43.8534956470238082530441698752
-43.8536085641701019114258889456
-43.8537291019816047091937261912
-43.8538577634510998370989649986
-43.8539950838212750386253152275
-43.8541416325719134374784702803
-43.8542980155225850013044805046
-43.854464877056936716075517149
-43.8546429024749445825870153857
-43.8548328204797613849937731451
-43.8550354058060702587483776003
-43.8552514819971347294343488836
-43.8554819243380203103296298341
-43.8557276629527500047354142058
-43.855989686073445077995080729
-43.85626904348979199543228401
-43.8565668501874650329809876924
-43.8568842901844201195932759482
-43.8572226205742571016957373278
-43.8575831757861227186902948031
-43.8579673720708927599638637563
-43.858376712223626452608557764
-43.858812790552526089342176425
-43.8592772981048568698953543828
-43.8597720281604821211614895487
-43.8602988820038432715126328613
-43.8608598749853574968270602635
-43.8614571428833136237224802697
-43.8620929485774128948545393765
-43.8627696890451191774882672692
-43.8634899026919460593045337417
-43.8642562770267082172436019184
-43.8650716566925928566068233669
-43.8659390518646544163196401727
-43.8668616470239916909048478974
-43.8678428101184195679237660187
-43.8688861021188851394352611597
-43.8699952869801862205608200327
-43.8711743420137141832789524853
-43.8724274686789459471168485241
-43.8737591037992338721040255315
-43.8751739312060674109717100272
-43.8766768938143851240464251823
-43.8782732061296765105891030209
-43.8799683671855044176576754228
-43.8817681739076726199093283264
-43.8836787348985291222194895095
-43.8857064846318007610218115439
-43.8878581980448628388603755947
-43.8901410055114197946186169457
-43.8925624081731669302485464556
-43.8951302936040730340538326149
-43.8978529517754195457712543529
-43.9007390912835997252099951631
-43.903797855795862664540188405
-43.9070388406616186626649154439
-43.9104721096285360230397887912
-43.914108211593380747822760693
-43.9179581973072999102602230783
-43.9220336359439403034101665142
-43.9263466314263330009509742814
-43.9309098383947610331598811058
-43.9357364776827528323276381445
-43.9408403511517912484415655727
-43.9462358557171704142420217424
-43.9519379963775343292824973906
-43.9579623980388449272052598739
-43.9643253158996954018240024142
-43.9710436441388362761858690263
-43.9781349226173335300954744286
-43.9856173412767323273446082131
-43.9935097418807435386308440555
-44.0018316167110739602304200488
-44.0106031037878378072338560314
-44.0198449781412505473413979406
-44.0295786386137296537781422634
-44.0398260896198013247893943624
-44.0506099172350044576401925388
-44.0619532589239338670953693409
-44.0738797661512862562971780266
-44.0864135590478463647822048822
-44.0995791722253251583606908723
-44.1134014907493485851769673001
-44.127905675188166286309459166
-44.1431170745552333560119953776
-44.159061125856096061911340276
-44.1757632388333137922693551259
-44.193248664376747055334914746
-44.2115423449296455297708540227
-44.2306687450727230725846101737
-44.2506516603078753642656856915
-44.2715140018893652820162065391
-44.2932775553620654394699280883
-44.3159627102625015426082846165
-44.3395881582176701251565221835
-44.3641705564374760300313461161
-44.3897241533375838243593282153
-44.4162603727487950141535804705
-44.6941039218326898878550464728
-44.8871898520754939122349037303
-45.0303869975454327102700644013
-45.1390140787582826414698760851
-45.2215949188167991604504852162
-45.2835091300789431847326408081
-45.3284344409412931551698589243
-45.3590290554752627925147718715
-45.3772950458162756513502493966
-45.3847889752513151316720325495
-45.3827520323368384939723041583
-45.3721945665837775795176250614
-45.3539532688348079645995236387
-45.3287311599293969129220648405
-45.2971263506787878348323273345
-45.2596532256738122973080330706
-45.2167583712863761020761229697
-45.1688327687934646679897745006
-45.1162212770046854711293952677
-45.0592301109702699338984291393
-44.9981328145128886718639528372
-44.9331750838572482100748365141
-44.86457870315634400230665158
-44.7925447852012215278119770227
-44.717256462550941854745647402
-44.6388811395913325264586664555
-44.5575723905771486966132062651
-44.4734715698146807706851446713
-44.3867091859451853510805570103
-44.2974060815075320553070926736
-44.205674450686800672398800272
-44.1116187217500421938036938882
-44.0153363256665742502019928121
-43.9169183684693500189017952605
-43.8164502217865699794007647553
-43.7140120434731006046692526185
-43.6096792382599632918886549528
-43.5035228667115167781601444053
-43.3956100094532966308139383705
-43.2860040925467067144904236956
-43.1747651789917506291644679717
-43.0619502305981821625848334894
-42.9476133438493344790577458992
-42.8318059628681348594063433603
-42.7145770721628828473099999446
-42.5959733714664408946768448405
-42.4760394346746443723742220401
-42.3548178546283588655138019879
-42.232349375260886319429471693
-42.1086730124419791035131014072
-41.983826164686346524492562674
-41.8578447147539419903294274438
-41.7307631230479585593385858747
-41.6026145136113995076108624747
-41.4734307534318854712209384152
-41.3432425256849703891080566823
-41.2120793974769553169273697135
-41.0799698825875749904318291976
-40.9469414996597746935841954109
-40.8130208262370691494349119843
-40.6782335490078107994388136253
-40.5426045105793516920112243418
-40.4061577530729296281124224939
-40.2689165588016048345057434465
-40.130903488268254759868377774
-39.9921404156981030724707145882
-39.8526485623001710599988478987
-39.7124485274340986049467442264
-39.571560317842730740217762939
-39.4300033750964814566217542526
-39.2877966013825749819118194865
-39.1449583837606571554621408645
-39.0015066169958181897556574402
-38.8574587250706439079267738163
-38.7128316814694022831302338725
-38.5676420283197763770463977555
-38.4219058944705861311398536363
-38.2756390125776228370882046626
-38.1288567352639834682629920323
-37.9815740504160772348321356972
-37.8338055956717304526705122512
-37.6855656721524908312485158721
-37.5368682574882866033902417047
-37.3877270181789921863974668348
-37.2381553213341569975476450846
-37.0881662458291379515382374047
-36.9377725929131125104044370824
-36.7869868963019141994786166203
-36.6358214317863049799488385139
-36.4842882263841597036408201525
-36.3323990670630699361668797765
-36.1801655090580623143763564148
-36.0275988838074564328170424374
-35.8747103065283465295517231621
-35.7215106834517686823571268989
-35.5680107187363006400600195712
-35.4142209210776255829826684826
-35.2601516100304656859737293028
-35.1058129220582487839528161704
-34.9512148163249048515321535345
-34.7963670802422921735651701847
-34.641279334785920337651591837
-34.4859610395908633681973105206
-34.3304214978390367499375691074
-34.1746698609483424771034436769
-34.0187151330735627075234981951
-33.8625661754283015324702496882
-33.7062317104367325330161671526
-33.5497203257234041996647228167
-33.3930404779488832133244409184
-33.2362004964985745199046573899
-33.0792085870316447829359386008
-32.9220728348965900621968719853
-32.7648012084196275064417940348
-32.6074015620717526862576657261
-32.4498816395199872924851452713
-32.2922490765680447800292802339
-32.1345114039913627583146705674
-31.9766760502711892384682203279
-31.8187503442321640629250233531
-31.6607415175876058755463277977
-31.5026567073964978324848184915
-31.3445029584359609749424034331
-31.1862872254928119233834252582
-31.028016375577620511432670508
-30.8696971900645124181173390925
-30.7113363667598010948343177347
-30.5529405219023816836422799904
-30.3945161920986765971100562246
-30.2360698361947874300134913366
-30.0776078370883803914697832352
-29.9191365034827120102073994231
-29.7606620715850880361701619577
-29.6021907067519408295942261535
-29.4437285050826087132720989301
-29.2852814949638044101423945415
-29.1268556385666684658959255204
-28.9684568332982171565164849052
-28.8100909132089125157486579415
-28.6517636503580045186818593051
-28.4934807561382218739481892672
-28.3352478825613180738688468898
-28.1770706235059131099133043205
-28.018954515929008374877647961
-27.8609050410424925512159628015
-27.7029276254558995471689760822
-27.5450276422866256202941831497
-27.3872104122387615638567493619
-27.2294812046516470772839102006
-27.0718452385192080586828495717
-26.9143076834810934149855734421
-26.7568736607865859612947706335
-26.5995482442322219605748662763
-26.4423364610740157300106035933
-26.2852432929151494096645053113
-26.128273676569953357074976506
-25.9714325049049696083701397038
-25.8147246276578593478330879047
-25.6581548522348852740872283561
-25.5017279444876710672437687331
-25.3454486294699127768624297274
-25.1893215921746907988686727596
-25.0333514782530061278899304254
-24.8775428947141407006213151668
-24.72190041060841882994580765
-24.5664285576929249158817792278
-24.4111318310807117582147887445
-24.2560146898740138398499827598
-24.1010815577819608550434260048
-23.9463368237232684807140661786
-23.7917848424143658922666122925
-23.6374299349434027701814421367
-23.4832763893305624944831897734
-23.329328461075092847418139791
-23.1755903736894508083741638687
-23.0220663192209438990721461364
-22.8687604587612369927374083015
-22.7156769229440805112108217037
-22.5628198124316034730778621843
-22.4101931983895028995035406029
-22.2578011229514496094380192003
-22.1056475996730194202594021198
-21.9537366139754481929192821023
-21.8020721235794990024783529307
-21.6506580589297199567829803984
-21.4994983236093618100972481165
-21.3485967947462155078140906566
-21.1979573234096211368077676812
-21.0475837349988914282351293671
-20.8974798296233849510718399487
-20.7476493824744564315184392256
-20.5980961441895042224377584301
-20.4488238412083278156333108147
-20.2998361761220014260932627515
-20.1511368280144630699219510602
-20.0027294527970121957162601037
-19.8546176835359028022850014726
-19.7068051307732130740084948698
-19.5592953828411668794057109804
-19.4120920061700769996669227317
-19.2651985455900746734842092505
-19.1186185246267849543267133117
-18.9723554457911024685916328785
-18.8264127908632174303990791584
-18.6807940211710372041090936699
-18.5355025778631443021617888879
-18.3905418821764274571199304024
-18.2459153356985183066591101222
-18.1016263206251622728101695426
-17.9576782000126483963788624912
-17.8140743180254191987642458426
-17.6708180001789780812214475193
-17.5279125535782083310425022772
-17.3853612671512144804509948202
-17.2431674118787935527160950233
-17.1013342410196406267769486387
-16.9598649903313901524017787075
-16.8187628782875915486359516995
-16.6780311062907148152358971978
-16.5376728588812791763172518963
-16.397691303943195154094469479
-16.2580895929054079350292974872
-16.1188708609399274377495148158
-15.9800382271563281186919624539
-15.8415947947927992546362132402
-15.7035436514038242183187035683
-15.5658878690445651114582773716
-15.4286305044520270361991580373
-15.2917745992230742687075178754
-15.1553231799893686450643753566
-15.0192792585892985773975366062
-14.883645832236965285197181301
-14.7484258836882910508593560253
-14.6136223814043125876785251138
-14.4792382797117209408237856085
-14.3452765189607077254191387008
-14.2117400256801759389151777827
-14.0786317127303720657664864022
-13.945954479452994719361638559
-13.8137112118188336376007052476
-13.681904782572991462949650268
-13.5505380513777393937517004469
-13.4196138649530564896286682919
-13.2891350572149011486000964699
-13.1591044494112620457763681088
-13.0295248502560346318843874768
-12.9003990560607681332492425888
-12.7717298508643268720159665751
-12.643520006560508635229009243
-12.5157722830236617628137297647
-12.3884894282323415964761955917
-12.2616741783910459330682464583
-12.1353292580500681560628778042
-12.0094573802235057765460550802
-11.8840612465054611996401079746
-11.7591435471844706426747309405
-11.6347069613561962668791789163
-11.5107541570344157440806904562
-11.3872877912603426630852343619
-11.2643105102103103863407509675
-11.1418249493018511954200962811
-11.0198337332982018131163636357
-10.8983394764112656598471385381
-10.7773447824030614919700849824
-10.6568522446856873788962590609
-10.5368644464198283039476618059
-10.4173839606118350201606721985
-10.2984133502094011561261644152
-10.179955168195864947938688669
-10.0620119576831613708780792374
-9.94458625200344985806215499189
-9.82768057479944222250093934108
-9.71129744011345484327977459369
-9.59543935247520863554552817147
-9.48010880698839979712683663114
-9.36530828941606381156085087483
-9.25104027626475468761431654071
-9.13730723486756092867884599187
-9.0241116234659792513049196634
-8.91145589129066661024522494416
-8.79934247864109063734638755791
-8.6877738169640981631117707623
-8.5767523289314210624209892977
-8.46628042851613824940925377298
-8.35636052106811224056734517548
-8.24699500338841830941682842797
-8.13818626380278387035078491217
-8.0299366822340553531230886605
-7.92224863027370946274341971003
-7.81512447125242536192396516208
-7.70856656030973396446877048848
-7.60257724446276018784784016996
-7.49715886267407368141313236644
-7.3923137459186632230579695283
-7.28804421725004966136788987398
-7.18435259186555197223950322126
-7.08124117717072069834126762277
-6.97871227284295274644968151539
-6.87676817089430123141600446085
-6.77541115573349377610827723473
-6.67464350422717240394308130546
-6.57446748576036789438890062876
-6.47488536229622121191144104569
-6.37589938843496436506952564273
-6.27751181147217280469212322921
-6.17972487145630122811161556357
-6.08254080124551442013936157508
-5.98596182656382453069546630009
-5.8899901660565459635984432346
-5.79462803134507883083959726018
-5.69987762708103171157312334101
-5.60574115099969424491189217304
-5.51222079397286988030042763662
-5.41931874006107890861426338391
-5.32703716656514170108600433193
-5.23537824407715189156391554004
-5.14434413653084905035309682886
-5.05393700125140021486002360931
-4.9641589890045994633494475205
-4.87501224404549454322251249533
-4.78649890416644939423366281189
-4.69862110074465123988166431525
-4.61138095878907075673985382727
-4.52478059698688367163837033718
-4.43882212774936198028508286755
-4.35350765725724282802328982436
-4.26883928550558294388661533574
-4.18481910634810637284089919205
-4.10144920754105310801765950857
-4.01873167078653608476457997239
-3.93666857177541386138833218441
-3.85526198022968617746893209781
-3.7745139599444194495098738117
-3.6944265688292091353836278951
-3.61500185894918577346883498509
-3.53624187656557137948666492657
-3.45814866217579276376418202312
-3.38072425055315821391877553672
-3.3039706707861038727081275587
-3.2278899463170160279648203812
-3.15248409498063542107518111026
-3.07775512904204957231154822096
-3.00370505523427901543057875713
-2.93033587479546323025373590984
-2.85764958350565196039738487946
-2.78564817172320750386805774329
-2.71433362442082346683385907751
-2.6437079212211653754774229433
-2.57377303643213844738232551898
-2.50453093908178773235767301706
-2.43598359295283574292019208125
-2.36813295661686260678618867681
-2.30098098346813368763498520949
-2.23452962175707953604976956148
-2.16878081462343294988113909074
-2.10373650012902784227398158439
-2.03939861129026453621169701576
-1.97576907611024602662610228528
-1.91284981761058967486060169667
-1.85064275386291872552319958382
-1.78914979802003796249042790188
-1.72837285834679774898988369744
-1.668313838250650626265290791
-1.60897463631190457628211308969
-1.55035714631367698623285160843
-1.49246325727155328621913052173
-1.43529485346295416639315373481
-1.37885381445621521600546311484
-1.32314201513938276420123899188
-1.26816132574872964100643508675
-1.21391361189699451672129261116
-1.16040073460134841886634892296
-1.10762455031109196787970177942
-1.05558691093508681591939030643
-1.00428966386892471735729309209
-0.953734652021837604837496020531
-0.90392371384335199108979418213
-0.854858683349690964015567379974
-0.806541390149926990876953640767
-0.758973659471888696699813631188
-0.71215731218782473222571835015
-0.666094164839827797897889980661
-0.620786029665021842420954737947
-0.576234714620515407375273690818
-0.532442023408124043174710364428
-0.489409755498864676313628484916
-0.447139706157224763336782184679
-0.40563366646520902326708216214
-0.364893423346166497323926424886
-0.324920759588400642642208144461
-0.285717453868565125342983122688
-0.247285280774847937695204970663
-0.209626010829946424228399178466
-0.172741410513835762493492265632
-0.136633242286333405708436822072
-0.101303264609461956752319229924
-0.0667532319696129058721811595338
-0.0329848948995136280270321031872
0


==> anc/WILS3HQG1/LG1qPS30310.dat <==
# LG1qPS30310
5.92592592592592592592592592593
5.92588725209037398558324531662
5.92588430526022682510168877397
5.92588113493023569288281642374
5.92587772423960285146690915614
5.92587405506344196667880147322
5.92587010791869879861455876072
5.9258658618631311314067363703
5.92586129438684130359570454911
5.92585638129581820374069809909
5.92585109658690651318280518253
5.92584541231357913042247761691
5.92583929844184390813793363651
5.92583272269556787035383126726
5.92582565039045073591669726627
5.92581804425582462295397157604
5.92580986424339799963345607653
5.92580106732199901510049461383
5.92579160725730600926673790963
5.92578143437548096088497415463
5.92577049530954457004417445325
5.92575873272724924284586457511
5.9257460850391180892742006266
5.92573248608522377317431105187
5.92571786479918025370534841404
5.92570214484771269186765299083
5.92568524424405559665581032007
5.92566707493330615599066675789
5.92564754234772810894391170734
5.92562654492986090527081191842
5.9256039736211386675516509091
5.92557971131356298409088763769
5.92555363226180214082114850493
5.92552560145290632904755400709
5.92549547393063287926758499201
5.92546309407116685831170895187
5.92542829480679956621108549232
5.92539089679388966591776307246
5.92535070752117790253196611502
5.9253075203542555889552902983
5.92526111351169815915557489467
5.92521124896806695961497936222
5.92515767127865383533621417833
5.92510010632049266664057542055
5.92503825994378844685168955013
5.92497181652751629685141119861
5.92490043743251844210731544252
5.92482375934497499181136096055
5.92474139250264262310080600234
5.92465291879574214988340292835
5.92455788973382950321279720344
5.92445582426940281423977582549
5.92434620646837889954443316438
5.92422848301691320628163848282
5.92410206055333575483661581956
5.92396630281322925622889073654
5.92382052757488167267127612472
5.92366400339150117302856071036
5.92349594609568369123898374473
5.92331551506066893777356526793
5.92312180920190637768208535067
5.92291386270137482315905095841
5.92269064043595414703493260138
5.92245103308993125246837970669
5.92219385193043066152778101276
5.92191782322318850919152929302
5.92162158226463270422403599245
5.92130366700468664187496559459
5.92096251123307395063732822709
5.92059643730016186308046568186
5.92020364834153514950481619317
5.91978221997353504780014735219
5.9193300914249218218356274997
5.91884505606761867279273543956
5.91832475130716150702250691018
5.91776664779100590152619649392
5.91716803789022142192310366925
5.9165260234073256684628847727
5.91583750246006695929404121589
5.91509915548784574677908357536
5.91430743032416043019438976223
5.91345852627496224203437564352
5.91254837713909469187404453542
5.91157263310306321691162812885
5.91052664143821692801978353892
5.90940542592401244552338539871
5.90820366491635457326458759614
5.90691566797505364746840617349
5.90553535095918730566243724865
5.90405620949358633300424244699
5.9024712907037599215023420853
5.9007731631103133415133776013
5.89895388456726722140774395933
5.89700496812163709897274113187
5.8949173456641474385305544286
5.89268132923300660666234069948
5.89028656982422685237271280888
5.8877220135530022857248995867
5.88497585500112188384820756363
5.88203548757525484017051093803
5.87888745069016071822678795742
5.87551737357940295145577704729
5.83318744944141301498263133504
5.79384506103031399103363675384
5.75641548117693695332227928324
5.72039105281163540348376121728
5.68547434711532589425130052714
5.65146985955478439889853697821
5.61823936163381527799508736931
5.58568003957437247191676562173
5.55371250723159794308599898726
5.52227367867920365432685563467
5.49131226304666682356575100663
5.46078577698945533997575916019
5.43065848544314333827958207678
5.40089993623872695988972733224
5.37148388903225564167873617416
5.34238751439357083685873112657
5.31359078302178202481418756197
5.28507599190544278377268500157
5.2568273911429107504465795846
5.22883088608786835505392834772
5.20107379676486073507548793825
5.17354466145127615691253804379
5.14623307475925733225383122242
5.11912955298077517555211310871
5.09222542120530261702306099587
5.06551271799342200843937721171
5.03898411433181611398280486062
5.01263284430061214034862006419
4.98645264541850128462521459344
4.96043770704024135800420029835
4.93458262549752113778402996744
4.90888236492101602183786594988
4.88333222287571400396537024928
4.85792780009566366701367405146
4.83266497372741062695684075159
4.80753987359045191548562190962
4.78254886104326981565716950523
4.75768851010888765758727150362
4.73295559056747845868567926515
4.70834705276772099403126509018
4.68386001394518328335993506778
4.65949174586646995165687450715
4.63523966364334242937545433514
4.61110131558241946451376404685
4.58707437395411725306609157815
4.56315662657977818204977967998
4.53934596914893691693235401735
4.51564039818976569419420775733
4.49203800462523987576795306373
4.46853696785572627249769520727
4.44513555031573125822049520777
4.42183209245862746064002953896
4.39862500812845132441917743688
4.37551278028244941508298074617
4.35249395703204952305602766721
4.32956714797342776471024623526
4.3067310207819059223441368028
4.28398429804710412230658786429
4.26132575432814334909180144944
4.23875421341028332108672546086
4.21626854574623061451000135658
4.19386766606699096886236707882
4.17155053114859529434992521242
4.14931613772232409061281990504
4.12716352051720963066622544745
4.1050917504246264985752216555
4.08309993277570371617013436402
4.06118720572311860430110102529
4.03935273871957486480178241197
4.01759573108593486491472097485
3.9959154106625772422022577998
3.97431103253809314476698899285
3.95278187784992417944157560498
3.93132725265198816539259310011
3.90994648684474010001802753551
3.88863893316347975852297737974
3.86740396622104796916789451815
3.84624098160135428141976061549
3.82514939500045252763453098673
3.80412864141213037859764603263
3.78317817435520681482028273596
3.76229746513993961900087185291
3.74148600217113544721270207891
3.72074329028572945840695087824
3.70006885012276139378720518903
3.67946221752382175956650700425
3.65892294296217659707959216557
3.63845059099890331633838399453
3.61804473976448420481877531307
3.59770498046440938568384724585
3.5774309169074379840280908114
3.55722216505525578302761070368
3.53707835259235036123555810563
3.51699911851500118244359178212
3.49698411273835288955122087518
3.4770329957206056128353725318
3.45714543810341687523402317359
3.43732112036766605693407607146
3.41755973250378472678928574599
3.3978609736959047845416269652
3.37822455201912158191088718884
3.3586501841492112724441410493
3.3391375950841808259025060213
3.31968651787706565776065201931
3.30029669337942387354506822737
3.28096786999500789910896953867
3.2616998034431239334844450029
3.24249225653121737817888319451
3.22334499893624831010151511242
3.20425780699444530722005669208
3.18523046349904862823332535275
3.16626275750567500182584636419
3.14735448414495620029090627193
3.12850544444212225113122482045
3.10971544514321766586548352216
3.09098429854765551805847262712
3.07231182234682965669340959258
3.05369783946851986485625943333
3.03514217792683843052356497795
3.01664467067747944447582387066
2.99820515547804423405263581688
2.97982347475322773065660380757
2.96149947546466129994055341678
2.94323300898521767942446517571
2.92502393097759320871252778794
2.90687210127699153947466679058
2.8887773837777415102359586598
2.87073964632368989666202951181
2.85275876060221733107483092088
2.83483460204173285294641347083
2.81696704971250933075239649643
2.79915598623072840871013582327
2.78140129766560970183569506705
2.76370287344950471017609717005
2.74606060629084136735996471213
2.72847439208981029781853771821
2.71094412985668874802027626469
2.6934697216327027955854842046
2.67605107241333284092239651923
2.65868809007397156281696386274
2.64138068529784748509171699271
2.62412877150613106807673707123
2.60693226479014381749371400747
2.58979108384559430501549618454
2.57270514990876822913846015233
2.55567438669460272138617935826
2.53869872033657802996799516181
2.52177807932836249902714337523
2.50491239446714941421248565904
2.48810159879862681171211233831
2.47134562756352375487777439313
2.45464441814567887652195288707
2.43799791002157917188086754648
2.42140604471131911274898468717
2.40486876573093214271443354036
2.38838601854604851176113449568
2.3719577505268352204633825295
2.35558391090417557402167614973
2.33926445072704749866008832334
2.32299932282106135137261674698
2.30678848174811946239265659459
2.29063188376716109158060316427
2.27452948679595785849783510767
2.25848125037392602439488563461
2.24248713562592326564840291519
2.22654710522699878513396697624
2.21066112336806676326573905915
2.19482915572247425647155175001
2.17905116941343571007076959073
2.16332713298230726712252440648
2.14765701635767502693481474485
2.13204079082523233857911709995
2.11647842899842210784341757582
2.10096990478982095238207690255
2.08551519338324286109289534562
2.07011427120654080159081055116
2.05476711590508547559101568674
2.03947370631590114752035282403
2.02423402244243916812873872771
2.00904804542997048358610576427
1.99391575754157906277266131602
1.97883714213473879238641681344
1.9638121836384569822280584834
1.94884086753096819264963244118
1.93392318031796264368771435647
1.91905910951133399181132646844
1.90424864360843176642022927565
1.88949177207180424510604756106
1.87478848530941801507039542835
1.86013877465534091877410748974
1.84554263235087551562530786093
1.83100005152613060902087700736
1.8165110261820187900213903038
1.80207555117266833601701747874
1.78769362218823817555381322393
1.77336523573812498962990762892
1.75909038913455186580540931793
1.74486908047652825493833625352
1.73070130863417130177677252482
1.71658707323337893049636297267
1.70252637464084536504150052505
1.68851921394941005225620303285
1.67456559296373123370461517671
1.66066551418627568019003400862
1.64681898080361636167584721502
1.63302599667303007496496607222
1.61928656630938729246292413594
1.6056006948723267279748129943
1.59196838815370734009373372477
1.57838965256533071064035298339
1.56486449512692694510784351676
1.55139292345439744443946533287
1.5379749457483080929905502929
1.52461057078262659646425376966
1.51129980789369788621156660586
1.49804266696945168279056528805
1.48483915843883648231743170214
1.47168929326147439413246699222
1.45859308291753141785903123331
1.44555053939779790225416315308
1.43256167519397407753030254248
1.41962650328915569725379419647
1.4067450371485149656758125771
1.39391729071017206159584673428
1.38114327837625270076080867392
1.36842301500412730552141798091
1.3557565158978274731526696432
1.34314379679963555304174724983
1.33058487388184325799374303329
1.31807976373867534633649441066
1.30562848337837451944895352513
1.29323105021544378391591799254
1.28088748206304262884397064452
1.268597797125533467072773317
1.25636201399117488419167120191
1.24418015162495833152888381469
1.2320522293615849887203190126
1.21997826689857960818429255904
1.20795828428953823792048940456
1.19599230193750680060612059842
1.18408034058848758606575265251
1.17222242132507079092678322996
1.16041856556018831371994174384
1.14866879503098708592043432531
1.13697313179281928952447763587
1.12533159821334687978926148818
1.11374421696675789780048439986
1.10221101102809212163661751158
1.09073200366767366713664666745
1.07930721844564820970941868701
1.06793667920662255730748069961
1.05662041007440436168211978213
1.04535843544683981039600943444
1.0341507799907471958462949187
1.02299746863694430979648958874
1.01189852657536766267872689051
1.00085397925028157625627417365
0.989863852355575246175450314249
0.978928171830145917530283044264
0.9680469638533663618549197966
0.957220254840634887988996783142
0.946448071439006162069464975467
0.93573044052290115352697538161
0.925067389189894564442716179759
0.91445894475657813898816851974
0.903905134754498287959973626405
0.893405986926166500668165421848
0.882961529221141052670466002928
0.872571789792178553099116369751
0.862236796991453909629718085192
0.851956579366847322522674784059
0.841731165658296951654950752846
0.831560584794215932079972046774
0.821444865887972444432643356351
0.811384038234431576459828806284
0.801378131306557741128595097442
0.791427174752076445168580071125
0.78153119839019422956378882518
0.771690232208375630444942065023
0.761904306359176035067493021471
0.752173451157129333113178281102
0.742497697075689288444390370391
0.732877074744223580690024053736
0.723311614945059489667397441389
0.713801348610580218665424120302
0.704346306820370875046873600028
0.694946520798413148489204018941
0.685602021910327748490442338978
0.67631284166066368353476071979
0.667079011690233484557087764013
0.657900563773493495082148645494
0.648777529815968369655128914067
0.639709941851718940942630812641
0.630697832040852634177229374361
0.62174123266707562545980793246
0.612840176135285957833621441984
0.60399469496920684601497054315
0.595204821809059417219359290386
0.586470589409274151670577907278
0.57779203063624030213446752294
0.569169178466092587190013052452
0.560602065982534467948368945888
0.552090726374697332565626606569
0.543635192935034927177449165496
0.53523549905725238582269775281
0.526891678234269225528133597182
0.518603764056215686006203376044
0.510371790208461806381532636514
0.502195790469678644017534352442
0.494075798709931052870705046868
0.486011848888801450864703660747
0.478003975053544017556926737382
0.470052211337268774874517439547
0.462156591957155014931864438018
0.454317151212693549914735070982
0.446533923483957269734113791141
0.43880694322989950362225002187
0.431136244986679692070833604518
0.423521863366015885502897943594
0.415963833053563595832106075811
0.408462188807320536601432730821
0.401016965456056796713675316928
0.3936281978977700018743031087
0.386295921098165026768321539918
0.379020170089157829692367585896
0.371800979967402989866293136741
0.364638385892844535960021290769
0.357532423087289662496320318189
0.350483126833004938733040117843
0.343490532471334622393872766026
0.336554675401340698209280755952
0.329675591078464268653208275002
0.32285331501320793152075670113
0.316087882769838786091253245287
0.309379329965111716564046192793
0.302727692267012608244786852527
0.296133005393521158601666260712
0.289595305111392951807720072202
0.283114627234960471740454194065
0.276691007624952734627135985584
0.270324482187333228606506707373
0.264015086872155853428674631534
0.257762857672438559337730664311
0.251567830623054389879289509962
0.245430041799639638950716079495
0.239349527317518837868184974491
0.233326323330646293564797985533
0.227360466030563904260532050492
0.22145199164537498406051554823
0.215600936438733832945669961313
0.209807336708850793521672996378
0.204071228787512540690996763376
0.198392649039117355110883496918
0.192771633859725135899910716645
0.187208219676121912559574919376
0.18170244294489862048733499383
0.176254340151543908775992262563
0.170863947809550753223275363862
0.165531302459536651617121950257
0.160256440668377182418428712717
0.155039399028352711935947824019
0.149880214156308038979462257701
0.144778922692824769789246176686
0.139735561301406219773933547282
0.134750166667674642247055762076
0.129822775498580587936399684032
0.124953424521624202551669640742
0.120142150484088273136356362454
0.115388990152282837300827087858
0.110693980310801172737018180703
0.106057157761786987652259550453
0.101478559324212635932175792343
0.0969582218331681839517420437752
0.0924961821391611590008368445087
0.0880924771074268122774084848897
0.083747143617248732329000030612
0.0794602185612896476931728569247
0.0752317388449322603006082741731
0.0710617413856299539625994495246
0.0669502631122672249684885488544
0.0628973409645296844695443355995
0.0589030118922834849249719413407
0.0549673128549640254343295862607
0.0510902808209737932796996981119
0.0472719527670892014516005093251
0.043512365677876284335879197799
0.0398115565451151160957241016922
0.0361695623672328185944720044464
0.0325864201487450279720435231307
0.0290621668997056912115684891796
0.0255968396351650662139944246344
0.0221904753746358010381132138688
0.0188431111415669700623807389958
0.0155547839628259468840075004997
0.0123255308681879957909105676418
0.00915538888983346562406418116829
0.00604439506185247179237416491654
0.00299258641975695411021731046238
0


==> anc/WILS3HQG1/LG1qPS31010.dat <==
# LG1qPS31010
-169.143527561438025136362808024
-169.143069021725530655165192899
-169.143049965855543858848565378
-169.143030409026754452541090022
-169.14301036470946590926307443
-169.142989849695619680669969808
-169.142968884400608983062898828
-169.142947493182360720329168728
-169.142925704677883659977105056
-169.142903552157364248672551471
-169.142881073895752840113528826
-169.142858313561619794739529007
-169.142835320622869774230387035
-169.14281215076868013283431314
-169.142788866346771770354560406
-169.142765536814823919464637767
-169.142742239204503408313966215
-169.14271905859618879488265039
-169.14269608860202470386635435
-169.142673431854435415932635755
-169.142651200496652328192819373
-169.142629516671159688392761816
-169.142608513001228602917653096
-169.142588333059881493541701242
-169.142569131819697780733281128
-169.142551076075825457498225689
-169.142534344833390156863315068
-169.142519129649179894644714171
-169.142505634916015184699435698
-169.14249407807657457066582398
-169.142484689751617163300146165
-169.142477713765507221767275063
-169.142473407049680070473587552
-169.142472039402170637524250314
-169.142473893078530442339296372
-169.14247926218635843999304406
-169.142488451852235729104031254
-169.142501777126051005961804012
-169.14251956158349710525494473
-169.142542135582870113807845939
-169.142569834127169020568396122
-169.142602994276829566371102465
-169.142641952052180716386056695
-169.142687038757831445049481088
-169.142738576653620003972714441
-169.142796873888423121086365881
-169.142862218603958705396399777
-169.142934872105646687037274714
-169.143015060986536247082527956
-169.143102968078174581948142868
-169.143198722088985715997158055
-169.143302385776142875637200659
-169.143413942480941044031843494
-169.143533280840184666077905803
-169.143660177466966166108725406
-169.143794277373280280671166132
-169.143935071884041905743259915
-169.144081873767083472227460541
-169.144233789276420695144207936
-169.144389686776297459809736886
-169.144548161581040819027374576
-169.144707496610348325629916197
-169.144865618421047335114340395
-169.145020048134345739478783881
-169.145167846731851912442500655
-169.145305554143872961421927622
-169.145429121499376145261429684
-169.145533835848165364566612747
-169.145614236601903525649846508
-169.14566402287119485473130323
-169.145675950800591550696353624
-169.145641719921637327671425439
-169.14555184745540332064319406
-169.145395529399870325693925197
-169.145160487133387846192831
-169.144832798152676523846845332
-169.144396709441774480994328919
-169.143834431836252055854424374
-169.143125913604176650124817406
-169.142248591310891336022895284
-169.14117711586781390629738729
-169.139883051485245350635622967
-169.138334545054614764667251601
-169.136495963275632617321964768
-169.134327494617358256934243527
-169.131784712958019719762722565
-169.128818099485286500733512833
-169.125372519155239917289131206
-169.12138664770307643418371553
-169.116792344870092173356884767
-169.111513969158112567974906227
-169.105467629042531290315411761
-169.098560365166684937372912902
-169.090689257601483902272457503
-169.081740451783002097078310544
-169.071588096234938661863313931
-169.060093184640223077258542821
-169.047102294244137515395362404
-169.032446211947647956433582721
-169.015938438781513945876873871
-168.997373562736406745346421849
-168.976525489158807089854107458
-168.644077568073699748380933035
-168.244926343906546419295214361
-167.804387002158958783759082499
-167.334452388584667296002754379
-166.842094802028515305852753374
-166.331848110359859679236127033
-165.806880831960928823660208415
-165.269522403368909749564690965
-164.721551272061643269069166114
-164.164365597089958045914990519
-163.599090650562793114525758303
-163.026649661611490800379276488
-162.447812367078849000886045613
-161.863229352536946349895358122
-161.273456997069197666450667417
-160.678976008810492464623823608
-160.080205470866221380640500463
-159.477513668949301841319282119
-158.871226565033870515618693139
-158.261634518246578416059344532
-157.648997679798173734815525929
-157.033550370478071303350642839
-156.415504667388881617310819484
-155.795053368926375124015726979
-155.172372465700726164452548373
-154.547623215060706946603308216
-153.920953894746968637359300768
-153.292501294681638125139929079
-152.662391993431738585935311091
-152.030743456370592107607717282
-151.397664985231905361660486603
-150.763258543052633798520340081
-150.127619474032318814128956536
-149.490837134304938987479749108
-148.852995446807249360086122544
-148.214173391172850234501857125
-147.574445437761508031656357454
-146.933881933455545477409664666
-146.29254944564815524957663141
-145.650511069857239521582956388
-145.007826705580045059183341677
-144.364553304324950101744844097
-143.720745093190873601546201196
-143.076453776891002178790199414
-142.431728720719191732102095281
-141.786617116621135595569137733
-141.141164134247433412164302725
-140.495413058623328028402219901
-139.849405415863011242256198426
-139.203181088179239305860584464
-138.556778419286790880741543828
-137.910234311167125393732189803
-137.263584313048216724532919764
-136.616862703355253672050843564
-135.970102565302470694042843136
-135.323335856721923001771250034
-134.67659347465997390842845083
-134.029905315215292961709134244
-133.383300329042150494268221561
-132.736806572898788658798834063
-132.090451257581844333528364971
-131.444260792553508364934114817
-130.798260827537741410018342156
-130.152476291334926289144691297
-129.506931428080388422099916203
-128.861649831150887835746854921
-128.216654474904157604877739501
-127.571967744419556962043090063
-126.92761146339268218065622622
-126.283606920323125771028591539
-125.639974893122312656125890305
-124.996735672257312165546903429
-124.353909082536588243592726894
-123.71151450363468578905350471
-123.069570889444752005966634721
-122.428096786340464421515478309
-121.78711035042229938780416513
-121.146629363817053727359311809
-120.50667125009406348182430513
-119.867253088856590648408088591
-119.228391629562320972315517666
-118.590103304622788598855691744
-117.952404241827776933971231133
-117.315310276137304035899730457
-116.678836960880653720891651556
-116.042999578399032152209364773
-115.40781315016578881951875817
-114.773292446415717970034235208
-114.139451995312731524639531048
-113.506306091683149174273705619
-112.873868805339969415580944873
-112.242153989021752096262888733
-111.611175285968145400887580658
-110.980946137152616215111890107
-110.35147978819158171571533098
-109.722789295947882134973046206
-109.09488753484537115526642503
-108.467787202910323346566053153
-107.841500827554360251624269744
-107.216040771112671604462649403
-106.591419236150449789532006272
-105.967648270549658603548186586
-105.34473977238751674696538681
-104.722705494617387762750003679
-104.10155704956212726719140259
-103.481305913229341548608858092
-102.861963429457455535544665767
-102.243540813900969639195837939
-101.626049157862801203057944284
-101.009499431981154633806088977
-100.393902489777942347071752747
-99.7792690710753842437814245253
-99.1656098052870445209748495622
-98.5529352145892193632794487158
-97.9412557169782657545285207466
-97.3305816292191587265106859504
-96.7209231696902803808288692449
-96.1122904611291776510076125765
-95.5046935332837757896026850084
-94.8981423254732998381735084069
-94.292646689062935822333282284
-93.6882163898560561448785373953
-93.0848611104076387352072388722
-92.4825904522623261276300903369
-91.8814139381203980208287441466
-91.2813410139347683079881181996
-90.682381050941964406154479402
-90.0845433476299023458786084551
-89.4878371316451349437443328532
-88.8922715616421219468651945209
-88.2978557290769498229597783154
-87.7045986599478144195959061195
-87.1125093164844716106872178067
-86.5215965987887588956241837406
-85.9318693464281943518238774203
-85.3433363399845680252557014589
-84.7560063025593544590077577938
-84.1698879012376933119437384564
-83.584989748512607632506251783
-83.0013204036710560696409244748
-82.4188883741433458835506953278
-81.8377021168173678392288822574
-81.2577700393190517158009272334
-80.6791005012603820485730944228
-80.1017018154562576549309779566
-79.5255822491114253081967850186
-78.9507500249786674545235844301
-78.3772133224893759663376061816
-77.8049802788575984506759116295
-77.2340589901586004497779503389
-76.6644575123829458604808499758
-76.0961838624670589420237326081
-75.5292460193011942696369373528
-74.9636519247157058213187391672
-74.3994094844464729612770774285
-73.8365265690803093152704427186
-73.2750110149811503356169170653
-72.7148706251977866471610229203
-72.1561131703538829749866923387
-71.598746389520996509614770612
-71.0427779910752838994979068863
-70.4882156535385626114348215244
-69.9350670264043701083740310278
-69.3833397309496431057357363695
-68.833041361032619029877842161
-68.2841794838775426667564052945
-67.7367616408467428091483347141
-67.190795348200626443688623484
-66.6462880978461216236487674349
-66.1032473580740846114719800985
-65.5616805742861721104732578928
-65.0215951697116654038333579153
-64.4829985461147199491072355703
-63.9458980844925014078770086132
-63.4103011457646571946566701844
-62.876215071454561380155692955
-62.3436471843627601566020956874
-61.8126047892330350436151236843
-61.2830951734114915601600216953
-60.7551256074990721908504772874
-60.2287033459978841140401908578
-59.7038356279517243167669882861
-59.1805296775811773808773247126
-58.658792704913654369901414593
-58.1386319064087348628941048949
-57.6200544655791682559712962663
-57.1030675536078849721235393874
-56.5876783299613631735053287262
-56.0738939429996919471328980448
-55.5617215305836677250184628241
-55.0511682206792568943291339753
-54.5422411319597541441216223281
-54.0349473744059630753150493879
-53.5292940499047229633550910822
-53.0252882528461033027903896163
-52.5229370707195858747716923369
-52.0222475847095525580729935395
-51.5232268702903959481187152015
-51.025881997821569053886331233
-50.530220033142889907343426327
-50.0362480381704168428675104992
-49.5439730714932104841684122353
-49.0534021889712991135530553553
-48.564542444335165093590030254
-48.0774008897870713656795010951
-47.5919845766045487657322040867
-47.1083005557463669768206783732
-46.6263558784613143856959300275
-46.1461575969001149285802714588
-45.6677127647308132064871839838
-45.1910284377579627270481321599
-44.7161116745459560947572704016
-44.2429695370468403317548496528
-43.7716090912329652746194533759
-43.3020374077348181677943075955
-42.8342615624844031707304150448
-42.3682886373645305239430744073
-41.9041257208643865901894209011
-41.4417799087417629130434699281
-40.9812583046923298293872347221
-40.5225680210263480488607472289
-40.0657161793532199872643258198
-39.6107099112742915285075646064
-39.157556359084324308304608463
-38.706262676482068580959158808
-38.2568360292903772680381969337
-37.8092835961863129155723426256
-37.3636125694417110270790454267
-36.9198301556746756170528359342
-36.4779435766124958689848554957
-36.0379600698664865104327175353
-35.5998868897192689638097191716
-35.1637313079250255258182085752
-34.7295006145232748031043205587
-34.2972021186667334210261056493
-33.8668431494638466627616310688
-33.4384310568365892259096089358
-33.0119732123941567441701738661
-32.5874770103231891560423560805
-32.1649498682951884567807494223
-31.7443992283918158929606867282
-31.3258325580487773027274243764
-30.9092573510190301241303064851
-30.494681128356071647209261952
-30.0821114394180954346266988015
-29.6715558628938315463489924197
-29.2630220078509163459600831992
-28.8565175148076693137390945538
-28.4520500568291875233674180848
-28.0496273406487033386709622793
-27.6492571078151875430524229354
-27.2509471358682186216446902347
-26.8547052395411793752846423549
-26.460539271993884562935058687
-26.0684571260757879589556098877
-25.6784667356209641946514069257
-25.2905760767761101587014170149
-24.904793169362862695673721469
-24.5211260782757840121598489587
-24.1395829149174237320511699194
-23.7601718386719271024399465812
-23.3829010584187226169782649966
-23.0077788340878894836331400113
-22.6348134782588761208303155921
-22.2640133578043154359725552474
-21.8953868955807612540797804062
-21.5289425721682531686289026148
-21.1646889276607045455704902595
-20.8026345635092007074992579872
-20.442788144420391760566542048
-20.08515840031226742600774402
-19.7297541283297099484398145234
-19.3765841949223360468083075774
-19.0256575379872603506220180061
-18.6769831690795412528499608559
-18.330570175693206072272036973
-17.9864277236158963472531540256
-17.644565059360326512176482829
-17.3049915126759107098216877262
-16.9677164991440836842947701828
-16.6327495228610232437229290881
-16.3001001792116743954579699682
-15.9697781577391797107285503458
-15.6417932451140376033094293376
-15.3161553282075409070132489705
-14.9928743972742933811701906297
-14.6719605492488626120965028248
-14.3534239911619053482124797965
-14.0372750436813968371706998414
-13.723524144784910557854616335
-13.4121818535692303032674448586
-13.1032588542039344396661109833
-12.7967659600359740446226322656
-12.4927141178526743610144843676
-12.1911144123110246056826988717
-11.8919780705415868282817827521
-11.5953164669358526099986901617
-11.301141128126409519747810863
-11.0094637381698502391970183594
-10.7202961439429692191697630472
-10.4336503607634480164545474697
-10.1495385782469347756063097436
-9.86797316641317970773164139831
-9.58896668205470130626577264699
-9.31253187538233228438713845689
-9.03868169696293514944261670627
-8.76742930496559080123517167644
-8.49878807273365599113004223764
-8.23277159670126399388743991859
-7.96939370467411523171125690583
-7.70866846449577946195333705882
-7.45061019312221800477422213515
-7.19523346612884385494080450269
-6.94255312767618102286729408396
-6.69258430096207496782827268684
-6.44534239919045781035629627912
-6.20084313708890100815521148728
-5.95910254300961199051639530222
-5.72013697165116950591275959
-5.48396311744116703095357996354
-5.25059802862306893941652491932
-5.02005912209400752997525210056
-4.79236419904399100066000040441
-4.56753146145108725925789516474
-4.34557952949163447500959465202
-4.126527459929449666484521441
-3.91039476555340995893811084231
-3.69720143573872218899837923786
-3.48696795821373710891372004846
-3.27971534212137446289746888366
-3.07546514247218387458913813505
-2.87423948609486366922138571279
-2.67606109919979761889027223747
-2.48095333668196448913216474247
-2.28894021330155992449512582458
-2.10004643689399638860420263273
-1.91429744377578838840207801707
-1.73171943652938656756142134487
-1.55233942436852492125853095336
-1.37618526630635487569010809445
-1.20328571737186388004865807688
-1.0336704781461683395920771391
-0.867370247919641920500785188919
-0.704416781803968428559555733794
-0.544842952170651173702149182457
-0.388682814829920156429610600542
-0.235971680412119472328695764049
-0.0867461914684297322865144523281
0.0589555941297546145717405252914
0.201094112842059545131560723318
0.339628197428390959700551575235
0.474514970409565738021676673869
0.605709728084257518167839443464
0.733165814041917411235107693304
0.856834480966105134357022828199
0.976664739353799829108552741053
1.09260319157926395120826934147
1.20459384950044057335244831288
1.31257793353498459770145620709
1.41649365081363932496163539551
1.51627594964061682374003737963
1.61185624704131945618596224867
1.70316212564142410144834684791
1.79011699547830891039549154488
1.87263971557113557521976247871
1.95064416913799484611493089103
2.02403878520698269549908720041
2.09272599797092690372255153222
2.15660163351538237126368184648
2.21555421141852300172598482624
2.26946414606393035014708830737
2.31820282916934363955276867133
2.36163157081030192860796082709
2.39960037082871941072380222127
2.43194648558196470784137129749
2.45849274598147254824507052201
2.47904557095461682427144353156
2.49339260479527323916880658743
2.50129988584608809666374502609
2.50250842538800915346969998027
2.49673003624892591731527584588
2.48364219557056324588046831356
2.46288164781847403180780918021
2.4340363405524567058201911476
2.39663511743059042634001496417
2.35013433844170302421787449028
2.29390020178586880178847024057
2.22718490835727601639424812628
2.14909376011068390608842637614
2.05853847382342993630660831448
1.95416872221537987582524460527
1.83426766786232381106675233093
1.69658447795902593529787640642
1.53804833719264938005110721553
1.35423758999332439644537991784
1.13827231183050592061184029708
0.878054918384830143993280064594
0.546825907667443336749806775311
0


==> anc/WILS3HQG1/LG1qPS31110.dat <==
# LG1qPS31110
32.8760993211007019113113860738
32.8757359775595093891639589929
32.8757084132061738322703892127
32.8756787688053504157346861932
32.8756468883598019197777320025
32.8756126042577685560699528719
32.8755757364157139960483021913
32.8755360913584641809584216676
32.8754934612322262479287399814
32.8754476227456550423733786931
32.8753983360337926459098750727
32.875345343439340639237158971
32.8752883682053338535750652106
32.8752271130728664531529386933
32.8751612587770745379451557245
32.875090462434102149377849442
32.8750143558112675702801304857
32.8749325434721019743261462448
32.8748446007873505048441965416
32.8747500718024043105009733432
32.874648466950968347377046248
32.874539260604061125280864156
32.8744218884426861144850401548
32.8742957446417071436033191596
32.8741601788515985291450497529
32.8740144929638214043504837902
32.8738579376445970736550962233
32.8736897086208023056399024851
32.8735089427005961581322801219
32.873314713510198829616693249
32.8731060269269755235634571848
32.8728818161876275034871315139
32.8726409366488532351456843391
32.8723821601763092957470123024
32.8721041691360678112961144801
32.8718055499610284771555940467
32.8714847862628923064560548043
32.871140251458334373230904964
32.8707702008759168490967409212
32.8703727633080540768106007524
32.8699459319699703956443902252
32.8694875548250706444174007582
32.8689953242334640142662743596
32.8684667658775350712422566734
32.8678992269154317424381879378
32.8672898633101288274226680038
32.8666356262783166616207023215
32.8659332477997469451466646006
32.8651792251238299982210077357
32.8643698042062078570815263859
32.8635009620037132261071097274
32.8625683875515523919412144818
32.8615674617417073165934148995
32.860493235716424286323500324
32.8593404077852292279527479376
32.858103298768168147208818953
32.8567758256618996466582985028
32.8553514735188492310961965995
32.8538232654228557509656608031
32.8521837304375821003031110127
32.850424869396408026456775686
32.8485381183945551394172196793
32.8465143098357951585853742497
32.8443436308772441089970060649
32.8420155791064294288181440173
32.8395189152750155564635732271
32.8368416129032683361392374139
32.8339708045585114589993048922
32.8308927245994613512581726575
32.8275926481664030468265079299
32.8240548261846718295102161963
32.8202624161358177465032369682
32.8161974083371373974266107025
32.8118405474559458127785794274
32.8071712489700183431423080629
32.8021675102700476427044905745
32.7968058160837255018902224953
32.7910610378841673856620967636
32.784906326927845866551445335
32.7783130005489878418730938838
32.7712504213185234755359269836
32.7636858686561605995924638041
32.7555844024640102794663522865
32.7469087183294265519047476695
32.737618993823371650677501824
32.7276727253987103628580484783
32.7170245553704148328325397428
32.7056260884367748315707094129
32.6934256971774194372716268693
32.6803683159403372533917859506
32.6663952225062200115456227141
32.6514438068944498408575185338
32.6354473266510214881346556765
32.6183346479347739085616183463
32.6000299716946584599031811292
32.5804525442075745156152843587
32.559516351223765202261292361
32.5371297949451234452542141547
32.5131953530412823549400485429
32.4876092188893627839115957216
32.4602609222060759628486721782
32.4310329292259302559967259989
32.0675715907035190828005332735
31.7346649226519452882574050535
31.4214914224765831517648267408
31.1229227052836905606980549512
30.8359445487504202026148950566
30.5585693879315065581953421265
30.289387500219006334781514931
30.0273470151959210691295267204
29.7716331615002889791854664713
29.5215963928515339651394786145
29.276706909856605405559127387
29.03652447042226128471046688
28.8006775589990273540233707462
28.5688485477267274318967951008
28.3407628392081808045500441495
28.1161807393667446883705730137
27.8948912531198966238421720489
27.6767072661000100850209110215
27.4614617459730277236954204833
27.2490047073290609689232782609
27.0392007575730548860010981161
26.8319270912309629858397662169
26.6270718348028491924070766818
26.4245326688486100704680500657
26.2242156716478028527651283339
26.0260343416620310375898088719
25.8299087655639045909351560119
25.6357649057411614370959408073
25.4435339865995806434909778594
25.2531519631363078572078141815
25.064559058463996806924859679
24.8776993594711501449056491421
24.6925204617762622437965643007
24.5089731566984852037235932351
24.3270111542188296094626867518
24.1465908369132754120616641804
23.9676710406554672353787052055
23.7902128585522173642321828884
23.6141794651208306664690704827
23.4395359581673032054160548356
23.266249216197454845527454192
23.0942877695037398704454366453
22.9236216833304589720480184196
22.7542224517386098359632460319
22.5860629009760494930318748444
22.4191171013149390107390596174
22.2533602864513998464137117028
22.0887687796758294684506862152
21.9253199261195825144826727528
21.7629920304673300032373655246
21.6017642995965091917598294348
21.4416167896676446467023487196
21.2825303572434292244923801596
21.1244866140615283378755033198
20.9674678851271374669498895475
20.811457169827241591639220087
20.656438105800020232584859133
20.5023949353205246571596203761
20.3493124739881426349246373319
20.1971760815229011449414817899
20.0459716344967137992735442062
19.895685500842578041337950752
19.7463045159997421040874297861
19.5978159605662292642938603587
19.4502075393420303569164579274
19.3034673616569302969512636131
19.1575839228864723546660889672
19.012546087068116862779700635
18.8683430705373334036560779838
18.7249644265102770811263880958
18.5824000305459273042586049944
18.4406400668261877703691740302
18.2996750151975257918128636895
18.1594956389223263885627440767
18.0200929730923032391477279992
17.8814583136600900982228847844
17.7435832070485727775810712468
17.6064594403006487359330479588
17.4700790317349501664418969236
17.3344342220756651004041462937
17.1995174660269642451179465038
17.0653214242647111017690199701
16.9318389558201190255481033752
16.799063110831838844156732227
16.6669871236446301287452718295
16.5356044062343022539677683779
16.4049085419400205759933473078
16.2748932794863696934898775455
16.1455525272787599863120488223
16.0168803479568645818978775655
15.8888709531917898067607998616
15.7615186987136204596808136648
15.6348180795568485940748120158
15.5087637255119969762432859296
15.3833503967724914751256825454
15.258572979766525303982349267
15.1344264831642967791784417376
15.010906034051595175332315517
14.8880068742612600560906537499
14.765724356854551526873855314
14.6440539427449452691374135405
14.5229911974573097816161016175
14.4025317880158365333257400701
14.2826714799544790642322001516
14.1634061344440165898853282936
14.0447317055301933313774573792
13.9266442374776983921878628804
13.8091398622150441796370037462
13.692214796875675625736238874
13.5758653414308991816192125482
13.4600878764104610105737938681
13.344878860706829153762007587
13.2302348294594457636085891903
13.1161523920154137811280363855
13.0026282299632685861110957752
12.8896590952366600131721310951
12.7772418082849344774137120573
12.6653732563077615068242485126
12.5540503915510943961017508161
12.4432702296618915902265648818
12.333029848099154341969612235
12.2233263845989576899006765348
12.1141570356912663581490824637
12.0055190552664352365895541552
11.897409753189396078167178233
11.7898264939596283366800420065
11.6827666954151030238685730845
11.5762278274784744240597288309
11.4702074109438757793817499628
11.3647030163027519385666562096
11.2597122626072347174806828646
11.155232816369635601195468898
11.0512623904966956599957353603
10.9477987432572943737836144056
10.8448396772823776648407407614
10.7423830385959210182638753259
10.6404267156757963004690163449
10.5389686385434609351994249522
10.4380067778814356189173732232
10.337539144177581898729991963
10.2375637868952338322115672939
10.1380787936682787271040686184
10.0390822895203207393286750683
9.94057243610709800196642637967
9.84254743098135907084549089971
9.7450055068794379026013237188
9.64794493102879842100840720345
9.55136400447585006384142328468
9.4552610614333646170812982255
9.35963446864685221260969803201
9.26448262477928066173295772923
9.16980395981354738777082124007
9.0755969344721371703744359495
8.98186003965342178230976873251
8.88859179588407944277770685749
8.79579075278713288329886013175
8.70345548856512477307470245133
8.61158460949796832799397613204
8.52017674945502917585382800718
8.4292305694210120121701074308
8.33874475703524229607057790401
8.24871802614394924190377509933
8.15914911636517169499222439112
8.07003679266592317310862652947
7.98137984495126644063297645938
7.89317708766496149012276165886
7.80542735940136376475646849044
7.71812952252826189184251750789
7.631282462820356137953031038
7.54488508910309026454275609233
7.45893633290656048219251116509
7.37343514812923579373895721823
7.28838051071123420227418665373
7.20377141831690905903155233066
7.11960689002650925724781760357
7.03588596603668605901076625854
6.95260770736962808979984319214
6.86977119559061446601934560626
6.78737553253378414965127329847
6.70541984003592746583325019155
6.62390325967811328762629982065
6.54282495253497270076318382116
6.46218409893146702243868023708
6.38197989820697487432488836707
6.3022115684865396125352355156
6.22287834645912480728126070494
6.14397948716273165305031402465
6.06551426377623818641501986734
5.98748196741782600277952153355
5.90988190694986580478909907582
5.83271340879013859272180351368
5.75597581672927462953625628228
5.6796684917542974886332565402
5.60379081187816552875701093963
5.52834217197520804548312408163
5.45332198362235812981394346612
5.37872967494608892867481527822
5.30456469047496455649016175394
5.23082649099772135821083491245
5.15751455342679957865639330988
5.08462837066724975713305320445
5.01216745149094234612275213699
4.94013132041601315438520160179
4.86851951759148124390231227574
4.79733159868697987242064996483
4.72656713478754497449158140816
4.65622571229340951934326790278
4.58630693282475587902252161617
4.51681041313138209031474016479
4.44773578500724160421362832318
4.37908269520981979233779045878
4.3108508053843141258003173062
4.24303979199258856371664545744
4.17564934624687629084777672877
4.10867917404820853187045209002
4.0421289959295507484920763164
3.97599854700363110014554352608
3.9102875769154496243891619061
3.84499584979946017451500895865
3.78012314424142074439645961342
3.71566925324491141950149596637
3.65163398420252282355234480787
3.58801715887172158789682153414
3.52481861335540306074165208609
3.46203819808714520156204962592
3.39967577782118137794788298385
3.33773123162711360371624551091
3.27620445288939163430797646373
3.21509534931158727445578929215
3.15440384292549726021384939161
3.09412987010511215922545824095
3.03427338158549289635029640183
2.97483434248660076348853031198
2.91581273234213111989868350387
2.85720854513340544006276837475
2.79902178932838092806171739074
2.74125248792584159866866091604
2.68390067850483953447990623269
2.62696641327945997429344948865
2.57044975915898897992722852033
2.51435079781356767649323911892
2.45866962574542247502406312332
2.40340635436576627699954725519
2.34856111007747143899249724274
2.29413403436362125416540260814
2.2401252838820528981409555442
2.18653503056601120292985662288
2.13336346173103927792563064238
2.0806107801882389060160976355
2.02827720436404082096900937875
1.97636296842663243564067930046
1.92486832241919835637407347924
1.87379353240013710532188380415
1.82313888059042589854332282887
1.77290466552831411390098690622
1.72309120223153525056647135852
1.67369882236723675417227846632
1.62472787442983708256216133673
1.57617872392702984242981590487
1.52805175357416576424147818092
1.48034736349725473078110200695
1.43306597144484206435877085685
1.38620801300902584209402903532
1.33977394185589518277293419867
1.29376422996568326992473105381
1.24817936788294338378498973851
1.20301986497707145217803398173
1.15828624971351464239394160731
1.11397906993602235126592088747
1.07009889316031366060264958358
1.02664630687955396520476829679
0.983621918882053110061006601011
0.94102635758161805530678562999
0.898860272361014889961360091223
0.857124333929018011019802560261
0.815819234691548551093955283335
0.774945689137429759079959753931
0.73450443423931410403141901992
0.694496229870365478942269307027
0.654921859237310132106726117857
0.615782129330501960556097353859
0.577077871391681682684568321238
0.538809941400145294684964053797
0.500979220578075246938575715141
0.463586615915828102029851121785
0.426633060718015217403420254569
0.390119515171258407538747105578
0.35404696693455077160366351787
0.318416431753204126869958806456
0.283228954097418986422239707997
0.248485607826571000769975014338
0.214187496880369505688991369542
0.180335755998109563543823314198
0.146931551467308956866448517625
0.113976081903096321569624908757
0.0814705790597963519337103282336
0.0494163086762431608824607292073
0.0178145713564438619708688035524
-0.0133332965126882832674772577204
-0.0440259218047077329784143437293
-0.0742618936561827029471081026872
-0.104039762426359155134784158863
-0.133358038611760535450364634685
-0.162215191713403752978289223354
-0.190609649054164475333910105465
-0.218539794543666424547798814639
-0.246003967387899049866397442342
-0.273000460740584690586445281141
-0.299527520293118983344730032167
-0.325583342799695559923215463237
-0.351166074533996642469265606919
-0.376273809673583450617642606049
-0.400904588607852709308572404133
-0.425056396165136131193303316502
-0.448727159754206490864400821886
-0.471914747415114537174259185076
-0.494616965773912985493540202725
-0.51683155789542439816063451885
-0.538556201027775792031173026125
-0.559788504231950850728903691842
-0.580526005889096815745542699656
-0.600766171077763190268235450908
-0.62050638881263851561568151019
-0.639743969135684307161938629199
-0.658476140049835755161570341956
-0.676700044284640265222661110948
-0.694412735882329761059932322376
-0.711611176591862379299084583756
-0.728292232057414152683370538596
-0.744452667786640669288522823357
-0.760089144882750262488325293764
-0.775198215523020158549411429919
-0.789776318164829450667204920269
-0.803819772458559897829839097627
-0.817324773844807004519077664589
-0.830287387811226398572359734043
-0.842703543781987645435981263076
-0.854569028610188917927191095244
-0.865879479640666493947459086368
-0.876630377307372756422744103673
-0.886817037225848971704358415915
-0.8964346017372311952925878946
-0.905478030855637325869506475463
-0.913942092565618778901750451667
-0.921821352410537897634072669602
-0.929110162306154540371759364804
-0.935802648506258184829374725962
-0.941892698638731518102586367935
-0.947373947720820340759146858021
-0.952239763051426841649601468579
-0.956483227865718867607093263392
-0.960097123622995402350436794271
-0.963073910782256684395661570857
-0.96540570790092386049528079874
-0.96708426887019087536081188498
-0.968100958075032030204645417948
-0.968446723237281096800255496299
-0.968112065665651166815068468611
-0.96708700759611388258644366586
-0.965361056258520394599411180277
-0.962923164249269331564378702101
-0.959761685723409268403357181206
-0.955864327840566303605027716077
-0.951218096804712805712289553052
-0.945809237724521983753266714703
-0.939623167384432692460633325925
-0.932644398850911902777759679251
-0.92485645663648415765840510202
-0.916241780896521325314108348088
-0.906781618828357518613167316896
-0.896455901063027349075873312066
-0.885243100365686822257598159116
-0.873120069363372306818086645723
-0.860061853260210994045218656782
-0.846041472528840769224863701787
-0.831029669311526201468314471146
-0.814994609626270138258023796025
-0.797901531312497760476407913064
-0.779712324767984337574468035437
-0.760385029633806569450256251826
-0.739873225249616411878666383029
-0.718125285285155950870912333029
-0.695083456471701888672072786963
-0.670682706268730606787575357172
-0.644849262136588911761903877798
-0.61749873177701580381432386194
-0.588533642343721605319148545518
-0.557840155083508074186802588196
-0.525283577985934831348232295615
-0.490702070453146404182855670837
-0.453897525447107562874260788695
-0.414621843037355490650676264876
-0.372555251169880615431260283631
-0.327269907073532342508783415513
-0.278163629966323617684761829883
-0.224324797361540128337182963747
-0.164205211692413777018244378402
-0.0945443262224774917205708188082
0


==> anc/WILS3HQG1/LG1qPS32010.dat <==
# LG1qPS32010
-43.8518518518518518518518518519
-43.8531980346919762474178652814
-43.853290812844135548255479827
-43.8533898779223156016592052061
-43.8534956470238082530441698752
-43.8536085641701019114258889456
-43.8537291019816047091937261912
-43.8538577634510998370989649986
-43.8539950838212750386253152275
-43.8541416325719134374784702803
-43.8542980155225850013044805046
-43.854464877056936716075517149
-43.8546429024749445825870153857
-43.8548328204797613849937731451
-43.8550354058060702587483776003
-43.8552514819971347294343488836
-43.8554819243380203103296298341
-43.8557276629527500047354142058
-43.855989686073445077995080729
-43.85626904348979199543228401
-43.8565668501874650329809876924
-43.8568842901844201195932759482
-43.8572226205742571016957373278
-43.8575831757861227186902948031
-43.8579673720708927599638637563
-43.858376712223626452608557764
-43.858812790552526089342176425
-43.8592772981048568698953543828
-43.8597720281604821211614895487
-43.8602988820038432715126328613
-43.8608598749853574968270602635
-43.8614571428833136237224802697
-43.8620929485774128948545393765
-43.8627696890451191774882672692
-43.8634899026919460593045337417
-43.8642562770267082172436019184
-43.8650716566925928566068233669
-43.8659390518646544163196401727
-43.8668616470239916909048478974
-43.8678428101184195679237660187
-43.8688861021188851394352611597
-43.8699952869801862205608200327
-43.8711743420137141832789524853
-43.8724274686789459471168485241
-43.8737591037992338721040255315
-43.8751739312060674109717100272
-43.8766768938143851240464251823
-43.8782732061296765105891030209
-43.8799683671855044176576754228
-43.8817681739076726199093283264
-43.8836787348985291222194895095
-43.8857064846318007610218115439
-43.8878581980448628388603755947
-43.8901410055114197946186169457
-43.8925624081731669302485464556
-43.8951302936040730340538326149
-43.8978529517754195457712543529
-43.9007390912835997252099951631
-43.903797855795862664540188405
-43.9070388406616186626649154439
-43.9104721096285360230397887912
-43.914108211593380747822760693
-43.9179581973072999102602230783
-43.9220336359439403034101665142
-43.9263466314263330009509742814
-43.9309098383947610331598811058
-43.9357364776827528323276381445
-43.9408403511517912484415655727
-43.9462358557171704142420217424
-43.9519379963775343292824973906
-43.9579623980388449272052598739
-43.9643253158996954018240024142
-43.9710436441388362761858690263
-43.9781349226173335300954744286
-43.9856173412767323273446082131
-43.9935097418807435386308440555
-44.0018316167110739602304200488
-44.0106031037878378072338560314
-44.0198449781412505473413979406
-44.0295786386137296537781422634
-44.0398260896198013247893943624
-44.0506099172350044576401925388
-44.0619532589239338670953693409
-44.0738797661512862562971780266
-44.0864135590478463647822048822
-44.0995791722253251583606908723
-44.1134014907493485851769673001
-44.127905675188166286309459166
-44.1431170745552333560119953776
-44.159061125856096061911340276
-44.1757632388333137922693551259
-44.193248664376747055334914746
-44.2115423449296455297708540227
-44.2306687450727230725846101737
-44.2506516603078753642656856915
-44.2715140018893652820162065391
-44.2932775553620654394699280883
-44.3159627102625015426082846165
-44.3395881582176701251565221835
-44.3641705564374760300313461161
-44.3897241533375838243593282153
-44.4162603727487950141535804705
-44.6941039218326898878550464728
-44.8871898520754939122349037303
-45.0303869975454327102700644013
-45.1390140787582826414698760851
-45.2215949188167991604504852162
-45.2835091300789431847326408081
-45.3284344409412931551698589243
-45.3590290554752627925147718715
-45.3772950458162756513502493966
-45.3847889752513151316720325495
-45.3827520323368384939723041583
-45.3721945665837775795176250614
-45.3539532688348079645995236387
-45.3287311599293969129220648405
-45.2971263506787878348323273345
-45.2596532256738122973080330706
-45.2167583712863761020761229697
-45.1688327687934646679897745006
-45.1162212770046854711293952677
-45.0592301109702699338984291393
-44.9981328145128886718639528372
-44.9331750838572482100748365141
-44.86457870315634400230665158
-44.7925447852012215278119770227
-44.717256462550941854745647402
-44.6388811395913325264586664555
-44.5575723905771486966132062651
-44.4734715698146807706851446713
-44.3867091859451853510805570103
-44.2974060815075320553070926736
-44.205674450686800672398800272
-44.1116187217500421938036938882
-44.0153363256665742502019928121
-43.9169183684693500189017952605
-43.8164502217865699794007647553
-43.7140120434731006046692526185
-43.6096792382599632918886549528
-43.5035228667115167781601444053
-43.3956100094532966308139383705
-43.2860040925467067144904236956
-43.1747651789917506291644679717
-43.0619502305981821625848334894
-42.9476133438493344790577458992
-42.8318059628681348594063433603
-42.7145770721628828473099999446
-42.5959733714664408946768448405
-42.4760394346746443723742220401
-42.3548178546283588655138019879
-42.232349375260886319429471693
-42.1086730124419791035131014072
-41.983826164686346524492562674
-41.8578447147539419903294274438
-41.7307631230479585593385858747
-41.6026145136113995076108624747
-41.4734307534318854712209384152
-41.3432425256849703891080566823
-41.2120793974769553169273697135
-41.0799698825875749904318291976
-40.9469414996597746935841954109
-40.8130208262370691494349119843
-40.6782335490078107994388136253
-40.5426045105793516920112243418
-40.4061577530729296281124224939
-40.2689165588016048345057434465
-40.130903488268254759868377774
-39.9921404156981030724707145882
-39.8526485623001710599988478987
-39.7124485274340986049467442264
-39.571560317842730740217762939
-39.4300033750964814566217542526
-39.2877966013825749819118194865
-39.1449583837606571554621408645
-39.0015066169958181897556574402
-38.8574587250706439079267738163
-38.7128316814694022831302338725
-38.5676420283197763770463977555
-38.4219058944705861311398536363
-38.2756390125776228370882046626
-38.1288567352639834682629920323
-37.9815740504160772348321356972
-37.8338055956717304526705122512
-37.6855656721524908312485158721
-37.5368682574882866033902417047
-37.3877270181789921863974668348
-37.2381553213341569975476450846
-37.0881662458291379515382374047
-36.9377725929131125104044370824
-36.7869868963019141994786166203
-36.6358214317863049799488385139
-36.4842882263841597036408201525
-36.3323990670630699361668797765
-36.1801655090580623143763564148
-36.0275988838074564328170424374
-35.8747103065283465295517231621
-35.7215106834517686823571268989
-35.5680107187363006400600195712
-35.4142209210776255829826684826
-35.2601516100304656859737293028
-35.1058129220582487839528161704
-34.9512148163249048515321535345
-34.7963670802422921735651701847
-34.641279334785920337651591837
-34.4859610395908633681973105206
-34.3304214978390367499375691074
-34.1746698609483424771034436769
-34.0187151330735627075234981951
-33.8625661754283015324702496882
-33.7062317104367325330161671526
-33.5497203257234041996647228167
-33.3930404779488832133244409184
-33.2362004964985745199046573899
-33.0792085870316447829359386008
-32.9220728348965900621968719853
-32.7648012084196275064417940348
-32.6074015620717526862576657261
-32.4498816395199872924851452713
-32.2922490765680447800292802339
-32.1345114039913627583146705674
-31.9766760502711892384682203279
-31.8187503442321640629250233531
-31.6607415175876058755463277977
-31.5026567073964978324848184915
-31.3445029584359609749424034331
-31.1862872254928119233834252582
-31.028016375577620511432670508
-30.8696971900645124181173390925
-30.7113363667598010948343177347
-30.5529405219023816836422799904
-30.3945161920986765971100562246
-30.2360698361947874300134913366
-30.0776078370883803914697832352
-29.9191365034827120102073994231
-29.7606620715850880361701619577
-29.6021907067519408295942261535
-29.4437285050826087132720989301
-29.2852814949638044101423945415
-29.1268556385666684658959255204
-28.9684568332982171565164849052
-28.8100909132089125157486579415
-28.6517636503580045186818593051
-28.4934807561382218739481892672
-28.3352478825613180738688468898
-28.1770706235059131099133043205
-28.018954515929008374877647961
-27.8609050410424925512159628015
-27.7029276254558995471689760822
-27.5450276422866256202941831497
-27.3872104122387615638567493619
-27.2294812046516470772839102006
-27.0718452385192080586828495717
-26.9143076834810934149855734421
-26.7568736607865859612947706335
-26.5995482442322219605748662763
-26.4423364610740157300106035933
-26.2852432929151494096645053113
-26.128273676569953357074976506
-25.9714325049049696083701397038
-25.8147246276578593478330879047
-25.6581548522348852740872283561
-25.5017279444876710672437687331
-25.3454486294699127768624297274
-25.1893215921746907988686727596
-25.0333514782530061278899304254
-24.8775428947141407006213151668
-24.72190041060841882994580765
-24.5664285576929249158817792278
-24.4111318310807117582147887445
-24.2560146898740138398499827598
-24.1010815577819608550434260048
-23.9463368237232684807140661786
-23.7917848424143658922666122925
-23.6374299349434027701814421367
-23.4832763893305624944831897734
-23.329328461075092847418139791
-23.1755903736894508083741638687
-23.0220663192209438990721461364
-22.8687604587612369927374083015
-22.7156769229440805112108217037
-22.5628198124316034730778621843
-22.4101931983895028995035406029
-22.2578011229514496094380192003
-22.1056475996730194202594021198
-21.9537366139754481929192821023
-21.8020721235794990024783529307
-21.6506580589297199567829803984
-21.4994983236093618100972481165
-21.3485967947462155078140906566
-21.1979573234096211368077676812
-21.0475837349988914282351293671
-20.8974798296233849510718399487
-20.7476493824744564315184392256
-20.5980961441895042224377584301
-20.4488238412083278156333108147
-20.2998361761220014260932627515
-20.1511368280144630699219510602
-20.0027294527970121957162601037
-19.8546176835359028022850014726
-19.7068051307732130740084948698
-19.5592953828411668794057109804
-19.4120920061700769996669227317
-19.2651985455900746734842092505
-19.1186185246267849543267133117
-18.9723554457911024685916328785
-18.8264127908632174303990791584
-18.6807940211710372041090936699
-18.5355025778631443021617888879
-18.3905418821764274571199304024
-18.2459153356985183066591101222
-18.1016263206251622728101695426
-17.9576782000126483963788624912
-17.8140743180254191987642458426
-17.6708180001789780812214475193
-17.5279125535782083310425022772
-17.3853612671512144804509948202
-17.2431674118787935527160950233
-17.1013342410196406267769486387
-16.9598649903313901524017787075
-16.8187628782875915486359516995
-16.6780311062907148152358971978
-16.5376728588812791763172518963
-16.397691303943195154094469479
-16.2580895929054079350292974872
-16.1188708609399274377495148158
-15.9800382271563281186919624539
-15.8415947947927992546362132402
-15.7035436514038242183187035683
-15.5658878690445651114582773716
-15.4286305044520270361991580373
-15.2917745992230742687075178754
-15.1553231799893686450643753566
-15.0192792585892985773975366062
-14.883645832236965285197181301
-14.7484258836882910508593560253
-14.6136223814043125876785251138
-14.4792382797117209408237856085
-14.3452765189607077254191387008
-14.2117400256801759389151777827
-14.0786317127303720657664864022
-13.945954479452994719361638559
-13.8137112118188336376007052476
-13.681904782572991462949650268
-13.5505380513777393937517004469
-13.4196138649530564896286682919
-13.2891350572149011486000964699
-13.1591044494112620457763681088
-13.0295248502560346318843874768
-12.9003990560607681332492425888
-12.7717298508643268720159665751
-12.643520006560508635229009243
-12.5157722830236617628137297647
-12.3884894282323415964761955917
-12.2616741783910459330682464583
-12.1353292580500681560628778042
-12.0094573802235057765460550802
-11.8840612465054611996401079746
-11.7591435471844706426747309405
-11.6347069613561962668791789163
-11.5107541570344157440806904562
-11.3872877912603426630852343619
-11.2643105102103103863407509675
-11.1418249493018511954200962811
-11.0198337332982018131163636357
-10.8983394764112656598471385381
-10.7773447824030614919700849824
-10.6568522446856873788962590609
-10.5368644464198283039476618059
-10.4173839606118350201606721985
-10.2984133502094011561261644152
-10.179955168195864947938688669
-10.0620119576831613708780792374
-9.94458625200344985806215499189
-9.82768057479944222250093934108
-9.71129744011345484327977459369
-9.59543935247520863554552817147
-9.48010880698839979712683663114
-9.36530828941606381156085087483
-9.25104027626475468761431654071
-9.13730723486756092867884599187
-9.0241116234659792513049196634
-8.91145589129066661024522494416
-8.79934247864109063734638755791
-8.6877738169640981631117707623
-8.5767523289314210624209892977
-8.46628042851613824940925377298
-8.35636052106811224056734517548
-8.24699500338841830941682842797
-8.13818626380278387035078491217
-8.0299366822340553531230886605
-7.92224863027370946274341971003
-7.81512447125242536192396516208
-7.70856656030973396446877048848
-7.60257724446276018784784016996
-7.49715886267407368141313236644
-7.3923137459186632230579695283
-7.28804421725004966136788987398
-7.18435259186555197223950322126
-7.08124117717072069834126762277
-6.97871227284295274644968151539
-6.87676817089430123141600446085
-6.77541115573349377610827723473
-6.67464350422717240394308130546
-6.57446748576036789438890062876
-6.47488536229622121191144104569
-6.37589938843496436506952564273
-6.27751181147217280469212322921
-6.17972487145630122811161556357
-6.08254080124551442013936157508
-5.98596182656382453069546630009
-5.8899901660565459635984432346
-5.79462803134507883083959726018
-5.69987762708103171157312334101
-5.60574115099969424491189217304
-5.51222079397286988030042763662
-5.41931874006107890861426338391
-5.32703716656514170108600433193
-5.23537824407715189156391554004
-5.14434413653084905035309682886
-5.05393700125140021486002360931
-4.9641589890045994633494475205
-4.87501224404549454322251249533
-4.78649890416644939423366281189
-4.69862110074465123988166431525
-4.61138095878907075673985382727
-4.52478059698688367163837033718
-4.43882212774936198028508286755
-4.35350765725724282802328982436
-4.26883928550558294388661533574
-4.18481910634810637284089919205
-4.10144920754105310801765950857
-4.01873167078653608476457997239
-3.93666857177541386138833218441
-3.85526198022968617746893209781
-3.7745139599444194495098738117
-3.6944265688292091353836278951
-3.61500185894918577346883498509
-3.53624187656557137948666492657
-3.45814866217579276376418202312
-3.38072425055315821391877553672
-3.3039706707861038727081275587
-3.2278899463170160279648203812
-3.15248409498063542107518111026
-3.07775512904204957231154822096
-3.00370505523427901543057875713
-2.93033587479546323025373590984
-2.85764958350565196039738487946
-2.78564817172320750386805774329
-2.71433362442082346683385907751
-2.6437079212211653754774229433
-2.57377303643213844738232551898
-2.50453093908178773235767301706
-2.43598359295283574292019208125
-2.36813295661686260678618867681
-2.30098098346813368763498520949
-2.23452962175707953604976956148
-2.16878081462343294988113909074
-2.10373650012902784227398158439
-2.03939861129026453621169701576
-1.97576907611024602662610228528
-1.91284981761058967486060169667
-1.85064275386291872552319958382
-1.78914979802003796249042790188
-1.72837285834679774898988369744
-1.668313838250650626265290791
-1.60897463631190457628211308969
-1.55035714631367698623285160843
-1.49246325727155328621913052173
-1.43529485346295416639315373481
-1.37885381445621521600546311484
-1.32314201513938276420123899188
-1.26816132574872964100643508675
-1.21391361189699451672129261116
-1.16040073460134841886634892296
-1.10762455031109196787970177942
-1.05558691093508681591939030643
-1.00428966386892471735729309209
-0.953734652021837604837496020531
-0.90392371384335199108979418213
-0.854858683349690964015567379974
-0.806541390149926990876953640767
-0.758973659471888696699813631188
-0.71215731218782473222571835015
-0.666094164839827797897889980661
-0.620786029665021842420954737947
-0.576234714620515407375273690818
-0.532442023408124043174710364428
-0.489409755498864676313628484916
-0.447139706157224763336782184679
-0.40563366646520902326708216214
-0.364893423346166497323926424886
-0.324920759588400642642208144461
-0.285717453868565125342983122688
-0.247285280774847937695204970663
-0.209626010829946424228399178466
-0.172741410513835762493492265632
-0.136633242286333405708436822072
-0.101303264609461956752319229924
-0.0667532319696129058721811595338
-0.0329848948995136280270321031872
0


==> anc/WILS3HQG1/LG1qPS32110.dat <==
# LG1qPS32110
17.7777777777777777777777777778
17.7776617562711219567497359498
17.7776529157806804753050663219
17.7776434047907070786484492712
17.7776331727188085544007274684
17.7776221651903259000364044197
17.7776103237560963958436762822
17.7775975855893933942202091109
17.7775838831605239107871136473
17.7775691438874546112220942973
17.7775532897607195395484155476
17.7775362369407373912674328507
17.7775178953255317244138009095
17.7774981680867036110614938018
17.7774769511713522077500917988
17.7774541327674738688619147281
17.7774295927301939989003682296
17.7774032019659970453014838415
17.7773748217719180278002137289
17.7773443031264428826549224639
17.7773114859286337101325233598
17.7772761981817477285375937253
17.7772382551173542678226018798
17.7771974582556713195229331556
17.7771535943975407611160452421
17.7771064345431380756029589725
17.7770557327321667899674309602
17.7770012247999184679720002737
17.776942627043184326831735122
17.7768796347895827158124357553
17.7768119208634160026549527273
17.7767391339406889522726629131
17.7766608967854064224634455148
17.7765768043587189871426620213
17.776486421791898637802754976
17.7763892822135005749351268556
17.7762848844203986986332564769
17.7761726903816689977532892174
17.776052122563533707595898345
17.7759225610627667668658708949
17.775783340535094477466724684
17.7756337469042008788449380867
17.775473013835961506008642535
17.7753003189614779999217262616
17.7751147798313653405550686504
17.7749154495825488905542335958
17.7747013122975553263219463276
17.7744712780349249754340828816
17.774224177507927869302418007
17.773958756387226449650208785
17.7736736692014885096383916103
17.7733674728082084427193274765
17.7730386194051366986332994931
17.7726854490507396188449154485
17.7723061816600072645098474587
17.7718989084396877686866722096
17.7714615827246450180138283742
17.7709920101745035190856821311
17.7704878382870510737169512342
17.7699465451820068133206958038
17.769365427605719133046256052
17.7687415881041244694771528752
17.7680719213078624411047978041
17.7673530992697937574051391201
17.7665815557912919845833430383
17.765753469669565527574587879
17.7648647467938981126721079774
17.7639110010140599256248967838
17.7628875336992218519119846813
17.7617893119004855892413970456
17.7606109450246054485144485795
17.7593466599206051434004420566
17.7579902742747654655068824991
17.7565351682028560183782063187
17.7549742539214845210675207305
17.7532999433730177045785894818
17.7515041136706642657693110078
17.7495780702219770053886543181
17.7475125073802008778821236477
17.7452974664635372403372507261
17.7429222909724812905831692867
17.7403755788248867261031269306
17.7376451314172840756221336063
17.7347178993091896507348843865
17.7315799243146507840593506168
17.7282162777720373365701561961
17.7246109947490637197937627884
17.7207470039251609424052185205
17.7166060528775619169873117459
17.712168628480758999012727341
17.7074138721112797645070262559
17.7023194893309400245401328039
17.696861653701801664223231878
17.6910149043649112969182233956
17.6847520369924423155916632858
17.6780439876990198199870220984
17.6708597094726805571181384266
17.6631660406590068571746987601
17.6549275650033656515446226909
17.6461064627257645205115328141
17.6366623520704821546803638723
17.6265521207382088543673311419
17.4995623483242390449478940051
17.3815351830909419731009102615
17.2692464435308108599668378497
17.1611731584349062104512836518
17.0564230413459776827539015814
16.9544095786643531966956109346
16.8547180849014458339852621079
16.7570401187231174157502968652
16.6611375216947938292579969618
16.566821036037610962980566904
16.4739367891400004706972530199
16.3823573309683660199272774806
16.2919754563294300148387462303
16.2026998087161808796691819967
16.1144516670967669250362085225
16.0271625431807125105761933797
15.9407723490653460744425626859
15.8552279757163283513180550047
15.7704821734287322513397387538
15.6864926582636050651617850432
15.6032213902945822052264638147
15.5206339843538284707376141314
15.4386992242777719967614936673
15.3573886589423255266563393261
15.2766762636159078510691829876
15.1965381539802660253181316351
15.1169523429954483419484145818
15.0378985329018364210458601926
14.9593579362555038538756437803
14.881313121120724074012600895
14.8037478764925634133520899023
14.7266470947630480655135978496
14.6499966686271420118961107478
14.5737834002869910010410221544
14.4979949211822318808705222548
14.4226196207713557464568657289
14.3476465831298094469715085157
14.2730655303266629727618145108
14.1988667717024353760570377954
14.1250411583031629820937952706
14.0515800418355498500798052033
13.9784752375994098549706235215
13.9057189909300272881263630054
13.8333039467472583935412921405
13.7612231218623517591982747344
13.68946987973933454614933904
13.6180379074468107507970620521
13.546921194569297082582623272
13.4761140138757196273038591912
13.4056109035671788174930856218
13.3354066509471937746614856233
13.2654962773758823819200886169
13.1958750243853539732575323106
13.1265383408473482452489422385
13.0574818710961485691680830016
12.9887014439202832941307387058
12.9201930623457177670324104084
12.8519528941413123669197635929
12.7839772629844300472754043483
12.7162626402308499632601763826
12.6488056372386918435300040697
12.5816029982009729065871012364
12.5146515934457858830497756373
12.4479484131669722718384597151
12.3814905615516288919986763423
12.3152752512738794957256649665
12.2492997983271111485104030921
12.1835616171693558129033030759
12.1180582161587245944053472359
12.0527871932578045947441629245
11.9877462319877317266067733994
11.9229330976142794343009669785
11.8583456335497725383247268149
11.7939817579559644961777793003
11.7298394605342203000540826065
11.6659167994904392755689321392
11.6022118986631439075036835545
11.5387229448040628442592818465
11.4754481850013575829035929602
11.4123859242363911357929380979
11.3495345230656204444608482079
11.2868923954198188570026155587
11.2244580065134063416381062367
11.1622298708571883752208526347
11.1002065503682841813616155671
11.0383866525714652786995210128
10.9767688288865297912387764967
10.9153517729967099490151519836
10.8541342192934526144563259392
10.7931149413932281570515417376
10.7322927507223139520842724342
10.671666495165767349082832111
10.6112350577770510837066743169
10.5509973555450035473307753464
10.4909523382150586686536626255
10.4310989871618168385061175954
10.3714363143102506257020695208
10.3119633611029981708022282144
10.252679197511354180367857238
10.1935829210877143536248808956
10.1346736560573647457326615665
10.0759505524476338173324231479
10.0174127852525424777075180639
9.95905955363119697328195605792
9.90089008013827162063520468211
9.84290360998502369732690861602
9.78509941032937180045333500871
9.72747676959365213453664958352
9.67003499680874493030454533726
9.61277342098333592166017007624
9.55569139049714588469997605826
9.49878827251702500547753909256
9.44206345243486860087271881579
9.38551633332636675339367446134
9.32914633542965299759645056648
9.27295289564296655417541788136
9.21693546704048897008022877773
9.1610935184055595945687783
9.10542653378051529157069493385
9.04993401203243833342747161199
8.99461546643413270215790745064
8.9394704242596831919698114227
8.88449842639398389982166025033
8.82969902695565303827339552712
8.77507179293277962613758336382
8.72061630383097461842400037175
8.66633215133322453070787597939
8.61221893897106968998608853542
8.55827628180665199322449276263
8.50450380612519855883924041248
8.4509011491375279922571894893
8.39746795869218522613040746981
8.34420389299682910550708520115
8.29110862034851413052829151016
8.2381818188725241020798941364
8.18542317626943089345561315462
8.13283238957006624406082879406
8.08040916489810838675645261381
8.02815321723999852276718955769
7.97606427022191468845089158823
7.92414205589354245527515097812
7.87238631451839320423021121368
7.8207967943704314524811420224
7.76937325153678291504648855361
7.71811544972630468741538045699
7.66702316008380816415853807478
7.61609616100973408990398548542
7.56533423798508749708143012568
7.51473718340144824263745697712
7.46430479639588043513633701494
7.41403688269057126463332317939
7.36393325443703662956585866122
7.31399373006473751564260263943
7.26421813413395733824695406152
7.21460629719279642814330062108
7.16515805563814553528340348703
7.1158732515805056613901475885
7.06675173271252672206502844919
7.01779335218114249598026497003
6.96899796846318405411785024093
6.92036544524435838717796978377
6.87189565130148327474180949282
6.823588460387873575493505323
6.77544375112177807318465690383
6.72746140687776979694520874556
6.67964131568099635540190092873
6.63198337010420028979721717746
6.58448746716742276941465525004
6.5371535082403071302123087722
6.48998139894692180136757321944
6.44297104907302508080444423456
6.39612237247569701573735129986
6.34943528699526632353025272747
6.30290971436946285714623070765
6.25654558014972858327868603687
6.21034281361962240477243165349
6.16430134771525642677304706021
6.11842111894770344256105847208
6.07270206732731750438621618312
6.02714413628991145075831729281
5.98174727262473718831798394807
5.93651142640421637715925044032
5.89143655091537094668417545019
5.84652260259290457794889732354
5.8017695409538879310631430694
5.75717732853400197543397940532
5.71274593082529529926068782694
5.66847531621541273531814268319
5.62436545592825404521118628505
5.58041632396602275632232246922
5.53662789705262654687592358279
5.49300015457839182706263102208
5.44953307854605637006417091139
5.40622665351800500805105243623
5.36308086656471452666143967179
5.32009570721437496888972288677
5.2772711674036555974162279538
5.23460724142958476481500876055
5.19210392590251390533031757445
5.149761219700136791489088918
5.10757912392253609512450157516
5.06555764184823015676860909855
5.02369677889119370111384553012
4.98199654255882704057010202587
4.94045694241084908502754164505
4.89907799001909022489489821666
4.85785969892816187738877240782
4.81680208461698018392443898289
4.77590516446112202028120117432
4.73516895769599213192105895017
4.69459348538078083532353055027
4.65417877036319233331839599861
4.61392483724492427897165087871
4.57383171234787978939276130898
4.53389942368109365863469981759
4.49412800090835504837169586414
4.45451747531650944695229510641
4.41506787978442318239740097666
4.37577924875259425357709369994
4.33665161819339370676248945923
4.29768502558192223259090762743
4.25887950986746709176138258941
4.22023511144554489702743773131
4.18175187213051618478754020285
4.14342983512875810228242602176
4.10526904501238191656425394274
4.0672695476934824194580089296
4.0294313903989066591252417495
3.99175462164552977398122909986
3.95423929121602603900948323198
3.9168854501351235583468605754
3.87969315064633135174775397763
3.84266244618912788653191193357
3.80579339137660040121831995101
3.76908604197352465257501360574
3.73254045487487499458665144407
3.69615668808475496616095703781
3.65993480069573882455287767712
3.62387485286861471376146821368
3.58797690581252040181836179527
3.55224102176546275819725795754
3.51666726397521237278034968987
3.48125569668056494115982523153
3.44600638509296125776130297593
3.41091939537845786857343290762
3.37599479464004063936778446454
3.34123265090027369340145319959
3.30663303308427636490985253474
3.27219601100302100140994000236
3.23792165533694462912825606102
3.20381003761986767192244209884
3.16986123022321308504635934639
3.13607530634051943118802830333
3.1024523399722415875388847561
3.06899240591083292938946876622
3.03569557972610298803618067152
3.00256193775084472876882252096
2.96959155706672573852635094275
2.93678451549043775259084913279
2.9041408915600990855647593898
2.87166076452190466396699034943
2.8393442143170184862083949264
2.80719132156870346058092614483
2.77520216756968369332814853928
2.74337683426973441696450555922
2.71171540426349486387992087922
2.68021796077849950200449626554
2.64888458766342315801139800878
2.61771536937653565929734910925
2.58671039097436172888915425558
2.55586973810054196756802435218
2.52519349697489085496485225854
2.49468175438264779623991614032
2.46433459766391733329793006905
2.43415211470329472937948641885
2.40413439391967322338578529233
2.37428152425622933550574021337
2.34459359517058268869136647554
2.31507069662512689133482619507
2.28571291907752810520247906441
2.2565203534713879993395348433
2.22749309122706786533317111117
2.19863122423267074207007216121
2.16993484483517846900219232417
2.1414040458317406559962723609
2.11303892046111262514062080008
2.08483956239523944546761205682
2.05680606573098324547132701694
2.02893852498199105060428215937
2.00123703507070045367126329204
1.97370169132048048524644593648
1.9463325894479051089653867422
1.91912982555515682282789243792
1.89209349612255790253168812308
1.86522369800122687637942379738
1.83852052840585787350086432595
1.81198408490762053804491162945
1.78561446542717825165807787116
1.75941176822782245501173372184
1.73337609190872090640340256882
1.70750753539827776157003915735
1.68180619794760340384510683766
1.65627217912409199769687981971
1.63090557880510478153234749649
1.60570649717175715746809325843
1.58067503470280767658440079155
1.55581129216864705801861012813
1.53111537062538541914459790954
1.50658737140903593205260305733
1.4822273961297931586121151406
1.45803554666640435259411098224
1.43401192516063205267078021215
1.41015663401180632462355231864
1.38646977587146504479559331405
1.36295145363808064974420521295
1.33960177045187180920234137342
1.31642082968969851086675006561
1.29340873496003907621250081355
1.27056559009804765650869383078
1.24789149916069078749631822743
1.22538656642196160980429819246
1.20305089636817039014102595078
1.1808845936933100056229093261
1.15888776329449508030496461976
1.13706051026747348907710275769
1.11540293990220896959887941022
1.09391515767853360788006387231
1.07259726926186898748896095457
1.05144938049901481619912035353
1.03047159741400386718161829808
1.00966402620402209462784226785
0.989026773235392805959624825007
0.968559945039623794562270103389
0.948263648309516358273759735861
0.928137989895335149692138578378
0.908183076801037824734360557581
0.888399016180563475804998782136
0.868785915334178855423160216606
0.849343881704881415221362582196
0.830073022874858203881407956753
0.810973446561999685819520122118
0.792045260616467560286023894602
0.773288573017315678013191992934
0.754703491869163169637868529885
0.736290125398918916852148238485
0.718048581952556513604554923474
0.6999789699919388806943939566
0.682081398091691712781596151475
0.66435597493612495218154664469
0.646802809316201498837009883938
0.629422010126552380565018989135
0.612213686362537622072990290128
0.595177947117352065332650490755
0.578314901579175407699732149935
0.561624659028365737678724758127
0.545107328834695861462004981491
0.52876302045463172632797678769
0.512591843428652259669826091585
0.496593907378609954851365850772
0.480769322005131547255286138152
0.465118197085058135807843472056
0.449640642468924116938386773102
0.434336768078474309367738530059
0.419206683904218659321800641847
0.404250500003023926741167286228
0.389468326495741763809199052097
0.374860273564872607655008922226
0.360426451452264819409069087362
0.346166970456848511902481263574
0.33208194093240351821105454211
0.318171473285360962956778651359
0.304435677972637907796527377029
0.290874665499504551855226131326
0.277488546417483477002510533526
0.264277431322280436832225454669
0.251241430851746196987000091836
0.238380655683868943079518570774
0.225695216534796780901824822519
0.213185224156889861887798348574
0.200850789336801674905465646563
0.188692022893589053408633006798
0.176709035676850454774915824022
0.164901938564892076302988758782
0.153270842462921379839099094336
0.141815858301267604354801527975
0.130537097033628853007637593397
0.119434669635345348287172305077
0.108508687101698455783416013339
0.0977592604462350839161305693922
0.0871865006991170736347054675389
0.0767905189054951986419832739033
0.0665714261239074031143396416065
0.0565293334247009101871422169875
0.0466643518884778406520225014992
0.0369765926045639873727317029255
0.0274661666695003968721925435049
0.0181331851855574153771224947496
0.00897775925927086233065193138714
0


==> anc/WILS3HQG1/LG1qPS33010.dat <==
# LG1qPS33010
-5.92592592592592592592592592593
-5.92588725209037398558324531662
-5.92588430526022682510168877397
-5.92588113493023569288281642374
-5.92587772423960285146690915614
-5.92587405506344196667880147322
-5.92587010791869879861455876072
-5.9258658618631311314067363703
-5.92586129438684130359570454911
-5.92585638129581820374069809909
-5.92585109658690651318280518253
-5.92584541231357913042247761691
-5.92583929844184390813793363651
-5.92583272269556787035383126726
-5.92582565039045073591669726627
-5.92581804425582462295397157604
-5.92580986424339799963345607653
-5.92580106732199901510049461383
-5.92579160725730600926673790963
-5.92578143437548096088497415463
-5.92577049530954457004417445325
-5.92575873272724924284586457511
-5.9257460850391180892742006266
-5.92573248608522377317431105187
-5.92571786479918025370534841404
-5.92570214484771269186765299083
-5.92568524424405559665581032007
-5.92566707493330615599066675789
-5.92564754234772810894391170734
-5.92562654492986090527081191842
-5.9256039736211386675516509091
-5.92557971131356298409088763769
-5.92555363226180214082114850493
-5.92552560145290632904755400709
-5.92549547393063287926758499201
-5.92546309407116685831170895187
-5.92542829480679956621108549232
-5.92539089679388966591776307246
-5.92535070752117790253196611502
-5.9253075203542555889552902983
-5.92526111351169815915557489467
-5.92521124896806695961497936222
-5.92515767127865383533621417833
-5.92510010632049266664057542055
-5.92503825994378844685168955013
-5.92497181652751629685141119861
-5.92490043743251844210731544252
-5.92482375934497499181136096055
-5.92474139250264262310080600234
-5.92465291879574214988340292835
-5.92455788973382950321279720344
-5.92445582426940281423977582549
-5.92434620646837889954443316438
-5.92422848301691320628163848282
-5.92410206055333575483661581956
-5.92396630281322925622889073654
-5.92382052757488167267127612472
-5.92366400339150117302856071036
-5.92349594609568369123898374473
-5.92331551506066893777356526793
-5.92312180920190637768208535067
-5.92291386270137482315905095841
-5.92269064043595414703493260138
-5.92245103308993125246837970669
-5.92219385193043066152778101276
-5.92191782322318850919152929302
-5.92162158226463270422403599245
-5.92130366700468664187496559459
-5.92096251123307395063732822709
-5.92059643730016186308046568186
-5.92020364834153514950481619317
-5.91978221997353504780014735219
-5.9193300914249218218356274997
-5.91884505606761867279273543956
-5.91832475130716150702250691018
-5.91776664779100590152619649392
-5.91716803789022142192310366925
-5.9165260234073256684628847727
-5.91583750246006695929404121589
-5.91509915548784574677908357536
-5.91430743032416043019438976223
-5.91345852627496224203437564352
-5.91254837713909469187404453542
-5.91157263310306321691162812885
-5.91052664143821692801978353892
-5.90940542592401244552338539871
-5.90820366491635457326458759614
-5.90691566797505364746840617349
-5.90553535095918730566243724865
-5.90405620949358633300424244699
-5.9024712907037599215023420853
-5.9007731631103133415133776013
-5.89895388456726722140774395933
-5.89700496812163709897274113187
-5.8949173456641474385305544286
-5.89268132923300660666234069948
-5.89028656982422685237271280888
-5.8877220135530022857248995867
-5.88497585500112188384820756363
-5.88203548757525484017051093803
-5.87888745069016071822678795742
-5.87551737357940295145577704729
-5.83318744944141301498263133504
-5.79384506103031399103363675384
-5.75641548117693695332227928324
-5.72039105281163540348376121728
-5.68547434711532589425130052714
-5.65146985955478439889853697821
-5.61823936163381527799508736931
-5.58568003957437247191676562173
-5.55371250723159794308599898726
-5.52227367867920365432685563467
-5.49131226304666682356575100663
-5.46078577698945533997575916019
-5.43065848544314333827958207678
-5.40089993623872695988972733224
-5.37148388903225564167873617416
-5.34238751439357083685873112657
-5.31359078302178202481418756197
-5.28507599190544278377268500157
-5.2568273911429107504465795846
-5.22883088608786835505392834772
-5.20107379676486073507548793825
-5.17354466145127615691253804379
-5.14623307475925733225383122242
-5.11912955298077517555211310871
-5.09222542120530261702306099587
-5.06551271799342200843937721171
-5.03898411433181611398280486062
-5.01263284430061214034862006419
-4.98645264541850128462521459344
-4.96043770704024135800420029835
-4.93458262549752113778402996744
-4.90888236492101602183786594988
-4.88333222287571400396537024928
-4.85792780009566366701367405146
-4.83266497372741062695684075159
-4.80753987359045191548562190962
-4.78254886104326981565716950523
-4.75768851010888765758727150362
-4.73295559056747845868567926515
-4.70834705276772099403126509018
-4.68386001394518328335993506778
-4.65949174586646995165687450715
-4.63523966364334242937545433514
-4.61110131558241946451376404685
-4.58707437395411725306609157815
-4.56315662657977818204977967998
-4.53934596914893691693235401735
-4.51564039818976569419420775733
-4.49203800462523987576795306373
-4.46853696785572627249769520727
-4.44513555031573125822049520777
-4.42183209245862746064002953896
-4.39862500812845132441917743688
-4.37551278028244941508298074617
-4.35249395703204952305602766721
-4.32956714797342776471024623526
-4.3067310207819059223441368028
-4.28398429804710412230658786429
-4.26132575432814334909180144944
-4.23875421341028332108672546086
-4.21626854574623061451000135658
-4.19386766606699096886236707882
-4.17155053114859529434992521242
-4.14931613772232409061281990504
-4.12716352051720963066622544745
-4.1050917504246264985752216555
-4.08309993277570371617013436402
-4.06118720572311860430110102529
-4.03935273871957486480178241197
-4.01759573108593486491472097485
-3.9959154106625772422022577998
-3.97431103253809314476698899285
-3.95278187784992417944157560498
-3.93132725265198816539259310011
-3.90994648684474010001802753551
-3.88863893316347975852297737974
-3.86740396622104796916789451815
-3.84624098160135428141976061549
-3.82514939500045252763453098673
-3.80412864141213037859764603263
-3.78317817435520681482028273596
-3.76229746513993961900087185291
-3.74148600217113544721270207891
-3.72074329028572945840695087824
-3.70006885012276139378720518903
-3.67946221752382175956650700425
-3.65892294296217659707959216557
-3.63845059099890331633838399453
-3.61804473976448420481877531307
-3.59770498046440938568384724585
-3.5774309169074379840280908114
-3.55722216505525578302761070368
-3.53707835259235036123555810563
-3.51699911851500118244359178212
-3.49698411273835288955122087518
-3.4770329957206056128353725318
-3.45714543810341687523402317359
-3.43732112036766605693407607146
-3.41755973250378472678928574599
-3.3978609736959047845416269652
-3.37822455201912158191088718884
-3.3586501841492112724441410493
-3.3391375950841808259025060213
-3.31968651787706565776065201931
-3.30029669337942387354506822737
-3.28096786999500789910896953867
-3.2616998034431239334844450029
-3.24249225653121737817888319451
-3.22334499893624831010151511242
-3.20425780699444530722005669208
-3.18523046349904862823332535275
-3.16626275750567500182584636419
-3.14735448414495620029090627193
-3.12850544444212225113122482045
-3.10971544514321766586548352216
-3.09098429854765551805847262712
-3.07231182234682965669340959258
-3.05369783946851986485625943333
-3.03514217792683843052356497795
-3.01664467067747944447582387066
-2.99820515547804423405263581688
-2.97982347475322773065660380757
-2.96149947546466129994055341678
-2.94323300898521767942446517571
-2.92502393097759320871252778794
-2.90687210127699153947466679058
-2.8887773837777415102359586598
-2.87073964632368989666202951181
-2.85275876060221733107483092088
-2.83483460204173285294641347083
-2.81696704971250933075239649643
-2.79915598623072840871013582327
-2.78140129766560970183569506705
-2.76370287344950471017609717005
-2.74606060629084136735996471213
-2.72847439208981029781853771821
-2.71094412985668874802027626469
-2.6934697216327027955854842046
-2.67605107241333284092239651923
-2.65868809007397156281696386274
-2.64138068529784748509171699271
-2.62412877150613106807673707123
-2.60693226479014381749371400747
-2.58979108384559430501549618454
-2.57270514990876822913846015233
-2.55567438669460272138617935826
-2.53869872033657802996799516181
-2.52177807932836249902714337523
-2.50491239446714941421248565904
-2.48810159879862681171211233831
-2.47134562756352375487777439313
-2.45464441814567887652195288707
-2.43799791002157917188086754648
-2.42140604471131911274898468717
-2.40486876573093214271443354036
-2.38838601854604851176113449568
-2.3719577505268352204633825295
-2.35558391090417557402167614973
-2.33926445072704749866008832334
-2.32299932282106135137261674698
-2.30678848174811946239265659459
-2.29063188376716109158060316427
-2.27452948679595785849783510767
-2.25848125037392602439488563461
-2.24248713562592326564840291519
-2.22654710522699878513396697624
-2.21066112336806676326573905915
-2.19482915572247425647155175001
-2.17905116941343571007076959073
-2.16332713298230726712252440648
-2.14765701635767502693481474485
-2.13204079082523233857911709995
-2.11647842899842210784341757582
-2.10096990478982095238207690255
-2.08551519338324286109289534562
-2.07011427120654080159081055116
-2.05476711590508547559101568674
-2.03947370631590114752035282403
-2.02423402244243916812873872771
-2.00904804542997048358610576427
-1.99391575754157906277266131602
-1.97883714213473879238641681344
-1.9638121836384569822280584834
-1.94884086753096819264963244118
-1.93392318031796264368771435647
-1.91905910951133399181132646844
-1.90424864360843176642022927565
-1.88949177207180424510604756106
-1.87478848530941801507039542835
-1.86013877465534091877410748974
-1.84554263235087551562530786093
-1.83100005152613060902087700736
-1.8165110261820187900213903038
-1.80207555117266833601701747874
-1.78769362218823817555381322393
-1.77336523573812498962990762892
-1.75909038913455186580540931793
-1.74486908047652825493833625352
-1.73070130863417130177677252482
-1.71658707323337893049636297267
-1.70252637464084536504150052505
-1.68851921394941005225620303285
-1.67456559296373123370461517671
-1.66066551418627568019003400862
-1.64681898080361636167584721502
-1.63302599667303007496496607222
-1.61928656630938729246292413594
-1.6056006948723267279748129943
-1.59196838815370734009373372477
-1.57838965256533071064035298339
-1.56486449512692694510784351676
-1.55139292345439744443946533287
-1.5379749457483080929905502929
-1.52461057078262659646425376966
-1.51129980789369788621156660586
-1.49804266696945168279056528805
-1.48483915843883648231743170214
-1.47168929326147439413246699222
-1.45859308291753141785903123331
-1.44555053939779790225416315308
-1.43256167519397407753030254248
-1.41962650328915569725379419647
-1.4067450371485149656758125771
-1.39391729071017206159584673428
-1.38114327837625270076080867392
-1.36842301500412730552141798091
-1.3557565158978274731526696432
-1.34314379679963555304174724983
-1.33058487388184325799374303329
-1.31807976373867534633649441066
-1.30562848337837451944895352513
-1.29323105021544378391591799254
-1.28088748206304262884397064452
-1.268597797125533467072773317
-1.25636201399117488419167120191
-1.24418015162495833152888381469
-1.2320522293615849887203190126
-1.21997826689857960818429255904
-1.20795828428953823792048940456
-1.19599230193750680060612059842
-1.18408034058848758606575265251
-1.17222242132507079092678322996
-1.16041856556018831371994174384
-1.14866879503098708592043432531
-1.13697313179281928952447763587
-1.12533159821334687978926148818
-1.11374421696675789780048439986
-1.10221101102809212163661751158
-1.09073200366767366713664666745
-1.07930721844564820970941868701
-1.06793667920662255730748069961
-1.05662041007440436168211978213
-1.04535843544683981039600943444
-1.0341507799907471958462949187
-1.02299746863694430979648958874
-1.01189852657536766267872689051
-1.00085397925028157625627417365
-0.989863852355575246175450314249
-0.978928171830145917530283044264
-0.9680469638533663618549197966
-0.957220254840634887988996783142
-0.946448071439006162069464975467
-0.93573044052290115352697538161
-0.925067389189894564442716179759
-0.91445894475657813898816851974
-0.903905134754498287959973626405
-0.893405986926166500668165421848
-0.882961529221141052670466002928
-0.872571789792178553099116369751
-0.862236796991453909629718085192
-0.851956579366847322522674784059
-0.841731165658296951654950752846
-0.831560584794215932079972046774
-0.821444865887972444432643356351
-0.811384038234431576459828806284
-0.801378131306557741128595097442
-0.791427174752076445168580071125
-0.78153119839019422956378882518
-0.771690232208375630444942065023
-0.761904306359176035067493021471
-0.752173451157129333113178281102
-0.742497697075689288444390370391
-0.732877074744223580690024053736
-0.723311614945059489667397441389
-0.713801348610580218665424120302
-0.704346306820370875046873600028
-0.694946520798413148489204018941
-0.685602021910327748490442338978
-0.67631284166066368353476071979
-0.667079011690233484557087764013
-0.657900563773493495082148645494
-0.648777529815968369655128914067
-0.639709941851718940942630812641
-0.630697832040852634177229374361
-0.62174123266707562545980793246
-0.612840176135285957833621441984
-0.60399469496920684601497054315
-0.595204821809059417219359290386
-0.586470589409274151670577907278
-0.57779203063624030213446752294
-0.569169178466092587190013052452
-0.560602065982534467948368945888
-0.552090726374697332565626606569
-0.543635192935034927177449165496
-0.53523549905725238582269775281
-0.526891678234269225528133597182
-0.518603764056215686006203376044
-0.510371790208461806381532636514
-0.502195790469678644017534352442
-0.494075798709931052870705046868
-0.486011848888801450864703660747
-0.478003975053544017556926737382
-0.470052211337268774874517439547
-0.462156591957155014931864438018
-0.454317151212693549914735070982
-0.446533923483957269734113791141
-0.43880694322989950362225002187
-0.431136244986679692070833604518
-0.423521863366015885502897943594
-0.415963833053563595832106075811
-0.408462188807320536601432730821
-0.401016965456056796713675316928
-0.3936281978977700018743031087
-0.386295921098165026768321539918
-0.379020170089157829692367585896
-0.371800979967402989866293136741
-0.364638385892844535960021290769
-0.357532423087289662496320318189
-0.350483126833004938733040117843
-0.343490532471334622393872766026
-0.336554675401340698209280755952
-0.329675591078464268653208275002
-0.32285331501320793152075670113
-0.316087882769838786091253245287
-0.309379329965111716564046192793
-0.302727692267012608244786852527
-0.296133005393521158601666260712
-0.289595305111392951807720072202
-0.283114627234960471740454194065
-0.276691007624952734627135985584
-0.270324482187333228606506707373
-0.264015086872155853428674631534
-0.257762857672438559337730664311
-0.251567830623054389879289509962
-0.245430041799639638950716079495
-0.239349527317518837868184974491
-0.233326323330646293564797985533
-0.227360466030563904260532050492
-0.22145199164537498406051554823
-0.215600936438733832945669961313
-0.209807336708850793521672996378
-0.204071228787512540690996763376
-0.198392649039117355110883496918
-0.192771633859725135899910716645
-0.187208219676121912559574919376
-0.18170244294489862048733499383
-0.176254340151543908775992262563
-0.170863947809550753223275363862
-0.165531302459536651617121950257
-0.160256440668377182418428712717
-0.155039399028352711935947824019
-0.149880214156308038979462257701
-0.144778922692824769789246176686
-0.139735561301406219773933547282
-0.134750166667674642247055762076
-0.129822775498580587936399684032
-0.124953424521624202551669640742
-0.120142150484088273136356362454
-0.115388990152282837300827087858
-0.110693980310801172737018180703
-0.106057157761786987652259550453
-0.101478559324212635932175792343
-0.0969582218331681839517420437752
-0.0924961821391611590008368445087
-0.0880924771074268122774084848897
-0.083747143617248732329000030612
-0.0794602185612896476931728569247
-0.0752317388449322603006082741731
-0.0710617413856299539625994495246
-0.0669502631122672249684885488544
-0.0628973409645296844695443355995
-0.0589030118922834849249719413407
-0.0549673128549640254343295862607
-0.0510902808209737932796996981119
-0.0472719527670892014516005093251
-0.043512365677876284335879197799
-0.0398115565451151160957241016922
-0.0361695623672328185944720044464
-0.0325864201487450279720435231307
-0.0290621668997056912115684891796
-0.0255968396351650662139944246344
-0.0221904753746358010381132138688
-0.0188431111415669700623807389958
-0.0155547839628259468840075004997
-0.0123255308681879957909105676418
-0.00915538888983346562406418116829
-0.00604439506185247179237416491654
-0.00299258641975695411021731046238
0


==> anc/WILS3HQG1/LXHG1gS.f <==
      REAL*8 FUNCTION LXHG1gS(IO,z,as,LM,LQ,NF,flav)
*     ---------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in LXH2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in LXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=Log(1 - z)
*
      G = 2*as*w(1)
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - 8 + 13.D0/3.D0*LQ
      w(2)=LQ*w(2)
      w(3)=4.D0/3.D0*w(1) - 6 + 17.D0/3.D0*LQ
      w(3)=w(1)*w(3)
      w(2)=w(2) + w(3)
      w(3)= - 5*LM + w(1) + 7 - 8*LQ
      w(3)=LM*w(3)
      w(2)=4.D0/3.D0*w(3) - 43517650018661387517705027.D0/
     & 1364032398766062902795099.D0 + 4*w(2)
*
      G = as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)=4.D0/9.D0*LM
      w(3)=10*LM + 89 + 16*LQ
      w(3)=w(3)*w(2)
      w(4)= - 853 + 298*LQ
      w(4)=LQ*w(4)
      w(5)= - 8.D0/3.D0*LM - 4053321316488531729420859284704334232682581
     & .D0/333657547393873038702326831362856781348871.D0 + 56.D0/9.D0*
     & LQ
      w(5)=NF*w(5)
      w(6)=43875137236937841942522262806854076232368247.D0/4056947621223
     & 704563178428410222808418746379.D0*w(1) + 52.D0/27.D0*NF - w(2)
     &  - 1567707369678319263436575215683460229236427.D0/153251625565947
     & 21257345232014284368642065.D0 + 580.D0/9.D0*LQ
      w(6)=w(1)*w(6)
      w(3)=w(6) + w(5) + w(3) + 123453013450180270322183005.D0/
     & 1121582464413091921444756.D0 + 4.D0/9.D0*w(4)
      w(3)=w(1)*w(3)
      w(4)=133 - 32*LQ
      w(4)=LQ*w(4)
      w(5)= - 200.D0/3.D0*LM - 7 - 160*LQ
      w(5)=LM*w(5)
      w(4)=2.D0/9.D0*w(5) - 435874829437388556192439013.D0/
     & 3924680483751878093501096.D0 + 8.D0/9.D0*w(4)
      w(4)=LM*w(4)
      w(5)=1.D0/3.D0 - LQ
      w(5)=8*w(5) + 5*LM
      w(2)=w(5)*w(2)
      w(5)= - 296.D0/9.D0 + 7*LQ
      w(5)=LQ*w(5)
      w(2)=w(2) + 44864758252556994055934685.D0/
     & 1507475174038263290661661.D0 + 4.D0/3.D0*w(5)
      w(2)=NF*w(2)
      w(5)= - 541 + 1064.D0/9.D0*LQ
      w(5)=LQ*w(5)
      w(5)= - 104441520815816503337086823.D0/1849110739066173275632540.D
     & 0 + 2.D0/3.D0*w(5)
      w(5)=LQ*w(5)
      w(2)=w(3) + w(2) + w(4) + 135985667210883502834325111.D0/
     & 136863723502873468089548.D0 + w(5)
      w(2)=w(1)*w(2)
      w(3)=4*LQ
      w(4)= - 110 + 17*LQ
      w(4)=LQ*w(4)
      w(4)=6916112288598703877707793.D0/644023771780592088981863.D0 + 2.
     & D0/9.D0*w(4)
      w(4)=w(4)*w(3)
      w(4)=49489310199566030905224337.D0/811181553374104992106229.D0 + 
     & w(4)
      w(5)=29.D0/3.D0 - 2*LQ
      w(5)=LQ*w(5)
      w(6)=5 - LM
      w(6)=LM*w(6)
      w(5)=40.D0/27.D0*w(6) - 12303033258816553993182573.D0/
     & 2500110231917489631096079.D0 + 16.D0/9.D0*w(5)
      w(5)=LM*w(5)
      w(4)=1.D0/3.D0*w(4) + w(5)
      w(4)=NF*w(4)
      w(5)= - 31298426793417656169877612.D0/307865071568998085314709.D0
     &  - 323.D0/27.D0*LQ
      w(3)=w(5)*w(3)
      w(3)=3149372564216538829555037635.D0/1151132902328704416722838.D0
     &  + w(3)
      w(3)=LQ*w(3)
      w(5)= - 8067742566608615208132857.D0/1682934647514568191666737.D0
     &  + LQ
      w(5)=LQ*w(5)
      w(6)=764.D0/9.D0*LM - 77891463041455066897327189.D0/
     & 294980008886318046884573.D0 - 40.D0/3.D0*LQ
      w(6)=LM*w(6)
      w(5)=1.D0/3.D0*w(6) + 43401010694513715358165303.D0/
     & 826209816919508183068347.D0 + 24*w(5)
      w(5)=LM*w(5)
      w(6)=60523364879290810097341993.D0/3182019195044145666302145.D0
     &  + 14046564609438060971922389.D0/4374600141173859089077571.D0*
     & w(1)
      w(6)=flav*w(6)
      w(2)=w(6) + w(2) + w(4) + w(5) - 270077762487576834869303253.D0/
     & 125183330829525831818024.D0 + w(3)
*
      G = as**3*w(2)*w(1)
*
200   CONTINUE
*
      LXHG1gS = G
*
      RETURN
      END


==> anc/WILS3HQG1/LXLG1gS.f <==
      REAL*8 FUNCTION LXLG1gS(IO,z,as,LM,LQ,NF,flav)
*     ---------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(9)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2qPS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2qPS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=Log(1 - z)
*
      G = 4.D0/3.D0*NF*LM*as**2*w(1)
      GOTO 200
103   CONTINUE
*
      w(1)=Log(1 - z)
      w(2)=1.D0/3.D0*w(1)
      w(3)=7*LQ
      w(4)=4*LM - 148.D0/9.D0 + w(3)
      w(4)=4*w(4) + 7*w(1)
      w(4)=w(4)*w(2)
      w(5)=Pi**2
      w(3)= - 296.D0/9.D0 + w(3)
      w(3)=LQ*w(3)
      w(3)=1682.D0/27.D0 + w(3)
      w(6)=1.D0/3.D0*w(5)
      w(7)= - 4*z3 + 2 + w(6)
      w(7)=flav*w(7)
      w(8)=17*LQ
      w(9)=11.D0/3.D0 + w(8)
      w(9)=2*w(9) + 13*LM
      w(9)=LM*w(9)
      w(3)=w(4) + 2.D0/3.D0*w(9) + 10*w(7) + 2*w(3) - 43.D0/9.D0*w(5)
      w(2)=w(3)*w(2)
      w(3)=2*LQ
      w(4)= - 110 + w(8)
      w(4)=LQ*w(4)
      w(4)=128 + 1.D0/3.D0*w(4)
      w(4)=w(4)*w(3)
      w(7)=380.D0/9.D0 - w(8)
      w(7)=w(7)*w(5)
      w(4)=w(7) - 11299.D0/27.D0 + w(4)
      w(7)=5 + 2*w(5)
      w(6)=w(7)*w(6)
      w(6)=5 + w(6)
      w(6)=1.D0/3.D0*w(6) - 20*z3
      w(6)=flav*w(6)
      w(7)=2 + 13.D0/3.D0*LQ
      w(3)=w(7)*w(3)
      w(3)= - 25.D0/9.D0*w(5) - 11.D0/27.D0 + w(3)
      w(5)= - 5.D0/27.D0*LM - 49.D0/27.D0 + LQ
      w(5)=LM*w(5)
      w(3)=1.D0/3.D0*w(3) + 2*w(5)
      w(3)=LM*w(3)
      w(3)=w(3) + w(6) + 1.D0/9.D0*w(4) + 8*z3
      w(2)=2*w(3) + w(2)
*
      G = 2*NF*as**3*w(2)*w(1)
*
200   CONTINUE
*
      LXLG1gS = G
*
      RETURN
      END


==> anc/WILS3HQG1/LXLG1qNS.f <==
      REAL*8 FUNCTION LXLG1qNS(IO,z,as,LM,LQ,NF,flav)
*     ------------------------=---------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(9)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXLG1qNS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXLG1qNS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - w(1) + 31.D0/3.D0 - 2*LQ
*
      G = 16.D0/9.D0*as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - 4 - LM
      w(2)=LM*w(2)
      w(2)=248.D0/9.D0*NF - 2885.D0/3.D0 + 16*w(2)
      w(3)=80 - NF
      w(3)=1.D0/9.D0*w(3) - LQ
      w(3)=LQ*w(3)
      w(4)= - 5*w(1) - 20*LQ + 85 - NF
      w(4)=w(1)*w(4)
      w(2)=16.D0/27.D0*w(4) + 1.D0/3.D0*w(2) + 16*w(3)
      w(2)=w(1)*w(2)
      w(3)= - 13.D0/3.D0 - LM
      w(3)=LM*w(3)
      w(4)=4*LQ
      w(5)= - w(4) + 175.D0/3.D0 - NF
      w(5)=LQ*w(5)
      w(3)=2*w(5) + 62.D0/3.D0*NF - 5335.D0/9.D0 + 8*w(3)
      w(3)=w(3)*w(4)
      w(4)=265.D0/3.D0 + 22*LM
      w(4)=LM*w(4)
      w(3)=w(3) - 1760.D0/9.D0*NF + 40123.D0/9.D0 + 4*w(4)
      w(4)=148*w(1) + 328*LQ + 16*NF - 4625.D0/3.D0 - 32*LM
      w(4)=w(4)*Pi**2
      w(2)=1.D0/27.D0*w(4) - 136.D0/3.D0*z3 + 2.D0/9.D0*w(3) + w(2)
*
      G = 8.D0/3.D0*as**3*w(2)*w(1)
*
200   CONTINUE
*
      LXLG1qNS = G
*
      RETURN
      END


==> anc/WILS3HQG1/MAIN10.f <==
      PROGRAM MAIN10
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LM,LQ,NF,flav,T1,T2,T3,Q2,MU2,XMQ
      REAL*8 DELLG1qPS,SXLG1qPS,GRLG1qPS,TEST1,TEST2
      REAL*8 XV,XXV,LG1qPS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/LG1qPS/ LG1qPS(10,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LM   = LOG(XMQ**2/MU2)
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST1 = -0.12395487940484848422165924069213583451D0
      TEST2 = -3.77010566757484030072062671025762250564D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATLG1qPS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   OPEN(UNIT=LIN,FILE='LG1qPS.dat',STATUS='OLD')
      DO ISET=1,10
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) LG1qPS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
*
102   CONTINUE
      T1 = DELLG1qPS(IO,as,LM,LQ,NF,FLAV)
      T2 = SXLG1qPS(IO,X,as,LM,LQ,NF,FLAV)
      T3 = GRLG1qPS(IO,X,AS,LM,LQ,NF,FLAV)
*      WRITE(6,*) 'T1,T2,T3=',T1,T2,T3
*
      WRITE(6,*) 'DELLG1qPS=',T1/TEST1-1.0D0
      WRITE(6,*) 'REGLG1qPS=',(T2+T3)/TEST2-1.0D0
*     
      STOP
      END
      include 'DELLG1qPS.f'
      include 'SXLG1qPS.f'
      include 'ISEARCH.f'
      include 'spline.f'
      include 'GRLG1qPS.f' 
      include 'DATLG1qPS.f' 



==> anc/WILS3HQG1/MAIN6.f <==
      PROGRAM MAIN6
*     -------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LM,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXHG1gS,LXHG1gS,GRHG1gS
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TT3,TT4,TT5,RR
      REAL*8 XV,XXV,HG1gS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/HG1gS/ HG1gS(29,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LM   = LOG(XMQ**2/MU2)
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST1= -1.33778614230284272131718654014598801016D0
      TEST2=  2.04194027384941805565215390128918879165D0
      TEST3=-26.12531457226872264521051416279768390358D0
      WRITE(6,*) 'TEST1=',TEST1
      WRITE(6,*) 'TEST2=',TEST2
      WRITE(6,*) 'TEST3=',TEST3
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATHG1gS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='HG1gS.dat',STATUS='OLD')
      DO ISET=1,29
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) HG1gS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT5 = GRHG1gS(IO,X,AS,LM,LQ,NF,FLAV)
      TT3 = SXHG1gS(IO,X,as,LM,LQ,NF,FLAV)
      WRITE(6,*) 'TT3=',TT3
      TT4 = LXHG1gS(IO,X,as,LM,LQ,NF,FLAV)
      WRITE(6,*) 'TT4=',TT4
      WRITE(6,*) 'TT5=',TT5
      RR=TT3+TT4+TT5
      WRITE(6,*) 'RES=',RR
*     
*
      IF(IO.EQ.1) WRITE(6,*) 'REGHG1gS=',(TT3+TT4+TT5)/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'REGHG1gS=',(TT3+TT4+TT5)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGHG1gS=',(TT3+TT4+TT5)/TEST3-1.0D0
*     
      STOP
      END
      include 'DATHG1gS.f' 
      include 'SXHG1gS.f'
      include 'LXHG1gS.f'
      include 'GRHG1gS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/WILS3HQG1/MAIN7.f <==
      PROGRAM MAIN7
*     -------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LM,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 DELHG1qPS,SXHG1qPS,GRHG1qPS
      REAL*8 TEST21,TEST22,TEST23,TEST31,TEST32,TEST33
      REAL*8 XV,XXV,HG1qPS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/HG1qPS/ HG1qPS(22,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 2
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LM   = LOG(XMQ**2/MU2)
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST23=-0.88230155771327830944171718298056244584D0
      TEST31=-0.04131829313494949474055308023071194483D0
      TEST33=-9.45987965250474034844777461876839931918D0 
      WRITE(6,*) 'TEST23=',TEST23
      WRITE(6,*) 'TEST31=',TEST31
      WRITE(6,*) 'TEST33=',TEST33
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATHG1qPS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   OPEN(UNIT=LIN,FILE='HG1qPS.dat',STATUS='OLD')
      DO ISET=1,22
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) HG1qPS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
*
102   CONTINUE
      T1 = DELHG1qPS(IO,as,LM,LQ,NF,FLAV)
      T3 = SXHG1qPS(IO,X,as,LM,LQ,NF,FLAV)
      T5 = GRHG1qPS(IO,X,AS,LM,LQ,NF,FLAV)
*      WRITE(6,*) 'T3,T4,T5=',T3,T4,T5
*      IF(IO.EQ.2) WRITE(6,*) 'REGHG1qPS=',TEST23
*      IF(IO.EQ.3) WRITE(6,*) 'REGHG1qPS=',TEST33
*
      IF(IO.EQ.2) WRITE(6,*) 'REGHG1qPS=',(T3+T5)/TEST23-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'DELHG1qPS=',T1/TEST31-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGHG1qPS=',(T3+T5)/TEST33-1.0D0
*      WRITE(6,*) 'REGHG1qPS=',T3+T4+T5
*      WRITE(6,*) 'TEST21=',TEST21
*      WRITE(6,*) 'TEST22=',TEST22
*      WRITE(6,*) 'TEST23=',TEST23
*      WRITE(6,*) 'TEST33=',TEST33
*     
      STOP
      END
      include 'DATHG1qPS.f' 
      include 'DELHG1qPS.f'
      include 'SXHG1qPS.f'
      include 'GRHG1qPS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/WILS3HQG1/MAIN8.f <==
      PROGRAM MAIN8
*     -------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LM,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 DELLG1qNS,SXLG1qNS,LXLG1qNS,GRLG1qNS,PLULG1qNS
      REAL*8 TEST21,TEST22,TEST23,TEST31,TEST32,TEST33
      REAL*8 XV,XXV,LG1qNS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/LG1qNS/ LG1qNS(21,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LM   = LOG(XMQ**2/MU2)
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST21=0.22892211648052771271015338402527338857D0 
      TEST31=2.16020960283649630054332215926469172235D0
      TEST22=0.12415594070961626955707773855748227455D0
      TEST32=1.20854754711430845154682851430345331952D0
      TEST23=0.91802998988562792420860023049821116637D0
      TEST33=1.72572550773024567391336024440242795839D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATLG1qNS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   OPEN(UNIT=LIN,FILE='LG1qNS.dat',STATUS='OLD')
      DO ISET=1,21
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) LG1qNS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
*
102   CONTINUE
      T1 = DELLG1qNS(IO,as,LM,LQ,NF,FLAV)
      T2 = PLULG1qNS(IO,X,as,LM,LQ,NF,FLAV)
      T3 = SXLG1qNS(IO,X,as,LM,LQ,NF,FLAV)
      T4 = LXLG1qNS(IO,X,as,LM,LQ,NF,FLAV)
      T5 = GRLG1qNS(IO,X,AS,LM,LQ,NF,FLAV)
*      WRITE(6,*) 'T3,T4,T5=',T3,T4,T5
*      IF(IO.EQ.2) WRITE(6,*) 'REGLG1qNS=',TEST23
*      IF(IO.EQ.3) WRITE(6,*) 'REGLG1qNS=',TEST33
*
      IF(IO.EQ.2) WRITE(6,*) 'DELLG1qNS=',T1/TEST21-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'PLULG1qNS=',T2/TEST22-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'REGLG1qNS=',(T3+T4+T5)/TEST23-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'DELLG1qNS=',T1/TEST31-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'PLULG1qNS=',T2/TEST32-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGLG1qNS=',(T3+T4+T5)/TEST33-1.0D0
*      WRITE(6,*) 'REGLG1qNS=',T3+T4+T5
*      WRITE(6,*) 'TEST21=',TEST21
*      WRITE(6,*) 'TEST22=',TEST22
*      WRITE(6,*) 'TEST23=',TEST23
*      WRITE(6,*) 'TEST33=',TEST33
*     
      STOP
      END
      include 'DATLG1qNS.f' 
      include 'DELLG1qNS.f'
      include 'PLULG1qNS.f'
      include 'SXLG1qNS.f'
      include 'LXLG1qNS.f'
      include 'GRLG1qNS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/WILS3HQG1/MAIN9.f <==
      PROGRAM MAIN9
*     -------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LM,LQ,NF,flav,T1,T2,T3,Q2,MU2,XMQ
      REAL*8 LXLG1gS,SXLG1gS,GRLG1gS,TEST0,TEST1,TEST2,NA
      REAL*8 XV,XXV,LG1gS
      COMMON/XXV/ XXV(501)
      COMMON/XV/   XV(501)
      COMMON/LG1gS/ LG1gS(13,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO=',IO
      NA   = 8.0D0
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LM   = LOG(XMQ**2/MU2)
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST0 = 0.42216340540328962548384775247306760393D0
      TEST1 = 0.004965203816D0
     &      *(-623.72898333728903878785632518130121165244D0 +
     &      177.59295332509086000116253064447718373248D0/NA)
      WRITE(6,*) 'TEST0=',TEST0
      WRITE(6,*) 'TEST1=',TEST1
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATLG1gS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   OPEN(UNIT=LIN,FILE='LG1gS.dat',STATUS='OLD')
      DO ISET=1,13
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) LG1gS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
*
102   CONTINUE
      T1 = SXLG1gS(IO,X,as,LM,LQ,NF,FLAV)
      T2 = LXLG1gS(IO,X,as,LM,LQ,NF,FLAV)
      T3 = GRLG1gS(IO,X,AS,LM,LQ,NF,FLAV)
      WRITE(6,*) 'T1,T2,T3=',T1,T2,T3
*
      IF(IO.EQ.2) WRITE(6,*) 'REGLG1qPS=',(T1+T2+T3)/TEST0-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGLG1qPS=',(T1+T2+T3)/TEST1-1.0D0
*     
      STOP
      END
      include 'DATLG1gS.f' 
      include 'SXLG1gS.f'
      include 'LXLG1gS.f'
      include 'GRLG1gS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/WILS3HQG1/PLULG1qNS.f <==
      REAL*8 FUNCTION PLULG1qNS(IO,z,as,LM,LQ,NF,flav)
*     ------------------------------------------------ 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(15)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXLG1qNS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXLG1qNS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=1/(1 - z)
      w(2)=Log(1 - z)
      w(3)=2*LQ
      w(4)= - 29.D0/3.D0 + w(3)
      w(3)=w(4)*w(3)
      w(4)=2*w(2)
      w(5)=w(4) - 29.D0/3.D0 + 4*LQ
      w(4)=w(5)*w(4)
      w(5)=10.D0/3.D0 + LM
      w(5)=LM*w(5)
      w(6)=Pi**2
      w(3)=w(4) - 4.D0/3.D0*w(6) + w(3) + 359.D0/9.D0 + 4*w(5)
*
      G = 4.D0/9.D0*as**2*w(3)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=1/(1 - z)
      w(2)=Log(1 - z)
      w(3)=2*NF
      w(4)=4*LM
      w(5)= - w(3) + 331.D0/3.D0 + w(4)
      w(6)=41*LQ
      w(5)=2*w(5) - w(6)
      w(5)=LQ*w(5)
      w(7)=29.D0/3.D0*NF
      w(8)=Pi**2
      w(9)= - 188.D0/3.D0 - 17*LM
      w(9)=LM*w(9)
      w(5)=158.D0/15.D0*w(8) + w(5) + w(7) - 3451.D0/9.D0 + w(9)
      w(5)=w(5)*w(8)
      w(9)=64 - 29*LM
      w(9)=LM*w(9)
      w(9)= - 169.D0/3.D0 + w(9)
      w(9)=w(9)*w(4)
      w(10)=LM**2
      w(10)=34.D0/3.D0 + w(10)
      w(10)=w(10)*w(4)
      w(10)= - 317.D0/3.D0 + w(10)
      w(10)=w(10)*w(3)
      w(9)=w(10) + 63061.D0/9.D0 + w(9)
      w(10)=8*LM
      w(11)=11.D0/3.D0 + 2*LM
      w(11)=w(11)*w(10)
      w(12)=4*LQ
      w(13)= - 7 + NF
      w(13)=w(13)*w(12)
      w(13)=w(13) + 317 - 29*NF
      w(13)=LQ*w(13)
      w(14)=136*z3 + 940.D0/27.D0*NF
      w(11)=4.D0/9.D0*w(13) - 15043.D0/27.D0 + w(11) + w(14)
      w(11)=LQ*w(11)
      w(13)=ln2**2
      w(15)=w(8) - w(13)
      w(13)=w(15)*w(13)
      w(15)= - 32.D0/3.D0*NF - 4411.D0/9.D0 + 104*LM
      w(15)=z3*w(15)
      w(5)=16.D0/9.D0*w(13) + 4.D0/9.D0*w(5) + w(11) + 1.D0/9.D0*w(9)
     &  + w(15)
      w(9)=LM + 10.D0/3.D0
      w(11)=LM*w(9)
      w(11)=284.D0/9.D0 + w(11)
      w(3)=8*LQ - 203.D0/3.D0 + w(3)
      w(3)=LQ*w(3)
      w(3)=w(3) + 8*w(11) - w(7)
      w(3)=LQ*w(3)
      w(7)= - 19.D0/3.D0 - LM
      w(7)=w(7)*w(10)
      w(10)=85.D0/3.D0 + LM
      w(10)=2*w(10) - NF
      w(6)=2*w(10) - w(6)
      w(6)=w(6)*w(8)
      w(3)=8.D0/9.D0*w(6) + 8.D0/3.D0*w(3) - 22531.D0/27.D0 + w(7) + 
     & w(14)
      w(4)=w(9)*w(4)
      w(4)= - 29.D0/9.D0*NF + 1021.D0/9.D0 + w(4)
      w(6)=1.D0/3.D0*NF
      w(7)= - 16 + w(6)
      w(7)=1.D0/3.D0*w(7) + LQ
      w(7)=w(7)*w(12)
      w(6)=5.D0/3.D0*w(2) + 20.D0/3.D0*LQ - 17 + w(6)
      w(6)=w(2)*w(6)
      w(4)=4.D0/9.D0*w(6) - 37.D0/27.D0*w(8) + 1.D0/3.D0*w(4) + w(7)
      w(4)=w(2)*w(4)
      w(3)=1.D0/3.D0*w(3) + 4*w(4)
      w(3)=w(2)*w(3)
      w(3)= - 128.D0/9.D0*li4half + 1.D0/3.D0*w(5) + w(3)
*
      G = 8.D0/3.D0*as**3*w(3)*w(1)
*
200   CONTINUE
*
      PLULG1qNS = G
*
      RETURN
      END


==> anc/WILS3HQG1/REGHG1gS.f <==
      REAL*8 FUNCTION REGHG1gS(IO,X,AS,LM,LQ,NF,FLAV)
*     ----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO
      REAL*8 X,AS,LM,LQ,NF,FLAV
      REAL*8 GRHG1gS,SXHG1gS,LXHG1gS,T1,T2,T3
*
      T1=SXHG1gS(IO,X,AS,LM,LQ,NF,FLAV) 
      T2=LXHG1gS(IO,X,AS,LM,LQ,NF,FLAV) 
      T3=GRHG1gS(IO,X,AS,LM,LQ,NF,FLAV) 
*
      REGHG1gS = T1+T2+T3
*
      RETURN
      END


==> anc/WILS3HQG1/REGHG1qPS.f <==
      REAL*8 FUNCTION REGHG1qPS(IO,X,AS,LM,LQ,NF,FLAV)
*     -----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO
      REAL*8 X,AS,LM,LQ,NF,FLAV
      REAL*8 GRHG1qPS,SXHG1qPS,T1,T3
*
      T1=SXHG1qPS(IO,X,AS,LM,LQ,NF,FLAV) 
      T3=GRHG1qPS(IO,X,AS,LM,LQ,NF,FLAV) 
*
      REGHG1qPS = T1+T3
*
      RETURN
      END


==> anc/WILS3HQG1/REGLG1gS.f <==
      REAL*8 FUNCTION REGLG1gS(IO,X,AS,LM,LQ,NF,FLAV)
*     ----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO
      REAL*8 X,AS,LM,LQ,NF,FLAV
      REAL*8 GRLG1gS,SXLG1gS,LXLG1gS,T1,T2,T3
*
      T1=SXLG1gS(IO,X,AS,LM,LQ,NF,FLAV) 
      T2=LXLG1gS(IO,X,AS,LM,LQ,NF,FLAV) 
      T3=GRLG1gS(IO,X,AS,LM,LQ,NF,FLAV) 
*
      REGLG1gS = T1+T2+T3
*
      RETURN
      END


==> anc/WILS3HQG1/REGLG1qNS.f <==
      REAL*8 FUNCTION REGLG1qNS(IO,X,AS,LM,LQ,NF,FLAV)
*     -----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO
      REAL*8 X,AS,LM,LQ,NF,FLAV
      REAL*8 GRLG1qNS,SXLG1qNS,LXLG1qNS,T1,T2,T3
*
      T1=SXLG1qNS(IO,X,AS,LM,LQ,NF,FLAV) 
      T2=LXLG1qNS(IO,X,AS,LM,LQ,NF,FLAV) 
      T3=GRLG1qNS(IO,X,AS,LM,LQ,NF,FLAV)
*
      REGLG1qNS = T1+T2+T3
*
      RETURN
      END


==> anc/WILS3HQG1/REGLG1qPS.f <==
      REAL*8 FUNCTION REGLG1qPS(IO,X,AS,LM,LQ,NF,FLAV)
*     -----------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO
      REAL*8 X,AS,LM,LQ,NF,FLAV
      REAL*8 GRLG1qPS,SXLG1qPS,T1,T3
*
      T1=SXLG1qPS(IO,X,AS,LM,LQ,NF,FLAV) 
      T3=GRLG1qPS(IO,X,AS,LM,LQ,NF,FLAV)
*
      REGLG1qPS = T1+T3
*
      RETURN
      END


==> anc/WILS3HQG1/SXHG1gS.f <==
      REAL*8 FUNCTION SXHG1gS(IO,z,as,LM,LQ,NF,flav)
*     ---------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=Log(z)
      w(2)= - z**2
      w(2)=1 + w(2)
*
      G = 2*as*w(2)*w(1)
      GOTO 200
102   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=w(2)*LQ
      w(4)=w(2)*LM
      w(5)= - 20.D0/3.D0*w(3) + 53*w(2) + 4.D0/3.D0*w(4)
      w(5)=LQ*w(5)
      w(6)= - 62.D0/9.D0*w(1) - 75
      w(6)=w(2)*w(6)
      w(3)=62.D0/3.D0*w(3) - 26.D0/3.D0*w(4) + w(6)
      w(3)=w(1)*w(3)
      w(4)=w(4) - w(2)
      w(4)=LM*w(4)
      w(2)=w(3) + 2*w(5) - 60352906476107349330993133.D0/
     & 438939162808505781389015.D0*w(2) + 32.D0/3.D0*w(4)
*
      G = 2*as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(2)=w(2)*as**3
      w(3)=w(2)*NF
      w(4)= - 569*w(2) + 20*w(3)
      w(4)=LM*w(4)
      w(5)=139*w(2) - 4*w(3)
      w(5)=LQ*w(5)
      w(6)= - 85173295238414738183458939.D0/2506735307867013223188785.D0
     & *w(2) + 183204026242583100684204922503.D0/
     & 187367754111732716608845943469.D0*w(3)
      w(6)=w(1)*w(6)
      w(4)=w(6) + 11.D0/9.D0*w(5) + 1.D0/9.D0*w(4) - 
     & 371507986650331706857546595.D0/461872482539839119667244.D0*w(2)
     &  + 1442303581071464393780787906.D0/44916028476273977660993395.D0
     & *w(3)
      w(4)=w(1)*w(4)
      w(5)= - 367.D0/9.D0*w(2) + w(3)
      w(5)=LQ*w(5)
      w(6)=w(2)*LM
      w(5)=8*w(5) + 112.D0/9.D0*w(6) + 34729.D0/9.D0*w(2) - 158*w(3)
      w(5)=LQ*w(5)
      w(7)=2*NF
      w(7)=w(2)*w(7)
      w(8)=191.D0/3.D0*w(2) - w(7)
      w(8)=LM*w(8)
      w(8)=8.D0/3.D0*w(8) - 757*w(2) + 470.D0/9.D0*w(3)
      w(9)=2.D0/3.D0*LM
      w(8)=w(8)*w(9)
      w(4)=w(4) + 2.D0/3.D0*w(5) + w(8) - 2598192825751849855231660919.D
     & 0/458124628724845260286111.D0*w(2) + 231960356193794643503101229.
     & D0/650166547727700772028569.D0*w(3)
      w(4)=w(1)*w(4)
      w(5)= - 19.D0/3.D0*w(6) - 7*w(2) - 2.D0/3.D0*w(3)
      w(5)=LM*w(5)
      w(8)=4*LM
      w(10)=w(8) - 5425
      w(10)=w(2)*w(10)
      w(11)=179.D0/3.D0*w(2) - w(3)
      w(11)=LQ*w(11)
      w(10)=4*w(11) + 194*w(3) + w(10)
      w(10)=LQ*w(10)
      w(5)=4.D0/9.D0*w(10) + 16.D0/3.D0*w(5) + 
     & 952446840607968830554725429.D0/77792570252654914958357.D0*w(2)
     &  - 140856324299401946348770580.D0/180082433853194786586763.D0*
     & w(3)
      w(5)=LQ*w(5)
      w(10)= - 125.D0/3.D0*w(2) + w(3)
      w(9)=w(10)*w(9)
      w(9)=w(9) + 1022.D0/3.D0*w(2) - 17*w(3)
      w(9)=LM*w(9)
      w(9)=8*w(9) - 366336450199767593669719423.D0/
     & 67798198947290768168360.D0*w(2) + 5728.D0/9.D0*w(3)
      w(9)=LM*w(9)
      w(4)=w(4) + w(5) + 1.D0/3.D0*w(9) - 722137018614314100095714896.D0
     & /46886877988279348661723.D0*w(2) + 433267705543195106059728583.D0
     & /248082305296852566074207.D0*w(3)
      w(4)=w(1)*w(4)
      w(5)= - 5*w(2) + w(7)
      w(5)=LM*w(5)
      w(7)=3067*w(2) - 76*w(3)
      w(7)=LQ*w(7)
      w(5)=8.D0/27.D0*w(7) + 8.D0/9.D0*w(5) - 
     & 1522241069055551470562164558.D0/214976731840440531822313.D0*w(2)
     &  + 376723432573433440302361391.D0/895834126169121874296206.D0*
     & w(3)
      w(5)=LQ*w(5)
      w(6)= - 160.D0/3.D0*w(6) - 72074135555293819579366811.D0/
     & 496185853674036448535951.D0*w(2) - 172.D0/27.D0*w(3)
      w(6)=w(6)*w(8)
      w(7)=929988077647875205529714918.D0/14151987787355888283791.D0*
     & w(2) - 412155516405049820118178261.D0/58244950388661621477172.D0
     & *w(3)
      w(5)=w(5) + 1.D0/3.D0*w(7) + w(6)
      w(5)=LQ*w(5)
      w(6)= - 1166*w(2) + 35*w(3)
      w(6)=LM*w(6)
      w(6)=4.D0/27.D0*w(6) + 50139276998176037156123147.D0/
     & 158160854194573758921689.D0*w(2) - 1273.D0/27.D0*w(3)
      w(6)=w(6)*w(8)
      w(6)=w(6) - 658287406032732882490557798.D0/
     & 70381805626044405235709.D0*w(2) + 2217466999812868466981349221.D0
     & /3394581879920741174233824.D0*w(3)
      w(6)=LM*w(6)
      w(2)=w(4) + w(5) + w(6) - 1251197322423072886400178499.D0/
     & 56770007424061769808661.D0*w(2) + 794486748966961023601263696.D0/
     & 206582014804027453200293.D0*w(3)
*
      G = w(2)*w(1)
*
200   CONTINUE
*
      SXHG1gS = G
*
      RETURN
      END


==> anc/WILS3HQG1/SXHG1qPS.f <==
      REAL*8 FUNCTION SXHG1qPS(IO,z,as,LM,LQ,NF,flav)
*     ----------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(15)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXLG1qNS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXLG1qNS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=2.D0/3.D0*w(1)
      w(3)=w(2)*w(3)
      w(4)=w(2)*LQ
      w(5)= - w(3) - 7*w(2) + 2*w(4)
      w(5)=w(1)*w(5)
      w(4)=8*w(2) - w(4)
      w(4)=LQ*w(4)
      w(6)=LM - w(1) - 1
      w(6)=LM*w(2)*w(6)
      w(2)=w(6) + w(5) - 20*w(2) + w(4)
      w(2)=w(1)*w(2)
      w(3)=Pi**2*w(3)
      w(2)=w(3) + w(2)
*
      G = 16.D0/3.D0*as**2*w(2)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=Pi**2
      w(3)= - 4*w(2) - 1
      w(4)=8*LQ
      w(3)=w(4)*w(3)
      w(3)=w(3) - 34118.D0/3.D0 + 65*w(2)
      w(5)=z**2
      w(5)=w(5) - 1
      w(3)=w(5)*w(3)
      w(6)=8*NF
      w(6)=w(5)*w(6)
      w(7)=19.D0/3.D0 + w(2)
      w(7)=w(7)*w(6)
      w(3)=w(7) + w(3)
      w(7)=2*w(2)
      w(8)= - 20*LQ - 14.D0/3.D0*NF + 611.D0/3.D0 + w(7)
      w(8)=w(5)*w(8)
      w(9)=w(5)*LM
      w(10)=2*NF
      w(11)= - 143 + w(10)
      w(11)=w(11)*w(9)
      w(8)=2.D0/3.D0*w(11) + w(8)
      w(11)=2*LM
      w(8)=w(8)*w(11)
      w(3)=1.D0/3.D0*w(3) + w(8)
      w(3)=w(3)*w(11)
      w(7)= - 95 + w(7)
      w(8)=28*NF
      w(12)=173 - w(10)
      w(12)=LQ*w(12)
      w(7)=w(12) + 19*w(7) + w(8)
      w(12)=4.D0/3.D0*LQ
      w(7)=w(12)*w(5)*w(7)
      w(13)= - 1784.D0/9.D0*NF + 126134.D0/9.D0 - 671*w(2)
      w(13)=w(5)*w(13)
      w(7)=w(7) + w(13)
      w(13)=2*LQ
      w(7)=w(7)*w(13)
      w(14)=37834 - 1607.D0/5.D0*w(2)
      w(14)=w(2)*w(14)
      w(14)= - 551996 + w(14)
      w(14)=w(5)*w(14)
      w(15)=814.D0/9.D0 - w(2)
      w(6)=w(15)*w(6)
      w(3)=w(3) + w(7) + 1.D0/9.D0*w(14) + w(6)
      w(6)=584 + NF
      w(7)=116.D0/3.D0*LM
      w(6)=1.D0/3.D0*w(6) + w(7) - 34*LQ
      w(6)=z3*w(5)*w(6)
      w(3)=1.D0/3.D0*w(3) + 16*w(6)
      w(6)= - 191240.D0/9.D0 + 1081*w(2)
      w(6)=w(5)*w(6)
      w(14)=w(5)*NF
      w(15)=376.D0/3.D0 - w(2)
      w(15)=w(15)*w(14)
      w(6)=8.D0/3.D0*w(15) + w(6)
      w(10)=22.D0/3.D0*LQ - 169 + w(10)
      w(10)=w(12)*w(10)
      w(10)=w(10) - 212.D0/9.D0*NF + 13849.D0/9.D0 - 35*w(2)
      w(10)=w(13)*w(5)*w(10)
      w(6)=1.D0/3.D0*w(6) + w(10)
      w(8)=w(8) - 2437 + 47*w(2)
      w(10)= - 32.D0/27.D0*LM - 4.D0/9.D0*LQ + 15 - 2.D0/9.D0*NF
      w(10)=w(11)*w(10)
      w(8)=1.D0/27.D0*w(8) + w(10)
      w(8)=w(11)*w(5)*w(8)
      w(10)=4*NF
      w(12)= - 32*LQ + 1139.D0/3.D0 - w(10)
      w(12)=w(13)*w(12)
      w(2)= - 403.D0/9.D0 + w(2)
      w(2)=w(12) + 49*w(2)
      w(2)=w(5)*w(2)
      w(4)=w(4) - 263 + w(10)
      w(4)=w(5)*w(4)
      w(4)=1.D0/3.D0*w(4) + 16*w(9)
      w(4)=w(4)*w(11)
      w(2)=w(4) + 284.D0/9.D0*w(14) + w(2)
      w(4)= - 20*w(1) - w(7) + 100*LQ - 473 + w(10)
      w(4)=w(1)*w(5)*w(4)
      w(2)=2*w(2) + w(4)
      w(2)=w(1)*w(2)
      w(4)=z3*w(5)
      w(2)=1.D0/9.D0*w(2) + 952.D0/9.D0*w(4) + 1.D0/3.D0*w(6) + w(8)
      w(2)=w(1)*w(2)
      w(2)=1.D0/3.D0*w(3) + w(2)
*
      G = 4*as**3*w(2)*w(1)
*
200   CONTINUE
*
      SXHG1qPS = G
*
      RETURN
      END


==> anc/WILS3HQG1/SXLG1gS.f <==
      REAL*8 FUNCTION SXLG1gS(IO,z,as,LM,LQ,NF,flav)
*     ---------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(13)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2qPS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2qPS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=Log(z)
      w(2)= - z**2
      w(2)=1 + w(2)
*
      G = 4.D0/3.D0*NF*LM*as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=Pi**2
      w(4)=w(2)*w(3)
      w(5)=w(2)*LM
      w(6)= - 64.D0/3.D0*w(2) - w(5)
      w(7)=2*LM
      w(6)=w(6)*w(7)
      w(8)=w(2)*LQ
      w(9)= - 2.D0/3.D0*LQ + 97.D0/3.D0 + w(7)
      w(9)=w(9)*w(8)
      w(6)=w(9) + w(6) - 3101.D0/9.D0*w(2) + 2*w(4)
      w(9)=2*LQ
      w(6)=w(6)*w(9)
      w(10)=4*w(3)
      w(11)=1529.D0/3.D0 - w(10)
      w(11)=w(2)*w(11)
      w(12)=31*w(2) + 2.D0/3.D0*w(5)
      w(12)=w(12)*w(7)
      w(11)=w(12) + w(11)
      w(11)=LM*w(11)
      w(12)=3695*w(2) - 212.D0/3.D0*w(4)
      w(6)=w(6) + 2.D0/3.D0*w(12) + w(11)
      w(11)=4*LM
      w(12)=w(9) - 43 - w(11)
      w(9)=w(9)*w(2)*w(12)
      w(12)=3677.D0/3.D0*w(2) - 8*w(4)
      w(13)=154.D0/9.D0*w(2) + w(5)
      w(11)=w(13)*w(11)
      w(9)=w(9) + 1.D0/3.D0*w(12) + w(11)
      w(11)=8*LM
      w(12)=8.D0/3.D0*w(1) - 8*LQ + 655.D0/9.D0 + w(11)
      w(12)=w(1)*w(2)*w(12)
      w(9)=2*w(9) + w(12)
      w(9)=w(1)*w(9)
      w(6)=2*w(6) + w(9)
      w(6)=w(1)*w(6)
      w(9)= - w(11) - 71 + 4.D0/9.D0*w(3)
      w(7)=w(7)*w(2)*w(9)
      w(9)= - 239*w(2) + 14.D0/3.D0*w(4)
      w(11)= - 152.D0/3.D0*LQ + 68*LM + 2957.D0/3.D0 - w(10)
      w(8)=w(11)*w(8)
      w(7)=1.D0/9.D0*w(8) + 11.D0/3.D0*w(9) + w(7)
      w(7)=LQ*w(7)
      w(8)=26666.D0/3.D0*w(2) - 139*w(4)
      w(9)=140.D0/3.D0*LM + 2779.D0/3.D0 - w(10)
      w(5)=w(9)*w(5)
      w(5)=2.D0/3.D0*w(8) + w(5)
      w(5)=LM*w(5)
      w(4)= - 3517.D0/3.D0*w(2) + w(4)
      w(3)=w(4)*w(3)
      w(3)=326509.D0/9.D0*w(2) + w(3)
      w(3)=2.D0/3.D0*w(3) + w(5)
      w(3)=1.D0/9.D0*w(3) + w(7)
      w(4)=LQ - LM
      w(4)= - 20.D0/3.D0*w(1) - 89 + 16.D0/3.D0*w(4)
      w(2)=z3*w(2)*w(4)
      w(2)=4*w(2) + 2*w(3) + 1.D0/3.D0*w(6)

      G = 2*NF*as**3*w(2)*w(1)
*
200   CONTINUE
*
      SXLG1gS = G
*
      RETURN
      END


==> anc/WILS3HQG1/SXLG1qNS.f <==
      REAL*8 FUNCTION SXLG1qNS(IO,z,as,LM,LQ,NF,flav)
*     ----------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G,li4half,ln2
      REAL*8 w(14)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXLG1qNS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXLG1qNS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=Log(z)
      w(2)= - 2*LM - 41.D0/3.D0 + 4*LQ
      w(2)=1.D0/3.D0*w(2) - w(1)
      w(3)=z**2
      w(3)=w(3) - 1
*
      G = 8.D0/3.D0*as**2*w(3)*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=w(2)*LM
      w(4)=w(2)*LQ
      w(5)=w(2)*NF
      w(6)=29.D0/3.D0*w(3) - 113.D0/3.D0*w(4) + 517.D0/3.D0*w(2) - 4*
     & w(5)
      w(7)=Pi**2
      w(6)=w(6)*w(7)
      w(8)=2*NF
      w(8)=w(2)*w(8)
      w(9)=w(4) - 115.D0/3.D0*w(2) + w(8)
      w(9)=LQ*w(9)
      w(10)=2729.D0/3.D0*w(2) - 41*w(5)
      w(9)=1.D0/3.D0*w(10) + w(9)
      w(10)=8*LQ
      w(9)=w(9)*w(10)
      w(11)= - 10*w(4) - 70*w(2) - w(5)
      w(12)=5*w(2)
      w(13)= - w(12) + 2*w(4)
      w(13)=LM*w(13)
      w(11)=1.D0/3.D0*w(11) + w(13)
      w(11)=LM*w(11)
      w(13)= - 17617*w(2) + 1780.D0/3.D0*w(5)
      w(14)=z3*w(2)
      w(6)=2*w(6) + 4*w(11) + 184*w(14) + 1.D0/3.D0*w(13) + w(9)
      w(9)= - 4.D0/3.D0*w(4) + 70.D0/3.D0*w(2) - w(5)
      w(9)=w(9)*w(10)
      w(10)=w(10) - 139.D0/3.D0
      w(10)=w(2)*w(10)
      w(8)= - 16*w(3) + w(8) + w(10)
      w(8)=LM*w(8)
      w(10)= - 80.D0/3.D0*w(2) + w(5)
      w(3)= - 10*w(3) + 8*w(10) + 29*w(4)
      w(4)= - w(1)*w(12)
      w(3)=4.D0/9.D0*w(3) + w(4)
      w(3)=w(1)*w(3)
      w(4)=19*w(7) - 18413.D0/27.D0
      w(2)=w(2)*w(4)
      w(2)=w(3) + 1.D0/3.D0*w(8) + w(9) + 28*w(5) + w(2)
      w(2)=w(1)*w(2)
      w(2)=1.D0/3.D0*w(6) + w(2)
*
      G = 8.D0/9.D0*as**3*w(2)*w(1)
*
200   CONTINUE
*
      SXLG1qNS = G
*
      RETURN
      END


==> anc/WILS3HQG1/SXLG1qPS.f <==
      REAL*8 FUNCTION SXLG1qPS(IO,z,as,LM,LQ,NF,flav)
*     ----------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LM,LQ,NF,flav,PI,z3,z5,G
      REAL*8 w(8)
      INTEGER IO
*
      PI = 3.1415926535897932385D0
      z3 = 1.2020569031595942854D0
      z5 = 1.0369277551433699263D0
*
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=w(2)*LQ
      w(4)=4*w(2)
      w(5)=Pi**2*w(4)
      w(5)= - 8*w(3) + 103.D0/3.D0*w(2) + w(5)
      w(6)=1.D0/3.D0*LM
      w(6)=w(2)*w(6)
      w(7)=w(6) + 14.D0/3.D0*w(2) - w(3)
      w(7)=LM*w(7)
      w(5)=1.D0/3.D0*w(5) + 2*w(7)
      w(5)=LM*w(5)
      w(7)=14*w(2) - w(3)
      w(7)=LQ*w(7)
      w(7)= - 245.D0/3.D0*w(2) + w(7)
      w(7)=LQ*w(7)
      w(8)= - z3*w(4)
      w(7)=1.D0/3.D0*w(7) + 1705.D0/27.D0*w(2) + w(8)
      w(5)=2*w(7) + w(5)
      w(7)=13.D0/3.D0*w(2) - w(3)
      w(8)=w(1)*w(2)
      w(6)=2.D0/3.D0*w(8) + 2*w(7) + w(6)
      w(6)=w(1)*w(6)
      w(3)= - 53.D0/3.D0*w(2) + 2*w(3)
      w(3)=LQ*w(3)
      w(3)=w(6) + 439.D0/9.D0*w(2) + w(3)
      w(4)=LM*w(4)
      w(2)=19.D0/3.D0*w(2) + w(4)
      w(2)=LM*w(2)
      w(2)=w(2) + 2*w(3)
      w(2)=w(1)*w(2)
      w(2)=2*w(5) + w(2)
*
      G = 16.D0/9.D0*NF*as**3*w(2)*w(1)
*
      SXLG1qPS = G
*
      RETURN
      END


==> anc/WILS3HQG1/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/WILS3HQG1/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/WILS3HQG1/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.

